Measurement of unpolarized semi-inclusive pi+ electroproduction off the proton

Semi-inclusive pi+ electroproduction on protons has been measured with the CLAS detector at Jefferson Lab. The measurement was performed on a liquid-hydrogen target using a 5.75 GeV electron beam. The complete five-fold differential cross sections were measured over a wide kinematic range including the complete range of azimuthal angles between hadronic and leptonic planes, phi, enabling us to separate the phi-dependent terms. Our measurements of phi-independent term of the cross section at low Bjorken x were found to be in fairly good agreement with pQCD calculations. Indeed, the conventional current fragmentation calculation can account for almost all of the observed cross section, even at small pi+ momentum. The measured center-of-momentum spectra are in qualitative agreement with high energy data, which suggests a surprising numerical similarity between the spectator diquark fragmentation in the present reaction and the anti-quark fragmentation measured in e+e- collisions. We have observed that the two phi-dependent terms of the cross section are small. Within our precision the cos(2phi) term is compatible with zero, except for low-z region, and the measured cos(phi) term is much smaller in magnitude than the sum of the Cahn and Berger effects.

==> anc/pip_sidis_cos_table_xf_pt2_fits.dat <==
Data obtained by fitting phi-distributions in Ref: M.Osipenko et al., Phys.Rev. D80, 032004 (2009).

   Q2     x      xF    pT2    H2+eps*H1  stat.err.  sys.err.  rad.cor.  H3/(H2+eps*H1)  stat.err.  sys.err.  rad.cor.  H4/(H2+eps*H1)  stat.err.  sys.err.  rad.cor.
 [GeV2]               [GeV2]   [GeV-2]   [GeV-2]    [GeV-2]
  1.49  0.1468 -0.46  0.1290  2.002E+00  1.79E-01   0.00E+00  1.3552       -0.0095      0.0133     0.0000   -0.0041       -0.1015      0.0656     0.0000   -0.0363
  1.49  0.1468 -0.46  0.2165  1.621E+00  1.13E-01   0.00E+00  1.2181       -0.0465      0.0105     0.0000   -0.0109        0.1042      0.0541     0.0000    0.0029
  1.49  0.1468 -0.46  0.3402  4.504E-01  4.34E-02   0.00E+00  1.1129       -0.0326      0.0147     0.0000   -0.0075        0.1104      0.0707     0.0000    0.0105
  1.49  0.1468 -0.46  0.5074  1.310E-01  2.25E-02   0.00E+00  1.0650       -0.0206      0.0275     0.0000   -0.0046        0.1748      0.1507     0.0000    0.0036
  1.49  0.1468 -0.42  0.1290  2.344E+00  1.99E-01   0.00E+00  1.3661       -0.0169      0.0128     0.0000   -0.0029       -0.0671      0.0640     0.0000   -0.0325
  1.49  0.1468 -0.42  0.2165  1.845E+00  1.46E-01   0.00E+00  1.2466       -0.0342      0.0116     0.0000   -0.0118        0.0506      0.0592     0.0000    0.0047
  1.49  0.1468 -0.42  0.3402  6.294E-01  5.93E-02   0.00E+00  1.1237       -0.0347      0.0154     0.0000   -0.0081        0.1457      0.0682     0.0000    0.0095
  1.49  0.1468 -0.42  0.5074  1.944E-01  2.31E-02   0.00E+00  1.0732        0.0033      0.0237     0.0000   -0.0051        0.1101      0.4205     0.0000    0.0042
  1.49  0.1468 -0.38  0.2165  2.572E+00  1.81E-01   0.00E+00  1.2477       -0.0173      0.0106     0.0000   -0.0108        0.0564      0.0513     0.0000   -0.0012
  1.49  0.1468 -0.38  0.3402  8.511E-01  8.98E-02   0.00E+00  1.1261       -0.0357      0.0161     0.0000   -0.0079        0.0827      0.0720     0.0000    0.0061
  1.49  0.1468 -0.34  0.1290  4.968E+00  2.17E-01   0.00E+00  1.3478       -0.0223      0.0064     0.0000   -0.0075       -0.0231      0.0325     0.0000    0.0124
  1.49  0.1468 -0.34  0.2165  3.111E+00  1.40E-01   0.00E+00  1.2305       -0.0312      0.0066     0.0000   -0.0095        0.0331      0.0327     0.0000   -0.0068
  1.49  0.1468 -0.34  0.3402  1.029E+00  5.94E-02   0.00E+00  1.1237       -0.0285      0.0082     0.0000   -0.0074       -0.0090      0.0420     0.0000    0.0036
  1.49  0.1468 -0.34  0.5074  3.428E-01  3.73E-02   0.00E+00  1.0840       -0.0274      0.0166     0.0000   -0.0060        0.1206      0.0897     0.0000    0.0051
  1.49  0.1468 -0.34  0.7427  1.024E-01  1.26E-02   0.00E+00  1.0565        0.0325      0.0174     0.0000   -0.0056        0.0532      0.0872     0.0000    0.0060
  1.49  0.1468 -0.30  0.0655  1.352E+00  1.55E-01   0.00E+00  3.3752       -0.0183      0.0185     0.0000   -0.0759        0.0888      0.0889     0.0000    0.0918
  1.49  0.1468 -0.30  0.1290  6.312E+00  2.27E-01   0.00E+00  1.3122       -0.0152      0.0054     0.0000   -0.0109        0.0225      0.0258     0.0000    0.0166
  1.49  0.1468 -0.30  0.2165  3.729E+00  1.44E-01   0.00E+00  1.2081       -0.0274      0.0055     0.0000   -0.0090       -0.0116      0.0279     0.0000   -0.0079
  1.49  0.1468 -0.30  0.3402  1.439E+00  6.66E-02   0.00E+00  1.1190       -0.0291      0.0070     0.0000   -0.0069        0.0787      0.0348     0.0000    0.0025
  1.49  0.1468 -0.30  0.5074  4.689E-01  3.06E-02   0.00E+00  1.0861       -0.0304      0.0095     0.0000   -0.0062        0.0891      0.0460     0.0000    0.0051
  1.49  0.1468 -0.26  0.0655  3.073E+00  2.12E-01   0.00E+00  3.2745        0.0088      0.0105     0.0000   -0.0740        0.0948      0.0512     0.0000    0.0648
  1.49  0.1468 -0.26  0.1290  8.299E+00  2.61E-01   0.00E+00  1.2689       -0.0188      0.0045     0.0000   -0.0120        0.0048      0.0230     0.0000    0.0141
  1.49  0.1468 -0.26  0.2165  4.469E+00  1.45E-01   0.00E+00  1.1848       -0.0133      0.0047     0.0000   -0.0086       -0.0343      0.0237     0.0000   -0.0062
  1.49  0.1468 -0.26  0.3402  1.692E+00  6.85E-02   0.00E+00  1.1138       -0.0232      0.0059     0.0000   -0.0066        0.0063      0.0301     0.0000    0.0021
  1.49  0.1468 -0.26  0.5074  5.991E-01  3.31E-02   0.00E+00  1.0859       -0.0072      0.0079     0.0000   -0.0062        0.0479      0.0405     0.0000    0.0049
  1.49  0.1468 -0.22  0.0655  7.935E+00  3.63E-01   0.00E+00  2.4787       -0.0148      0.0069     0.0000   -0.0592        0.0385      0.0326     0.0000    0.0262
  1.49  0.1468 -0.22  0.1290  1.195E+01  2.98E-01   0.00E+00  1.2248       -0.0243      0.0036     0.0000   -0.0110        0.0272      0.0184     0.0000    0.0104
  1.49  0.1468 -0.22  0.2165  5.370E+00  1.45E-01   0.00E+00  1.1625       -0.0110      0.0040     0.0000   -0.0084        0.0289      0.0200     0.0000   -0.0031
  1.49  0.1468 -0.22  0.3402  1.969E+00  6.87E-02   0.00E+00  1.1093       -0.0062      0.0052     0.0000   -0.0064        0.0906      0.0266     0.0000    0.0019
  1.49  0.1468 -0.22  0.5074  6.319E-01  3.22E-02   0.00E+00  1.0841       -0.0083      0.0078     0.0000   -0.0061        0.1261      0.0378     0.0000    0.0045
  1.49  0.1468 -0.22  0.7427  1.089E-01  1.28E-02   0.00E+00  1.0666       -0.0010      0.0174     0.0000   -0.0066        0.1007      0.0844     0.0000    0.0069
  1.49  0.1468 -0.18  0.0655  1.770E+01  5.49E-01   0.00E+00  1.7532       -0.0084      0.0043     0.0000   -0.0390       -0.0103      0.0217     0.0000    0.0086
  1.49  0.1468 -0.18  0.1290  1.529E+01  3.07E-01   0.00E+00  1.1863       -0.0092      0.0029     0.0000   -0.0091       -0.0219      0.0149     0.0000    0.0073
  1.49  0.1468 -0.18  0.2165  6.346E+00  1.47E-01   0.00E+00  1.1420       -0.0038      0.0033     0.0000   -0.0080       -0.0073      0.0171     0.0000    0.0007
  1.49  0.1468 -0.18  0.3402  2.206E+00  6.96E-02   0.00E+00  1.1047       -0.0002      0.0047     0.0000   -0.0064        0.0766      0.0236     0.0000    0.0021
  1.49  0.1468 -0.18  0.5074  6.737E-01  3.41E-02   0.00E+00  1.0813       -0.0056      0.0078     0.0000   -0.0059        0.0659      0.0382     0.0000    0.0040
  1.49  0.1468 -0.18  0.7427  1.189E-01  1.29E-02   0.00E+00  1.0658        0.0064      0.0172     0.0000   -0.0065        0.2112      0.0837     0.0000    0.0066
  1.49  0.1468 -0.14  0.0655  3.144E+01  5.98E-01   0.00E+00  1.3693       -0.0063      0.0029     0.0000   -0.0219        0.0511      0.0143     0.0000    0.0068
  1.49  0.1468 -0.14  0.1290  1.953E+01  3.13E-01   0.00E+00  1.1569        0.0003      0.0025     0.0000   -0.0073        0.0761      0.0121     0.0000    0.0050
  1.49  0.1468 -0.14  0.2165  7.686E+00  1.55E-01   0.00E+00  1.1226        0.0170      0.0031     0.0000   -0.0074        0.1009      0.0153     0.0000    0.0046
  1.49  0.1468 -0.14  0.3402  2.412E+00  7.29E-02   0.00E+00  1.1001        0.0052      0.0048     0.0000   -0.0066        0.1219      0.0228     0.0000    0.0031
  1.49  0.1468 -0.14  0.5074  6.666E-01  3.42E-02   0.00E+00  1.0772       -0.0128      0.0079     0.0000   -0.0056        0.0970      0.0408     0.0000    0.0035
  1.49  0.1468 -0.14  0.7427  1.495E-01  1.30E-02   0.00E+00  1.0628       -0.0126      0.0136     0.0000   -0.0063        0.1720      0.0640     0.0000    0.0064
  1.49  0.1468 -0.10  0.0655  5.024E+01  6.82E-01   0.00E+00  1.2107        0.0047      0.0022     0.0000   -0.0120        0.0935      0.0105     0.0000    0.0056
  1.49  0.1468 -0.10  0.1290  2.115E+01  3.18E-01   0.00E+00  1.1347        0.0134      0.0024     0.0000   -0.0057        0.1020      0.0114     0.0000    0.0028
  1.49  0.1468 -0.10  0.2165  7.295E+00  1.51E-01   0.00E+00  1.1040        0.0108      0.0033     0.0000   -0.0061        0.0782      0.0156     0.0000    0.0058
  1.49  0.1468 -0.10  0.3402  2.418E+00  7.57E-02   0.00E+00  1.0930       -0.0070      0.0047     0.0000   -0.0065        0.0415      0.0227     0.0000    0.0046
  1.49  0.1468 -0.10  0.5074  7.242E-01  3.43E-02   0.00E+00  1.0725       -0.0039      0.0070     0.0000   -0.0054        0.0466      0.0342     0.0000    0.0029
  1.49  0.1468 -0.10  0.7427  1.587E-01  1.22E-02   0.00E+00  1.0584       -0.0055      0.0119     0.0000   -0.0061        0.0714      0.0546     0.0000    0.0054
  1.49  0.1468 -0.06  0.0259  9.426E+01  2.46E+00   0.00E+00  1.2295       -0.0004      0.0041     0.0000   -0.0074       -0.0161      0.0195     0.0000   -0.0042
  1.49  0.1468 -0.06  0.0655  5.201E+01  6.11E-01   0.00E+00  1.1482       -0.0061      0.0019     0.0000   -0.0073        0.0390      0.0089     0.0000    0.0040
  1.49  0.1468 -0.06  0.1290  1.976E+01  2.80E-01   0.00E+00  1.1170       -0.0056      0.0022     0.0000   -0.0048        0.0236      0.0107     0.0000   -0.0002
  1.49  0.1468 -0.06  0.2165  6.996E+00  1.47E-01   0.00E+00  1.0912       -0.0109      0.0030     0.0000   -0.0047        0.0021      0.0151     0.0000    0.0034
  1.49  0.1468 -0.06  0.3402  2.320E+00  6.95E-02   0.00E+00  1.0824       -0.0109      0.0042     0.0000   -0.0058        0.0079      0.0215     0.0000    0.0047
  1.49  0.1468 -0.06  0.5074  7.196E-01  3.06E-02   0.00E+00  1.0670       -0.0029      0.0065     0.0000   -0.0051        0.0691      0.0309     0.0000    0.0024
  1.49  0.1468 -0.06  0.7427  1.844E-01  1.25E-02   0.00E+00  1.0533       -0.0349      0.0097     0.0000   -0.0058       -0.0096      0.0484     0.0000    0.0051
  1.49  0.1468 -0.02  0.0259  1.019E+02  1.32E+00   0.00E+00  1.1474       -0.0067      0.0026     0.0000   -0.0055        0.0228      0.0105     0.0000    0.0003
  1.49  0.1468 -0.02  0.0655  4.585E+01  5.06E-01   0.00E+00  1.1191       -0.0176      0.0017     0.0000   -0.0050        0.0198      0.0080     0.0000    0.0028
  1.49  0.1468 -0.02  0.1290  1.699E+01  2.68E-01   0.00E+00  1.1000       -0.0119      0.0023     0.0000   -0.0046        0.0094      0.0110     0.0000   -0.0008
  1.49  0.1468 -0.02  0.2165  6.481E+00  1.35E-01   0.00E+00  1.0851       -0.0090      0.0029     0.0000   -0.0043       -0.0205      0.0146     0.0000    0.0006
  1.49  0.1468 -0.02  0.3402  2.307E+00  6.41E-02   0.00E+00  1.0707       -0.0177      0.0042     0.0000   -0.0050        0.0022      0.0198     0.0000    0.0035
  1.49  0.1468 -0.02  0.5074  6.681E-01  2.77E-02   0.00E+00  1.0603       -0.0137      0.0064     0.0000   -0.0049        0.0191      0.0314     0.0000    0.0021
  1.49  0.1468 -0.02  0.7427  1.802E-01  1.23E-02   0.00E+00  1.0475       -0.0022      0.0111     0.0000   -0.0055        0.1237      0.0476     0.0000    0.0045
  1.49  0.1468  0.02  0.0259  8.421E+01  5.74E-01   0.00E+00  1.1161       -0.0071      0.0004     0.0000   -0.0037       -0.0082      0.0039     0.0000    0.0019
  1.49  0.1468  0.02  0.0655  3.811E+01  5.23E-01   0.00E+00  1.1008       -0.0151      0.0020     0.0000   -0.0035       -0.0027      0.0097     0.0000    0.0015
  1.49  0.1468  0.02  0.1290  1.512E+01  2.42E-01   0.00E+00  1.0839       -0.0125      0.0023     0.0000   -0.0040        0.0008      0.0115     0.0000    0.0019
  1.49  0.1468  0.02  0.2165  6.024E+00  1.20E-01   0.00E+00  1.0778       -0.0105      0.0029     0.0000   -0.0044       -0.0255      0.0141     0.0000    0.0004
  1.49  0.1468  0.02  0.3402  2.095E+00  5.67E-02   0.00E+00  1.0616       -0.0138      0.0042     0.0000   -0.0044        0.0456      0.0194     0.0000    0.0027
  1.49  0.1468  0.02  0.5074  6.656E-01  2.76E-02   0.00E+00  1.0531       -0.0015      0.0064     0.0000   -0.0046        0.0298      0.0295     0.0000    0.0021
  1.49  0.1468  0.02  0.7427  1.329E-01  1.01E-02   0.00E+00  1.0416       -0.0126      0.0129     0.0000   -0.0051        0.2570      0.0461     0.0000    0.0040
  1.49  0.1468  0.06  0.0259  6.373E+01  1.58E+00   0.00E+00  1.0956        0.0008      0.0040     0.0000   -0.0024        0.0163      0.0143     0.0000    0.0011
  1.49  0.1468  0.06  0.0655  2.936E+01  4.34E-01   0.00E+00  1.0867       -0.0142      0.0022     0.0000   -0.0030        0.0117      0.0108     0.0000    0.0000
  1.49  0.1468  0.06  0.1290  1.330E+01  2.13E-01   0.00E+00  1.0755       -0.0120      0.0024     0.0000   -0.0032       -0.0150      0.0115     0.0000    0.0010
  1.49  0.1468  0.06  0.2165  5.528E+00  1.13E-01   0.00E+00  1.0664       -0.0084      0.0030     0.0000   -0.0040       -0.0132      0.0149     0.0000    0.0021
  1.49  0.1468  0.06  0.3402  1.954E+00  5.49E-02   0.00E+00  1.0538       -0.0146      0.0044     0.0000   -0.0039        0.0504      0.0203     0.0000    0.0022
  1.49  0.1468  0.06  0.5074  6.001E-01  2.54E-02   0.00E+00  1.0458       -0.0190      0.0066     0.0000   -0.0043        0.0281      0.0301     0.0000    0.0023
  1.49  0.1468  0.06  0.7427  1.322E-01  9.91E-03   0.00E+00  1.0359       -0.0057      0.0116     0.0000   -0.0048        0.0404      0.0551     0.0000    0.0036
  1.49  0.1468  0.10  0.0655  2.266E+01  3.79E-01   0.00E+00  1.0734       -0.0068      0.0026     0.0000   -0.0025        0.0042      0.0114     0.0000    0.0010
  1.49  0.1468  0.10  0.1290  1.060E+01  1.85E-01   0.00E+00  1.0668       -0.0118      0.0026     0.0000   -0.0030       -0.0255      0.0123     0.0000    0.0002
  1.49  0.1468  0.10  0.2165  4.600E+00  1.03E-01   0.00E+00  1.0555       -0.0099      0.0033     0.0000   -0.0034       -0.0233      0.0156     0.0000    0.0017
  1.49  0.1468  0.10  0.3402  1.661E+00  5.09E-02   0.00E+00  1.0463       -0.0048      0.0047     0.0000   -0.0036        0.0313      0.0219     0.0000    0.0019
  1.49  0.1468  0.10  0.5074  5.172E-01  2.36E-02   0.00E+00  1.0388       -0.0107      0.0072     0.0000   -0.0040        0.0617      0.0341     0.0000    0.0021
  1.49  0.1468  0.10  0.7427  1.171E-01  8.83E-03   0.00E+00  1.0302       -0.0314      0.0118     0.0000   -0.0045        0.0774      0.0585     0.0000    0.0033
  1.49  0.1468  0.14  0.1290  8.562E+00  1.77E-01   0.00E+00  1.0553       -0.0043      0.0031     0.0000   -0.0027       -0.0223      0.0142     0.0000    0.0012
  1.49  0.1468  0.14  0.2165  3.972E+00  9.59E-02   0.00E+00  1.0472       -0.0103      0.0036     0.0000   -0.0031       -0.0218      0.0171     0.0000    0.0015
  1.49  0.1468  0.14  0.3402  1.430E+00  4.77E-02   0.00E+00  1.0391       -0.0102      0.0049     0.0000   -0.0033       -0.0384      0.0232     0.0000    0.0016
  1.49  0.1468  0.14  0.5074  4.438E-01  2.21E-02   0.00E+00  1.0323        0.0000      0.0076     0.0000   -0.0037        0.0161      0.0351     0.0000    0.0020
  1.49  0.1468  0.14  0.7427  1.017E-01  8.03E-03   0.00E+00  1.0246       -0.0300      0.0126     0.0000   -0.0042        0.1158      0.0566     0.0000    0.0030
  1.49  0.1468  0.18  0.1290  6.906E+00  1.74E-01   0.00E+00  1.0463       -0.0046      0.0040     0.0000   -0.0024       -0.0226      0.0165     0.0000    0.0011
  1.49  0.1468  0.18  0.2165  3.272E+00  9.16E-02   0.00E+00  1.0394       -0.0042      0.0043     0.0000   -0.0028       -0.0010      0.0193     0.0000    0.0012
  1.49  0.1468  0.18  0.3402  1.310E+00  4.54E-02   0.00E+00  1.0325       -0.0143      0.0052     0.0000   -0.0031       -0.0213      0.0241     0.0000    0.0014
  1.49  0.1468  0.18  0.5074  3.966E-01  2.02E-02   0.00E+00  1.0263       -0.0129      0.0079     0.0000   -0.0035        0.0006      0.0353     0.0000    0.0018
  1.49  0.1468  0.18  0.7427  8.854E-02  7.61E-03   0.00E+00  1.0192       -0.0352      0.0130     0.0000   -0.0039        0.0066      0.0692     0.0000    0.0026
  1.49  0.1468  0.22  0.2165  2.482E+00  8.52E-02   0.00E+00  1.0324       -0.0051      0.0042     0.0000   -0.0025       -0.0340      0.0238     0.0000    0.0010
  1.49  0.1468  0.22  0.3402  1.082E+00  4.26E-02   0.00E+00  1.0268       -0.0041      0.0060     0.0000   -0.0029       -0.0502      0.0274     0.0000    0.0012
  1.49  0.1468  0.22  0.5074  3.582E-01  1.95E-02   0.00E+00  1.0206       -0.0009      0.0086     0.0000   -0.0033        0.0132      0.0374     0.0000    0.0016
  1.49  0.1468  0.22  0.7427  7.730E-02  7.13E-03   0.00E+00  1.0138       -0.0290      0.0155     0.0000   -0.0036        0.1474      0.0599     0.0000    0.0023
  1.49  0.1468  0.26  0.2165  2.096E+00  8.23E-02   0.00E+00  1.0264       -0.0011      0.0063     0.0000   -0.0023       -0.0124      0.0253     0.0000    0.0008
  1.49  0.1468  0.26  0.3402  7.979E-01  3.52E-02   0.00E+00  1.0209       -0.0202      0.0067     0.0000   -0.0027       -0.0534      0.0300     0.0000    0.0011
  1.49  0.1468  0.26  0.5074  2.868E-01  1.73E-02   0.00E+00  1.0153       -0.0060      0.0096     0.0000   -0.0031        0.0179      0.0423     0.0000    0.0014
  1.49  0.1468  0.26  0.7427  7.419E-02  7.06E-03   0.00E+00  1.0088       -0.0231      0.0144     0.0000   -0.0034       -0.0929      0.0657     0.0000    0.0019
  1.49  0.1468  0.30  0.3402  7.204E-01  3.63E-02   0.00E+00  1.0153       -0.0019      0.0080     0.0000   -0.0025        0.0016      0.0336     0.0000    0.0009
  1.49  0.1468  0.30  0.5074  2.254E-01  1.47E-02   0.00E+00  1.0098       -0.0385      0.0099     0.0000   -0.0028       -0.0608      0.0461     0.0000    0.0011
  1.49  0.1468  0.30  0.7427  7.284E-02  7.18E-03   0.00E+00  1.0035       -0.0539      0.0153     0.0000   -0.0031       -0.0231      0.0722     0.0000    0.0014
  1.49  0.1468  0.34  0.5074  2.158E-01  1.47E-02   0.00E+00  1.0040        0.0009      0.0108     0.0000   -0.0026        0.0352      0.0486     0.0000    0.0008
  1.49  0.1468  0.34  0.7427  5.871E-02  6.91E-03   0.00E+00  0.9977       -0.0689      0.0194     0.0000   -0.0029        0.1223      0.0837     0.0000    0.0010
  1.49  0.1753 -0.58  0.5074  1.309E-02  2.46E-03   0.00E+00  0.9804       -0.0263      0.0514     0.0000   -0.0073       -0.0157      0.1411     0.0000    0.0044
  1.49  0.1753 -0.46  0.2165  2.856E-01  2.07E-02   0.00E+00  1.1532       -0.0615      0.0197     0.0000   -0.0253        0.0657      0.0553     0.0000    0.0146
  1.49  0.1753 -0.46  0.3402  1.034E-01  9.85E-03   0.00E+00  1.0859       -0.0474      0.0268     0.0000   -0.0190        0.1882      0.0705     0.0000    0.0165
  1.49  0.1753 -0.42  0.1290  4.570E-01  3.18E-02   0.00E+00  1.2621       -0.0413      0.0178     0.0000   -0.0114       -0.1067      0.0525     0.0000   -0.0182
  1.49  0.1753 -0.42  0.2165  3.699E-01  2.33E-02   0.00E+00  1.1600       -0.0438      0.0123     0.0000   -0.0230       -0.0131      0.0411     0.0000   -0.0009
  1.49  0.1753 -0.42  0.3402  1.396E-01  9.94E-03   0.00E+00  1.0948       -0.0379      0.0184     0.0000   -0.0194       -0.0514      0.0534     0.0000    0.0126
  1.49  0.1753 -0.42  0.5074  4.019E-02  4.24E-03   0.00E+00  1.0583       -0.0773      0.0266     0.0000   -0.0173       -0.0018      0.0761     0.0000    0.0163
  1.49  0.1753 -0.38  0.1290  5.821E-01  5.01E-02   0.00E+00  1.2627       -0.0560      0.0248     0.0000   -0.0156        0.1734      0.0566     0.0000   -0.0060
  1.49  0.1753 -0.38  0.2165  4.167E-01  3.59E-02   0.00E+00  1.1618       -0.0339      0.0224     0.0000   -0.0213       -0.0175      0.0651     0.0000   -0.0072
  1.49  0.1753 -0.38  0.3402  1.434E-01  1.36E-02   0.00E+00  1.1015       -0.0542      0.0251     0.0000   -0.0199       -0.0023      0.0766     0.0000    0.0113
  1.49  0.1753 -0.38  0.5074  5.313E-02  4.73E-03   0.00E+00  1.0717       -0.0321      0.0237     0.0000   -0.0196        0.0230      0.0689     0.0000    0.0189
  1.49  0.1753 -0.34  0.1290  9.782E-01  4.96E-02   0.00E+00  1.2521       -0.0191      0.0135     0.0000   -0.0221       -0.0205      0.0386     0.0000    0.0085
  1.49  0.1753 -0.34  0.2165  6.040E-01  2.74E-02   0.00E+00  1.1586       -0.0478      0.0112     0.0000   -0.0202       -0.0379      0.0326     0.0000   -0.0067
  1.49  0.1753 -0.34  0.3402  2.304E-01  1.39E-02   0.00E+00  1.1053       -0.0384      0.0153     0.0000   -0.0204       -0.0618      0.0453     0.0000    0.0116
  1.49  0.1753 -0.34  0.5074  6.109E-02  6.34E-03   0.00E+00  1.0813       -0.0419      0.0295     0.0000   -0.0212        0.0756      0.0785     0.0000    0.0200
  1.49  0.1753 -0.34  0.7427  1.970E-02  2.33E-03   0.00E+00  1.0413       -0.0111      0.0299     0.0000   -0.0171        0.0106      0.0894     0.0000    0.0167
  1.49  0.1753 -0.30  0.0655  4.282E-01  5.60E-02   0.00E+00  2.2525       -0.0316      0.0364     0.0000   -0.1286        0.0238      0.0998     0.0000    0.1415
  1.49  0.1753 -0.30  0.1290  1.362E+00  4.79E-02   0.00E+00  1.2368       -0.0310      0.0090     0.0000   -0.0273       -0.0234      0.0261     0.0000    0.0221
  1.49  0.1753 -0.30  0.2165  6.896E-01  2.50E-02   0.00E+00  1.1511       -0.0195      0.0094     0.0000   -0.0196       -0.0190      0.0267     0.0000   -0.0030
  1.49  0.1753 -0.30  0.3402  2.706E-01  1.19E-02   0.00E+00  1.1047       -0.0331      0.0116     0.0000   -0.0203       -0.0262      0.0335     0.0000    0.0115
  1.49  0.1753 -0.30  0.5074  8.895E-02  6.67E-03   0.00E+00  1.0858       -0.0362      0.0198     0.0000   -0.0217        0.0223      0.0527     0.0000    0.0193
  1.49  0.1753 -0.26  0.0655  9.194E-01  6.40E-02   0.00E+00  2.1153       -0.0345      0.0182     0.0000   -0.1196        0.0186      0.0530     0.0000    0.0828
  1.49  0.1753 -0.26  0.1290  1.810E+00  5.12E-02   0.00E+00  1.2131       -0.0401      0.0073     0.0000   -0.0291       -0.0019      0.0210     0.0000    0.0283
  1.49  0.1753 -0.26  0.2165  8.324E-01  2.54E-02   0.00E+00  1.1404       -0.0301      0.0080     0.0000   -0.0192       -0.0072      0.0229     0.0000    0.0006
  1.49  0.1753 -0.26  0.3402  3.066E-01  1.15E-02   0.00E+00  1.1006       -0.0315      0.0100     0.0000   -0.0196        0.0136      0.0281     0.0000    0.0108
  1.49  0.1753 -0.26  0.5074  9.796E-02  5.61E-03   0.00E+00  1.0855       -0.0331      0.0158     0.0000   -0.0214        0.1105      0.0442     0.0000    0.0173
  1.49  0.1753 -0.26  0.7427  1.844E-02  2.38E-03   0.00E+00  1.0570        0.0378      0.0308     0.0000   -0.0190       -0.0358      0.0983     0.0000    0.0169
  1.49  0.1753 -0.22  0.0655  1.835E+00  8.11E-02   0.00E+00  1.7388        0.0046      0.0109     0.0000   -0.0914       -0.0238      0.0306     0.0000    0.0325
  1.49  0.1753 -0.22  0.1290  2.107E+00  5.00E-02   0.00E+00  1.1824       -0.0038      0.0062     0.0000   -0.0274        0.0036      0.0182     0.0000    0.0267
  1.49  0.1753 -0.22  0.2165  9.755E-01  2.53E-02   0.00E+00  1.1271       -0.0326      0.0072     0.0000   -0.0187        0.0638      0.0196     0.0000    0.0032
  1.49  0.1753 -0.22  0.3402  3.713E-01  1.21E-02   0.00E+00  1.0944       -0.0521      0.0086     0.0000   -0.0186        0.0354      0.0245     0.0000    0.0093
  1.49  0.1753 -0.22  0.5074  1.189E-01  5.69E-03   0.00E+00  1.0828       -0.0388      0.0124     0.0000   -0.0206        0.0024      0.0354     0.0000    0.0152
  1.49  0.1753 -0.22  0.7427  1.880E-02  2.30E-03   0.00E+00  1.0600       -0.1095      0.0303     0.0000   -0.0192        0.2113      0.0838     0.0000    0.0159
  1.49  0.1753 -0.18  0.0655  3.491E+00  9.63E-02   0.00E+00  1.4208        0.0001      0.0071     0.0000   -0.0612       -0.0085      0.0202     0.0000    0.0149
  1.49  0.1753 -0.18  0.1290  2.750E+00  5.17E-02   0.00E+00  1.1511       -0.0221      0.0050     0.0000   -0.0237        0.0043      0.0143     0.0000    0.0213
  1.49  0.1753 -0.18  0.2165  1.181E+00  2.61E-02   0.00E+00  1.1137       -0.0147      0.0059     0.0000   -0.0180        0.0324      0.0168     0.0000    0.0047
  1.49  0.1753 -0.18  0.3402  3.817E-01  1.15E-02   0.00E+00  1.0864       -0.0317      0.0082     0.0000   -0.0173        0.0697      0.0231     0.0000    0.0073
  1.49  0.1753 -0.18  0.5074  1.242E-01  5.79E-03   0.00E+00  1.0774       -0.0318      0.0125     0.0000   -0.0196        0.0378      0.0352     0.0000    0.0132
  1.49  0.1753 -0.18  0.7427  3.041E-02  2.78E-03   0.00E+00  1.0604       -0.0684      0.0232     0.0000   -0.0190        0.0435      0.0638     0.0000    0.0147
  1.49  0.1753 -0.14  0.0655  6.159E+00  1.10E-01   0.00E+00  1.2416        0.0015      0.0050     0.0000   -0.0390        0.0524      0.0136     0.0000    0.0132
  1.49  0.1753 -0.14  0.1290  3.452E+00  5.26E-02   0.00E+00  1.1252       -0.0033      0.0041     0.0000   -0.0199        0.0424      0.0116     0.0000    0.0157
  1.49  0.1753 -0.14  0.2165  1.322E+00  2.54E-02   0.00E+00  1.1009       -0.0010      0.0052     0.0000   -0.0171        0.0540      0.0148     0.0000    0.0056
  1.49  0.1753 -0.14  0.3402  4.716E-01  1.30E-02   0.00E+00  1.0797       -0.0132      0.0077     0.0000   -0.0164        0.1004      0.0210     0.0000    0.0054
  1.49  0.1753 -0.14  0.5074  1.377E-01  6.04E-03   0.00E+00  1.0709       -0.0148      0.0119     0.0000   -0.0183        0.0675      0.0334     0.0000    0.0109
  1.49  0.1753 -0.14  0.7427  2.807E-02  2.44E-03   0.00E+00  1.0580       -0.0196      0.0246     0.0000   -0.0185        0.1648      0.0650     0.0000    0.0135
  1.49  0.1753 -0.10  0.0655  9.300E+00  1.17E-01   0.00E+00  1.1546        0.0181      0.0035     0.0000   -0.0255        0.0792      0.0097     0.0000    0.0121
  1.49  0.1753 -0.10  0.1290  3.889E+00  5.31E-02   0.00E+00  1.1065        0.0115      0.0039     0.0000   -0.0169        0.1017      0.0107     0.0000    0.0114
  1.49  0.1753 -0.10  0.2165  1.384E+00  2.61E-02   0.00E+00  1.0881        0.0052      0.0054     0.0000   -0.0160        0.0823      0.0146     0.0000    0.0063
  1.49  0.1753 -0.10  0.3402  4.567E-01  1.28E-02   0.00E+00  1.0738       -0.0204      0.0079     0.0000   -0.0159        0.0920      0.0213     0.0000    0.0045
  1.49  0.1753 -0.10  0.5074  1.310E-01  5.63E-03   0.00E+00  1.0632       -0.0283      0.0121     0.0000   -0.0169        0.1490      0.0330     0.0000    0.0087
  1.49  0.1753 -0.10  0.7427  2.601E-02  2.22E-03   0.00E+00  1.0541       -0.0335      0.0258     0.0000   -0.0178        0.3077      0.0492     0.0000    0.0104
  1.49  0.1753 -0.06  0.0259  1.673E+01  4.23E-01   0.00E+00  1.1513        0.0024      0.0073     0.0000   -0.0205       -0.0056      0.0194     0.0000    0.0051
  1.49  0.1753 -0.06  0.0655  9.691E+00  1.06E-01   0.00E+00  1.1124       -0.0130      0.0032     0.0000   -0.0176        0.0409      0.0088     0.0000    0.0096
  1.49  0.1753 -0.06  0.1290  3.795E+00  5.09E-02   0.00E+00  1.0911        0.0000      0.0038     0.0000   -0.0146        0.0384      0.0103     0.0000    0.0080
  1.49  0.1753 -0.06  0.2165  1.349E+00  2.62E-02   0.00E+00  1.0768       -0.0144      0.0053     0.0000   -0.0148        0.0189      0.0144     0.0000    0.0071
  1.49  0.1753 -0.06  0.3402  4.239E-01  1.18E-02   0.00E+00  1.0687       -0.0374      0.0074     0.0000   -0.0157        0.0578      0.0208     0.0000    0.0046
  1.49  0.1753 -0.06  0.5074  1.379E-01  5.48E-03   0.00E+00  1.0561       -0.0105      0.0110     0.0000   -0.0158        0.0580      0.0295     0.0000    0.0070
  1.49  0.1753 -0.06  0.7427  3.032E-02  2.15E-03   0.00E+00  1.0484       -0.0196      0.0198     0.0000   -0.0170        0.0809      0.0554     0.0000    0.0094
  1.49  0.1753 -0.02  0.0259  2.047E+01  3.03E-01   0.00E+00  1.1020       -0.0056      0.0042     0.0000   -0.0128       -0.0038      0.0104     0.0000    0.0023
  1.49  0.1753 -0.02  0.0655  9.032E+00  9.44E-02   0.00E+00  1.0892       -0.0160      0.0029     0.0000   -0.0131       -0.0010      0.0077     0.0000    0.0072
  1.49  0.1753 -0.02  0.1290  3.351E+00  4.89E-02   0.00E+00  1.0785       -0.0223      0.0040     0.0000   -0.0129        0.0013      0.0107     0.0000    0.0052
  1.49  0.1753 -0.02  0.2165  1.249E+00  2.42E-02   0.00E+00  1.0668       -0.0191      0.0050     0.0000   -0.0135       -0.0208      0.0140     0.0000    0.0070
  1.49  0.1753 -0.02  0.3402  4.388E-01  1.14E-02   0.00E+00  1.0623       -0.0330      0.0070     0.0000   -0.0154       -0.0223      0.0193     0.0000    0.0057
  1.49  0.1753 -0.02  0.5074  1.363E-01  5.16E-03   0.00E+00  1.0495       -0.0115      0.0104     0.0000   -0.0148        0.0192      0.0283     0.0000    0.0058
  1.49  0.1753 -0.02  0.7427  2.686E-02  1.88E-03   0.00E+00  1.0415       -0.0576      0.0197     0.0000   -0.0160        0.1269      0.0529     0.0000    0.0083
  1.49  0.1753  0.02  0.0259  1.827E+01  2.84E-01   0.00E+00  1.0820        0.0002      0.0045     0.0000   -0.0088        0.0133      0.0101     0.0000    0.0025
  1.49  0.1753  0.02  0.0655  7.420E+00  9.51E-02   0.00E+00  1.0749       -0.0159      0.0035     0.0000   -0.0103        0.0183      0.0092     0.0000    0.0051
  1.49  0.1753  0.02  0.1290  3.040E+00  4.52E-02   0.00E+00  1.0669       -0.0225      0.0038     0.0000   -0.0115       -0.0234      0.0106     0.0000    0.0038
  1.49  0.1753  0.02  0.2165  1.179E+00  2.18E-02   0.00E+00  1.0582       -0.0220      0.0048     0.0000   -0.0123       -0.0380      0.0135     0.0000    0.0048
  1.49  0.1753  0.02  0.3402  4.163E-01  1.05E-02   0.00E+00  1.0543       -0.0134      0.0069     0.0000   -0.0148        0.0116      0.0187     0.0000    0.0074
  1.49  0.1753  0.02  0.5074  1.196E-01  4.60E-03   0.00E+00  1.0425       -0.0391      0.0102     0.0000   -0.0140       -0.0296      0.0282     0.0000    0.0050
  1.49  0.1753  0.02  0.7427  2.881E-02  1.92E-03   0.00E+00  1.0345       -0.0516      0.0185     0.0000   -0.0151        0.0746      0.0507     0.0000    0.0071
  1.49  0.1753  0.06  0.0655  6.294E+00  8.76E-02   0.00E+00  1.0636       -0.0168      0.0037     0.0000   -0.0084       -0.0297      0.0101     0.0000    0.0030
  1.49  0.1753  0.06  0.1290  2.657E+00  3.96E-02   0.00E+00  1.0567       -0.0225      0.0039     0.0000   -0.0104       -0.0274      0.0108     0.0000    0.0043
  1.49  0.1753  0.06  0.2165  1.118E+00  2.09E-02   0.00E+00  1.0520       -0.0201      0.0049     0.0000   -0.0119       -0.0335      0.0137     0.0000    0.0034
  1.49  0.1753  0.06  0.3402  3.954E-01  1.00E-02   0.00E+00  1.0449       -0.0267      0.0071     0.0000   -0.0136        0.0552      0.0190     0.0000    0.0075
  1.49  0.1753  0.06  0.5074  1.185E-01  4.58E-03   0.00E+00  1.0352       -0.0178      0.0106     0.0000   -0.0132        0.0281      0.0282     0.0000    0.0045
  1.49  0.1753  0.06  0.7427  2.162E-02  1.58E-03   0.00E+00  1.0274       -0.0930      0.0204     0.0000   -0.0142        0.0773      0.0573     0.0000    0.0059
  1.49  0.1753  0.10  0.0655  5.032E+00  7.94E-02   0.00E+00  1.0534       -0.0032      0.0046     0.0000   -0.0075        0.0200      0.0108     0.0000    0.0017
  1.49  0.1753  0.10  0.1290  2.366E+00  3.77E-02   0.00E+00  1.0486       -0.0128      0.0043     0.0000   -0.0094       -0.0259      0.0116     0.0000    0.0036
  1.49  0.1753  0.10  0.2165  9.978E-01  1.98E-02   0.00E+00  1.0446       -0.0216      0.0052     0.0000   -0.0114       -0.0365      0.0145     0.0000    0.0038
  1.49  0.1753  0.10  0.3402  3.627E-01  9.79E-03   0.00E+00  1.0361       -0.0320      0.0072     0.0000   -0.0123       -0.0169      0.0193     0.0000    0.0063
  1.49  0.1753  0.10  0.5074  9.757E-02  4.09E-03   0.00E+00  1.0278       -0.0423      0.0113     0.0000   -0.0124       -0.0125      0.0314     0.0000    0.0044
  1.49  0.1753  0.10  0.7427  1.774E-02  1.36E-03   0.00E+00  1.0204       -0.0962      0.0220     0.0000   -0.0133        0.1242      0.0565     0.0000    0.0047
  1.49  0.1753  0.14  0.1290  1.966E+00  3.69E-02   0.00E+00  1.0417       -0.0011      0.0052     0.0000   -0.0089       -0.0180      0.0132     0.0000    0.0025
  1.49  0.1753  0.14  0.2165  8.611E-01  1.90E-02   0.00E+00  1.0369       -0.0085      0.0059     0.0000   -0.0110       -0.0402      0.0156     0.0000    0.0056
  1.49  0.1753  0.14  0.3402  3.182E-01  9.43E-03   0.00E+00  1.0283       -0.0087      0.0078     0.0000   -0.0113       -0.0559      0.0215     0.0000    0.0052
  1.49  0.1753  0.14  0.5074  1.010E-01  4.27E-03   0.00E+00  1.0204       -0.0340      0.0115     0.0000   -0.0116        0.0120      0.0315     0.0000    0.0033
  1.49  0.1753  0.14  0.7427  1.706E-02  1.36E-03   0.00E+00  1.0135       -0.1426      0.0201     0.0000   -0.0124        0.0981      0.0592     0.0000    0.0036
  1.49  0.1753  0.18  0.2165  7.468E-01  1.85E-02   0.00E+00  1.0286       -0.0218      0.0069     0.0000   -0.0100       -0.0219      0.0174     0.0000    0.0051
  1.49  0.1753  0.18  0.3402  2.607E-01  8.44E-03   0.00E+00  1.0209       -0.0257      0.0091     0.0000   -0.0104        0.0049      0.0232     0.0000    0.0042
  1.49  0.1753  0.18  0.5074  8.368E-02  3.94E-03   0.00E+00  1.0134       -0.0030      0.0122     0.0000   -0.0108       -0.1090      0.0335     0.0000    0.0028
  1.49  0.1753  0.18  0.7427  1.764E-02  1.42E-03   0.00E+00  1.0066       -0.0976      0.0205     0.0000   -0.0115       -0.0676      0.0668     0.0000    0.0025
  1.49  0.1753  0.22  0.2165  5.849E-01  1.71E-02   0.00E+00  1.0207       -0.0292      0.0084     0.0000   -0.0091       -0.0435      0.0195     0.0000    0.0043
  1.49  0.1753  0.22  0.3402  2.158E-01  7.79E-03   0.00E+00  1.0137       -0.0394      0.0100     0.0000   -0.0096       -0.0516      0.0253     0.0000    0.0034
  1.49  0.1753  0.22  0.5074  6.932E-02  3.50E-03   0.00E+00  1.0067       -0.0325      0.0144     0.0000   -0.0100        0.0067      0.0379     0.0000    0.0022
  1.49  0.1753  0.22  0.7427  1.934E-02  1.64E-03   0.00E+00  0.9995       -0.0078      0.0239     0.0000   -0.0107       -0.0165      0.0644     0.0000    0.0012
  1.49  0.1753  0.26  0.3402  2.108E-01  8.15E-03   0.00E+00  1.0067       -0.0187      0.0113     0.0000   -0.0088       -0.0074      0.0270     0.0000    0.0026
  1.49  0.1753  0.26  0.5074  6.036E-02  3.28E-03   0.00E+00  0.9998       -0.0203      0.0153     0.0000   -0.0093       -0.0445      0.0399     0.0000    0.0014
  1.49  0.1753  0.30  0.5074  5.761E-02  3.25E-03   0.00E+00  0.9932       -0.0375      0.0164     0.0000   -0.0086        0.0010      0.0389     0.0000    0.0006
  1.74  0.1753 -0.66  0.2165  1.485E-01  1.95E-02   0.00E+00  1.0330        0.0051      0.0234     0.0000   -0.0027       -0.0121      0.0947     0.0000    0.0018
  1.74  0.1753 -0.66  0.5074  2.352E-02  3.73E-03   0.00E+00  0.9714       -0.0318      0.0295     0.0000   -0.0024        0.1403      0.1166     0.0000    0.0012
  1.74  0.1753 -0.62  0.2165  2.099E-01  2.15E-02   0.00E+00  1.0582       -0.0260      0.0162     0.0000   -0.0044       -0.1710      0.0766     0.0000    0.0052
  1.74  0.1753 -0.62  0.3402  9.033E-02  9.13E-03   0.00E+00  1.0270       -0.0090      0.0162     0.0000   -0.0029       -0.1393      0.0723     0.0000    0.0020
  1.74  0.1753 -0.62  0.5074  3.510E-02  4.21E-03   0.00E+00  0.9967       -0.0265      0.0212     0.0000   -0.0028       -0.0327      0.0956     0.0000    0.0017
  1.74  0.1753 -0.58  0.1290  4.034E-01  4.00E-02   0.00E+00  1.2024        0.0091      0.0170     0.0000   -0.0143       -0.0312      0.0769     0.0000    0.0027
  1.74  0.1753 -0.58  0.2165  3.449E-01  2.47E-02   0.00E+00  1.0968       -0.0255      0.0128     0.0000   -0.0083        0.0356      0.0511     0.0000    0.0134
  1.74  0.1753 -0.58  0.3402  1.331E-01  1.04E-02   0.00E+00  1.0458       -0.0208      0.0145     0.0000   -0.0041        0.1541      0.0576     0.0000    0.0034
  1.74  0.1753 -0.58  0.5074  3.788E-02  4.31E-03   0.00E+00  1.0152       -0.0062      0.0163     0.0000   -0.0035       -0.2184      0.0721     0.0000    0.0025
  1.74  0.1753 -0.54  0.2165  4.467E-01  3.24E-02   0.00E+00  1.1334       -0.0075      0.0127     0.0000   -0.0110       -0.0119      0.0564     0.0000    0.0123
  1.74  0.1753 -0.54  0.3402  1.890E-01  1.48E-02   0.00E+00  1.0670       -0.0200      0.0131     0.0000   -0.0061       -0.0413      0.0572     0.0000    0.0071
  1.74  0.1753 -0.54  0.5074  6.735E-02  5.81E-03   0.00E+00  1.0310       -0.0067      0.0154     0.0000   -0.0044        0.0700      0.0648     0.0000    0.0034
  1.74  0.1753 -0.50  0.7427  3.286E-02  3.81E-03   0.00E+00  1.0082       -0.0291      0.0220     0.0000   -0.0045        0.1592      0.0810     0.0000    0.0037
  1.74  0.1753 -0.46  0.1290  8.342E-01  4.50E-02   0.00E+00  1.3378       -0.0415      0.0094     0.0000   -0.0052       -0.0112      0.0396     0.0000   -0.0335
  1.74  0.1753 -0.46  0.2165  1.017E+00  3.86E-02   0.00E+00  1.2093       -0.0308      0.0063     0.0000   -0.0160       -0.0363      0.0292     0.0000    0.0113
  1.74  0.1753 -0.46  0.3402  3.852E-01  1.92E-02   0.00E+00  1.1093       -0.0278      0.0089     0.0000   -0.0105        0.1180      0.0367     0.0000    0.0140
  1.74  0.1753 -0.46  0.5074  1.075E-01  1.28E-02   0.00E+00  1.0582       -0.0678      0.0200     0.0000   -0.0065        0.0527      0.0830     0.0000    0.0056
  1.74  0.1753 -0.46  0.7427  3.842E-02  5.09E-03   0.00E+00  1.0220       -0.0219      0.0252     0.0000   -0.0053        0.4015      0.0734     0.0000    0.0048
  1.74  0.1753 -0.42  0.1290  1.018E+00  3.24E-02   0.00E+00  1.3411       -0.0251      0.0055     0.0000   -0.0055       -0.0707      0.0235     0.0000   -0.0315
  1.74  0.1753 -0.42  0.2165  1.338E+00  3.91E-02   0.00E+00  1.2276       -0.0420      0.0049     0.0000   -0.0156       -0.0023      0.0216     0.0000    0.0037
  1.74  0.1753 -0.42  0.3402  5.408E-01  1.87E-02   0.00E+00  1.1178       -0.0244      0.0060     0.0000   -0.0107        0.0351      0.0258     0.0000    0.0101
  1.74  0.1753 -0.42  0.5074  1.845E-01  9.55E-03   0.00E+00  1.0682       -0.0240      0.0091     0.0000   -0.0074        0.0691      0.0381     0.0000    0.0066
  1.74  0.1753 -0.42  0.7427  3.412E-02  5.98E-03   0.00E+00  1.0336        0.0110      0.0344     0.0000   -0.0062        0.1430      0.1317     0.0000    0.0059
  1.74  0.1753 -0.38  0.1290  1.758E+00  6.24E-02   0.00E+00  1.3361       -0.0097      0.0062     0.0000   -0.0078       -0.0192      0.0269     0.0000   -0.0106
  1.74  0.1753 -0.38  0.2165  1.559E+00  6.36E-02   0.00E+00  1.2220       -0.0214      0.0072     0.0000   -0.0131        0.0115      0.0304     0.0000   -0.0066
  1.74  0.1753 -0.38  0.3402  5.609E-01  2.49E-02   0.00E+00  1.1190       -0.0232      0.0077     0.0000   -0.0101        0.0290      0.0336     0.0000    0.0059
  1.74  0.1753 -0.38  0.5074  2.068E-01  9.06E-03   0.00E+00  1.0763       -0.0260      0.0076     0.0000   -0.0081        0.0323      0.0330     0.0000    0.0074
  1.74  0.1753 -0.38  0.7427  5.074E-02  4.84E-03   0.00E+00  1.0437        0.0198      0.0610     0.0000   -0.0070        0.0299      0.0725     0.0000    0.0071
  1.74  0.1753 -0.34  0.1290  3.446E+00  9.48E-02   0.00E+00  1.3204       -0.0218      0.0048     0.0000   -0.0112       -0.0179      0.0200     0.0000    0.0115
  1.74  0.1753 -0.34  0.2165  1.970E+00  4.95E-02   0.00E+00  1.2076       -0.0229      0.0041     0.0000   -0.0115       -0.0259      0.0182     0.0000   -0.0096
  1.74  0.1753 -0.34  0.3402  8.632E-01  2.82E-02   0.00E+00  1.1169       -0.0343      0.0057     0.0000   -0.0095        0.0576      0.0247     0.0000    0.0038
  1.74  0.1753 -0.34  0.5074  2.301E-01  1.19E-02   0.00E+00  1.0819       -0.0147      0.0092     0.0000   -0.0087        0.0627      0.0403     0.0000    0.0077
  1.74  0.1753 -0.34  0.7427  6.572E-02  4.21E-03   0.00E+00  1.0517       -0.0099      0.0111     0.0000   -0.0078        0.0587      0.0501     0.0000    0.0081
  1.74  0.1753 -0.30  0.0655  1.674E+00  9.08E-02   0.00E+00  3.2693        0.0062      0.0094     0.0000   -0.1008       -0.0035      0.0404     0.0000    0.1470
  1.74  0.1753 -0.30  0.1290  4.736E+00  8.51E-02   0.00E+00  1.2914       -0.0145      0.0031     0.0000   -0.0143       -0.0040      0.0133     0.0000    0.0223
  1.74  0.1753 -0.30  0.2165  2.468E+00  4.59E-02   0.00E+00  1.1887       -0.0192      0.0032     0.0000   -0.0107       -0.0050      0.0137     0.0000   -0.0085
  1.74  0.1753 -0.30  0.3402  9.262E-01  2.14E-02   0.00E+00  1.1128       -0.0112      0.0040     0.0000   -0.0090        0.0124      0.0174     0.0000    0.0029
  1.74  0.1753 -0.30  0.5074  3.162E-01  1.25E-02   0.00E+00  1.0843       -0.0103      0.0071     0.0000   -0.0089        0.1044      0.0318     0.0000    0.0074
  1.74  0.1753 -0.30  0.7427  6.926E-02  4.17E-03   0.00E+00  1.0576        0.0109      0.0096     0.0000   -0.0084       -0.0470      0.0438     0.0000    0.0086
  1.74  0.1753 -0.30  1.0741  2.243E-02  4.88E-03   0.00E+00  1.0175       -0.0674      0.0396     0.0000   -0.0064        0.2023      0.1337     0.0000    0.0070
  1.74  0.1753 -0.26  0.0655  3.634E+00  1.24E-01   0.00E+00  3.0299       -0.0041      0.0058     0.0000   -0.0943        0.0008      0.0242     0.0000    0.0970
  1.74  0.1753 -0.26  0.1290  5.916E+00  8.91E-02   0.00E+00  1.2524       -0.0139      0.0025     0.0000   -0.0153        0.0129      0.0111     0.0000    0.0223
  1.74  0.1753 -0.26  0.2165  3.106E+00  4.84E-02   0.00E+00  1.1692       -0.0124      0.0027     0.0000   -0.0104        0.0044      0.0116     0.0000   -0.0059
  1.74  0.1753 -0.26  0.3402  1.149E+00  2.21E-02   0.00E+00  1.1079       -0.0168      0.0034     0.0000   -0.0085        0.0485      0.0145     0.0000    0.0025
  1.74  0.1753 -0.26  0.5074  3.712E-01  1.09E-02   0.00E+00  1.0838       -0.0157      0.0051     0.0000   -0.0088        0.0444      0.0225     0.0000    0.0068
  1.74  0.1753 -0.26  0.7427  8.036E-02  4.97E-03   0.00E+00  1.0612       -0.0019      0.0103     0.0000   -0.0088        0.0213      0.0449     0.0000    0.0088
  1.74  0.1753 -0.22  0.0655  6.708E+00  1.51E-01   0.00E+00  2.2777       -0.0010      0.0038     0.0000   -0.0735        0.0252      0.0164     0.0000    0.0447
  1.74  0.1753 -0.22  0.1290  7.835E+00  9.53E-02   0.00E+00  1.2112       -0.0120      0.0021     0.0000   -0.0142        0.0031      0.0090     0.0000    0.0179
  1.74  0.1753 -0.22  0.2165  3.645E+00  4.77E-02   0.00E+00  1.1504       -0.0128      0.0023     0.0000   -0.0101        0.0502      0.0099     0.0000   -0.0030
  1.74  0.1753 -0.22  0.3402  1.283E+00  2.18E-02   0.00E+00  1.1027       -0.0112      0.0030     0.0000   -0.0082        0.0671      0.0129     0.0000    0.0020
  1.74  0.1753 -0.22  0.5074  4.293E-01  1.10E-02   0.00E+00  1.0817       -0.0003      0.0046     0.0000   -0.0085        0.0688      0.0196     0.0000    0.0060
  1.74  0.1753 -0.22  0.7427  9.792E-02  5.40E-03   0.00E+00  1.0629        0.0075      0.0096     0.0000   -0.0090        0.0775      0.0405     0.0000    0.0086
  1.74  0.1753 -0.22  1.0741  2.211E-02  2.47E-03   0.00E+00  1.0268       -0.0277      0.0194     0.0000   -0.0070        0.0875      0.0806     0.0000    0.0075
  1.74  0.1753 -0.18  0.0655  1.241E+01  1.74E-01   0.00E+00  1.6586       -0.0042      0.0024     0.0000   -0.0481        0.0182      0.0102     0.0000    0.0201
  1.74  0.1753 -0.18  0.1290  1.023E+01  9.85E-02   0.00E+00  1.1756       -0.0073      0.0017     0.0000   -0.0120        0.0276      0.0073     0.0000    0.0130
  1.74  0.1753 -0.18  0.2165  4.158E+00  4.72E-02   0.00E+00  1.1334       -0.0019      0.0020     0.0000   -0.0097        0.0564      0.0087     0.0000    0.0001
  1.74  0.1753 -0.18  0.3402  1.471E+00  2.30E-02   0.00E+00  1.0977       -0.0007      0.0027     0.0000   -0.0081        0.0391      0.0119     0.0000    0.0016
  1.74  0.1753 -0.18  0.5074  4.461E-01  1.13E-02   0.00E+00  1.0776       -0.0072      0.0046     0.0000   -0.0081        0.0927      0.0184     0.0000    0.0051
  1.74  0.1753 -0.18  0.7427  9.164E-02  4.72E-03   0.00E+00  1.0617       -0.0054      0.0089     0.0000   -0.0089        0.0594      0.0379     0.0000    0.0081
  1.74  0.1753 -0.18  1.0741  1.411E-02  1.76E-03   0.00E+00  1.0284        0.0679      0.0229     0.0000   -0.0071        0.3006      0.0833     0.0000    0.0074
  1.74  0.1753 -0.14  0.0655  2.334E+01  2.13E-01   0.00E+00  1.3376        0.0011      0.0016     0.0000   -0.0279        0.0575      0.0069     0.0000    0.0146
  1.74  0.1753 -0.14  0.1290  1.236E+01  9.94E-02   0.00E+00  1.1480        0.0077      0.0014     0.0000   -0.0097        0.0628      0.0062     0.0000    0.0090
  1.74  0.1753 -0.14  0.2165  4.609E+00  4.79E-02   0.00E+00  1.1164        0.0052      0.0019     0.0000   -0.0091        0.0608      0.0079     0.0000    0.0034
  1.74  0.1753 -0.14  0.3402  1.588E+00  2.42E-02   0.00E+00  1.0936        0.0012      0.0028     0.0000   -0.0081        0.0547      0.0114     0.0000    0.0020
  1.74  0.1753 -0.14  0.5074  4.469E-01  1.07E-02   0.00E+00  1.0730       -0.0039      0.0041     0.0000   -0.0077        0.0392      0.0178     0.0000    0.0041
  1.74  0.1753 -0.14  0.7427  1.014E-01  4.63E-03   0.00E+00  1.0588        0.0098      0.0080     0.0000   -0.0086        0.0832      0.0336     0.0000    0.0075
  1.74  0.1753 -0.14  1.0741  2.403E-02  2.04E-03   0.00E+00  1.0279        0.0483      0.0153     0.0000   -0.0070        0.2127      0.0569     0.0000    0.0072
  1.74  0.1753 -0.10  0.0655  3.284E+01  2.19E-01   0.00E+00  1.1984        0.0066      0.0012     0.0000   -0.0159        0.0668      0.0051     0.0000    0.0111
  1.74  0.1753 -0.10  0.1290  1.328E+01  9.76E-02   0.00E+00  1.1265        0.0039      0.0013     0.0000   -0.0079        0.0611      0.0057     0.0000    0.0054
  1.74  0.1753 -0.10  0.2165  4.608E+00  4.69E-02   0.00E+00  1.1011       -0.0035      0.0018     0.0000   -0.0082        0.0188      0.0077     0.0000    0.0062
  1.74  0.1753 -0.10  0.3402  1.575E+00  2.37E-02   0.00E+00  1.0881       -0.0061      0.0026     0.0000   -0.0082        0.0390      0.0112     0.0000    0.0035
  1.74  0.1753 -0.10  0.5074  4.757E-01  1.06E-02   0.00E+00  1.0674       -0.0093      0.0039     0.0000   -0.0072        0.0708      0.0167     0.0000    0.0033
  1.74  0.1753 -0.10  0.7427  1.110E-01  4.46E-03   0.00E+00  1.0539        0.0006      0.0073     0.0000   -0.0082        0.1051      0.0299     0.0000    0.0069
  1.74  0.1753 -0.10  1.0741  1.933E-02  1.75E-03   0.00E+00  1.0260        0.0330      0.0171     0.0000   -0.0069        0.2186      0.0598     0.0000    0.0069
  1.74  0.1753 -0.06  0.0259  6.378E+01  7.72E-01   0.00E+00  1.2048       -0.0010      0.0022     0.0000   -0.0099        0.0131      0.0091     0.0000   -0.0028
  1.74  0.1753 -0.06  0.0655  3.351E+01  1.91E-01   0.00E+00  1.1399       -0.0055      0.0010     0.0000   -0.0099        0.0236      0.0043     0.0000    0.0073
  1.74  0.1753 -0.06  0.1290  1.230E+01  8.72E-02   0.00E+00  1.1099       -0.0032      0.0013     0.0000   -0.0066        0.0210      0.0054     0.0000    0.0017
  1.74  0.1753 -0.06  0.2165  4.450E+00  4.63E-02   0.00E+00  1.0868       -0.0055      0.0018     0.0000   -0.0067        0.0045      0.0076     0.0000    0.0051
  1.74  0.1753 -0.06  0.3402  1.554E+00  2.21E-02   0.00E+00  1.0800       -0.0086      0.0024     0.0000   -0.0079       -0.0008      0.0103     0.0000    0.0051
  1.74  0.1753 -0.06  0.5074  4.774E-01  9.92E-03   0.00E+00  1.0618       -0.0055      0.0037     0.0000   -0.0068        0.0169      0.0154     0.0000    0.0026
  1.74  0.1753 -0.06  0.7427  1.077E-01  4.14E-03   0.00E+00  1.0482        0.0051      0.0071     0.0000   -0.0077        0.1211      0.0286     0.0000    0.0058
  1.74  0.1753 -0.06  1.0741  1.965E-02  1.72E-03   0.00E+00  1.0233        0.0098      0.0162     0.0000   -0.0067        0.1227      0.0626     0.0000    0.0066
  1.74  0.1753 -0.02  0.0259  6.923E+01  5.55E-01   0.00E+00  1.1350        0.0016      0.0002     0.0000   -0.0068        0.0162      0.0029     0.0000    0.0001
  1.74  0.1753 -0.02  0.0655  2.976E+01  1.66E-01   0.00E+00  1.1120       -0.0116      0.0010     0.0000   -0.0068        0.0030      0.0041     0.0000    0.0049
  1.74  0.1753 -0.02  0.1290  1.124E+01  8.82E-02   0.00E+00  1.0942       -0.0103      0.0014     0.0000   -0.0061       -0.0062      0.0056     0.0000   -0.0001
  1.74  0.1753 -0.02  0.2165  4.286E+00  4.34E-02   0.00E+00  1.0785       -0.0088      0.0017     0.0000   -0.0058       -0.0098      0.0074     0.0000    0.0019
  1.74  0.1753 -0.02  0.3402  1.475E+00  2.04E-02   0.00E+00  1.0687       -0.0085      0.0024     0.0000   -0.0070        0.0006      0.0102     0.0000    0.0047
  1.74  0.1753 -0.02  0.5074  4.516E-01  9.34E-03   0.00E+00  1.0554       -0.0101      0.0038     0.0000   -0.0065        0.0514      0.0150     0.0000    0.0022
  1.74  0.1753 -0.02  0.7427  1.070E-01  3.95E-03   0.00E+00  1.0423       -0.0009      0.0070     0.0000   -0.0072        0.1602      0.0258     0.0000    0.0051
  1.74  0.1753 -0.02  1.0741  1.330E-02  1.33E-03   0.00E+00  1.0202       -0.0370      0.0192     0.0000   -0.0066        0.1488      0.0825     0.0000    0.0067
  1.74  0.1753  0.02  0.0259  5.548E+01  4.66E-01   0.00E+00  1.1079        0.0015      0.0016     0.0000   -0.0048        0.0179      0.0053     0.0000    0.0023
  1.74  0.1753  0.02  0.0655  2.458E+01  1.67E-01   0.00E+00  1.0950       -0.0075      0.0012     0.0000   -0.0049        0.0138      0.0049     0.0000    0.0029
  1.74  0.1753  0.02  0.1290  9.818E+00  7.67E-02   0.00E+00  1.0801       -0.0101      0.0013     0.0000   -0.0055       -0.0175      0.0057     0.0000    0.0024
  1.74  0.1753  0.02  0.2165  4.031E+00  3.91E-02   0.00E+00  1.0724       -0.0110      0.0017     0.0000   -0.0056       -0.0034      0.0071     0.0000    0.0004
  1.74  0.1753  0.02  0.3402  1.424E+00  1.90E-02   0.00E+00  1.0580       -0.0103      0.0024     0.0000   -0.0060        0.0174      0.0097     0.0000    0.0034
  1.74  0.1753  0.02  0.5074  4.264E-01  8.69E-03   0.00E+00  1.0482       -0.0145      0.0037     0.0000   -0.0061        0.0488      0.0150     0.0000    0.0021
  1.74  0.1753  0.02  0.7427  9.976E-02  3.68E-03   0.00E+00  1.0364       -0.0073      0.0068     0.0000   -0.0068        0.0973      0.0270     0.0000    0.0044
  1.74  0.1753  0.02  1.0741  1.704E-02  1.62E-03   0.00E+00  1.0166       -0.0020      0.0180     0.0000   -0.0064        0.1696      0.0634     0.0000    0.0065
  1.74  0.1753  0.06  0.0259  4.507E+01  5.89E-01   0.00E+00  1.0889       -0.0027      0.0026     0.0000   -0.0032        0.0166      0.0075     0.0000    0.0015
  1.74  0.1753  0.06  0.0655  1.954E+01  1.44E-01   0.00E+00  1.0818       -0.0091      0.0013     0.0000   -0.0040       -0.0019      0.0053     0.0000    0.0005
  1.74  0.1753  0.06  0.1290  8.629E+00  6.81E-02   0.00E+00  1.0700       -0.0107      0.0014     0.0000   -0.0044       -0.0307      0.0057     0.0000    0.0020
  1.74  0.1753  0.06  0.2165  3.528E+00  3.53E-02   0.00E+00  1.0635       -0.0105      0.0017     0.0000   -0.0055       -0.0119      0.0073     0.0000    0.0020
  1.74  0.1753  0.06  0.3402  1.332E+00  1.81E-02   0.00E+00  1.0497       -0.0104      0.0024     0.0000   -0.0054        0.0170      0.0097     0.0000    0.0027
  1.74  0.1753  0.06  0.5074  3.888E-01  8.14E-03   0.00E+00  1.0410       -0.0164      0.0037     0.0000   -0.0057        0.0045      0.0153     0.0000    0.0022
  1.74  0.1753  0.06  0.7427  8.647E-02  3.37E-03   0.00E+00  1.0305       -0.0072      0.0070     0.0000   -0.0063        0.0541      0.0283     0.0000    0.0038
  1.74  0.1753  0.06  1.0741  1.529E-02  1.44E-03   0.00E+00  1.0129       -0.0020      0.0176     0.0000   -0.0063        0.1485      0.0722     0.0000    0.0058
  1.74  0.1753  0.10  0.0655  1.515E+01  1.28E-01   0.00E+00  1.0684       -0.0025      0.0016     0.0000   -0.0035        0.0087      0.0057     0.0000    0.0015
  1.74  0.1753  0.10  0.1290  7.058E+00  6.08E-02   0.00E+00  1.0625       -0.0086      0.0015     0.0000   -0.0041       -0.0357      0.0062     0.0000    0.0004
  1.74  0.1753  0.10  0.2165  3.073E+00  3.30E-02   0.00E+00  1.0526       -0.0098      0.0019     0.0000   -0.0048       -0.0189      0.0077     0.0000    0.0025
  1.74  0.1753  0.10  0.3402  1.134E+00  1.66E-02   0.00E+00  1.0422       -0.0091      0.0026     0.0000   -0.0049       -0.0007      0.0107     0.0000    0.0023
  1.74  0.1753  0.10  0.5074  3.399E-01  7.51E-03   0.00E+00  1.0339       -0.0159      0.0039     0.0000   -0.0054       -0.0058      0.0159     0.0000    0.0023
  1.74  0.1753  0.10  0.7427  8.508E-02  3.17E-03   0.00E+00  1.0248       -0.0209      0.0066     0.0000   -0.0059        0.0082      0.0272     0.0000    0.0034
  1.74  0.1753  0.10  1.0741  1.250E-02  1.24E-03   0.00E+00  1.0092       -0.0185      0.0178     0.0000   -0.0060        0.0357      0.0774     0.0000    0.0050
  1.74  0.1753  0.14  0.0655  1.147E+01  1.51E-01   0.00E+00  1.0599        0.0057      0.0026     0.0000   -0.0030        0.0006      0.0077     0.0000    0.0008
  1.74  0.1753  0.14  0.1290  5.766E+00  5.85E-02   0.00E+00  1.0524       -0.0040      0.0018     0.0000   -0.0039       -0.0095      0.0070     0.0000    0.0017
  1.74  0.1753  0.14  0.2165  2.599E+00  3.08E-02   0.00E+00  1.0434       -0.0087      0.0021     0.0000   -0.0042       -0.0344      0.0084     0.0000    0.0020
  1.74  0.1753  0.14  0.3402  9.846E-01  1.56E-02   0.00E+00  1.0351       -0.0121      0.0028     0.0000   -0.0045       -0.0182      0.0115     0.0000    0.0019
  1.74  0.1753  0.14  0.5074  3.168E-01  7.34E-03   0.00E+00  1.0273       -0.0121      0.0040     0.0000   -0.0050       -0.0357      0.0167     0.0000    0.0021
  1.74  0.1753  0.14  0.7427  7.199E-02  2.89E-03   0.00E+00  1.0193       -0.0283      0.0071     0.0000   -0.0055        0.0112      0.0299     0.0000    0.0030
  1.74  0.1753  0.14  1.0741  8.555E-03  9.88E-04   0.00E+00  1.0053       -0.0710      0.0215     0.0000   -0.0057       -0.0030      0.1125     0.0000    0.0042
  1.74  0.1753  0.18  0.1290  4.520E+00  5.79E-02   0.00E+00  1.0429       -0.0018      0.0024     0.0000   -0.0034       -0.0051      0.0084     0.0000    0.0017
  1.74  0.1753  0.18  0.2165  2.164E+00  2.94E-02   0.00E+00  1.0356       -0.0084      0.0025     0.0000   -0.0039       -0.0116      0.0095     0.0000    0.0018
  1.74  0.1753  0.18  0.3402  8.644E-01  1.48E-02   0.00E+00  1.0286       -0.0126      0.0031     0.0000   -0.0042       -0.0055      0.0122     0.0000    0.0016
  1.74  0.1753  0.18  0.5074  2.671E-01  6.66E-03   0.00E+00  1.0212       -0.0185      0.0045     0.0000   -0.0047       -0.0227      0.0184     0.0000    0.0019
  1.74  0.1753  0.18  0.7427  6.518E-02  2.80E-03   0.00E+00  1.0140       -0.0180      0.0077     0.0000   -0.0052       -0.0125      0.0313     0.0000    0.0026
  1.74  0.1753  0.18  1.0741  1.153E-02  1.19E-03   0.00E+00  1.0011       -0.0252      0.0186     0.0000   -0.0054        0.0162      0.0745     0.0000    0.0034
  1.74  0.1753  0.22  0.1290  3.660E+00  6.92E-02   0.00E+00  1.0346        0.0049      0.0037     0.0000   -0.0031        0.0106      0.0109     0.0000    0.0014
  1.74  0.1753  0.22  0.2165  1.761E+00  2.77E-02   0.00E+00  1.0286       -0.0068      0.0029     0.0000   -0.0035       -0.0185      0.0108     0.0000    0.0014
  1.74  0.1753  0.22  0.3402  7.165E-01  1.35E-02   0.00E+00  1.0221       -0.0091      0.0034     0.0000   -0.0039       -0.0183      0.0132     0.0000    0.0015
  1.74  0.1753  0.22  0.5074  2.311E-01  6.15E-03   0.00E+00  1.0158       -0.0057      0.0048     0.0000   -0.0044       -0.0357      0.0189     0.0000    0.0017
  1.74  0.1753  0.22  0.7427  5.691E-02  2.64E-03   0.00E+00  1.0083       -0.0123      0.0083     0.0000   -0.0048       -0.0522      0.0330     0.0000    0.0022
  1.74  0.1753  0.26  0.2165  1.403E+00  2.69E-02   0.00E+00  1.0224       -0.0059      0.0037     0.0000   -0.0033        0.0038      0.0127     0.0000    0.0012
  1.74  0.1753  0.26  0.3402  5.832E-01  1.21E-02   0.00E+00  1.0162       -0.0106      0.0039     0.0000   -0.0037        0.0027      0.0142     0.0000    0.0013
  1.74  0.1753  0.26  0.5074  2.143E-01  5.86E-03   0.00E+00  1.0099       -0.0113      0.0050     0.0000   -0.0041        0.0042      0.0194     0.0000    0.0014
  1.74  0.1753  0.26  0.7427  5.998E-02  2.79E-03   0.00E+00  1.0025       -0.0180      0.0087     0.0000   -0.0045        0.0054      0.0338     0.0000    0.0017
  1.74  0.1753  0.30  0.2165  1.162E+00  3.06E-02   0.00E+00  1.0163        0.0005      0.0053     0.0000   -0.0031        0.0277      0.0157     0.0000    0.0010
  1.74  0.1753  0.30  0.3402  4.721E-01  1.11E-02   0.00E+00  1.0108       -0.0182      0.0045     0.0000   -0.0035        0.0052      0.0165     0.0000    0.0011
  1.74  0.1753  0.30  0.5074  1.858E-01  5.52E-03   0.00E+00  1.0042       -0.0146      0.0053     0.0000   -0.0038       -0.0305      0.0211     0.0000    0.0011
  1.74  0.1753  0.30  0.7427  5.038E-02  2.56E-03   0.00E+00  0.9966       -0.0475      0.0094     0.0000   -0.0042        0.0084      0.0387     0.0000    0.0012
  1.74  0.1753  0.30  1.0741  1.200E-02  1.51E-03   0.00E+00  0.9881       -0.0346      0.0236     0.0000   -0.0044       -0.0696      0.1064     0.0000    0.0008
  1.74  0.1753  0.34  0.3402  4.114E-01  1.15E-02   0.00E+00  1.0052       -0.0080      0.0055     0.0000   -0.0032       -0.0063      0.0195     0.0000    0.0008
  1.74  0.1753  0.34  0.5074  1.587E-01  4.98E-03   0.00E+00  0.9989       -0.0239      0.0058     0.0000   -0.0036       -0.0303      0.0229     0.0000    0.0008
  1.74  0.1753  0.34  0.7427  4.944E-02  2.94E-03   0.00E+00  0.9911       -0.0078      0.0114     0.0000   -0.0038       -0.0431      0.0424     0.0000    0.0006
  1.74  0.1753  0.38  0.5074  1.472E-01  5.43E-03   0.00E+00  0.9931       -0.0278      0.0074     0.0000   -0.0033        0.0009      0.0266     0.0000    0.0003
  1.74  0.1753  0.38  0.7427  4.760E-02  2.97E-03   0.00E+00  0.9857       -0.0329      0.0117     0.0000   -0.0035       -0.0122      0.0440     0.0000   -0.0001
  1.74  0.1753  0.42  0.5074  1.320E-01  6.14E-03   0.00E+00  0.9869       -0.0326      0.0094     0.0000   -0.0030       -0.0359      0.0329     0.0000   -0.0001
  1.74  0.1753  0.42  0.7427  4.329E-02  2.85E-03   0.00E+00  0.9791       -0.0709      0.0125     0.0000   -0.0033        0.1048      0.0480     0.0000   -0.0009
  1.74  0.1753  0.46  0.7427  3.827E-02  2.87E-03   0.00E+00  0.9741       -0.0407      0.0142     0.0000   -0.0031        0.0314      0.0556     0.0000   -0.0017
  1.74  0.1753  0.50  0.7427  5.536E-02  4.95E-03   0.00E+00  0.9682       -0.0340      0.0176     0.0000   -0.0029        0.1277      0.0654     0.0000   -0.0026
  1.74  0.2051 -0.66  0.2165  3.231E-02  3.60E-03   0.00E+00  0.9903       -0.0900      0.0263     0.0000   -0.0046       -0.1428      0.0750     0.0000    0.0018
  1.74  0.2051 -0.66  0.3402  1.855E-02  1.79E-03   0.00E+00  0.9571        0.0400      0.0252     0.0000   -0.0049       -0.1110      0.0739     0.0000    0.0021
  1.74  0.2051 -0.62  0.1290  9.007E-02  8.68E-03   0.00E+00  1.0710        0.0036      0.0275     0.0000   -0.0169        0.1631      0.0704     0.0000    0.0174
  1.74  0.2051 -0.62  0.2165  4.177E-02  3.90E-03   0.00E+00  1.0155       -0.0272      0.0262     0.0000   -0.0069        0.0899      0.0687     0.0000    0.0063
  1.74  0.2051 -0.62  0.3402  2.584E-02  2.04E-03   0.00E+00  0.9845       -0.0036      0.0223     0.0000   -0.0059        0.1195      0.0609     0.0000    0.0032
  1.74  0.2051 -0.62  0.5074  1.148E-02  1.17E-03   0.00E+00  0.9308       -0.0066      0.0292     0.0000   -0.0063        0.0080      0.0792     0.0000    0.0035
  1.74  0.2051 -0.58  0.1290  1.015E-01  7.61E-03   0.00E+00  1.1106       -0.0210      0.0201     0.0000   -0.0212        0.0120      0.0559     0.0000    0.0175
  1.74  0.2051 -0.58  0.2165  8.413E-02  5.19E-03   0.00E+00  1.0481       -0.0710      0.0162     0.0000   -0.0121        0.0224      0.0461     0.0000    0.0146
  1.74  0.2051 -0.58  0.3402  3.850E-02  2.32E-03   0.00E+00  1.0075       -0.0293      0.0164     0.0000   -0.0082        0.0388      0.0453     0.0000    0.0062
  1.74  0.2051 -0.58  0.5074  1.307E-02  1.10E-03   0.00E+00  0.9671       -0.0196      0.0231     0.0000   -0.0076       -0.0363      0.0689     0.0000    0.0051
  1.74  0.2051 -0.54  0.1290  1.048E-01  6.11E-03   0.00E+00  1.1729       -0.0080      0.0163     0.0000   -0.0296        0.0909      0.0477     0.0000    0.0257
  1.74  0.2051 -0.54  0.2165  1.359E-01  6.11E-03   0.00E+00  1.0741       -0.0339      0.0124     0.0000   -0.0156        0.0555      0.0347     0.0000    0.0152
  1.74  0.2051 -0.54  0.3402  5.162E-02  2.72E-03   0.00E+00  1.0370       -0.0242      0.0138     0.0000   -0.0137       -0.0058      0.0413     0.0000    0.0164
  1.74  0.2051 -0.54  0.5074  1.850E-02  1.28E-03   0.00E+00  0.9921       -0.0217      0.0183     0.0000   -0.0096       -0.0560      0.0543     0.0000    0.0073
  1.74  0.2051 -0.54  0.7427  7.095E-03  1.38E-03   0.00E+00  0.8995       -0.1469      0.0481     0.0000   -0.0078        0.1569      0.1111     0.0000    0.0062
  1.74  0.2051 -0.50  0.1290  1.182E-01  6.70E-03   0.00E+00  1.1919       -0.0391      0.0150     0.0000   -0.0221        0.0441      0.0422     0.0000   -0.0090
  1.74  0.2051 -0.50  0.2165  1.501E-01  9.31E-03   0.00E+00  1.1148       -0.0216      0.0173     0.0000   -0.0234        0.0742      0.0465     0.0000    0.0255
  1.74  0.2051 -0.50  0.3402  6.231E-02  4.10E-03   0.00E+00  1.0629       -0.0441      0.0170     0.0000   -0.0184       -0.0552      0.0502     0.0000    0.0221
  1.74  0.2051 -0.50  0.5074  1.996E-02  1.37E-03   0.00E+00  1.0130       -0.0006      0.0191     0.0000   -0.0120        0.0909      0.0525     0.0000    0.0100
  1.74  0.2051 -0.50  0.7427  7.262E-03  8.68E-04   0.00E+00  0.9510       -0.0292      0.0360     0.0000   -0.0096        0.2247      0.0887     0.0000    0.0081
  1.74  0.2051 -0.46  0.1290  2.651E-01  2.36E-02   0.00E+00  1.2167        0.0105      0.0233     0.0000   -0.0150       -0.1085      0.0651     0.0000   -0.0241
  1.74  0.2051 -0.46  0.2165  3.042E-01  1.66E-02   0.00E+00  1.1408       -0.0326      0.0145     0.0000   -0.0262        0.0056      0.0403     0.0000    0.0196
  1.74  0.2051 -0.46  0.3402  1.144E-01  8.00E-03   0.00E+00  1.0738       -0.0352      0.0189     0.0000   -0.0187        0.0672      0.0550     0.0000    0.0163
  1.74  0.2051 -0.46  0.5074  2.470E-02  2.20E-03   0.00E+00  1.0334       -0.0044      0.0232     0.0000   -0.0152       -0.0909      0.0682     0.0000    0.0145
  1.74  0.2051 -0.46  0.7427  6.751E-03  7.04E-04   0.00E+00  0.9805       -0.0640      0.0309     0.0000   -0.0118        0.0707      0.0876     0.0000    0.0109
  1.74  0.2051 -0.42  0.1290  4.431E-01  1.41E-02   0.00E+00  1.2345       -0.0327      0.0088     0.0000   -0.0121        0.0101      0.0250     0.0000   -0.0170
  1.74  0.2051 -0.42  0.2165  3.639E-01  9.44E-03   0.00E+00  1.1431       -0.0470      0.0070     0.0000   -0.0231        0.0220      0.0194     0.0000    0.0027
  1.74  0.2051 -0.42  0.3402  1.357E-01  4.63E-03   0.00E+00  1.0841       -0.0366      0.0093     0.0000   -0.0195        0.0323      0.0263     0.0000    0.0139
  1.74  0.2051 -0.42  0.5074  4.124E-02  2.90E-03   0.00E+00  1.0528       -0.0220      0.0191     0.0000   -0.0188        0.0330      0.0517     0.0000    0.0197
  1.74  0.2051 -0.42  0.7427  1.061E-02  1.03E-03   0.00E+00  1.0026       -0.0610      0.0270     0.0000   -0.0142        0.2380      0.0765     0.0000    0.0140
  1.74  0.2051 -0.38  0.0655  1.208E-01  1.43E-02   0.00E+00  1.5635        0.0231      0.0332     0.0000   -0.0409        0.1213      0.0879     0.0000    0.0565
  1.74  0.2051 -0.38  0.1290  5.389E-01  1.21E-02   0.00E+00  1.2305       -0.0120      0.0060     0.0000   -0.0149       -0.0146      0.0168     0.0000   -0.0049
  1.74  0.2051 -0.38  0.2165  3.981E-01  8.98E-03   0.00E+00  1.1429       -0.0347      0.0061     0.0000   -0.0210        0.0024      0.0171     0.0000   -0.0039
  1.74  0.2051 -0.38  0.3402  1.634E-01  4.30E-03   0.00E+00  1.0934       -0.0311      0.0071     0.0000   -0.0208        0.0256      0.0202     0.0000    0.0146
  1.74  0.2051 -0.38  0.5074  5.172E-02  2.13E-03   0.00E+00  1.0682       -0.0368      0.0114     0.0000   -0.0216        0.0593      0.0323     0.0000    0.0235
  1.74  0.2051 -0.38  0.7427  1.316E-02  1.31E-03   0.00E+00  1.0206       -0.0592      0.0300     0.0000   -0.0165        0.1033      0.0755     0.0000    0.0167
  1.74  0.2051 -0.34  0.0655  1.944E-01  1.65E-02   0.00E+00  1.8257       -0.0440      0.0207     0.0000   -0.0867       -0.1186      0.0639     0.0000    0.1291
  1.74  0.2051 -0.34  0.1290  7.570E-01  1.70E-02   0.00E+00  1.2165       -0.0147      0.0062     0.0000   -0.0205        0.0146      0.0174     0.0000    0.0081
  1.74  0.2051 -0.34  0.2165  5.125E-01  1.20E-02   0.00E+00  1.1395       -0.0239      0.0063     0.0000   -0.0199        0.0080      0.0180     0.0000   -0.0037
  1.74  0.2051 -0.34  0.3402  1.899E-01  5.17E-03   0.00E+00  1.0985       -0.0393      0.0075     0.0000   -0.0217        0.0430      0.0210     0.0000    0.0157
  1.74  0.2051 -0.34  0.5074  6.047E-02  2.04E-03   0.00E+00  1.0785       -0.0110      0.0091     0.0000   -0.0232        0.0211      0.0254     0.0000    0.0246
  1.74  0.2051 -0.34  0.7427  1.474E-02  1.11E-03   0.00E+00  1.0349       -0.0348      0.0209     0.0000   -0.0184        0.0548      0.0540     0.0000    0.0187
  1.74  0.2051 -0.30  0.0655  4.292E-01  2.51E-02   0.00E+00  2.0060        0.0358      0.0156     0.0000   -0.1155        0.0320      0.0414     0.0000    0.1339
  1.74  0.2051 -0.30  0.1290  1.211E+00  2.24E-02   0.00E+00  1.2014       -0.0203      0.0049     0.0000   -0.0251       -0.0042      0.0140     0.0000    0.0204
  1.74  0.2051 -0.30  0.2165  6.345E-01  1.17E-02   0.00E+00  1.1331       -0.0184      0.0049     0.0000   -0.0193        0.0008      0.0141     0.0000   -0.0007
  1.74  0.2051 -0.30  0.3402  2.468E-01  5.85E-03   0.00E+00  1.0982       -0.0299      0.0066     0.0000   -0.0215        0.0576      0.0181     0.0000    0.0151
  1.74  0.2051 -0.30  0.5074  7.513E-02  2.34E-03   0.00E+00  1.0823       -0.0344      0.0085     0.0000   -0.0235        0.0551      0.0238     0.0000    0.0229
  1.74  0.2051 -0.30  0.7427  1.845E-02  1.04E-03   0.00E+00  1.0451        0.0380      0.0153     0.0000   -0.0197        0.0691      0.0442     0.0000    0.0192
  1.74  0.2051 -0.26  0.0655  1.175E+00  3.56E-02   0.00E+00  1.8512        0.0071      0.0080     0.0000   -0.1047       -0.0233      0.0223     0.0000    0.0753
  1.74  0.2051 -0.26  0.1290  1.582E+00  2.01E-02   0.00E+00  1.1818       -0.0210      0.0034     0.0000   -0.0267        0.0170      0.0096     0.0000    0.0265
  1.74  0.2051 -0.26  0.2165  7.513E-01  1.01E-02   0.00E+00  1.1239       -0.0187      0.0037     0.0000   -0.0188        0.0132      0.0104     0.0000    0.0024
  1.74  0.2051 -0.26  0.3402  2.918E-01  5.15E-03   0.00E+00  1.0941       -0.0337      0.0048     0.0000   -0.0206        0.0462      0.0135     0.0000    0.0136
  1.74  0.2051 -0.26  0.5074  9.309E-02  2.64E-03   0.00E+00  1.0818       -0.0386      0.0079     0.0000   -0.0230        0.0835      0.0222     0.0000    0.0202
  1.74  0.2051 -0.26  0.7427  1.923E-02  9.52E-04   0.00E+00  1.0517       -0.0010      0.0133     0.0000   -0.0204        0.0308      0.0372     0.0000    0.0184
  1.74  0.2051 -0.26  1.0741  5.195E-03  9.42E-04   0.00E+00  0.9980       -0.1327      0.0485     0.0000   -0.0152        0.2421      0.0964     0.0000    0.0166
  1.74  0.2051 -0.22  0.0655  1.834E+00  3.25E-02   0.00E+00  1.5550        0.0119      0.0046     0.0000   -0.0774       -0.0027      0.0129     0.0000    0.0284
  1.74  0.2051 -0.22  0.1290  2.012E+00  2.01E-02   0.00E+00  1.1572       -0.0107      0.0027     0.0000   -0.0253        0.0115      0.0077     0.0000    0.0253
  1.74  0.2051 -0.22  0.2165  8.871E-01  9.78E-03   0.00E+00  1.1129       -0.0246      0.0030     0.0000   -0.0184        0.0283      0.0086     0.0000    0.0046
  1.74  0.2051 -0.22  0.3402  3.306E-01  4.80E-03   0.00E+00  1.0878       -0.0199      0.0040     0.0000   -0.0195        0.0444      0.0112     0.0000    0.0118
  1.74  0.2051 -0.22  0.5074  1.004E-01  2.61E-03   0.00E+00  1.0784       -0.0167      0.0072     0.0000   -0.0220        0.0232      0.0197     0.0000    0.0174
  1.74  0.2051 -0.22  0.7427  1.890E-02  8.98E-04   0.00E+00  1.0540       -0.0241      0.0122     0.0000   -0.0204       -0.0122      0.0348     0.0000    0.0167
  1.74  0.2051 -0.22  1.0741  5.056E-03  6.85E-04   0.00E+00  1.0103       -0.0079      0.0405     0.0000   -0.0163        0.2138      0.0905     0.0000    0.0175
  1.74  0.2051 -0.18  0.0655  3.337E+00  3.84E-02   0.00E+00  1.3239       -0.0006      0.0031     0.0000   -0.0512        0.0014      0.0086     0.0000    0.0130
  1.74  0.2051 -0.18  0.1290  2.550E+00  2.04E-02   0.00E+00  1.1316       -0.0039      0.0022     0.0000   -0.0221        0.0114      0.0061     0.0000    0.0204
  1.74  0.2051 -0.18  0.2165  1.029E+00  9.83E-03   0.00E+00  1.1018       -0.0101      0.0026     0.0000   -0.0177        0.0262      0.0073     0.0000    0.0057
  1.74  0.2051 -0.18  0.3402  3.634E-01  4.76E-03   0.00E+00  1.0799       -0.0159      0.0036     0.0000   -0.0181        0.0210      0.0101     0.0000    0.0095
  1.74  0.2051 -0.18  0.5074  1.111E-01  2.55E-03   0.00E+00  1.0726       -0.0332      0.0064     0.0000   -0.0207        0.0571      0.0171     0.0000    0.0148
  1.74  0.2051 -0.18  0.7427  2.349E-02  9.87E-04   0.00E+00  1.0542       -0.0147      0.0110     0.0000   -0.0201       -0.0012      0.0317     0.0000    0.0150
  1.74  0.2051 -0.18  1.0741  5.681E-03  7.24E-04   0.00E+00  1.0185       -0.0750      0.0319     0.0000   -0.0169        0.4175      0.0644     0.0000    0.0176
  1.74  0.2051 -0.14  0.0655  5.644E+00  4.32E-02   0.00E+00  1.1961        0.0039      0.0021     0.0000   -0.0335        0.0263      0.0059     0.0000    0.0113
  1.74  0.2051 -0.14  0.1290  3.023E+00  2.04E-02   0.00E+00  1.1103        0.0011      0.0019     0.0000   -0.0188        0.0338      0.0052     0.0000    0.0152
  1.74  0.2051 -0.14  0.2165  1.130E+00  9.75E-03   0.00E+00  1.0908       -0.0029      0.0024     0.0000   -0.0169        0.0220      0.0067     0.0000    0.0063
  1.74  0.2051 -0.14  0.3402  3.870E-01  4.93E-03   0.00E+00  1.0723       -0.0169      0.0036     0.0000   -0.0167        0.0193      0.0096     0.0000    0.0067
  1.74  0.2051 -0.14  0.5074  1.247E-01  2.48E-03   0.00E+00  1.0656       -0.0180      0.0054     0.0000   -0.0193        0.0360      0.0153     0.0000    0.0122
  1.74  0.2051 -0.14  0.7427  2.694E-02  1.06E-03   0.00E+00  1.0517       -0.0066      0.0100     0.0000   -0.0195       -0.0249      0.0286     0.0000    0.0135
  1.74  0.2051 -0.14  1.0741  6.033E-03  5.56E-04   0.00E+00  1.0218        0.0037      0.0267     0.0000   -0.0171        0.1198      0.0683     0.0000    0.0170
  1.74  0.2051 -0.10  0.0259  7.343E+00  4.28E-01   0.00E+00  1.2585        0.0112      0.0168     0.0000   -0.0293        0.0398      0.0463     0.0000    0.0008
  1.74  0.2051 -0.10  0.0655  8.083E+00  4.44E-02   0.00E+00  1.1319        0.0127      0.0015     0.0000   -0.0228        0.0455      0.0043     0.0000    0.0103
  1.74  0.2051 -0.10  0.1290  3.287E+00  1.99E-02   0.00E+00  1.0947        0.0057      0.0017     0.0000   -0.0162        0.0517      0.0047     0.0000    0.0111
  1.74  0.2051 -0.10  0.2165  1.179E+00  9.97E-03   0.00E+00  1.0798       -0.0076      0.0024     0.0000   -0.0159        0.0277      0.0065     0.0000    0.0066
  1.74  0.2051 -0.10  0.3402  3.962E-01  4.84E-03   0.00E+00  1.0657       -0.0123      0.0033     0.0000   -0.0159        0.0236      0.0092     0.0000    0.0049
  1.74  0.2051 -0.10  0.5074  1.212E-01  2.27E-03   0.00E+00  1.0573       -0.0083      0.0052     0.0000   -0.0176        0.0728      0.0143     0.0000    0.0094
  1.74  0.2051 -0.10  0.7427  2.645E-02  1.02E-03   0.00E+00  1.0474        0.0226      0.0107     0.0000   -0.0186        0.0783      0.0290     0.0000    0.0122
  1.74  0.2051 -0.10  1.0741  5.403E-03  4.64E-04   0.00E+00  1.0222        0.0388      0.0253     0.0000   -0.0169        0.1192      0.0629     0.0000    0.0158
  1.74  0.2051 -0.06  0.0259  1.552E+01  1.63E-01   0.00E+00  1.1301        0.0050      0.0030     0.0000   -0.0190        0.0061      0.0079     0.0000    0.0052
  1.74  0.2051 -0.06  0.0655  8.429E+00  4.03E-02   0.00E+00  1.0990       -0.0009      0.0014     0.0000   -0.0163        0.0204      0.0037     0.0000    0.0085
  1.74  0.2051 -0.06  0.1290  3.222E+00  1.92E-02   0.00E+00  1.0815       -0.0030      0.0017     0.0000   -0.0141        0.0235      0.0046     0.0000    0.0080
  1.74  0.2051 -0.06  0.2165  1.176E+00  9.96E-03   0.00E+00  1.0697       -0.0099      0.0023     0.0000   -0.0148        0.0085      0.0064     0.0000    0.0070
  1.74  0.2051 -0.06  0.3402  4.107E-01  4.77E-03   0.00E+00  1.0607       -0.0154      0.0032     0.0000   -0.0156        0.0262      0.0088     0.0000    0.0045
  1.74  0.2051 -0.06  0.5074  1.247E-01  2.21E-03   0.00E+00  1.0491       -0.0145      0.0049     0.0000   -0.0161        0.0270      0.0136     0.0000    0.0070
  1.74  0.2051 -0.06  0.7427  2.721E-02  9.76E-04   0.00E+00  1.0419       -0.0043      0.0105     0.0000   -0.0177        0.1297      0.0268     0.0000    0.0094
  1.74  0.2051 -0.06  1.0741  4.703E-03  4.10E-04   0.00E+00  1.0201       -0.0204      0.0254     0.0000   -0.0164        0.2170      0.0617     0.0000    0.0140
  1.74  0.2051 -0.02  0.0259  1.773E+01  1.24E-01   0.00E+00  1.0912        0.0077      0.0020     0.0000   -0.0120        0.0056      0.0046     0.0000    0.0023
  1.74  0.2051 -0.02  0.0655  7.767E+00  3.67E-02   0.00E+00  1.0797       -0.0058      0.0013     0.0000   -0.0125       -0.0003      0.0035     0.0000    0.0066
  1.74  0.2051 -0.02  0.1290  2.923E+00  1.89E-02   0.00E+00  1.0706       -0.0113      0.0018     0.0000   -0.0126       -0.0025      0.0047     0.0000    0.0054
  1.74  0.2051 -0.02  0.2165  1.123E+00  9.37E-03   0.00E+00  1.0606       -0.0128      0.0022     0.0000   -0.0137       -0.0110      0.0062     0.0000    0.0071
  1.74  0.2051 -0.02  0.3402  3.999E-01  4.59E-03   0.00E+00  1.0554       -0.0223      0.0031     0.0000   -0.0154       -0.0169      0.0086     0.0000    0.0052
  1.74  0.2051 -0.02  0.5074  1.188E-01  2.04E-03   0.00E+00  1.0420       -0.0263      0.0048     0.0000   -0.0150        0.0194      0.0130     0.0000    0.0053
  1.74  0.2051 -0.02  0.7427  2.666E-02  9.09E-04   0.00E+00  1.0350       -0.0446      0.0094     0.0000   -0.0167        0.0241      0.0261     0.0000    0.0082
  1.74  0.2051 -0.02  1.0741  5.253E-03  4.30E-04   0.00E+00  1.0155        0.0083      0.0242     0.0000   -0.0157        0.1947      0.0590     0.0000    0.0121
  1.74  0.2051  0.02  0.0259  1.547E+01  1.18E-01   0.00E+00  1.0741        0.0129      0.0022     0.0000   -0.0084        0.0128      0.0045     0.0000    0.0021
  1.74  0.2051  0.02  0.0655  6.738E+00  3.75E-02   0.00E+00  1.0673       -0.0030      0.0015     0.0000   -0.0100        0.0082      0.0039     0.0000    0.0049
  1.74  0.2051  0.02  0.1290  2.680E+00  1.72E-02   0.00E+00  1.0603       -0.0082      0.0017     0.0000   -0.0114       -0.0142      0.0048     0.0000    0.0038
  1.74  0.2051  0.02  0.2165  1.084E+00  8.76E-03   0.00E+00  1.0523       -0.0156      0.0022     0.0000   -0.0125       -0.0059      0.0060     0.0000    0.0055
  1.74  0.2051  0.02  0.3402  3.909E-01  4.26E-03   0.00E+00  1.0483       -0.0216      0.0030     0.0000   -0.0150        0.0040      0.0081     0.0000    0.0067
  1.74  0.2051  0.02  0.5074  1.170E-01  1.97E-03   0.00E+00  1.0354       -0.0219      0.0047     0.0000   -0.0141        0.0311      0.0125     0.0000    0.0043
  1.74  0.2051  0.02  0.7427  2.557E-02  8.59E-04   0.00E+00  1.0276       -0.0345      0.0095     0.0000   -0.0157        0.0687      0.0252     0.0000    0.0069
  1.74  0.2051  0.02  1.0741  5.509E-03  4.31E-04   0.00E+00  1.0103       -0.0057      0.0220     0.0000   -0.0152        0.1217      0.0585     0.0000    0.0109
  1.74  0.2051  0.06  0.0259  1.224E+01  1.54E-01   0.00E+00  1.0622        0.0118      0.0039     0.0000   -0.0064        0.0149      0.0067     0.0000    0.0019
  1.74  0.2051  0.06  0.0655  5.433E+00  3.40E-02   0.00E+00  1.0574       -0.0057      0.0017     0.0000   -0.0083       -0.0051      0.0045     0.0000    0.0032
  1.74  0.2051  0.06  0.1290  2.388E+00  1.56E-02   0.00E+00  1.0510       -0.0101      0.0018     0.0000   -0.0105       -0.0200      0.0048     0.0000    0.0040
  1.74  0.2051  0.06  0.2165  1.015E+00  8.23E-03   0.00E+00  1.0461       -0.0125      0.0022     0.0000   -0.0120       -0.0133      0.0060     0.0000    0.0038
  1.74  0.2051  0.06  0.3402  3.603E-01  3.98E-03   0.00E+00  1.0398       -0.0224      0.0030     0.0000   -0.0140       -0.0099      0.0082     0.0000    0.0075
  1.74  0.2051  0.06  0.5074  1.104E-01  1.88E-03   0.00E+00  1.0289       -0.0225      0.0048     0.0000   -0.0134        0.0245      0.0125     0.0000    0.0037
  1.74  0.2051  0.06  0.7427  2.371E-02  8.00E-04   0.00E+00  1.0204       -0.0268      0.0095     0.0000   -0.0147        0.0415      0.0252     0.0000    0.0056
  1.74  0.2051  0.06  1.0741  4.479E-03  3.78E-04   0.00E+00  1.0048       -0.0497      0.0249     0.0000   -0.0148        0.1501      0.0647     0.0000    0.0097
  1.74  0.2051  0.10  0.0655  4.527E+00  3.31E-02   0.00E+00  1.0481        0.0091      0.0021     0.0000   -0.0074        0.0054      0.0047     0.0000    0.0015
  1.74  0.2051  0.10  0.1290  2.047E+00  1.44E-02   0.00E+00  1.0431       -0.0056      0.0020     0.0000   -0.0095       -0.0063      0.0051     0.0000    0.0039
  1.74  0.2051  0.10  0.2165  8.969E-01  7.68E-03   0.00E+00  1.0395       -0.0172      0.0023     0.0000   -0.0116       -0.0237      0.0062     0.0000    0.0035
  1.74  0.2051  0.10  0.3402  3.240E-01  3.78E-03   0.00E+00  1.0309       -0.0245      0.0032     0.0000   -0.0127       -0.0044      0.0085     0.0000    0.0064
  1.74  0.2051  0.10  0.5074  1.016E-01  1.77E-03   0.00E+00  1.0220       -0.0248      0.0048     0.0000   -0.0126        0.0032      0.0128     0.0000    0.0034
  1.74  0.2051  0.10  0.7427  2.165E-02  7.34E-04   0.00E+00  1.0133       -0.0522      0.0096     0.0000   -0.0138        0.0434      0.0257     0.0000    0.0043
  1.74  0.2051  0.10  1.0741  4.678E-03  3.80E-04   0.00E+00  0.9991       -0.0560      0.0234     0.0000   -0.0145        0.0692      0.0634     0.0000    0.0079
  1.74  0.2051  0.14  0.0655  3.540E+00  4.32E-02   0.00E+00  1.0399        0.0124      0.0038     0.0000   -0.0069        0.0058      0.0068     0.0000    0.0022
  1.74  0.2051  0.14  0.1290  1.726E+00  1.45E-02   0.00E+00  1.0368        0.0021      0.0024     0.0000   -0.0091       -0.0039      0.0056     0.0000    0.0027
  1.74  0.2051  0.14  0.2165  7.766E-01  7.33E-03   0.00E+00  1.0324       -0.0056      0.0026     0.0000   -0.0112       -0.0282      0.0067     0.0000    0.0052
  1.74  0.2051  0.14  0.3402  2.928E-01  3.67E-03   0.00E+00  1.0234       -0.0166      0.0035     0.0000   -0.0116       -0.0024      0.0091     0.0000    0.0052
  1.74  0.2051  0.14  0.5074  9.110E-02  1.69E-03   0.00E+00  1.0150       -0.0226      0.0051     0.0000   -0.0119       -0.0292      0.0138     0.0000    0.0028
  1.74  0.2051  0.14  0.7427  2.188E-02  7.51E-04   0.00E+00  1.0065       -0.0499      0.0097     0.0000   -0.0128        0.0253      0.0257     0.0000    0.0031
  1.74  0.2051  0.14  1.0741  4.872E-03  4.19E-04   0.00E+00  0.9936       -0.0229      0.0260     0.0000   -0.0142        0.1879      0.0571     0.0000    0.0052
  1.74  0.2051  0.18  0.1290  1.439E+00  1.56E-02   0.00E+00  1.0294        0.0058      0.0033     0.0000   -0.0087       -0.0069      0.0068     0.0000    0.0028
  1.74  0.2051  0.18  0.2165  6.623E-01  7.23E-03   0.00E+00  1.0242       -0.0097      0.0031     0.0000   -0.0104       -0.0088      0.0075     0.0000    0.0053
  1.74  0.2051  0.18  0.3402  2.564E-01  3.48E-03   0.00E+00  1.0164       -0.0250      0.0038     0.0000   -0.0108       -0.0246      0.0097     0.0000    0.0043
  1.74  0.2051  0.18  0.5074  7.823E-02  1.57E-03   0.00E+00  1.0081       -0.0279      0.0058     0.0000   -0.0111        0.0258      0.0144     0.0000    0.0025
  1.74  0.2051  0.18  0.7427  1.907E-02  7.08E-04   0.00E+00  0.9998       -0.0519      0.0107     0.0000   -0.0120        0.0357      0.0285     0.0000    0.0019
  1.74  0.2051  0.18  1.0741  3.766E-03  3.79E-04   0.00E+00  0.9889       -0.0725      0.0299     0.0000   -0.0137        0.1182      0.0728     0.0000    0.0022
  1.74  0.2051  0.22  0.2165  5.518E-01  7.12E-03   0.00E+00  1.0166       -0.0059      0.0038     0.0000   -0.0095       -0.0127      0.0085     0.0000    0.0044
  1.74  0.2051  0.22  0.3402  2.216E-01  3.41E-03   0.00E+00  1.0092       -0.0117      0.0045     0.0000   -0.0100       -0.0003      0.0107     0.0000    0.0034
  1.74  0.2051  0.22  0.5074  7.233E-02  1.55E-03   0.00E+00  1.0012       -0.0230      0.0063     0.0000   -0.0104       -0.0044      0.0156     0.0000    0.0019
  1.74  0.2051  0.22  0.7427  1.787E-02  6.98E-04   0.00E+00  0.9931       -0.0328      0.0108     0.0000   -0.0112       -0.0492      0.0287     0.0000    0.0007
  1.74  0.2051  0.22  1.0741  3.497E-03  3.67E-04   0.00E+00  0.9850       -0.0729      0.0293     0.0000   -0.0134       -0.0480      0.0828     0.0000   -0.0013
  1.74  0.2051  0.26  0.2165  4.648E-01  7.67E-03   0.00E+00  1.0101        0.0109      0.0050     0.0000   -0.0087       -0.0006      0.0101     0.0000    0.0037
  1.74  0.2051  0.26  0.3402  1.833E-01  3.13E-03   0.00E+00  1.0026       -0.0097      0.0051     0.0000   -0.0093        0.0076      0.0115     0.0000    0.0027
  1.74  0.2051  0.26  0.5074  6.234E-02  1.45E-03   0.00E+00  0.9946       -0.0243      0.0068     0.0000   -0.0097       -0.0264      0.0164     0.0000    0.0012
  1.74  0.2051  0.26  0.7427  1.578E-02  6.53E-04   0.00E+00  0.9866       -0.0258      0.0119     0.0000   -0.0103       -0.0205      0.0299     0.0000   -0.0011
  1.74  0.2051  0.30  0.3402  1.516E-01  3.05E-03   0.00E+00  0.9971       -0.0066      0.0061     0.0000   -0.0087        0.0062      0.0131     0.0000    0.0020
  1.74  0.2051  0.30  0.5074  5.433E-02  1.39E-03   0.00E+00  0.9884       -0.0301      0.0076     0.0000   -0.0090        0.0054      0.0182     0.0000    0.0003
  1.74  0.2051  0.30  0.7427  1.327E-02  5.82E-04   0.00E+00  0.9797       -0.0770      0.0122     0.0000   -0.0094       -0.0763      0.0314     0.0000   -0.0030
  1.74  0.2051  0.34  0.3402  1.244E-01  3.07E-03   0.00E+00  0.9904       -0.0141      0.0078     0.0000   -0.0081       -0.0118      0.0159     0.0000    0.0014
  1.74  0.2051  0.34  0.5074  4.759E-02  1.40E-03   0.00E+00  0.9822       -0.0082      0.0087     0.0000   -0.0084        0.0022      0.0199     0.0000   -0.0006
  1.74  0.2051  0.34  0.7427  1.784E-02  8.42E-04   0.00E+00  0.9728       -0.0300      0.0143     0.0000   -0.0088        0.0492      0.0329     0.0000   -0.0047
  1.74  0.2051  0.38  0.5074  4.306E-02  1.52E-03   0.00E+00  0.9755       -0.0086      0.0109     0.0000   -0.0078       -0.0297      0.0241     0.0000   -0.0017
  1.74  0.2051  0.38  0.7427  1.687E-02  9.21E-04   0.00E+00  0.9670       -0.0126      0.0167     0.0000   -0.0085        0.0017      0.0362     0.0000   -0.0065
  1.74  0.2051  0.42  0.7427  1.356E-02  8.85E-04   0.00E+00  0.9639       -0.0235      0.0213     0.0000   -0.0087        0.0131      0.0437     0.0000   -0.0086
  1.74  0.2051  0.46  0.7427  1.415E-02  1.13E-03   0.00E+00  0.9615        0.0423      0.0218     0.0000   -0.0099        0.0002      0.0498     0.0000   -0.0112
  1.74  0.2362 -0.58  0.2165  3.999E-02  4.14E-03   0.00E+00  1.0056       -0.0506      0.0358     0.0000   -0.0123        0.1664      0.0789     0.0000    0.0136
  1.74  0.2362 -0.58  0.3402  2.342E-02  2.24E-03   0.00E+00  0.9613       -0.0019      0.0322     0.0000   -0.0090        0.1587      0.0701     0.0000    0.0057
  1.74  0.2362 -0.54  0.1290  5.582E-02  4.82E-03   0.00E+00  1.1083       -0.0359      0.0267     0.0000   -0.0293        0.0438      0.0666     0.0000    0.0306
  1.74  0.2362 -0.54  0.2165  5.880E-02  4.32E-03   0.00E+00  1.0301        0.0520      0.0237     0.0000   -0.0155        0.1705      0.0574     0.0000    0.0145
  1.74  0.2362 -0.54  0.3402  2.378E-02  2.08E-03   0.00E+00  0.9909        0.0580      0.0253     0.0000   -0.0134       -0.0323      0.0698     0.0000    0.0125
  1.74  0.2362 -0.54  0.5074  1.110E-02  1.37E-03   0.00E+00  0.9298       -0.0264      0.0433     0.0000   -0.0112        0.2645      0.0928     0.0000    0.0088
  1.74  0.2362 -0.50  0.1290  5.060E-02  3.34E-03   0.00E+00  1.1424        0.0177      0.0195     0.0000   -0.0287       -0.0554      0.0504     0.0000    0.0131
  1.74  0.2362 -0.50  0.2165  8.954E-02  5.05E-03   0.00E+00  1.0638        0.0295      0.0174     0.0000   -0.0229        0.0427      0.0441     0.0000    0.0247
  1.74  0.2362 -0.50  0.3402  3.622E-02  2.37E-03   0.00E+00  1.0251       -0.0289      0.0208     0.0000   -0.0210        0.0312      0.0504     0.0000    0.0252
  1.74  0.2362 -0.50  0.5074  1.103E-02  1.09E-03   0.00E+00  0.9657        0.0459      0.0317     0.0000   -0.0142       -0.0157      0.0805     0.0000    0.0120
  1.74  0.2362 -0.46  0.1290  5.854E-02  3.52E-03   0.00E+00  1.1529       -0.0294      0.0190     0.0000   -0.0196       -0.0306      0.0468     0.0000   -0.0136
  1.74  0.2362 -0.46  0.2165  1.316E-01  7.48E-03   0.00E+00  1.0989       -0.0141      0.0173     0.0000   -0.0305       -0.0004      0.0428     0.0000    0.0316
  1.74  0.2362 -0.46  0.3402  4.377E-02  2.95E-03   0.00E+00  1.0379        0.0248      0.0210     0.0000   -0.0213        0.0567      0.0561     0.0000    0.0189
  1.74  0.2362 -0.46  0.5074  1.447E-02  1.18E-03   0.00E+00  0.9926       -0.0189      0.0256     0.0000   -0.0176        0.0237      0.0642     0.0000    0.0160
  1.74  0.2362 -0.42  0.1290  6.587E-02  7.26E-03   0.00E+00  1.1614       -0.0361      0.0358     0.0000   -0.0145        0.0078      0.0885     0.0000   -0.0151
  1.74  0.2362 -0.42  0.3402  5.294E-02  5.60E-03   0.00E+00  1.0484        0.0020      0.0331     0.0000   -0.0219        0.0269      0.0783     0.0000    0.0156
  1.74  0.2362 -0.42  0.5074  1.871E-02  1.53E-03   0.00E+00  1.0180        0.0171      0.0267     0.0000   -0.0222        0.0679      0.0645     0.0000    0.0226
  1.74  0.2362 -0.42  0.7427  5.217E-03  8.04E-04   0.00E+00  0.9288       -0.0927      0.0533     0.0000   -0.0164        0.2864      0.1101     0.0000    0.0172
  1.74  0.2362 -0.38  0.1290  2.893E-01  1.63E-02   0.00E+00  1.1575       -0.0030      0.0172     0.0000   -0.0138       -0.0330      0.0440     0.0000   -0.0058
  1.74  0.2362 -0.38  0.2165  2.085E-01  9.91E-03   0.00E+00  1.0965       -0.0377      0.0152     0.0000   -0.0232        0.0550      0.0381     0.0000    0.0022
  1.74  0.2362 -0.38  0.3402  7.750E-02  5.66E-03   0.00E+00  1.0637       -0.1007      0.0225     0.0000   -0.0251        0.0482      0.0592     0.0000    0.0200
  1.74  0.2362 -0.38  0.5074  1.973E-02  2.22E-03   0.00E+00  1.0431        0.0740      0.0327     0.0000   -0.0276       -0.0684      0.0834     0.0000    0.0312
  1.74  0.2362 -0.34  0.0655  1.069E-01  1.46E-02   0.00E+00  1.4499       -0.1098      0.0412     0.0000   -0.0551        0.1089      0.0943     0.0000    0.0688
  1.74  0.2362 -0.34  0.1290  4.628E-01  1.34E-02   0.00E+00  1.1437       -0.0258      0.0087     0.0000   -0.0178       -0.0358      0.0219     0.0000    0.0039
  1.74  0.2362 -0.34  0.2165  2.614E-01  7.54E-03   0.00E+00  1.0942       -0.0404      0.0091     0.0000   -0.0218        0.0322      0.0229     0.0000    0.0004
  1.74  0.2362 -0.34  0.3402  1.001E-01  4.01E-03   0.00E+00  1.0743       -0.0094      0.0126     0.0000   -0.0275        0.0405      0.0322     0.0000    0.0234
  1.74  0.2362 -0.34  0.5074  3.285E-02  2.78E-03   0.00E+00  1.0609        0.0050      0.0258     0.0000   -0.0312       -0.0428      0.0619     0.0000    0.0358
  1.74  0.2362 -0.34  0.7427  5.644E-03  7.51E-04   0.00E+00  1.0022       -0.0010      0.0487     0.0000   -0.0239        0.0806      0.1269     0.0000    0.0268
  1.74  0.2362 -0.30  0.0655  3.576E-01  2.47E-02   0.00E+00  1.5217       -0.0262      0.0205     0.0000   -0.0830       -0.1070      0.0546     0.0000    0.0948
  1.74  0.2362 -0.30  0.1290  6.705E-01  1.62E-02   0.00E+00  1.1302       -0.0329      0.0077     0.0000   -0.0223        0.0361      0.0193     0.0000    0.0131
  1.74  0.2362 -0.30  0.2165  3.257E-01  8.43E-03   0.00E+00  1.0906       -0.0156      0.0081     0.0000   -0.0211        0.0048      0.0202     0.0000    0.0022
  1.74  0.2362 -0.30  0.3402  1.200E-01  3.71E-03   0.00E+00  1.0753       -0.0042      0.0094     0.0000   -0.0271       -0.0425      0.0242     0.0000    0.0211
  1.74  0.2362 -0.30  0.5074  3.563E-02  2.07E-03   0.00E+00  1.0682       -0.0105      0.0185     0.0000   -0.0319        0.0207      0.0458     0.0000    0.0339
  1.74  0.2362 -0.30  0.7427  7.328E-03  1.02E-03   0.00E+00  1.0236       -0.0707      0.0457     0.0000   -0.0268        0.2384      0.0960     0.0000    0.0298
  1.74  0.2362 -0.26  0.0655  6.051E-01  3.34E-02   0.00E+00  1.4416        0.0010      0.0169     0.0000   -0.0807       -0.0171      0.0405     0.0000    0.0569
  1.74  0.2362 -0.26  0.1290  8.841E-01  2.18E-02   0.00E+00  1.1183       -0.0180      0.0077     0.0000   -0.0250        0.0228      0.0196     0.0000    0.0196
  1.74  0.2362 -0.26  0.2165  3.945E-01  1.05E-02   0.00E+00  1.0853       -0.0175      0.0084     0.0000   -0.0207        0.0064      0.0211     0.0000    0.0044
  1.74  0.2362 -0.26  0.3402  1.330E-01  4.15E-03   0.00E+00  1.0725       -0.0199      0.0100     0.0000   -0.0260        0.0413      0.0245     0.0000    0.0181
  1.74  0.2362 -0.26  0.5074  4.019E-02  1.84E-03   0.00E+00  1.0687       -0.0389      0.0150     0.0000   -0.0308        0.0774      0.0359     0.0000    0.0285
  1.74  0.2362 -0.26  0.7427  7.076E-03  9.36E-04   0.00E+00  1.0370        0.0125      0.0431     0.0000   -0.0282       -0.0133      0.1037     0.0000    0.0295
  1.74  0.2362 -0.22  0.0655  1.027E+00  3.75E-02   0.00E+00  1.3003        0.0122      0.0115     0.0000   -0.0610        0.0302      0.0278     0.0000    0.0217
  1.74  0.2362 -0.22  0.1290  1.051E+00  2.10E-02   0.00E+00  1.1046       -0.0162      0.0062     0.0000   -0.0251       -0.0123      0.0155     0.0000    0.0209
  1.74  0.2362 -0.22  0.2165  4.534E-01  1.03E-02   0.00E+00  1.0785       -0.0164      0.0071     0.0000   -0.0204       -0.0052      0.0178     0.0000    0.0063
  1.74  0.2362 -0.22  0.3402  1.726E-01  5.01E-03   0.00E+00  1.0677       -0.0328      0.0092     0.0000   -0.0247        0.0220      0.0234     0.0000    0.0157
  1.74  0.2362 -0.22  0.5074  4.806E-02  1.93E-03   0.00E+00  1.0656       -0.0258      0.0127     0.0000   -0.0293        0.0067      0.0315     0.0000    0.0237
  1.74  0.2362 -0.22  0.7427  9.003E-03  9.60E-04   0.00E+00  1.0453       -0.0769      0.0319     0.0000   -0.0288       -0.0395      0.0780     0.0000    0.0278
  1.74  0.2362 -0.18  0.0655  1.728E+00  3.45E-02   0.00E+00  1.1891        0.0109      0.0064     0.0000   -0.0428        0.0002      0.0158     0.0000    0.0104
  1.74  0.2362 -0.18  0.1290  1.287E+00  1.76E-02   0.00E+00  1.0902       -0.0087      0.0043     0.0000   -0.0233        0.0001      0.0108     0.0000    0.0186
  1.74  0.2362 -0.18  0.2165  5.292E-01  8.94E-03   0.00E+00  1.0711       -0.0215      0.0053     0.0000   -0.0201       -0.0141      0.0132     0.0000    0.0075
  1.74  0.2362 -0.18  0.3402  1.775E-01  4.79E-03   0.00E+00  1.0616       -0.0360      0.0085     0.0000   -0.0234       -0.0183      0.0211     0.0000    0.0139
  1.74  0.2362 -0.18  0.5074  5.489E-02  2.08E-03   0.00E+00  1.0621       -0.0276      0.0121     0.0000   -0.0281        0.0544      0.0292     0.0000    0.0206
  1.74  0.2362 -0.18  0.7427  1.021E-02  8.74E-04   0.00E+00  1.0492       -0.0557      0.0266     0.0000   -0.0287        0.0836      0.0660     0.0000    0.0263
  1.74  0.2362 -0.14  0.0655  2.942E+00  3.60E-02   0.00E+00  1.1240       -0.0008      0.0039     0.0000   -0.0307       -0.0157      0.0096     0.0000    0.0090
  1.74  0.2362 -0.14  0.1290  1.499E+00  1.64E-02   0.00E+00  1.0762       -0.0145      0.0035     0.0000   -0.0207        0.0103      0.0085     0.0000    0.0150
  1.74  0.2362 -0.14  0.2165  5.765E-01  8.16E-03   0.00E+00  1.0639       -0.0109      0.0045     0.0000   -0.0196        0.0099      0.0110     0.0000    0.0080
  1.74  0.2362 -0.14  0.3402  2.049E-01  4.74E-03   0.00E+00  1.0552       -0.0192      0.0073     0.0000   -0.0221       -0.0121      0.0177     0.0000    0.0121
  1.74  0.2362 -0.14  0.5074  5.449E-02  2.10E-03   0.00E+00  1.0565       -0.0231      0.0118     0.0000   -0.0267       -0.0016      0.0303     0.0000    0.0184
  1.74  0.2362 -0.14  0.7427  1.177E-02  8.51E-04   0.00E+00  1.0502       -0.0873      0.0224     0.0000   -0.0284        0.1140      0.0549     0.0000    0.0211
  1.74  0.2362 -0.10  0.0655  4.028E+00  3.54E-02   0.00E+00  1.0882       -0.0008      0.0028     0.0000   -0.0230        0.0139      0.0069     0.0000    0.0084
  1.74  0.2362 -0.10  0.1290  1.636E+00  1.57E-02   0.00E+00  1.0645       -0.0017      0.0030     0.0000   -0.0184        0.0179      0.0076     0.0000    0.0117
  1.74  0.2362 -0.10  0.2165  6.130E-01  8.22E-03   0.00E+00  1.0559       -0.0131      0.0044     0.0000   -0.0189        0.0166      0.0103     0.0000    0.0080
  1.74  0.2362 -0.10  0.3402  2.063E-01  4.26E-03   0.00E+00  1.0476       -0.0242      0.0064     0.0000   -0.0206       -0.0078      0.0160     0.0000    0.0094
  1.74  0.2362 -0.10  0.5074  5.987E-02  2.18E-03   0.00E+00  1.0494       -0.0280      0.0114     0.0000   -0.0249       -0.0036      0.0282     0.0000    0.0157
  1.74  0.2362 -0.10  0.7427  1.087E-02  7.85E-04   0.00E+00  1.0488       -0.0112      0.0238     0.0000   -0.0277        0.0617      0.0567     0.0000    0.0186
  1.74  0.2362 -0.06  0.0259  7.568E+00  1.46E-01   0.00E+00  1.0892        0.0063      0.0066     0.0000   -0.0216        0.0086      0.0146     0.0000    0.0074
  1.74  0.2362 -0.06  0.0655  4.280E+00  3.31E-02   0.00E+00  1.0667        0.0028      0.0025     0.0000   -0.0179        0.0150      0.0062     0.0000    0.0072
  1.74  0.2362 -0.06  0.1290  1.687E+00  1.61E-02   0.00E+00  1.0550       -0.0027      0.0032     0.0000   -0.0166        0.0176      0.0076     0.0000    0.0091
  1.74  0.2362 -0.06  0.2165  6.278E-01  8.48E-03   0.00E+00  1.0482       -0.0199      0.0045     0.0000   -0.0180       -0.0094      0.0104     0.0000    0.0078
  1.74  0.2362 -0.06  0.3402  2.190E-01  4.26E-03   0.00E+00  1.0403       -0.0161      0.0063     0.0000   -0.0191        0.0207      0.0152     0.0000    0.0062
  1.74  0.2362 -0.06  0.5074  6.351E-02  2.21E-03   0.00E+00  1.0405       -0.0275      0.0112     0.0000   -0.0228        0.0376      0.0284     0.0000    0.0122
  1.74  0.2362 -0.06  0.7427  1.050E-02  7.54E-04   0.00E+00  1.0436       -0.0578      0.0243     0.0000   -0.0265        0.1425      0.0531     0.0000    0.0156
  1.74  0.2362 -0.02  0.0259  9.059E+00  1.21E-01   0.00E+00  1.0626        0.0151      0.0046     0.0000   -0.0143        0.0080      0.0082     0.0000    0.0035
  1.74  0.2362 -0.02  0.0655  4.113E+00  3.25E-02   0.00E+00  1.0535        0.0068      0.0026     0.0000   -0.0144        0.0173      0.0059     0.0000    0.0060
  1.74  0.2362 -0.02  0.1290  1.576E+00  1.64E-02   0.00E+00  1.0471       -0.0125      0.0035     0.0000   -0.0152        0.0021      0.0077     0.0000    0.0070
  1.74  0.2362 -0.02  0.2165  5.954E-01  7.81E-03   0.00E+00  1.0408       -0.0144      0.0042     0.0000   -0.0171        0.0196      0.0102     0.0000    0.0076
  1.74  0.2362 -0.02  0.3402  2.149E-01  4.05E-03   0.00E+00  1.0352       -0.0237      0.0058     0.0000   -0.0185       -0.0244      0.0144     0.0000    0.0048
  1.74  0.2362 -0.02  0.5074  6.145E-02  2.10E-03   0.00E+00  1.0312       -0.0434      0.0111     0.0000   -0.0206        0.0344      0.0265     0.0000    0.0086
  1.74  0.2362 -0.02  0.7427  1.197E-02  7.66E-04   0.00E+00  1.0366       -0.0699      0.0209     0.0000   -0.0250        0.0091      0.0463     0.0000    0.0125
  1.74  0.2362  0.02  0.0259  8.011E+00  1.18E-01   0.00E+00  1.0489        0.0200      0.0051     0.0000   -0.0101        0.0072      0.0080     0.0000    0.0019
  1.74  0.2362  0.02  0.0655  3.628E+00  3.14E-02   0.00E+00  1.0442        0.0031      0.0029     0.0000   -0.0122        0.0079      0.0060     0.0000    0.0051
  1.74  0.2362  0.02  0.1290  1.446E+00  1.44E-02   0.00E+00  1.0393       -0.0024      0.0031     0.0000   -0.0141        0.0091      0.0075     0.0000    0.0053
  1.74  0.2362  0.02  0.2165  5.846E-01  7.55E-03   0.00E+00  1.0334       -0.0097      0.0040     0.0000   -0.0161       -0.0035      0.0098     0.0000    0.0073
  1.74  0.2362  0.02  0.3402  2.091E-01  3.79E-03   0.00E+00  1.0310       -0.0045      0.0059     0.0000   -0.0185        0.0178      0.0137     0.0000    0.0052
  1.74  0.2362  0.02  0.5074  6.111E-02  1.99E-03   0.00E+00  1.0231       -0.0119      0.0104     0.0000   -0.0189       -0.0070      0.0253     0.0000    0.0058
  1.74  0.2362  0.02  0.7427  1.306E-02  7.93E-04   0.00E+00  1.0285       -0.0591      0.0205     0.0000   -0.0235        0.1437      0.0453     0.0000    0.0096
  1.74  0.2362  0.06  0.0655  3.035E+00  3.18E-02   0.00E+00  1.0362        0.0111      0.0034     0.0000   -0.0105        0.0096      0.0073     0.0000    0.0042
  1.74  0.2362  0.06  0.1290  1.353E+00  1.40E-02   0.00E+00  1.0313        0.0004      0.0033     0.0000   -0.0131       -0.0138      0.0078     0.0000    0.0041
  1.74  0.2362  0.06  0.2165  5.594E-01  7.22E-03   0.00E+00  1.0268       -0.0148      0.0042     0.0000   -0.0152       -0.0083      0.0098     0.0000    0.0063
  1.74  0.2362  0.06  0.3402  1.949E-01  3.49E-03   0.00E+00  1.0256       -0.0181      0.0058     0.0000   -0.0182       -0.0086      0.0133     0.0000    0.0063
  1.74  0.2362  0.06  0.5074  5.842E-02  1.88E-03   0.00E+00  1.0161       -0.0253      0.0107     0.0000   -0.0176        0.0642      0.0242     0.0000    0.0039
  1.74  0.2362  0.06  0.7427  1.278E-02  7.29E-04   0.00E+00  1.0196       -0.0370      0.0188     0.0000   -0.0219        0.0434      0.0431     0.0000    0.0067
  1.74  0.2362  0.10  0.0655  2.619E+00  3.39E-02   0.00E+00  1.0287        0.0200      0.0045     0.0000   -0.0093        0.0160      0.0080     0.0000    0.0027
  1.74  0.2362  0.10  0.1290  1.178E+00  1.31E-02   0.00E+00  1.0242        0.0073      0.0036     0.0000   -0.0123        0.0097      0.0079     0.0000    0.0039
  1.74  0.2362  0.10  0.2165  5.094E-01  6.79E-03   0.00E+00  1.0212       -0.0078      0.0043     0.0000   -0.0144       -0.0111      0.0099     0.0000    0.0043
  1.74  0.2362  0.10  0.3402  1.850E-01  3.37E-03   0.00E+00  1.0191       -0.0099      0.0059     0.0000   -0.0176        0.0069      0.0133     0.0000    0.0077
  1.74  0.2362  0.10  0.5074  5.238E-02  1.74E-03   0.00E+00  1.0094       -0.0262      0.0110     0.0000   -0.0167        0.0099      0.0250     0.0000    0.0023
  1.74  0.2362  0.10  0.7427  1.348E-02  7.53E-04   0.00E+00  1.0104       -0.0579      0.0186     0.0000   -0.0204        0.0403      0.0440     0.0000    0.0034
  1.74  0.2362  0.14  0.1290  1.013E+00  1.38E-02   0.00E+00  1.0179        0.0154      0.0046     0.0000   -0.0116        0.0262      0.0088     0.0000    0.0040
  1.74  0.2362  0.14  0.2165  4.613E-01  6.64E-03   0.00E+00  1.0165       -0.0030      0.0048     0.0000   -0.0142        0.0207      0.0100     0.0000    0.0038
  1.74  0.2362  0.14  0.3402  1.719E-01  3.27E-03   0.00E+00  1.0113       -0.0203      0.0062     0.0000   -0.0163       -0.0043      0.0140     0.0000    0.0074
  1.74  0.2362  0.14  0.5074  5.419E-02  1.78E-03   0.00E+00  1.0026       -0.0279      0.0108     0.0000   -0.0158       -0.0090      0.0247     0.0000    0.0011
  1.74  0.2362  0.14  0.7427  1.155E-02  6.89E-04   0.00E+00  1.0007       -0.0871      0.0199     0.0000   -0.0187        0.0366      0.0465     0.0000   -0.0007
  1.74  0.2362  0.18  0.2165  4.110E-01  6.85E-03   0.00E+00  1.0104       -0.0060      0.0056     0.0000   -0.0139       -0.0309      0.0113     0.0000    0.0047
  1.74  0.2362  0.18  0.3402  1.467E-01  3.14E-03   0.00E+00  1.0035       -0.0277      0.0071     0.0000   -0.0150       -0.0099      0.0153     0.0000    0.0059
  1.74  0.2362  0.18  0.5074  4.792E-02  1.77E-03   0.00E+00  0.9953       -0.0278      0.0125     0.0000   -0.0147        0.0010      0.0271     0.0000   -0.0001
  1.74  0.2362  0.18  0.7427  1.383E-02  8.21E-04   0.00E+00  0.9916       -0.0211      0.0196     0.0000   -0.0171        0.0019      0.0454     0.0000   -0.0046
  1.74  0.2362  0.22  0.2165  3.502E-01  7.62E-03   0.00E+00  1.0043        0.0270      0.0075     0.0000   -0.0136        0.0215      0.0134     0.0000    0.0062
  1.74  0.2362  0.22  0.3402  1.299E-01  3.23E-03   0.00E+00  0.9966       -0.0053      0.0084     0.0000   -0.0139       -0.0054      0.0166     0.0000    0.0045
  1.74  0.2362  0.22  0.5074  4.072E-02  1.64E-03   0.00E+00  0.9882       -0.0422      0.0138     0.0000   -0.0138       -0.0316      0.0305     0.0000   -0.0012
  1.74  0.2362  0.22  0.7427  1.118E-02  7.47E-04   0.00E+00  0.9837       -0.0389      0.0226     0.0000   -0.0159       -0.0307      0.0509     0.0000   -0.0081
  1.74  0.2362  0.26  0.0049  1.410E+00  1.28E-01   0.00E+00  1.0042       -0.0404      0.0302     0.0000   -0.0021        0.0231      0.0562     0.0000    0.0002
  1.74  0.2362  0.26  0.3402  1.092E-01  3.10E-03   0.00E+00  0.9899       -0.0167      0.0100     0.0000   -0.0129       -0.0044      0.0187     0.0000    0.0031
  1.74  0.2362  0.26  0.5074  3.429E-02  1.50E-03   0.00E+00  0.9820       -0.0625      0.0155     0.0000   -0.0131       -0.0316      0.0331     0.0000   -0.0020
  1.74  0.2362  0.26  0.7427  1.032E-02  7.73E-04   0.00E+00  0.9772       -0.0489      0.0272     0.0000   -0.0151        0.0251      0.0522     0.0000   -0.0113
  1.74  0.2362  0.30  0.0049  9.128E-01  7.16E-02   0.00E+00  0.9981       -0.0999      0.0256     0.0000   -0.0021       -0.0571      0.0490     0.0000    0.0001
  1.74  0.2362  0.30  0.5074  3.254E-02  1.59E-03   0.00E+00  0.9747       -0.0038      0.0168     0.0000   -0.0124        0.0003      0.0326     0.0000   -0.0031
  1.74  0.2362  0.30  0.7427  8.555E-03  7.87E-04   0.00E+00  0.9729       -0.0460      0.0344     0.0000   -0.0149        0.0905      0.0645     0.0000   -0.0148
  1.74  0.2362  0.34  0.0049  8.360E-01  6.39E-02   0.00E+00  0.9905       -0.0153      0.0245     0.0000   -0.0020       -0.0083      0.0506     0.0000    0.0002
  1.74  0.2362  0.38  0.0049  6.172E-01  4.89E-02   0.00E+00  0.9843        0.0183      0.0237     0.0000   -0.0018        0.0581      0.0523     0.0000    0.0002
  1.74  0.2362  0.42  0.0049  4.561E-01  3.29E-02   0.00E+00  0.9786       -0.0614      0.0205     0.0000   -0.0018       -0.1013      0.0476     0.0000    0.0002
  1.74  0.2362  0.46  0.0049  3.581E-01  2.53E-02   0.00E+00  0.9733       -0.0362      0.0225     0.0000   -0.0018       -0.0133      0.0508     0.0000    0.0003
  1.74  0.2362  0.50  0.0049  2.692E-01  2.19E-02   0.00E+00  0.9688        0.0198      0.0250     0.0000   -0.0018        0.0865      0.0525     0.0000    0.0004
  1.74  0.2362  0.54  0.0049  2.527E-01  1.93E-02   0.00E+00  0.9656        0.0194      0.0229     0.0000   -0.0020        0.0200      0.0551     0.0000    0.0004
  1.74  0.2362  0.58  0.0049  1.531E-01  1.76E-02   0.00E+00  0.9638       -0.0282      0.0397     0.0000   -0.0022        0.0407      0.0816     0.0000    0.0005
  1.74  0.2362  0.66  0.0049  1.642E-01  1.96E-02   0.00E+00  0.9722        0.0789      0.0350     0.0000   -0.0033        0.0296      0.0814     0.0000    0.0004
  1.74  0.2362  0.70  0.0049  8.583E-02  2.08E-02   0.00E+00  1.0006        0.0842      0.1088     0.0000   -0.0048       -0.3212      0.2805     0.0000    0.0001
  1.74  0.2686 -0.50  0.1290  4.086E-02  4.06E-03   0.00E+00  1.1199       -0.0280      0.0316     0.0000   -0.0362       -0.0751      0.0772     0.0000    0.0372
  1.74  0.2686 -0.50  0.2165  6.134E-02  5.06E-03   0.00E+00  1.0176        0.0393      0.0269     0.0000   -0.0196       -0.0012      0.0621     0.0000    0.0185
  1.74  0.2686 -0.50  0.3402  2.649E-02  2.57E-03   0.00E+00  0.9746        0.0796      0.0297     0.0000   -0.0182       -0.0531      0.0725     0.0000    0.0186
  1.74  0.2686 -0.46  0.1290  7.996E-02  5.72E-03   0.00E+00  1.1219       -0.0325      0.0237     0.0000   -0.0244       -0.0269      0.0552     0.0000   -0.0007
  1.74  0.2686 -0.46  0.2165  1.027E-01  6.16E-03   0.00E+00  1.0585       -0.0136      0.0207     0.0000   -0.0308        0.0645      0.0492     0.0000    0.0365
  1.74  0.2686 -0.46  0.3402  3.351E-02  2.65E-03   0.00E+00  1.0070       -0.0132      0.0253     0.0000   -0.0247       -0.0341      0.0603     0.0000    0.0270
  1.74  0.2686 -0.42  0.1290  1.205E-01  7.88E-03   0.00E+00  1.1209       -0.0102      0.0214     0.0000   -0.0161       -0.0569      0.0512     0.0000   -0.0115
  1.74  0.2686 -0.42  0.2165  1.165E-01  6.80E-03   0.00E+00  1.0704       -0.0150      0.0198     0.0000   -0.0304        0.0264      0.0465     0.0000    0.0251
  1.74  0.2686 -0.42  0.3402  4.247E-02  2.91E-03   0.00E+00  1.0162       -0.0616      0.0236     0.0000   -0.0233        0.1194      0.0552     0.0000    0.0174
  1.74  0.2686 -0.42  0.5074  1.312E-02  1.45E-03   0.00E+00  0.9688        0.0433      0.0362     0.0000   -0.0220        0.0267      0.0894     0.0000    0.0201
  1.74  0.2686 -0.38  0.2165  1.553E-01  1.30E-02   0.00E+00  1.0652       -0.0447      0.0293     0.0000   -0.0253        0.0659      0.0658     0.0000    0.0084
  1.74  0.2686 -0.38  0.3402  4.337E-02  3.58E-03   0.00E+00  1.0278        0.0246      0.0280     0.0000   -0.0245        0.0271      0.0718     0.0000    0.0165
  1.74  0.2686 -0.38  0.5074  1.516E-02  1.40E-03   0.00E+00  0.9982        0.0763      0.0305     0.0000   -0.0264        0.0150      0.0721     0.0000    0.0257
  1.74  0.2686 -0.34  0.2165  1.391E-01  1.78E-02   0.00E+00  1.0621        0.0111      0.0465     0.0000   -0.0229        0.1758      0.1007     0.0000    0.0032
  1.74  0.2686 -0.34  0.3402  5.205E-02  6.95E-03   0.00E+00  1.0429       -0.0063      0.0476     0.0000   -0.0283        0.1709      0.1036     0.0000    0.0229
  1.74  0.2686 -0.34  0.5074  1.659E-02  1.57E-03   0.00E+00  1.0259       -0.0332      0.0312     0.0000   -0.0323       -0.0169      0.0809     0.0000    0.0349
  1.74  0.2686 -0.30  0.1290  4.266E-01  1.84E-02   0.00E+00  1.0818       -0.0015      0.0143     0.0000   -0.0189        0.0089      0.0359     0.0000    0.0053
  1.74  0.2686 -0.30  0.2165  2.241E-01  1.01E-02   0.00E+00  1.0586       -0.0411      0.0146     0.0000   -0.0216       -0.0180      0.0360     0.0000    0.0029
  1.74  0.2686 -0.30  0.3402  6.793E-02  6.30E-03   0.00E+00  1.0520       -0.0433      0.0299     0.0000   -0.0304       -0.0752      0.0824     0.0000    0.0261
  1.74  0.2686 -0.30  0.5074  2.107E-02  2.30E-03   0.00E+00  1.0493        0.0804      0.0348     0.0000   -0.0375       -0.0036      0.0857     0.0000    0.0430
  1.74  0.2686 -0.26  0.0655  4.996E-01  2.95E-02   0.00E+00  1.2620        0.0032      0.0200     0.0000   -0.0611        0.0370      0.0465     0.0000    0.0455
  1.74  0.2686 -0.26  0.1290  6.297E-01  1.64E-02   0.00E+00  1.0721        0.0015      0.0087     0.0000   -0.0214        0.0256      0.0211     0.0000    0.0118
  1.74  0.2686 -0.26  0.2165  2.846E-01  8.51E-03   0.00E+00  1.0536       -0.0085      0.0100     0.0000   -0.0208       -0.0048      0.0245     0.0000    0.0036
  1.74  0.2686 -0.26  0.3402  9.689E-02  4.80E-03   0.00E+00  1.0522       -0.0586      0.0167     0.0000   -0.0298        0.0288      0.0410     0.0000    0.0235
  1.74  0.2686 -0.26  0.5074  2.311E-02  2.99E-03   0.00E+00  1.0602       -0.0001      0.0403     0.0000   -0.0391       -0.1118      0.1015     0.0000    0.0431
  1.74  0.2686 -0.26  0.7427  3.485E-03  5.92E-04   0.00E+00  1.0072       -0.0665      0.0563     0.0000   -0.0352       -0.0903      0.1338     0.0000    0.0348
  1.74  0.2686 -0.22  0.0655  7.844E-01  2.92E-02   0.00E+00  1.1802        0.0059      0.0128     0.0000   -0.0492        0.0228      0.0299     0.0000    0.0192
  1.74  0.2686 -0.22  0.1290  7.664E-01  1.77E-02   0.00E+00  1.0630       -0.0083      0.0077     0.0000   -0.0224       -0.0019      0.0186     0.0000    0.0150
  1.74  0.2686 -0.22  0.2165  3.359E-01  8.64E-03   0.00E+00  1.0486        0.0044      0.0086     0.0000   -0.0205       -0.0294      0.0202     0.0000    0.0051
  1.74  0.2686 -0.22  0.3402  1.125E-01  4.11E-03   0.00E+00  1.0482       -0.0110      0.0126     0.0000   -0.0282        0.0185      0.0286     0.0000    0.0197
  1.74  0.2686 -0.22  0.5074  3.225E-02  3.18E-03   0.00E+00  1.0595       -0.0357      0.0358     0.0000   -0.0373        0.1852      0.0778     0.0000    0.0357
  1.74  0.2686 -0.18  0.0655  1.366E+00  4.39E-02   0.00E+00  1.1159       -0.0127      0.0109     0.0000   -0.0367       -0.0072      0.0262     0.0000    0.0093
  1.74  0.2686 -0.18  0.1290  8.708E-01  2.23E-02   0.00E+00  1.0537       -0.0132      0.0086     0.0000   -0.0219       -0.0260      0.0203     0.0000    0.0150
  1.74  0.2686 -0.18  0.2165  3.965E-01  1.06E-02   0.00E+00  1.0429       -0.0086      0.0089     0.0000   -0.0204       -0.0331      0.0211     0.0000    0.0063
  1.74  0.2686 -0.18  0.3402  1.244E-01  4.06E-03   0.00E+00  1.0427       -0.0364      0.0114     0.0000   -0.0266       -0.0015      0.0261     0.0000    0.0164
  1.74  0.2686 -0.18  0.5074  3.003E-02  2.32E-03   0.00E+00  1.0545       -0.1489      0.0258     0.0000   -0.0348        0.1211      0.0608     0.0000    0.0281
  1.74  0.2686 -0.18  0.7427  5.729E-03  7.96E-04   0.00E+00  1.0568        0.0239      0.0497     0.0000   -0.0391        0.2593      0.1022     0.0000    0.0339
  1.74  0.2686 -0.14  0.0655  2.046E+00  5.15E-02   0.00E+00  1.0762        0.0040      0.0085     0.0000   -0.0281       -0.0279      0.0200     0.0000    0.0076
  1.74  0.2686 -0.14  0.1290  1.009E+00  2.24E-02   0.00E+00  1.0451       -0.0214      0.0075     0.0000   -0.0204       -0.0122      0.0178     0.0000    0.0132
  1.74  0.2686 -0.14  0.2165  3.873E-01  1.10E-02   0.00E+00  1.0376       -0.0352      0.0098     0.0000   -0.0203       -0.0098      0.0230     0.0000    0.0070
  1.74  0.2686 -0.14  0.3402  1.503E-01  4.83E-03   0.00E+00  1.0370       -0.0372      0.0113     0.0000   -0.0252        0.0421      0.0255     0.0000    0.0143
  1.74  0.2686 -0.14  0.5074  3.910E-02  2.25E-03   0.00E+00  1.0495       -0.0760      0.0185     0.0000   -0.0327       -0.0214      0.0450     0.0000    0.0231
  1.74  0.2686 -0.14  0.7427  8.077E-03  1.07E-03   0.00E+00  1.0654       -0.0315      0.0435     0.0000   -0.0391        0.0337      0.1066     0.0000    0.0293
  1.74  0.2686 -0.10  0.0655  2.696E+00  4.06E-02   0.00E+00  1.0529       -0.0022      0.0051     0.0000   -0.0223       -0.0096      0.0120     0.0000    0.0071
  1.74  0.2686 -0.10  0.1290  1.128E+00  1.85E-02   0.00E+00  1.0364       -0.0119      0.0056     0.0000   -0.0187        0.0168      0.0130     0.0000    0.0110
  1.74  0.2686 -0.10  0.2165  4.195E-01  1.10E-02   0.00E+00  1.0315       -0.0269      0.0091     0.0000   -0.0199       -0.0115      0.0209     0.0000    0.0074
  1.74  0.2686 -0.10  0.3402  1.486E-01  4.94E-03   0.00E+00  1.0313       -0.0413      0.0117     0.0000   -0.0239        0.0470      0.0261     0.0000    0.0124
  1.74  0.2686 -0.10  0.5074  4.146E-02  2.09E-03   0.00E+00  1.0429       -0.0134      0.0171     0.0000   -0.0308        0.0080      0.0426     0.0000    0.0195
  1.74  0.2686 -0.06  0.0655  2.898E+00  3.39E-02   0.00E+00  1.0388       -0.0001      0.0041     0.0000   -0.0182       -0.0005      0.0094     0.0000    0.0062
  1.74  0.2686 -0.06  0.1290  1.109E+00  1.64E-02   0.00E+00  1.0296       -0.0165      0.0053     0.0000   -0.0173        0.0208      0.0121     0.0000    0.0090
  1.74  0.2686 -0.06  0.2165  4.230E-01  1.01E-02   0.00E+00  1.0258       -0.0130      0.0084     0.0000   -0.0195       -0.0112      0.0182     0.0000    0.0075
  1.74  0.2686 -0.06  0.3402  1.570E-01  5.28E-03   0.00E+00  1.0241       -0.0354      0.0112     0.0000   -0.0223       -0.0593      0.0267     0.0000    0.0093
  1.74  0.2686 -0.06  0.5074  3.898E-02  1.94E-03   0.00E+00  1.0354       -0.0359      0.0174     0.0000   -0.0287        0.0045      0.0407     0.0000    0.0160
  1.74  0.2686 -0.06  0.7427  8.801E-03  1.28E-03   0.00E+00  1.0654       -0.0763      0.0534     0.0000   -0.0371        0.2143      0.1112     0.0000    0.0176
  1.74  0.2686 -0.02  0.0259  6.481E+00  1.51E-01   0.00E+00  1.0362        0.0279      0.0085     0.0000   -0.0154        0.0336      0.0130     0.0000    0.0040
  1.74  0.2686 -0.02  0.0655  2.837E+00  3.40E-02   0.00E+00  1.0284        0.0030      0.0044     0.0000   -0.0152        0.0188      0.0091     0.0000    0.0054
  1.74  0.2686 -0.02  0.1290  1.061E+00  1.68E-02   0.00E+00  1.0232       -0.0181      0.0058     0.0000   -0.0161        0.0072      0.0120     0.0000    0.0073
  1.74  0.2686 -0.02  0.2165  4.177E-01  8.86E-03   0.00E+00  1.0200       -0.0206      0.0074     0.0000   -0.0189       -0.0079      0.0169     0.0000    0.0074
  1.74  0.2686 -0.02  0.3402  1.424E-01  5.22E-03   0.00E+00  1.0171       -0.0177      0.0127     0.0000   -0.0207        0.0218      0.0297     0.0000    0.0055
  1.74  0.2686 -0.02  0.5074  4.279E-02  2.02E-03   0.00E+00  1.0262       -0.0116      0.0166     0.0000   -0.0261        0.0482      0.0372     0.0000    0.0114
  1.74  0.2686  0.02  0.0655  2.624E+00  3.37E-02   0.00E+00  1.0205        0.0134      0.0046     0.0000   -0.0131        0.0230      0.0087     0.0000    0.0047
  1.74  0.2686  0.02  0.1290  1.025E+00  1.48E-02   0.00E+00  1.0172       -0.0015      0.0049     0.0000   -0.0152       -0.0151      0.0109     0.0000    0.0058
  1.74  0.2686  0.02  0.2165  4.188E-01  8.14E-03   0.00E+00  1.0138       -0.0051      0.0064     0.0000   -0.0181       -0.0156      0.0151     0.0000    0.0073
  1.74  0.2686  0.02  0.3402  1.382E-01  4.88E-03   0.00E+00  1.0121       -0.0098      0.0119     0.0000   -0.0200       -0.0085      0.0275     0.0000    0.0034
  1.74  0.2686  0.02  0.5074  4.032E-02  1.87E-03   0.00E+00  1.0167       -0.0033      0.0164     0.0000   -0.0233        0.0337      0.0363     0.0000    0.0063
  1.74  0.2686  0.02  0.7427  8.506E-03  1.10E-03   0.00E+00  1.0528       -0.1221      0.0457     0.0000   -0.0336        0.0990      0.0934     0.0000    0.0050
  1.74  0.2686  0.06  0.0655  2.123E+00  3.44E-02   0.00E+00  1.0141        0.0081      0.0059     0.0000   -0.0117        0.0107      0.0107     0.0000    0.0043
  1.74  0.2686  0.06  0.1290  9.174E-01  1.40E-02   0.00E+00  1.0112        0.0028      0.0051     0.0000   -0.0145       -0.0173      0.0115     0.0000    0.0045
  1.74  0.2686  0.06  0.2165  3.821E-01  7.56E-03   0.00E+00  1.0081       -0.0138      0.0067     0.0000   -0.0173       -0.0294      0.0149     0.0000    0.0071
  1.74  0.2686  0.06  0.3402  1.318E-01  4.65E-03   0.00E+00  1.0085        0.0013      0.0126     0.0000   -0.0200        0.0230      0.0262     0.0000    0.0035
  1.74  0.2686  0.06  0.5074  3.574E-02  1.72E-03   0.00E+00  1.0076       -0.0699      0.0170     0.0000   -0.0210        0.0297      0.0370     0.0000    0.0010
  1.74  0.2686  0.10  0.1290  8.683E-01  1.46E-02   0.00E+00  1.0049        0.0225      0.0059     0.0000   -0.0138        0.0118      0.0120     0.0000    0.0035
  1.74  0.2686  0.10  0.2165  3.687E-01  7.49E-03   0.00E+00  1.0029       -0.0045      0.0071     0.0000   -0.0164       -0.0093      0.0152     0.0000    0.0062
  1.74  0.2686  0.10  0.3402  1.214E-01  4.22E-03   0.00E+00  1.0039       -0.0214      0.0123     0.0000   -0.0199       -0.0173      0.0261     0.0000    0.0045
  1.74  0.2686  0.10  0.5074  4.205E-02  1.88E-03   0.00E+00  0.9998       -0.0448      0.0158     0.0000   -0.0192        0.0055      0.0337     0.0000   -0.0030
  1.74  0.2686  0.10  0.7427  8.101E-03  1.08E-03   0.00E+00  1.0351        0.0004      0.0438     0.0000   -0.0307       -0.1243      0.0950     0.0000   -0.0066
  1.74  0.2686  0.14  0.0049  4.198E+00  3.70E-01   0.00E+00  1.0063        0.0191      0.0267     0.0000   -0.0031        0.0171      0.0499     0.0000    0.0003
  1.74  0.2686  0.14  0.2165  3.252E-01  7.25E-03   0.00E+00  0.9981       -0.0034      0.0080     0.0000   -0.0156       -0.0116      0.0160     0.0000    0.0038
  1.74  0.2686  0.14  0.3402  1.192E-01  4.20E-03   0.00E+00  0.9977       -0.0281      0.0125     0.0000   -0.0193       -0.0289      0.0259     0.0000    0.0056
  1.74  0.2686  0.14  0.5074  3.466E-02  1.68E-03   0.00E+00  0.9934       -0.0441      0.0175     0.0000   -0.0180       -0.0237      0.0358     0.0000   -0.0057
  1.74  0.2686  0.14  0.7427  7.920E-03  1.28E-03   0.00E+00  1.0272        0.0355      0.0586     0.0000   -0.0302        0.3649      0.0855     0.0000   -0.0126
  1.74  0.2686  0.18  0.0049  2.790E+00  1.46E-01   0.00E+00  0.9990        0.0174      0.0149     0.0000   -0.0027       -0.1198      0.0335     0.0000    0.0002
  1.74  0.2686  0.18  0.2165  2.905E-01  7.78E-03   0.00E+00  0.9941       -0.0055      0.0103     0.0000   -0.0155        0.0248      0.0182     0.0000    0.0028
  1.74  0.2686  0.18  0.3402  1.013E-01  4.03E-03   0.00E+00  0.9903       -0.0543      0.0144     0.0000   -0.0181       -0.0782      0.0290     0.0000    0.0053
  1.74  0.2686  0.18  0.5074  3.365E-02  1.68E-03   0.00E+00  0.9872       -0.0368      0.0181     0.0000   -0.0174       -0.0008      0.0377     0.0000   -0.0073
  1.74  0.2686  0.22  0.0049  1.777E+00  8.88E-02   0.00E+00  0.9933       -0.0029      0.0153     0.0000   -0.0023        0.0129      0.0346     0.0000    0.0002
  1.74  0.2686  0.26  0.0049  1.307E+00  6.26E-02   0.00E+00  0.9881        0.0083      0.0141     0.0000   -0.0025       -0.0247      0.0341     0.0000    0.0002
  1.74  0.2686  0.30  0.0049  8.620E-01  4.31E-02   0.00E+00  0.9821        0.0275      0.0150     0.0000   -0.0023        0.0525      0.0362     0.0000    0.0002
  1.74  0.2686  0.34  0.0049  7.385E-01  3.70E-02   0.00E+00  0.9777        0.0180      0.0148     0.0000   -0.0023       -0.0212      0.0367     0.0000    0.0000
  1.74  0.2686  0.38  0.0049  5.022E-01  2.55E-02   0.00E+00  0.9715       -0.0123      0.0167     0.0000   -0.0024        0.0841      0.0398     0.0000    0.0003
  1.74  0.2686  0.42  0.0049  4.051E-01  2.18E-02   0.00E+00  0.9655       -0.0108      0.0167     0.0000   -0.0021       -0.0056      0.0439     0.0000    0.0003
  1.74  0.2686  0.46  0.0049  2.912E-01  1.78E-02   0.00E+00  0.9613        0.0192      0.0197     0.0000   -0.0022        0.0326      0.0519     0.0000    0.0003
  1.74  0.2686  0.50  0.0049  2.603E-01  1.73E-02   0.00E+00  0.9559        0.0178      0.0218     0.0000   -0.0023        0.0355      0.0525     0.0000    0.0005
  1.74  0.2686  0.54  0.0049  1.920E-01  2.24E-02   0.00E+00  0.9522        0.0422      0.0391     0.0000   -0.0025        0.1433      0.0875     0.0000    0.0005
  1.74  0.2686  0.58  0.0049  1.371E-01  1.52E-02   0.00E+00  0.9518        0.0720      0.0388     0.0000   -0.0030        0.1407      0.0829     0.0000    0.0006
  1.74  0.2686  0.62  0.0049  1.890E-01  1.47E-02   0.00E+00  0.9582        0.0072      0.0225     0.0000   -0.0039       -0.1498      0.0572     0.0000    0.0006
  1.74  0.2686  0.62  0.0259  1.671E-01  1.43E-02   0.00E+00  0.9596        0.0489      0.0167     0.0000   -0.0093       -0.2646      0.0446     0.0000    0.0018
  1.74  0.2686  0.66  0.0049  8.150E-02  8.63E-03   0.00E+00  0.9805        0.0817      0.0287     0.0000   -0.0055       -0.1653      0.0775     0.0000    0.0005
  1.74  0.2686  0.66  0.0259  9.312E-02  8.41E-03   0.00E+00  0.9828       -0.0301      0.0269     0.0000   -0.0115       -0.0827      0.0686     0.0000    0.0018
  1.74  0.3025 -0.50  0.2165  5.618E-02  6.19E-03   0.00E+00  0.9822        0.0163      0.0410     0.0000   -0.0179        0.0654      0.1020     0.0000    0.0155
  1.74  0.3025 -0.46  0.1290  1.081E-01  1.05E-02   0.00E+00  1.1182        0.0818      0.0341     0.0000   -0.0318       -0.0121      0.0821     0.0000    0.0196
  1.74  0.3025 -0.46  0.2165  6.640E-02  5.79E-03   0.00E+00  1.0127       -0.0047      0.0316     0.0000   -0.0247        0.0469      0.0702     0.0000    0.0256
  1.74  0.3025 -0.46  0.3402  2.782E-02  3.11E-03   0.00E+00  0.9584        0.0248      0.0416     0.0000   -0.0220        0.1448      0.0900     0.0000    0.0234
  1.74  0.3025 -0.42  0.1290  1.606E-01  1.29E-02   0.00E+00  1.1056        0.0347      0.0245     0.0000   -0.0183       -0.2005      0.0622     0.0000   -0.0039
  1.74  0.3025 -0.42  0.2165  7.866E-02  6.06E-03   0.00E+00  1.0502       -0.0232      0.0285     0.0000   -0.0351        0.1543      0.0646     0.0000    0.0412
  1.74  0.3025 -0.42  0.3402  2.960E-02  3.08E-03   0.00E+00  0.9939       -0.0997      0.0344     0.0000   -0.0286        0.0152      0.0902     0.0000    0.0305
  1.74  0.3025 -0.38  0.1290  2.181E-01  1.35E-02   0.00E+00  1.0901       -0.0389      0.0223     0.0000   -0.0145        0.0088      0.0534     0.0000   -0.0042
  1.74  0.3025 -0.38  0.2165  1.155E-01  7.00E-03   0.00E+00  1.0473       -0.0639      0.0217     0.0000   -0.0295        0.0682      0.0516     0.0000    0.0203
  1.74  0.3025 -0.38  0.3402  4.082E-02  3.48E-03   0.00E+00  1.0025       -0.0311      0.0296     0.0000   -0.0262       -0.0138      0.0758     0.0000    0.0181
  1.74  0.3025 -0.34  0.1290  2.715E-01  1.80E-02   0.00E+00  1.0667       -0.0531      0.0240     0.0000   -0.0149        0.0677      0.0562     0.0000   -0.0044
  1.74  0.3025 -0.34  0.2165  1.334E-01  8.70E-03   0.00E+00  1.0416       -0.0538      0.0232     0.0000   -0.0250        0.0709      0.0552     0.0000    0.0085
  1.74  0.3025 -0.34  0.3402  4.818E-02  3.58E-03   0.00E+00  1.0101       -0.0176      0.0272     0.0000   -0.0258        0.0968      0.0585     0.0000    0.0138
  1.74  0.3025 -0.30  0.2165  1.594E-01  1.82E-02   0.00E+00  1.0363       -0.0901      0.0362     0.0000   -0.0224       -0.0830      0.0906     0.0000    0.0045
  1.74  0.3025 -0.30  0.3402  5.888E-02  4.58E-03   0.00E+00  1.0215        0.0153      0.0281     0.0000   -0.0284        0.0524      0.0643     0.0000    0.0183
  1.74  0.3025 -0.30  0.5074  1.708E-02  1.74E-03   0.00E+00  1.0113        0.0285      0.0348     0.0000   -0.0346       -0.0569      0.0804     0.0000    0.0306
  1.74  0.3025 -0.26  0.1290  3.936E-01  3.96E-02   0.00E+00  1.0362       -0.0086      0.0363     0.0000   -0.0181        0.0667      0.0846     0.0000    0.0052
  1.74  0.3025 -0.26  0.3402  6.362E-02  7.33E-03   0.00E+00  1.0329       -0.0866      0.0404     0.0000   -0.0317       -0.0453      0.1081     0.0000    0.0253
  1.74  0.3025 -0.26  0.5074  1.515E-02  1.67E-03   0.00E+00  1.0377       -0.0067      0.0404     0.0000   -0.0401        0.0377      0.0918     0.0000    0.0395
  1.74  0.3025 -0.22  0.0655  5.976E-01  4.03E-02   0.00E+00  1.1110        0.0081      0.0237     0.0000   -0.0418       -0.0195      0.0536     0.0000    0.0177
  1.74  0.3025 -0.22  0.1290  5.611E-01  2.15E-02   0.00E+00  1.0290       -0.0117      0.0137     0.0000   -0.0195        0.0262      0.0315     0.0000    0.0097
  1.74  0.3025 -0.22  0.2165  2.648E-01  1.35E-02   0.00E+00  1.0241       -0.0352      0.0177     0.0000   -0.0200       -0.0279      0.0429     0.0000    0.0030
  1.74  0.3025 -0.22  0.5074  1.971E-02  2.04E-03   0.00E+00  1.0588       -0.0841      0.0382     0.0000   -0.0450        0.0755      0.0902     0.0000    0.0474
  1.74  0.3025 -0.18  0.0655  1.031E+00  3.72E-02   0.00E+00  1.0669        0.0339      0.0127     0.0000   -0.0322        0.0061      0.0300     0.0000    0.0081
  1.74  0.3025 -0.18  0.1290  7.087E-01  1.89E-02   0.00E+00  1.0225       -0.0249      0.0095     0.0000   -0.0197       -0.0020      0.0223     0.0000    0.0115
  1.74  0.3025 -0.18  0.2165  2.657E-01  9.49E-03   0.00E+00  1.0186       -0.0398      0.0128     0.0000   -0.0199       -0.0021      0.0295     0.0000    0.0039
  1.74  0.3025 -0.18  0.3402  8.146E-02  7.02E-03   0.00E+00  1.0318       -0.0582      0.0318     0.0000   -0.0307        0.0466      0.0740     0.0000    0.0222
  1.74  0.3025 -0.18  0.5074  2.373E-02  2.56E-03   0.00E+00  1.0678       -0.0431      0.0402     0.0000   -0.0464        0.1077      0.0874     0.0000    0.0473
  1.74  0.3025 -0.14  0.0655  1.555E+00  3.94E-02   0.00E+00  1.0396       -0.0205      0.0091     0.0000   -0.0256        0.0079      0.0215     0.0000    0.0059
  1.74  0.3025 -0.14  0.1290  7.997E-01  1.84E-02   0.00E+00  1.0163       -0.0267      0.0082     0.0000   -0.0191       -0.0171      0.0191     0.0000    0.0113
  1.74  0.3025 -0.14  0.2165  2.817E-01  8.65E-03   0.00E+00  1.0138       -0.0306      0.0113     0.0000   -0.0199        0.0029      0.0255     0.0000    0.0045
  1.74  0.3025 -0.14  0.3402  9.895E-02  5.85E-03   0.00E+00  1.0251       -0.0256      0.0212     0.0000   -0.0285       -0.0247      0.0468     0.0000    0.0177
  1.74  0.3025 -0.14  0.5074  2.328E-02  2.88E-03   0.00E+00  1.0642       -0.1349      0.0448     0.0000   -0.0441        0.1147      0.1077     0.0000    0.0390
  1.74  0.3025 -0.10  0.0655  2.171E+00  4.91E-02   0.00E+00  1.0232       -0.0155      0.0081     0.0000   -0.0210        0.0047      0.0190     0.0000    0.0053
  1.74  0.3025 -0.10  0.1290  8.407E-01  2.05E-02   0.00E+00  1.0107       -0.0081      0.0089     0.0000   -0.0181       -0.0132      0.0206     0.0000    0.0102
  1.74  0.3025 -0.10  0.2165  3.103E-01  9.06E-03   0.00E+00  1.0089       -0.0421      0.0107     0.0000   -0.0199       -0.0580      0.0248     0.0000    0.0052
  1.74  0.3025 -0.10  0.3402  1.024E-01  4.74E-03   0.00E+00  1.0189       -0.0561      0.0164     0.0000   -0.0267       -0.0367      0.0373     0.0000    0.0142
  1.74  0.3025 -0.10  0.5074  3.672E-02  4.17E-03   0.00E+00  1.0562       -0.0958      0.0363     0.0000   -0.0407       -0.1360      0.0879     0.0000    0.0294
  1.74  0.3025 -0.06  0.0655  2.004E+00  5.27E-02   0.00E+00  1.0123       -0.0133      0.0099     0.0000   -0.0177       -0.0437      0.0227     0.0000    0.0048
  1.74  0.3025 -0.06  0.1290  8.066E-01  2.46E-02   0.00E+00  1.0053       -0.0299      0.0117     0.0000   -0.0169        0.0186      0.0260     0.0000    0.0086
  1.74  0.3025 -0.06  0.2165  3.092E-01  9.89E-03   0.00E+00  1.0044       -0.0232      0.0120     0.0000   -0.0198       -0.0347      0.0264     0.0000    0.0056
  1.74  0.3025 -0.06  0.3402  1.045E-01  4.40E-03   0.00E+00  1.0123       -0.0764      0.0145     0.0000   -0.0249       -0.1073      0.0336     0.0000    0.0104
  1.74  0.3025 -0.06  0.5074  2.292E-02  3.30E-03   0.00E+00  1.0463       -0.0655      0.0538     0.0000   -0.0371        0.0640      0.1397     0.0000    0.0207
  1.74  0.3025 -0.02  0.0655  2.037E+00  4.77E-02   0.00E+00  1.0045        0.0114      0.0089     0.0000   -0.0151        0.0370      0.0176     0.0000    0.0043
  1.74  0.3025 -0.02  0.1290  7.913E-01  2.63E-02   0.00E+00  1.0004        0.0002      0.0127     0.0000   -0.0160       -0.0056      0.0253     0.0000    0.0073
  1.74  0.3025 -0.02  0.2165  3.298E-01  1.13E-02   0.00E+00  0.9999       -0.0173      0.0126     0.0000   -0.0195       -0.0319      0.0274     0.0000    0.0058
  1.74  0.3025 -0.02  0.3402  1.034E-01  4.28E-03   0.00E+00  1.0049       -0.0453      0.0154     0.0000   -0.0229        0.0137      0.0342     0.0000    0.0055
  1.74  0.3025 -0.02  0.5074  3.139E-02  3.62E-03   0.00E+00  1.0353        0.0119      0.0454     0.0000   -0.0334        0.2621      0.0786     0.0000    0.0119
  1.74  0.3025  0.02  0.0655  1.843E+00  3.92E-02   0.00E+00  0.9981       -0.0066      0.0084     0.0000   -0.0132        0.0090      0.0150     0.0000    0.0039
  1.74  0.3025  0.02  0.1290  7.356E-01  2.08E-02   0.00E+00  0.9959       -0.0051      0.0105     0.0000   -0.0152       -0.0037      0.0217     0.0000    0.0060
  1.74  0.3025  0.02  0.2165  3.260E-01  1.15E-02   0.00E+00  0.9950        0.0001      0.0126     0.0000   -0.0190       -0.0118      0.0272     0.0000    0.0060
  1.74  0.3025  0.02  0.3402  1.044E-01  4.19E-03   0.00E+00  0.9985       -0.0309      0.0142     0.0000   -0.0213       -0.0034      0.0326     0.0000    0.0007
  1.74  0.3025  0.06  0.1290  6.418E-01  1.78E-02   0.00E+00  0.9915        0.0051      0.0101     0.0000   -0.0147        0.0385      0.0211     0.0000    0.0046
  1.74  0.3025  0.06  0.2165  2.790E-01  1.08E-02   0.00E+00  0.9902       -0.0269      0.0136     0.0000   -0.0184       -0.0290      0.0301     0.0000    0.0062
  1.74  0.3025  0.06  0.3402  1.035E-01  4.19E-03   0.00E+00  0.9947        0.0062      0.0153     0.0000   -0.0210        0.0526      0.0308     0.0000   -0.0014
  1.74  0.3025  0.06  0.5074  2.030E-02  2.36E-03   0.00E+00  1.0158       -0.1362      0.0390     0.0000   -0.0269       -0.0618      0.0992     0.0000   -0.0022
  1.74  0.3025  0.10  0.0049  3.497E+00  3.88E-01   0.00E+00  0.9927       -0.0680      0.0348     0.0000   -0.0037       -0.1003      0.0658     0.0000    0.0000
  1.74  0.3025  0.10  0.2165  2.402E-01  1.03E-02   0.00E+00  0.9862       -0.0014      0.0164     0.0000   -0.0177        0.0310      0.0327     0.0000    0.0064
  1.74  0.3025  0.10  0.3402  9.135E-02  3.85E-03   0.00E+00  0.9919       -0.0108      0.0155     0.0000   -0.0214       -0.0462      0.0330     0.0000   -0.0012
  1.74  0.3025  0.10  0.5074  2.851E-02  2.93E-03   0.00E+00  1.0091       -0.1233      0.0388     0.0000   -0.0249        0.1335      0.0854     0.0000   -0.0075
  1.74  0.3025  0.14  0.0049  2.857E+00  2.22E-01   0.00E+00  0.9876        0.0162      0.0244     0.0000   -0.0032        0.0706      0.0561     0.0000    0.0002
  1.74  0.3025  0.14  0.3402  8.517E-02  3.78E-03   0.00E+00  0.9880       -0.0369      0.0165     0.0000   -0.0217       -0.0747      0.0337     0.0000    0.0001
  1.74  0.3025  0.14  0.5074  2.549E-02  2.83E-03   0.00E+00  1.0041       -0.0003      0.0420     0.0000   -0.0238        0.0742      0.0868     0.0000   -0.0120
  1.74  0.3025  0.18  0.0049  2.038E+00  9.59E-02   0.00E+00  0.9816        0.0274      0.0144     0.0000   -0.0030        0.0451      0.0354     0.0000    0.0002
  1.74  0.3025  0.22  0.0049  1.497E+00  6.68E-02   0.00E+00  0.9755        0.0000      0.0149     0.0000   -0.0027        0.0850      0.0363     0.0000    0.0002
  1.74  0.3025  0.26  0.0049  1.034E+00  4.57E-02   0.00E+00  0.9710        0.0363      0.0138     0.0000   -0.0023       -0.0163      0.0345     0.0000    0.0002
  1.74  0.3025  0.30  0.0049  7.644E-01  3.50E-02   0.00E+00  0.9675        0.0305      0.0152     0.0000   -0.0025        0.0437      0.0366     0.0000    0.0001
  1.74  0.3025  0.34  0.0049  6.708E-01  3.17E-02   0.00E+00  0.9633        0.0087      0.0167     0.0000   -0.0024        0.0715      0.0385     0.0000    0.0002
  1.74  0.3025  0.38  0.0049  4.367E-01  2.33E-02   0.00E+00  0.9603       -0.0041      0.0188     0.0000   -0.0024        0.0069      0.0442     0.0000    0.0001
  1.74  0.3025  0.42  0.0049  4.131E-01  2.79E-02   0.00E+00  0.9570        0.0183      0.0219     0.0000   -0.0027       -0.1052      0.0530     0.0000    0.0003
  1.74  0.3025  0.46  0.0049  2.094E-01  2.73E-02   0.00E+00  0.9508        0.0715      0.0439     0.0000   -0.0026       -0.0256      0.0983     0.0000    0.0005
  1.74  0.3025  0.50  0.0049  1.785E-01  2.35E-02   0.00E+00  0.9475        0.0018      0.0533     0.0000   -0.0029        0.1367      0.1179     0.0000    0.0005
  1.74  0.3025  0.54  0.0049  1.788E-01  1.61E-02   0.00E+00  0.9446        0.0447      0.0296     0.0000   -0.0033       -0.1051      0.0738     0.0000    0.0007
  1.74  0.3025  0.54  0.0259  1.579E-01  1.16E-02   0.00E+00  0.9458        0.0968      0.0155     0.0000   -0.0097       -0.3150      0.0387     0.0000    0.0019
  1.74  0.3025  0.58  0.0049  1.165E-01  1.21E-02   0.00E+00  0.9475        0.0807      0.0345     0.0000   -0.0040        0.0519      0.0873     0.0000    0.0007
  1.74  0.3025  0.58  0.0259  1.064E-01  9.31E-03   0.00E+00  0.9489        0.0387      0.0206     0.0000   -0.0100       -0.2024      0.0556     0.0000    0.0022
  1.74  0.3025  0.62  0.0049  9.757E-02  1.20E-02   0.00E+00  0.9635        0.0561      0.0367     0.0000   -0.0055       -0.1852      0.0967     0.0000    0.0007
  1.74  0.3025  0.62  0.0259  1.051E-01  9.69E-03   0.00E+00  0.9656        0.0252      0.0249     0.0000   -0.0125       -0.1822      0.0730     0.0000    0.0024
  1.74  0.3379 -0.50  0.2165  6.583E-02  9.11E-03   0.00E+00  0.9538       -0.0295      0.0476     0.0000   -0.0187       -0.0459      0.1123     0.0000    0.0198
  1.74  0.3379 -0.46  0.1290  1.125E-01  1.49E-02   0.00E+00  1.1420       -0.0057      0.0418     0.0000   -0.0418       -0.1856      0.0999     0.0000    0.0540
  1.74  0.3379 -0.46  0.2165  5.087E-02  6.62E-03   0.00E+00  0.9810       -0.0716      0.0534     0.0000   -0.0206        0.2730      0.1150     0.0000    0.0188
  1.74  0.3379 -0.42  0.2165  8.328E-02  8.10E-03   0.00E+00  1.0139       -0.0270      0.0370     0.0000   -0.0290        0.0638      0.0892     0.0000    0.0334
  1.74  0.3379 -0.42  0.3402  3.970E-02  5.46E-03   0.00E+00  0.9358       -0.0043      0.0494     0.0000   -0.0254        0.0161      0.1130     0.0000    0.0271
  1.74  0.3379 -0.38  0.1290  1.382E-01  1.33E-02   0.00E+00  1.0857       -0.0579      0.0377     0.0000   -0.0185        0.1270      0.0833     0.0000   -0.0004
  1.74  0.3379 -0.38  0.2165  8.314E-02  7.29E-03   0.00E+00  1.0433        0.0195      0.0317     0.0000   -0.0368       -0.0053      0.0748     0.0000    0.0437
  1.74  0.3379 -0.34  0.1290  2.302E-01  1.56E-02   0.00E+00  1.0516       -0.0253      0.0251     0.0000   -0.0161       -0.0301      0.0578     0.0000   -0.0089
  1.74  0.3379 -0.34  0.2165  1.133E-01  8.28E-03   0.00E+00  1.0360       -0.0113      0.0255     0.0000   -0.0301       -0.0852      0.0633     0.0000    0.0228
  1.74  0.3379 -0.34  0.3402  4.494E-02  4.49E-03   0.00E+00  1.0034       -0.0270      0.0358     0.0000   -0.0321       -0.0592      0.0856     0.0000    0.0217
  1.74  0.3379 -0.30  0.1290  2.971E-01  1.79E-02   0.00E+00  1.0262       -0.0300      0.0215     0.0000   -0.0156       -0.0546      0.0532     0.0000   -0.0077
  1.74  0.3379 -0.30  0.2165  1.432E-01  9.03E-03   0.00E+00  1.0273       -0.0183      0.0239     0.0000   -0.0257        0.0555      0.0553     0.0000    0.0119
  1.74  0.3379 -0.30  0.3402  4.655E-02  4.07E-03   0.00E+00  1.0031       -0.0135      0.0331     0.0000   -0.0273        0.0583      0.0709     0.0000    0.0069
  1.74  0.3379 -0.26  0.1290  3.135E-01  2.49E-02   0.00E+00  1.0111       -0.0635      0.0279     0.0000   -0.0162       -0.0503      0.0686     0.0000   -0.0014
  1.74  0.3379 -0.26  0.2165  1.488E-01  1.12E-02   0.00E+00  1.0161       -0.0173      0.0281     0.0000   -0.0220       -0.0113      0.0662     0.0000    0.0038
  1.74  0.3379 -0.26  0.3402  5.123E-02  4.06E-03   0.00E+00  1.0067       -0.0259      0.0292     0.0000   -0.0264       -0.0468      0.0672     0.0000    0.0049
  1.74  0.3379 -0.22  0.2165  1.222E-01  1.60E-02   0.00E+00  1.0076       -0.0109      0.0480     0.0000   -0.0204       -0.0685      0.1113     0.0000    0.0008
  1.74  0.3379 -0.22  0.3402  5.171E-02  4.55E-03   0.00E+00  1.0150       -0.0667      0.0345     0.0000   -0.0289        0.1131      0.0790     0.0000    0.0124
  1.74  0.3379 -0.18  0.1290  5.454E-01  4.93E-02   0.00E+00  0.9970       -0.0272      0.0408     0.0000   -0.0175        0.1186      0.0833     0.0000    0.0084
  1.74  0.3379 -0.18  0.5074  2.211E-02  2.77E-03   0.00E+00  1.0680       -0.0410      0.0486     0.0000   -0.0504        0.0491      0.1028     0.0000    0.0294
  1.74  0.3379 -0.14  0.0655  1.147E+00  5.37E-02   0.00E+00  1.0117       -0.0141      0.0176     0.0000   -0.0241       -0.0180      0.0409     0.0000    0.0057
  1.74  0.3379 -0.14  0.1290  6.005E-01  2.51E-02   0.00E+00  0.9922       -0.0388      0.0160     0.0000   -0.0173        0.0451      0.0349     0.0000    0.0099
  1.74  0.3379 -0.14  0.2165  2.039E-01  1.93E-02   0.00E+00  0.9953       -0.0774      0.0314     0.0000   -0.0200       -0.2199      0.0779     0.0000    0.0008
  1.74  0.3379 -0.14  0.3402  5.418E-02  7.57E-03   0.00E+00  1.0228       -0.0428      0.0580     0.0000   -0.0322        0.3738      0.0903     0.0000    0.0217
  1.74  0.3379 -0.10  0.0655  1.487E+00  4.22E-02   0.00E+00  0.9987       -0.0208      0.0109     0.0000   -0.0202       -0.0169      0.0247     0.0000    0.0048
  1.74  0.3379 -0.10  0.1290  6.370E-01  2.02E-02   0.00E+00  0.9882       -0.0269      0.0120     0.0000   -0.0168       -0.0284      0.0275     0.0000    0.0098
  1.74  0.3379 -0.10  0.2165  1.962E-01  1.22E-02   0.00E+00  0.9905       -0.0757      0.0249     0.0000   -0.0200        0.0379      0.0529     0.0000    0.0014
  1.74  0.3379 -0.10  0.3402  7.753E-02  1.25E-02   0.00E+00  1.0168        0.0315      0.0639     0.0000   -0.0302        0.1962      0.1161     0.0000    0.0171
  1.74  0.3379 -0.06  0.0655  1.612E+00  4.13E-02   0.00E+00  0.9899       -0.0140      0.0103     0.0000   -0.0173       -0.0293      0.0218     0.0000    0.0043
  1.74  0.3379 -0.06  0.1290  6.400E-01  1.95E-02   0.00E+00  0.9840       -0.0416      0.0125     0.0000   -0.0160        0.0128      0.0267     0.0000    0.0091
  1.74  0.3379 -0.06  0.2165  2.086E-01  1.09E-02   0.00E+00  0.9866       -0.0141      0.0204     0.0000   -0.0201       -0.0203      0.0426     0.0000    0.0020
  1.74  0.3379 -0.06  0.5074  2.146E-02  2.87E-03   0.00E+00  1.1051        0.0478      0.0486     0.0000   -0.0552        0.0773      0.1064     0.0000    0.0302
  1.74  0.3379 -0.02  0.0655  1.584E+00  4.32E-02   0.00E+00  0.9836       -0.0183      0.0112     0.0000   -0.0150        0.0153      0.0216     0.0000    0.0041
  1.74  0.3379 -0.02  0.1290  5.994E-01  1.95E-02   0.00E+00  0.9802       -0.0195      0.0133     0.0000   -0.0152        0.0107      0.0252     0.0000    0.0080
  1.74  0.3379 -0.02  0.2165  2.287E-01  9.72E-03   0.00E+00  0.9828       -0.0237      0.0169     0.0000   -0.0200        0.0165      0.0347     0.0000    0.0026
  1.74  0.3379  0.02  0.1290  5.385E-01  1.85E-02   0.00E+00  0.9768        0.0009      0.0137     0.0000   -0.0146        0.0005      0.0265     0.0000    0.0067
  1.74  0.3379  0.02  0.2165  2.139E-01  8.85E-03   0.00E+00  0.9792       -0.0073      0.0158     0.0000   -0.0200       -0.0363      0.0344     0.0000    0.0033
  1.74  0.3379  0.06  0.1290  5.296E-01  2.11E-02   0.00E+00  0.9738        0.0042      0.0162     0.0000   -0.0140        0.0419      0.0297     0.0000    0.0054
  1.74  0.3379  0.06  0.2165  2.079E-01  8.72E-03   0.00E+00  0.9754       -0.0048      0.0158     0.0000   -0.0197       -0.0166      0.0337     0.0000    0.0040
  1.74  0.3379  0.14  0.0049  2.741E+00  2.35E-01   0.00E+00  0.9679        0.0019      0.0270     0.0000   -0.0032       -0.0258      0.0660     0.0000    0.0004
  1.74  0.3379  0.18  0.0049  1.579E+00  1.02E-01   0.00E+00  0.9635        0.0077      0.0212     0.0000   -0.0028        0.0832      0.0580     0.0000    0.0004
  1.74  0.3379  0.22  0.0049  1.563E+00  8.40E-02   0.00E+00  0.9591        0.0193      0.0178     0.0000   -0.0026        0.0478      0.0442     0.0000    0.0002
  1.74  0.3379  0.26  0.0049  8.426E-01  5.02E-02   0.00E+00  0.9545        0.0414      0.0194     0.0000   -0.0025       -0.0395      0.0494     0.0000    0.0002
  1.74  0.3379  0.30  0.0049  7.283E-01  5.04E-02   0.00E+00  0.9515        0.0488      0.0251     0.0000   -0.0019        0.0901      0.0603     0.0000    0.0003
  1.74  0.3379  0.34  0.0049  5.433E-01  5.44E-02   0.00E+00  0.9504        0.0463      0.0353     0.0000   -0.0023       -0.0775      0.0839     0.0000    0.0001
  1.74  0.3379  0.38  0.0049  3.102E-01  3.77E-02   0.00E+00  0.9476        0.0402      0.0432     0.0000   -0.0022       -0.0121      0.1047     0.0000    0.0001
  1.74  0.3379  0.42  0.0049  2.098E-01  2.76E-02   0.00E+00  0.9470        0.0586      0.0461     0.0000   -0.0024       -0.0959      0.1341     0.0000    0.0002
  1.74  0.3379  0.42  0.0259  3.107E-01  2.56E-02   0.00E+00  0.9491        0.0498      0.0253     0.0000   -0.0059        0.0111      0.0622     0.0000    0.0001
  1.74  0.3379  0.46  0.0049  2.102E-01  1.95E-02   0.00E+00  0.9481        0.0202      0.0323     0.0000   -0.0025       -0.0907      0.0771     0.0000    0.0002
  1.74  0.3379  0.46  0.0259  2.077E-01  1.56E-02   0.00E+00  0.9506        0.0426      0.0222     0.0000   -0.0070       -0.0727      0.0610     0.0000   -0.0002
  1.74  0.3379  0.50  0.0049  2.060E-01  1.99E-02   0.00E+00  0.9492        0.0565      0.0349     0.0000   -0.0034        0.0047      0.0862     0.0000    0.0005
  1.74  0.3379  0.50  0.0259  1.577E-01  1.25E-02   0.00E+00  0.9501        0.0795      0.0225     0.0000   -0.0091       -0.1175      0.0578     0.0000    0.0011
  1.74  0.3379  0.54  0.0049  1.045E-01  1.25E-02   0.00E+00  0.9518       -0.0225      0.0421     0.0000   -0.0043       -0.0700      0.1023     0.0000    0.0004
  1.74  0.3379  0.54  0.0259  1.154E-01  9.72E-03   0.00E+00  0.9515        0.0963      0.0220     0.0000   -0.0115       -0.2912      0.0557     0.0000    0.0015
  1.74  0.3379  0.58  0.0049  9.142E-02  1.33E-02   0.00E+00  0.9583        0.0315      0.0541     0.0000   -0.0057        0.0798      0.1169     0.0000    0.0008
  1.74  0.3379  0.58  0.0259  8.508E-02  1.06E-02   0.00E+00  0.9611        0.0646      0.0303     0.0000   -0.0135       -0.3538      0.0782     0.0000    0.0029
  1.74  0.3748 -0.42  0.2165  8.914E-02  1.10E-02   0.00E+00  0.9909       -0.0817      0.0469     0.0000   -0.0200        0.1369      0.0998     0.0000    0.0217
  1.74  0.3748 -0.38  0.1290  1.301E-01  1.42E-02   0.00E+00  1.1018       -0.0982      0.0402     0.0000   -0.0271        0.0030      0.1112     0.0000    0.0049
  1.74  0.3748 -0.38  0.2165  9.391E-02  9.65E-03   0.00E+00  1.0242       -0.0385      0.0401     0.0000   -0.0303        0.0638      0.0946     0.0000    0.0444
  1.74  0.3748 -0.34  0.1290  1.654E-01  1.52E-02   0.00E+00  1.0469        0.0353      0.0292     0.0000   -0.0203       -0.1904      0.0736     0.0000   -0.0194
  1.74  0.3748 -0.34  0.2165  1.130E-01  1.05E-02   0.00E+00  1.0498        0.0256      0.0312     0.0000   -0.0393       -0.1290      0.0834     0.0000    0.0561
  1.74  0.3748 -0.30  0.1290  2.054E-01  1.50E-02   0.00E+00  1.0123       -0.0027      0.0300     0.0000   -0.0164       -0.0423      0.0697     0.0000   -0.0197
  1.74  0.3748 -0.30  0.2165  1.133E-01  9.38E-03   0.00E+00  1.0368       -0.0319      0.0301     0.0000   -0.0343       -0.1359      0.0792     0.0000    0.0336
  1.74  0.3748 -0.30  0.3402  2.803E-02  4.49E-03   0.00E+00  1.0385       -0.0220      0.0689     0.0000   -0.0501        0.2034      0.1275     0.0000    0.0377
  1.74  0.3748 -0.26  0.0655  1.959E-01  2.78E-02   0.00E+00  1.0604       -0.0243      0.0609     0.0000   -0.0329        0.3295      0.1084     0.0000    0.0176
  1.74  0.3748 -0.26  0.1290  2.262E-01  1.59E-02   0.00E+00  0.9925        0.0321      0.0261     0.0000   -0.0151       -0.0192      0.0667     0.0000   -0.0102
  1.74  0.3748 -0.26  0.2165  1.252E-01  9.48E-03   0.00E+00  1.0173        0.0198      0.0290     0.0000   -0.0289       -0.0107      0.0684     0.0000    0.0124
  1.74  0.3748 -0.26  0.3402  3.175E-02  3.93E-03   0.00E+00  1.0347       -0.0506      0.0478     0.0000   -0.0363        0.0022      0.1183     0.0000    0.0003
  1.74  0.3748 -0.22  0.0655  3.877E-01  3.62E-02   0.00E+00  1.0285       -0.0352      0.0345     0.0000   -0.0333       -0.0604      0.0836     0.0000    0.0159
  1.74  0.3748 -0.22  0.1290  3.551E-01  2.13E-02   0.00E+00  0.9807        0.0043      0.0229     0.0000   -0.0150        0.0233      0.0526     0.0000   -0.0012
  1.74  0.3748 -0.22  0.2165  1.162E-01  8.49E-03   0.00E+00  1.0001       -0.0127      0.0283     0.0000   -0.0249       -0.0610      0.0730     0.0000   -0.0015
  1.74  0.3748 -0.22  0.3402  4.509E-02  4.91E-03   0.00E+00  1.0227       -0.0803      0.0465     0.0000   -0.0272        0.3111      0.0812     0.0000   -0.0186
  1.74  0.3748 -0.18  0.0655  6.598E-01  6.38E-02   0.00E+00  1.0026       -0.0133      0.0384     0.0000   -0.0286       -0.0167      0.0886     0.0000    0.0078
  1.74  0.3748 -0.18  0.1290  3.715E-01  3.04E-02   0.00E+00  0.9738       -0.0013      0.0322     0.0000   -0.0155        0.0251      0.0773     0.0000    0.0047
  1.74  0.3748 -0.18  0.2165  1.501E-01  1.12E-02   0.00E+00  0.9885       -0.0076      0.0304     0.0000   -0.0232        0.0051      0.0669     0.0000   -0.0067
  1.74  0.3748 -0.18  0.3402  4.085E-02  4.08E-03   0.00E+00  1.0172       -0.1133      0.0386     0.0000   -0.0242       -0.0398      0.0807     0.0000   -0.0204
  1.74  0.3748 -0.14  0.3402  5.728E-02  4.84E-03   0.00E+00  1.0162       -0.0168      0.0340     0.0000   -0.0243        0.0791      0.0722     0.0000   -0.0160
  1.74  0.3748 -0.10  0.3402  6.089E-02  5.13E-03   0.00E+00  1.0166       -0.0674      0.0334     0.0000   -0.0255       -0.0300      0.0747     0.0000   -0.0113
  1.74  0.3748 -0.06  0.0655  1.323E+00  6.75E-02   0.00E+00  0.9673       -0.0137      0.0215     0.0000   -0.0173       -0.0008      0.0420     0.0000    0.0023
  1.74  0.3748 -0.06  0.1290  4.615E-01  3.70E-02   0.00E+00  0.9619       -0.0215      0.0347     0.0000   -0.0156        0.0793      0.0683     0.0000    0.0087
  1.74  0.3748 -0.02  0.1290  4.315E-01  2.59E-02   0.00E+00  0.9591       -0.0260      0.0267     0.0000   -0.0151        0.0093      0.0491     0.0000    0.0081
  1.74  0.3748  0.02  0.3402  7.006E-02  7.63E-03   0.00E+00  1.0098       -0.0074      0.0476     0.0000   -0.0251        0.2141      0.0842     0.0000   -0.0219
  1.74  0.3748  0.10  0.0049  2.140E+00  2.53E-01   0.00E+00  0.9516       -0.0010      0.0463     0.0000   -0.0040        0.3173      0.0803     0.0000    0.0003
  1.74  0.3748  0.14  0.0049  1.635E+00  1.59E-01   0.00E+00  0.9485       -0.0027      0.0288     0.0000   -0.0032       -0.1355      0.0750     0.0000   -0.0001
  1.74  0.3748  0.18  0.0049  1.368E+00  1.63E-01   0.00E+00  0.9447        0.0787      0.0393     0.0000   -0.0031        0.1376      0.1020     0.0000    0.0000
  1.74  0.3748  0.22  0.0049  1.007E+00  9.37E-02   0.00E+00  0.9408        0.0089      0.0322     0.0000   -0.0030       -0.0997      0.0845     0.0000    0.0001
  1.74  0.3748  0.26  0.0049  6.333E-01  5.40E-02   0.00E+00  0.9371       -0.0273      0.0284     0.0000   -0.0030       -0.1824      0.0725     0.0000    0.0002
  1.74  0.3748  0.30  0.0049  5.382E-01  4.49E-02   0.00E+00  0.9333       -0.0046      0.0302     0.0000   -0.0028       -0.0972      0.0790     0.0000    0.0003
  1.74  0.3748  0.34  0.0259  3.031E-01  2.42E-02   0.00E+00  0.9347        0.0645      0.0224     0.0000   -0.0051       -0.0311      0.0590     0.0000    0.0001
  1.74  0.3748  0.38  0.0049  2.250E-01  2.13E-02   0.00E+00  0.9326        0.0040      0.0351     0.0000   -0.0023       -0.0649      0.0839     0.0000    0.0000
  1.74  0.3748  0.38  0.0259  2.743E-01  1.99E-02   0.00E+00  0.9345        0.0480      0.0232     0.0000   -0.0058        0.0415      0.0581     0.0000    0.0003
  1.74  0.3748  0.42  0.0049  2.518E-01  2.59E-02   0.00E+00  0.9321        0.1388      0.0371     0.0000   -0.0021        0.1431      0.0837     0.0000    0.0001
  1.74  0.3748  0.42  0.0259  1.745E-01  1.44E-02   0.00E+00  0.9340        0.0541      0.0280     0.0000   -0.0062        0.0693      0.0676     0.0000   -0.0009
  1.74  0.3748  0.46  0.0049  1.347E-01  1.65E-02   0.00E+00  0.9346        0.0275      0.0463     0.0000   -0.0029       -0.0086      0.1114     0.0000    0.0001
  1.74  0.3748  0.46  0.0259  1.504E-01  1.20E-02   0.00E+00  0.9380        0.0867      0.0265     0.0000   -0.0070       -0.0526      0.0637     0.0000    0.0000
  1.74  0.3748  0.50  0.0049  1.371E-01  1.84E-02   0.00E+00  0.9418       -0.0018      0.0495     0.0000   -0.0024       -0.0721      0.1237     0.0000    0.0000
  1.74  0.3748  0.50  0.0259  1.367E-01  1.44E-02   0.00E+00  0.9498        0.1552      0.0281     0.0000   -0.0081       -0.2452      0.0703     0.0000   -0.0027
  1.74  0.4134 -0.34  0.2165  1.165E-01  1.45E-02   0.00E+00  1.0460       -0.0863      0.0481     0.0000   -0.0309       -0.0676      0.1234     0.0000    0.0717
  1.74  0.4134 -0.30  0.1290  1.645E-01  1.73E-02   0.00E+00  1.0165        0.0968      0.0375     0.0000   -0.0170       -0.0711      0.0970     0.0000   -0.0400
  1.74  0.4134 -0.30  0.2165  1.097E-01  1.31E-02   0.00E+00  1.0714        0.0492      0.0497     0.0000   -0.0523        0.1957      0.1043     0.0000    0.0811
  1.74  0.4134 -0.26  0.1290  1.819E-01  1.63E-02   0.00E+00  0.9867       -0.0222      0.0370     0.0000   -0.0127        0.0422      0.0818     0.0000   -0.0214
  1.74  0.4134 -0.26  0.2165  1.085E-01  1.08E-02   0.00E+00  1.0530       -0.0304      0.0406     0.0000   -0.0508        0.0126      0.1047     0.0000    0.0441
  1.74  0.4134 -0.22  0.0655  2.858E-01  3.36E-02   0.00E+00  0.9999       -0.0067      0.0501     0.0000   -0.0308        0.2140      0.1041     0.0000    0.0114
  1.74  0.4134 -0.22  0.1290  2.571E-01  1.95E-02   0.00E+00  0.9683       -0.0126      0.0304     0.0000   -0.0118       -0.0265      0.0723     0.0000   -0.0060
  1.74  0.4134 -0.18  0.0655  4.820E-01  4.10E-02   0.00E+00  0.9804        0.0276      0.0347     0.0000   -0.0273        0.0341      0.0833     0.0000    0.0073
  1.74  0.4134 -0.18  0.1290  2.693E-01  1.85E-02   0.00E+00  0.9573       -0.0059      0.0284     0.0000   -0.0125        0.0110      0.0680     0.0000    0.0027
  1.74  0.4134 -0.18  0.2165  9.620E-02  8.60E-03   0.00E+00  1.0010       -0.0811      0.0363     0.0000   -0.0331       -0.0264      0.0890     0.0000   -0.0155
  1.74  0.4134 -0.14  0.0655  6.409E-01  4.59E-02   0.00E+00  0.9658       -0.0665      0.0272     0.0000   -0.0229       -0.2366      0.0663     0.0000    0.0031
  1.74  0.4134 -0.14  0.1290  2.707E-01  1.90E-02   0.00E+00  0.9505       -0.0052      0.0292     0.0000   -0.0135       -0.0258      0.0646     0.0000    0.0067
  1.74  0.4134 -0.14  0.2165  9.462E-02  9.25E-03   0.00E+00  0.9878        0.0187      0.0412     0.0000   -0.0286        0.0889      0.0912     0.0000   -0.0225
  1.74  0.4134 -0.10  0.0655  8.809E-01  8.29E-02   0.00E+00  0.9563       -0.0959      0.0422     0.0000   -0.0194        0.0149      0.0923     0.0000    0.0012
  1.74  0.4134 -0.10  0.1290  2.509E-01  2.60E-02   0.00E+00  0.9464        0.0444      0.0431     0.0000   -0.0143       -0.1593      0.1083     0.0000    0.0081
  1.74  0.4134 -0.10  0.2165  1.122E-01  1.07E-02   0.00E+00  0.9798       -0.0294      0.0439     0.0000   -0.0263       -0.0733      0.0911     0.0000   -0.0234
  1.74  0.4134 -0.06  0.2165  1.093E-01  1.04E-02   0.00E+00  0.9740       -0.0252      0.0419     0.0000   -0.0254        0.0262      0.0787     0.0000   -0.0222
  1.74  0.4134  0.10  0.0049  1.441E+00  1.77E-01   0.00E+00  0.9346       -0.0683      0.0503     0.0000   -0.0040        0.2442      0.1146     0.0000    0.0003
  1.74  0.4134  0.14  0.0049  1.254E+00  9.94E-02   0.00E+00  0.9316       -0.0087      0.0310     0.0000   -0.0030        0.1782      0.0697     0.0000    0.0000
  1.74  0.4134  0.18  0.0049  9.679E-01  9.27E-02   0.00E+00  0.9291       -0.0259      0.0339     0.0000   -0.0027       -0.0624      0.0832     0.0000   -0.0002
  1.74  0.4134  0.22  0.0049  1.210E+00  9.49E-02   0.00E+00  0.9269       -0.0027      0.0321     0.0000   -0.0028        0.1848      0.0714     0.0000    0.0000
  1.74  0.4134  0.26  0.0049  5.700E-01  4.48E-02   0.00E+00  0.9242        0.0034      0.0314     0.0000   -0.0029        0.0555      0.0691     0.0000    0.0001
  1.74  0.4134  0.30  0.0049  4.185E-01  4.10E-02   0.00E+00  0.9218        0.0591      0.0395     0.0000   -0.0030        0.0075      0.0904     0.0000    0.0002
  1.74  0.4134  0.34  0.0049  2.915E-01  3.34E-02   0.00E+00  0.9189        0.0466      0.0412     0.0000   -0.0030       -0.1829      0.1089     0.0000    0.0003
  1.74  0.4134  0.34  0.0259  2.400E-01  2.19E-02   0.00E+00  0.9215       -0.0040      0.0321     0.0000   -0.0062        0.0085      0.0875     0.0000    0.0019
  1.74  0.4134  0.38  0.0049  1.656E-01  2.29E-02   0.00E+00  0.9169        0.0519      0.0504     0.0000   -0.0025       -0.2108      0.1264     0.0000    0.0005
  1.74  0.4134  0.38  0.0259  1.733E-01  1.79E-02   0.00E+00  0.9246        0.0174      0.0395     0.0000   -0.0046        0.0610      0.0966     0.0000    0.0004
  1.74  0.4134  0.42  0.0049  1.147E-01  2.33E-02   0.00E+00  0.9223        0.0752      0.0792     0.0000   -0.0018       -0.0585      0.1918     0.0000    0.0000
  1.74  0.4134  0.42  0.0259  6.923E-02  1.39E-02   0.00E+00  0.9301        0.1589      0.0608     0.0000   -0.0053        0.1377      0.1595     0.0000   -0.0009
  1.74  0.4537 -0.34  0.1290  7.339E-02  1.63E-02   0.00E+00  1.1640        0.0436      0.1009     0.0000   -0.0456        0.0535      0.2015     0.0000   -0.0841
  1.74  0.4537 -0.26  0.1290  1.297E-01  1.82E-02   0.00E+00  0.9963        0.0078      0.0559     0.0000   -0.0082       -0.2036      0.1591     0.0000   -0.0351
  1.74  0.4537 -0.22  0.1290  1.271E-01  1.68E-02   0.00E+00  0.9617       -0.1314      0.0481     0.0000   -0.0082       -0.1968      0.1351     0.0000   -0.0089
  1.74  0.4537 -0.18  0.1290  1.598E-01  1.81E-02   0.00E+00  0.9414       -0.0113      0.0489     0.0000   -0.0107        0.1035      0.1197     0.0000    0.0020
  1.74  0.4537 -0.14  0.0655  5.275E-01  4.97E-02   0.00E+00  0.9448       -0.0647      0.0408     0.0000   -0.0234        0.0020      0.0884     0.0000    0.0029
  1.74  0.4537 -0.14  0.1290  1.744E-01  1.78E-02   0.00E+00  0.9301       -0.0883      0.0410     0.0000   -0.0129       -0.2079      0.1090     0.0000    0.0053
  1.74  0.4537  0.18  0.0049  1.013E+00  1.50E-01   0.00E+00  0.9071       -0.0114      0.0559     0.0000   -0.0025       -0.0652      0.1390     0.0000   -0.0003
  1.74  0.4537  0.22  0.0049  7.697E-01  1.23E-01   0.00E+00  0.9060        0.0633      0.0574     0.0000   -0.0025        0.0187      0.1430     0.0000   -0.0004
  2.02  0.2051 -0.62  0.3402  9.199E-02  9.32E-03   0.00E+00  1.0171       -0.0362      0.0180     0.0000   -0.0031       -0.0121      0.0793     0.0000    0.0022
  2.02  0.2051 -0.62  0.5074  2.959E-02  3.92E-03   0.00E+00  0.9841       -0.0851      0.0248     0.0000   -0.0031        0.2801      0.0902     0.0000    0.0020
  2.02  0.2051 -0.58  0.1290  4.441E-01  4.71E-02   0.00E+00  1.1856        0.0240      0.0208     0.0000   -0.0154        0.1901      0.0784     0.0000    0.0080
  2.02  0.2051 -0.58  0.2165  3.216E-01  2.54E-02   0.00E+00  1.0874       -0.0377      0.0137     0.0000   -0.0088       -0.0313      0.0585     0.0000    0.0143
  2.02  0.2051 -0.58  0.3402  1.264E-01  1.03E-02   0.00E+00  1.0367       -0.0414      0.0147     0.0000   -0.0045        0.0631      0.0641     0.0000    0.0043
  2.02  0.2051 -0.58  0.5074  3.868E-02  4.50E-03   0.00E+00  1.0050        0.0119      0.0224     0.0000   -0.0039        0.1685      0.0846     0.0000    0.0030
  2.02  0.2051 -0.54  0.2165  4.758E-01  2.92E-02   0.00E+00  1.1211       -0.0139      0.0107     0.0000   -0.0114       -0.0491      0.0454     0.0000    0.0130
  2.02  0.2051 -0.54  0.3402  1.931E-01  1.31E-02   0.00E+00  1.0595       -0.0221      0.0131     0.0000   -0.0069        0.1766      0.0512     0.0000    0.0091
  2.02  0.2051 -0.54  0.5074  6.220E-02  5.68E-03   0.00E+00  1.0222        0.0009      0.0168     0.0000   -0.0049        0.0746      0.0661     0.0000    0.0042
  2.02  0.2051 -0.54  0.7427  2.138E-02  3.53E-03   0.00E+00  0.9771       -0.0264      0.0318     0.0000   -0.0041        0.1510      0.1309     0.0000    0.0032
  2.02  0.2051 -0.50  0.1290  6.110E-01  6.51E-02   0.00E+00  1.3082       -0.0346      0.0177     0.0000   -0.0122       -0.1272      0.0753     0.0000   -0.0161
  2.02  0.2051 -0.50  0.5074  6.986E-02  7.42E-03   0.00E+00  1.0377        0.0075      0.0168     0.0000   -0.0061       -0.1721      0.0806     0.0000    0.0056
  2.02  0.2051 -0.50  0.7427  2.607E-02  3.27E-03   0.00E+00  0.9975       -0.0580      0.0224     0.0000   -0.0050        0.1699      0.1005     0.0000    0.0044
  2.02  0.2051 -0.46  0.1290  1.428E+00  1.61E-01   0.00E+00  1.3246        0.0158      0.0217     0.0000   -0.0063        0.0882      0.0753     0.0000   -0.0316
  2.02  0.2051 -0.46  0.2165  1.064E+00  5.68E-02   0.00E+00  1.2004       -0.0345      0.0096     0.0000   -0.0181        0.0293      0.0402     0.0000    0.0175
  2.02  0.2051 -0.46  0.3402  2.958E-01  2.44E-02   0.00E+00  1.1013       -0.0584      0.0138     0.0000   -0.0113        0.0089      0.0653     0.0000    0.0146
  2.02  0.2051 -0.46  0.5074  1.269E-01  2.23E-02   0.00E+00  1.0517       -0.0267      0.0282     0.0000   -0.0073       -0.1727      0.1249     0.0000    0.0072
  2.02  0.2051 -0.46  0.7427  2.857E-02  3.42E-03   0.00E+00  1.0134       -0.0128      0.0211     0.0000   -0.0059       -0.0015      0.0882     0.0000    0.0057
  2.02  0.2051 -0.42  0.1290  1.738E+00  6.14E-02   0.00E+00  1.3192       -0.0282      0.0065     0.0000   -0.0068        0.0099      0.0273     0.0000   -0.0285
  2.02  0.2051 -0.42  0.2165  1.206E+00  3.79E-02   0.00E+00  1.2101       -0.0257      0.0056     0.0000   -0.0166       -0.0017      0.0233     0.0000    0.0046
  2.02  0.2051 -0.42  0.3402  4.677E-01  1.82E-02   0.00E+00  1.1087       -0.0387      0.0071     0.0000   -0.0112        0.0769      0.0292     0.0000    0.0097
  2.02  0.2051 -0.42  0.5074  1.578E-01  1.07E-02   0.00E+00  1.0630       -0.0325      0.0119     0.0000   -0.0084        0.0259      0.0509     0.0000    0.0086
  2.02  0.2051 -0.38  0.0655  4.532E-01  6.72E-02   0.00E+00  1.9806       -0.0273      0.0271     0.0000   -0.0555        0.0666      0.1244     0.0000    0.1020
  2.02  0.2051 -0.38  0.1290  2.261E+00  6.64E-02   0.00E+00  1.3071       -0.0067      0.0052     0.0000   -0.0095       -0.0469      0.0224     0.0000   -0.0097
  2.02  0.2051 -0.38  0.2165  1.502E+00  4.78E-02   0.00E+00  1.2020       -0.0230      0.0056     0.0000   -0.0137       -0.0141      0.0240     0.0000   -0.0064
  2.02  0.2051 -0.38  0.3402  5.750E-01  2.07E-02   0.00E+00  1.1101       -0.0257      0.0066     0.0000   -0.0107        0.0623      0.0270     0.0000    0.0059
  2.02  0.2051 -0.38  0.5074  1.641E-01  7.93E-03   0.00E+00  1.0721       -0.0221      0.0090     0.0000   -0.0093        0.1004      0.0370     0.0000    0.0097
  2.02  0.2051 -0.38  0.7427  4.280E-02  5.64E-03   0.00E+00  1.0375        0.0270      0.0231     0.0000   -0.0079        0.0109      0.0958     0.0000    0.0084
  2.02  0.2051 -0.34  0.0655  6.046E-01  9.16E-02   0.00E+00  2.6068       -0.0196      0.0312     0.0000   -0.0905        0.0865      0.1285     0.0000    0.1610
  2.02  0.2051 -0.34  0.1290  3.306E+00  1.28E-01   0.00E+00  1.2897       -0.0035      0.0064     0.0000   -0.0126       -0.0795      0.0279     0.0000    0.0114
  2.02  0.2051 -0.34  0.2165  1.870E+00  6.57E-02   0.00E+00  1.1883       -0.0234      0.0062     0.0000   -0.0120        0.0187      0.0273     0.0000   -0.0087
  2.02  0.2051 -0.34  0.3402  6.544E-01  2.39E-02   0.00E+00  1.1089       -0.0164      0.0081     0.0000   -0.0102        0.0185      0.0385     0.0000    0.0041
  2.02  0.2051 -0.34  0.5074  2.307E-01  1.03E-02   0.00E+00  1.0786       -0.0084      0.0082     0.0000   -0.0100        0.0773      0.0339     0.0000    0.0101
  2.02  0.2051 -0.34  0.7427  5.034E-02  4.12E-03   0.00E+00  1.0468       -0.0438      0.0154     0.0000   -0.0088        0.1963      0.0621     0.0000    0.0095
  2.02  0.2051 -0.30  0.0655  1.331E+00  8.54E-02   0.00E+00  3.0564        0.0010      0.0122     0.0000   -0.1054       -0.0031      0.0468     0.0000    0.1654
  2.02  0.2051 -0.30  0.1290  4.194E+00  8.77E-02   0.00E+00  1.2638       -0.0208      0.0038     0.0000   -0.0152        0.0386      0.0158     0.0000    0.0233
  2.02  0.2051 -0.30  0.2165  2.220E+00  4.62E-02   0.00E+00  1.1720       -0.0199      0.0036     0.0000   -0.0112       -0.0267      0.0155     0.0000   -0.0071
  2.02  0.2051 -0.30  0.3402  8.892E-01  2.33E-02   0.00E+00  1.1056       -0.0199      0.0047     0.0000   -0.0096        0.0609      0.0196     0.0000    0.0034
  2.02  0.2051 -0.30  0.5074  3.183E-01  1.47E-02   0.00E+00  1.0811       -0.0121      0.0083     0.0000   -0.0102        0.0260      0.0338     0.0000    0.0098
  2.02  0.2051 -0.30  0.7427  6.983E-02  4.39E-03   0.00E+00  1.0528        0.0211      0.0113     0.0000   -0.0094        0.0685      0.0464     0.0000    0.0100
  2.02  0.2051 -0.26  0.0655  3.755E+00  1.32E-01   0.00E+00  2.7400       -0.0017      0.0061     0.0000   -0.0959       -0.0339      0.0252     0.0000    0.1086
  2.02  0.2051 -0.26  0.1290  5.483E+00  8.74E-02   0.00E+00  1.2299       -0.0133      0.0028     0.0000   -0.0159        0.0176      0.0119     0.0000    0.0246
  2.02  0.2051 -0.26  0.2165  2.701E+00  4.55E-02   0.00E+00  1.1552       -0.0122      0.0031     0.0000   -0.0108        0.0299      0.0128     0.0000   -0.0045
  2.02  0.2051 -0.26  0.3402  1.036E+00  2.47E-02   0.00E+00  1.1011       -0.0086      0.0035     0.0000   -0.0091        0.0455      0.0135     0.0000    0.0028
  2.02  0.2051 -0.26  0.5074  3.252E-01  1.19E-02   0.00E+00  1.0807       -0.0109      0.0069     0.0000   -0.0101        0.1084      0.0284     0.0000    0.0089
  2.02  0.2051 -0.26  0.7427  6.922E-02  4.58E-03   0.00E+00  1.0565        0.0085      0.0126     0.0000   -0.0098        0.1419      0.0499     0.0000    0.0100
  2.02  0.2051 -0.22  0.0655  6.622E+00  1.49E-01   0.00E+00  2.0629       -0.0059      0.0039     0.0000   -0.0721        0.0013      0.0168     0.0000    0.0492
  2.02  0.2051 -0.22  0.1290  7.201E+00  9.29E-02   0.00E+00  1.1940       -0.0073      0.0023     0.0000   -0.0147        0.0213      0.0098     0.0000    0.0203
  2.02  0.2051 -0.22  0.2165  3.410E+00  4.70E-02   0.00E+00  1.1391       -0.0075      0.0026     0.0000   -0.0105        0.0745      0.0107     0.0000   -0.0020
  2.02  0.2051 -0.22  0.3402  1.125E+00  2.12E-02   0.00E+00  1.0954       -0.0076      0.0035     0.0000   -0.0087        0.0676      0.0143     0.0000    0.0021
  2.02  0.2051 -0.22  0.5074  3.745E-01  1.13E-02   0.00E+00  1.0781       -0.0115      0.0058     0.0000   -0.0097        0.1022      0.0230     0.0000    0.0076
  2.02  0.2051 -0.22  0.7427  7.720E-02  5.01E-03   0.00E+00  1.0577        0.0222      0.0122     0.0000   -0.0099        0.2113      0.0492     0.0000    0.0096
  2.02  0.2051 -0.18  0.0655  1.252E+01  1.80E-01   0.00E+00  1.5565        0.0035      0.0026     0.0000   -0.0463        0.0402      0.0108     0.0000    0.0225
  2.02  0.2051 -0.18  0.1290  9.317E+00  9.60E-02   0.00E+00  1.1626       -0.0021      0.0019     0.0000   -0.0125        0.0580      0.0080     0.0000    0.0150
  2.02  0.2051 -0.18  0.2165  3.629E+00  4.59E-02   0.00E+00  1.1241       -0.0080      0.0023     0.0000   -0.0101        0.0588      0.0099     0.0000    0.0005
  2.02  0.2051 -0.18  0.3402  1.233E+00  2.19E-02   0.00E+00  1.0904       -0.0115      0.0033     0.0000   -0.0084        0.0659      0.0137     0.0000    0.0015
  2.02  0.2051 -0.18  0.5074  4.091E-01  1.13E-02   0.00E+00  1.0734       -0.0106      0.0053     0.0000   -0.0091        0.1255      0.0205     0.0000    0.0063
  2.02  0.2051 -0.18  0.7427  8.151E-02  4.84E-03   0.00E+00  1.0566        0.0076      0.0113     0.0000   -0.0097        0.2113      0.0470     0.0000    0.0088
  2.02  0.2051 -0.18  1.0741  2.216E-02  2.44E-03   0.00E+00  1.0217        0.0390      0.0216     0.0000   -0.0077        0.2840      0.0814     0.0000    0.0079
  2.02  0.2051 -0.14  0.0655  2.117E+01  2.08E-01   0.00E+00  1.2987        0.0026      0.0018     0.0000   -0.0273        0.0521      0.0076     0.0000    0.0158
  2.02  0.2051 -0.14  0.1290  1.082E+01  9.70E-02   0.00E+00  1.1377       -0.0006      0.0017     0.0000   -0.0103        0.0484      0.0070     0.0000    0.0105
  2.02  0.2051 -0.14  0.2165  3.931E+00  4.58E-02   0.00E+00  1.1092       -0.0076      0.0021     0.0000   -0.0095        0.0291      0.0091     0.0000    0.0031
  2.02  0.2051 -0.14  0.3402  1.348E+00  2.30E-02   0.00E+00  1.0862       -0.0078      0.0031     0.0000   -0.0084        0.0165      0.0126     0.0000    0.0014
  2.02  0.2051 -0.14  0.5074  4.190E-01  1.05E-02   0.00E+00  1.0681        0.0020      0.0046     0.0000   -0.0085        0.0994      0.0193     0.0000    0.0049
  2.02  0.2051 -0.14  0.7427  8.734E-02  4.48E-03   0.00E+00  1.0533        0.0244      0.0098     0.0000   -0.0093        0.2149      0.0375     0.0000    0.0079
  2.02  0.2051 -0.14  1.0741  1.176E-02  1.51E-03   0.00E+00  1.0217        0.0670      0.0240     0.0000   -0.0076        0.0993      0.0962     0.0000    0.0076
  2.02  0.2051 -0.10  0.0259  2.884E+01  1.46E+00   0.00E+00  1.4088        0.0093      0.0095     0.0000   -0.0135        0.0273      0.0392     0.0000   -0.0077
  2.02  0.2051 -0.10  0.0655  2.834E+01  2.05E-01   0.00E+00  1.1825       -0.0029      0.0013     0.0000   -0.0161        0.0255      0.0056     0.0000    0.0117
  2.02  0.2051 -0.10  0.1290  1.114E+01  9.02E-02   0.00E+00  1.1184       -0.0075      0.0015     0.0000   -0.0084        0.0214      0.0063     0.0000    0.0067
  2.02  0.2051 -0.10  0.2165  3.862E+00  4.40E-02   0.00E+00  1.0960       -0.0098      0.0021     0.0000   -0.0087        0.0008      0.0086     0.0000    0.0058
  2.02  0.2051 -0.10  0.3402  1.380E+00  2.23E-02   0.00E+00  1.0817       -0.0046      0.0028     0.0000   -0.0085        0.0326      0.0121     0.0000    0.0025
  2.02  0.2051 -0.10  0.5074  4.173E-01  9.98E-03   0.00E+00  1.0620       -0.0041      0.0044     0.0000   -0.0079        0.0784      0.0177     0.0000    0.0038
  2.02  0.2051 -0.10  0.7427  9.803E-02  4.48E-03   0.00E+00  1.0487        0.0083      0.0082     0.0000   -0.0089        0.0183      0.0342     0.0000    0.0071
  2.02  0.2051 -0.10  1.0741  1.589E-02  1.61E-03   0.00E+00  1.0196        0.0030      0.0202     0.0000   -0.0075        0.2571      0.0665     0.0000    0.0071
  2.02  0.2051 -0.06  0.0259  5.717E+01  6.82E-01   0.00E+00  1.1852       -0.0063      0.0022     0.0000   -0.0101        0.0060      0.0090     0.0000   -0.0020
  2.02  0.2051 -0.06  0.0655  2.855E+01  1.76E-01   0.00E+00  1.1310       -0.0102      0.0011     0.0000   -0.0102        0.0021      0.0046     0.0000    0.0078
  2.02  0.2051 -0.06  0.1290  1.070E+01  8.33E-02   0.00E+00  1.1034       -0.0110      0.0014     0.0000   -0.0072       -0.0047      0.0058     0.0000    0.0030
  2.02  0.2051 -0.06  0.2165  4.009E+00  4.52E-02   0.00E+00  1.0825       -0.0052      0.0020     0.0000   -0.0074        0.0076      0.0084     0.0000    0.0060
  2.02  0.2051 -0.06  0.3402  1.348E+00  2.12E-02   0.00E+00  1.0752       -0.0040      0.0029     0.0000   -0.0085        0.0347      0.0118     0.0000    0.0045
  2.02  0.2051 -0.06  0.5074  4.034E-01  9.43E-03   0.00E+00  1.0558       -0.0066      0.0043     0.0000   -0.0074        0.0323      0.0179     0.0000    0.0029
  2.02  0.2051 -0.06  0.7427  9.490E-02  4.20E-03   0.00E+00  1.0428       -0.0250      0.0081     0.0000   -0.0083       -0.0004      0.0338     0.0000    0.0059
  2.02  0.2051 -0.06  1.0741  1.291E-02  1.33E-03   0.00E+00  1.0165       -0.0055      0.0194     0.0000   -0.0072        0.0524      0.0738     0.0000    0.0066
  2.02  0.2051 -0.02  0.0259  6.071E+01  5.27E-01   0.00E+00  1.1258        0.0003      0.0016     0.0000   -0.0069       -0.0028      0.0059     0.0000   -0.0002
  2.02  0.2051 -0.02  0.0655  2.606E+01  1.63E-01   0.00E+00  1.1053       -0.0124      0.0012     0.0000   -0.0072        0.0012      0.0046     0.0000    0.0053
  2.02  0.2051 -0.02  0.1290  9.528E+00  8.50E-02   0.00E+00  1.0888       -0.0122      0.0016     0.0000   -0.0064       -0.0227      0.0064     0.0000    0.0006
  2.02  0.2051 -0.02  0.2165  3.802E+00  4.27E-02   0.00E+00  1.0728       -0.0047      0.0020     0.0000   -0.0062        0.0026      0.0083     0.0000    0.0029
  2.02  0.2051 -0.02  0.3402  1.308E+00  2.00E-02   0.00E+00  1.0653       -0.0155      0.0028     0.0000   -0.0077       -0.0044      0.0114     0.0000    0.0052
  2.02  0.2051 -0.02  0.5074  3.873E-01  8.92E-03   0.00E+00  1.0495       -0.0227      0.0043     0.0000   -0.0069        0.0377      0.0173     0.0000    0.0023
  2.02  0.2051 -0.02  0.7427  9.412E-02  3.95E-03   0.00E+00  1.0366       -0.0341      0.0079     0.0000   -0.0078        0.0361      0.0309     0.0000    0.0053
  2.02  0.2051 -0.02  1.0741  1.412E-02  1.43E-03   0.00E+00  1.0133       -0.0403      0.0197     0.0000   -0.0070        0.2409      0.0719     0.0000    0.0066
  2.02  0.2051  0.02  0.0259  4.986E+01  4.72E-01   0.00E+00  1.1017        0.0034      0.0018     0.0000   -0.0050        0.0079      0.0060     0.0000    0.0023
  2.02  0.2051  0.02  0.0655  2.187E+01  1.67E-01   0.00E+00  1.0895       -0.0083      0.0014     0.0000   -0.0053       -0.0032      0.0055     0.0000    0.0034
  2.02  0.2051  0.02  0.1290  8.840E+00  7.52E-02   0.00E+00  1.0758       -0.0116      0.0015     0.0000   -0.0059       -0.0284      0.0063     0.0000    0.0021
  2.02  0.2051  0.02  0.2165  3.502E+00  3.77E-02   0.00E+00  1.0669       -0.0147      0.0019     0.0000   -0.0059       -0.0363      0.0080     0.0000    0.0008
  2.02  0.2051  0.02  0.3402  1.244E+00  1.84E-02   0.00E+00  1.0545       -0.0143      0.0027     0.0000   -0.0066       -0.0053      0.0109     0.0000    0.0039
  2.02  0.2051  0.02  0.5074  3.726E-01  8.44E-03   0.00E+00  1.0428       -0.0304      0.0042     0.0000   -0.0065        0.0024      0.0167     0.0000    0.0020
  2.02  0.2051  0.02  0.7427  8.134E-02  3.53E-03   0.00E+00  1.0306       -0.0363      0.0083     0.0000   -0.0073        0.0755      0.0328     0.0000    0.0046
  2.02  0.2051  0.02  1.0741  1.152E-02  1.26E-03   0.00E+00  1.0099       -0.0229      0.0200     0.0000   -0.0069       -0.0453      0.0779     0.0000    0.0065
  2.02  0.2051  0.06  0.0259  3.520E+01  5.53E-01   0.00E+00  1.0841       -0.0016      0.0033     0.0000   -0.0035        0.0157      0.0090     0.0000    0.0016
  2.02  0.2051  0.06  0.0655  1.698E+01  1.38E-01   0.00E+00  1.0771       -0.0090      0.0015     0.0000   -0.0042       -0.0269      0.0059     0.0000    0.0009
  2.02  0.2051  0.06  0.1290  7.495E+00  6.58E-02   0.00E+00  1.0651       -0.0051      0.0016     0.0000   -0.0049       -0.0195      0.0064     0.0000    0.0025
  2.02  0.2051  0.06  0.2165  3.122E+00  3.47E-02   0.00E+00  1.0594       -0.0145      0.0020     0.0000   -0.0059       -0.0100      0.0082     0.0000    0.0016
  2.02  0.2051  0.06  0.3402  1.120E+00  1.71E-02   0.00E+00  1.0455       -0.0169      0.0028     0.0000   -0.0059       -0.0173      0.0112     0.0000    0.0030
  2.02  0.2051  0.06  0.5074  3.410E-01  7.95E-03   0.00E+00  1.0358       -0.0120      0.0043     0.0000   -0.0061        0.0058      0.0173     0.0000    0.0019
  2.02  0.2051  0.06  0.7427  7.162E-02  3.19E-03   0.00E+00  1.0246       -0.0333      0.0082     0.0000   -0.0069       -0.0033      0.0335     0.0000    0.0039
  2.02  0.2051  0.10  0.0655  1.335E+01  1.30E-01   0.00E+00  1.0644        0.0019      0.0019     0.0000   -0.0038        0.0016      0.0067     0.0000    0.0016
  2.02  0.2051  0.10  0.1290  6.155E+00  5.97E-02   0.00E+00  1.0583       -0.0062      0.0018     0.0000   -0.0044       -0.0263      0.0070     0.0000    0.0009
  2.02  0.2051  0.10  0.2165  2.725E+00  3.25E-02   0.00E+00  1.0493       -0.0105      0.0021     0.0000   -0.0054       -0.0324      0.0086     0.0000    0.0029
  2.02  0.2051  0.10  0.3402  1.037E+00  1.67E-02   0.00E+00  1.0380       -0.0108      0.0029     0.0000   -0.0053       -0.0076      0.0118     0.0000    0.0025
  2.02  0.2051  0.10  0.5074  3.158E-01  7.62E-03   0.00E+00  1.0290       -0.0157      0.0045     0.0000   -0.0057        0.0096      0.0178     0.0000    0.0020
  2.02  0.2051  0.10  0.7427  7.216E-02  3.12E-03   0.00E+00  1.0189       -0.0331      0.0078     0.0000   -0.0064       -0.0209      0.0340     0.0000    0.0034
  2.02  0.2051  0.14  0.0655  1.095E+01  1.71E-01   0.00E+00  1.0559        0.0099      0.0032     0.0000   -0.0032        0.0067      0.0090     0.0000    0.0011
  2.02  0.2051  0.14  0.1290  5.105E+00  5.82E-02   0.00E+00  1.0493       -0.0045      0.0022     0.0000   -0.0043       -0.0169      0.0080     0.0000    0.0015
  2.02  0.2051  0.14  0.2165  2.450E+00  3.20E-02   0.00E+00  1.0398       -0.0084      0.0024     0.0000   -0.0047       -0.0066      0.0095     0.0000    0.0024
  2.02  0.2051  0.14  0.3402  9.013E-01  1.58E-02   0.00E+00  1.0309       -0.0043      0.0032     0.0000   -0.0049       -0.0277      0.0128     0.0000    0.0020
  2.02  0.2051  0.14  0.5074  2.779E-01  7.16E-03   0.00E+00  1.0226       -0.0170      0.0047     0.0000   -0.0054       -0.0368      0.0193     0.0000    0.0019
  2.02  0.2051  0.14  0.7427  6.964E-02  3.15E-03   0.00E+00  1.0133       -0.0192      0.0083     0.0000   -0.0060       -0.0134      0.0337     0.0000    0.0029
  2.02  0.2051  0.14  1.0741  9.657E-03  1.08E-03   0.00E+00  0.9983       -0.0597      0.0209     0.0000   -0.0062        0.0770      0.0862     0.0000    0.0042
  2.02  0.2051  0.18  0.1290  4.152E+00  6.16E-02   0.00E+00  1.0395        0.0062      0.0029     0.0000   -0.0038        0.0030      0.0097     0.0000    0.0019
  2.02  0.2051  0.18  0.2165  2.005E+00  3.02E-02   0.00E+00  1.0319       -0.0045      0.0029     0.0000   -0.0043       -0.0079      0.0107     0.0000    0.0020
  2.02  0.2051  0.18  0.3402  7.980E-01  1.54E-02   0.00E+00  1.0240       -0.0047      0.0037     0.0000   -0.0046        0.0105      0.0138     0.0000    0.0017
  2.02  0.2051  0.18  0.5074  2.417E-01  6.76E-03   0.00E+00  1.0166       -0.0162      0.0054     0.0000   -0.0050       -0.0009      0.0206     0.0000    0.0017
  2.02  0.2051  0.18  0.7427  5.946E-02  3.02E-03   0.00E+00  1.0077       -0.0284      0.0101     0.0000   -0.0056        0.0610      0.0376     0.0000    0.0024
  2.02  0.2051  0.22  0.1290  3.356E+00  7.61E-02   0.00E+00  1.0312        0.0048      0.0047     0.0000   -0.0034        0.0086      0.0131     0.0000    0.0016
  2.02  0.2051  0.22  0.2165  1.712E+00  3.04E-02   0.00E+00  1.0249        0.0077      0.0035     0.0000   -0.0039        0.0068      0.0120     0.0000    0.0017
  2.02  0.2051  0.22  0.3402  6.388E-01  1.39E-02   0.00E+00  1.0177       -0.0031      0.0042     0.0000   -0.0043       -0.0044      0.0156     0.0000    0.0015
  2.02  0.2051  0.22  0.5074  2.228E-01  6.63E-03   0.00E+00  1.0106       -0.0082      0.0058     0.0000   -0.0047       -0.0179      0.0219     0.0000    0.0016
  2.02  0.2051  0.22  0.7427  5.153E-02  2.86E-03   0.00E+00  1.0022       -0.0198      0.0109     0.0000   -0.0052        0.0206      0.0434     0.0000    0.0019
  2.02  0.2051  0.26  0.2165  1.312E+00  2.92E-02   0.00E+00  1.0185        0.0044      0.0045     0.0000   -0.0036        0.0159      0.0144     0.0000    0.0013
  2.02  0.2051  0.26  0.3402  5.378E-01  1.28E-02   0.00E+00  1.0120       -0.0085      0.0048     0.0000   -0.0040        0.0136      0.0169     0.0000    0.0013
  2.02  0.2051  0.26  0.5074  1.786E-01  5.67E-03   0.00E+00  1.0048       -0.0267      0.0064     0.0000   -0.0044       -0.0254      0.0240     0.0000    0.0013
  2.02  0.2051  0.26  0.7427  5.060E-02  2.76E-03   0.00E+00  0.9966       -0.0425      0.0107     0.0000   -0.0049       -0.0553      0.0425     0.0000    0.0015
  2.02  0.2051  0.26  1.0741  1.193E-02  1.59E-03   0.00E+00  0.9847        0.0228      0.0259     0.0000   -0.0052       -0.0418      0.1053     0.0000    0.0015
  2.02  0.2051  0.30  0.3402  4.491E-01  1.21E-02   0.00E+00  1.0067       -0.0063      0.0053     0.0000   -0.0038        0.0089      0.0185     0.0000    0.0011
  2.02  0.2051  0.30  0.5074  1.560E-01  5.15E-03   0.00E+00  0.9993       -0.0289      0.0065     0.0000   -0.0041        0.0083      0.0242     0.0000    0.0010
  2.02  0.2051  0.30  0.7427  4.596E-02  2.80E-03   0.00E+00  0.9911       -0.0251      0.0124     0.0000   -0.0045       -0.0137      0.0468     0.0000    0.0010
  2.02  0.2051  0.34  0.3402  3.485E-01  1.11E-02   0.00E+00  1.0007       -0.0192      0.0067     0.0000   -0.0035        0.0018      0.0228     0.0000    0.0009
  2.02  0.2051  0.34  0.5074  1.390E-01  4.92E-03   0.00E+00  0.9941       -0.0232      0.0071     0.0000   -0.0038       -0.0092      0.0265     0.0000    0.0007
  2.02  0.2051  0.34  0.7427  4.499E-02  3.20E-03   0.00E+00  0.9855       -0.0270      0.0150     0.0000   -0.0042        0.0345      0.0522     0.0000    0.0004
  2.02  0.2051  0.38  0.5074  1.310E-01  5.84E-03   0.00E+00  0.9878       -0.0172      0.0092     0.0000   -0.0036       -0.0194      0.0333     0.0000    0.0002
  2.02  0.2051  0.38  0.7427  4.662E-02  3.30E-03   0.00E+00  0.9788       -0.0177      0.0148     0.0000   -0.0038        0.0808      0.0487     0.0000   -0.0004
  2.02  0.2051  0.42  0.5074  1.087E-01  6.68E-03   0.00E+00  0.9825       -0.0335      0.0136     0.0000   -0.0033       -0.0422      0.0429     0.0000   -0.0002
  2.02  0.2051  0.42  0.7427  3.664E-02  2.68E-03   0.00E+00  0.9728       -0.0231      0.0148     0.0000   -0.0036       -0.0152      0.0584     0.0000   -0.0012
  2.02  0.2051  0.46  0.7427  3.812E-02  3.27E-03   0.00E+00  0.9673       -0.0564      0.0164     0.0000   -0.0034       -0.0372      0.0735     0.0000   -0.0020
  2.02  0.2362 -0.70  0.2165  2.369E-02  2.73E-03   0.00E+00  0.9528       -0.0597      0.0293     0.0000   -0.0039       -0.1119      0.0843     0.0000    0.0012
  2.02  0.2362 -0.66  0.1290  6.336E-02  7.51E-03   0.00E+00  1.0132       -0.1042      0.0283     0.0000   -0.0079        0.0705      0.0851     0.0000    0.0061
  2.02  0.2362 -0.66  0.2165  4.181E-02  3.36E-03   0.00E+00  0.9808        0.0073      0.0210     0.0000   -0.0042       -0.0518      0.0615     0.0000    0.0019
  2.02  0.2362 -0.66  0.3402  1.918E-02  1.56E-03   0.00E+00  0.9446       -0.0222      0.0232     0.0000   -0.0050        0.1277      0.0602     0.0000    0.0024
  2.02  0.2362 -0.62  0.1290  8.162E-02  7.29E-03   0.00E+00  1.0560       -0.0205      0.0220     0.0000   -0.0149       -0.1271      0.0689     0.0000    0.0165
  2.02  0.2362 -0.62  0.2165  6.441E-02  4.06E-03   0.00E+00  1.0067       -0.0117      0.0170     0.0000   -0.0065       -0.0225      0.0481     0.0000    0.0064
  2.02  0.2362 -0.62  0.3402  2.864E-02  1.82E-03   0.00E+00  0.9748        0.0075      0.0169     0.0000   -0.0060        0.0102      0.0513     0.0000    0.0036
  2.02  0.2362 -0.62  0.5074  9.860E-03  9.38E-04   0.00E+00  0.9108       -0.0338      0.0261     0.0000   -0.0064        0.0470      0.0712     0.0000    0.0038
  2.02  0.2362 -0.58  0.1290  1.463E-01  8.81E-03   0.00E+00  1.0976       -0.0255      0.0156     0.0000   -0.0202       -0.0770      0.0460     0.0000    0.0202
  2.02  0.2362 -0.58  0.2165  1.013E-01  4.61E-03   0.00E+00  1.0381       -0.0006      0.0123     0.0000   -0.0117        0.0244      0.0344     0.0000    0.0143
  2.02  0.2362 -0.58  0.3402  3.766E-02  1.95E-03   0.00E+00  0.9987       -0.0048      0.0136     0.0000   -0.0082        0.0072      0.0409     0.0000    0.0067
  2.02  0.2362 -0.58  0.5074  1.387E-02  9.99E-04   0.00E+00  0.9549        0.0078      0.0208     0.0000   -0.0078        0.0811      0.0601     0.0000    0.0056
  2.02  0.2362 -0.54  0.1290  1.856E-01  8.25E-03   0.00E+00  1.1637       -0.0215      0.0111     0.0000   -0.0302       -0.0186      0.0329     0.0000    0.0331
  2.02  0.2362 -0.54  0.2165  1.428E-01  5.24E-03   0.00E+00  1.0639       -0.0094      0.0099     0.0000   -0.0153        0.0258      0.0291     0.0000    0.0164
  2.02  0.2362 -0.54  0.3402  5.416E-02  2.34E-03   0.00E+00  1.0277       -0.0286      0.0118     0.0000   -0.0134        0.0748      0.0332     0.0000    0.0166
  2.02  0.2362 -0.54  0.5074  1.984E-02  1.14E-03   0.00E+00  0.9831       -0.0035      0.0158     0.0000   -0.0099        0.0663      0.0465     0.0000    0.0083
  2.02  0.2362 -0.54  0.7427  4.400E-03  6.84E-04   0.00E+00  0.8492        0.0650      0.0505     0.0000   -0.0079        0.0460      0.1525     0.0000    0.0067
  2.02  0.2362 -0.50  0.1290  1.900E-01  6.92E-03   0.00E+00  1.1830       -0.0191      0.0098     0.0000   -0.0231        0.0374      0.0279     0.0000   -0.0023
  2.02  0.2362 -0.50  0.2165  1.880E-01  6.67E-03   0.00E+00  1.1060       -0.0405      0.0098     0.0000   -0.0239        0.0705      0.0281     0.0000    0.0303
  2.02  0.2362 -0.50  0.3402  6.735E-02  2.91E-03   0.00E+00  1.0524       -0.0465      0.0117     0.0000   -0.0177        0.0475      0.0328     0.0000    0.0216
  2.02  0.2362 -0.50  0.5074  2.379E-02  1.22E-03   0.00E+00  1.0051       -0.0009      0.0132     0.0000   -0.0123       -0.0316      0.0385     0.0000    0.0112
  2.02  0.2362 -0.50  0.7427  9.152E-03  7.58E-04   0.00E+00  0.9328       -0.0561      0.0241     0.0000   -0.0098        0.2092      0.0593     0.0000    0.0087
  2.02  0.2362 -0.46  0.1290  8.254E-02  4.62E-03   0.00E+00  1.1990        0.0097      0.0147     0.0000   -0.0159       -0.0621      0.0411     0.0000   -0.0204
  2.02  0.2362 -0.46  0.2165  1.977E-01  1.43E-02   0.00E+00  1.1296       -0.0329      0.0209     0.0000   -0.0264        0.1701      0.0546     0.0000    0.0246
  2.02  0.2362 -0.46  0.3402  8.853E-02  6.32E-03   0.00E+00  1.0621       -0.0208      0.0201     0.0000   -0.0177        0.0946      0.0571     0.0000    0.0156
  2.02  0.2362 -0.46  0.5074  2.891E-02  1.69E-03   0.00E+00  1.0260        0.0125      0.0163     0.0000   -0.0155        0.1486      0.0478     0.0000    0.0159
  2.02  0.2362 -0.46  0.7427  8.186E-03  5.93E-04   0.00E+00  0.9686       -0.0390      0.0210     0.0000   -0.0121        0.2228      0.0539     0.0000    0.0118
  2.02  0.2362 -0.42  0.1290  4.581E-01  1.62E-02   0.00E+00  1.2079       -0.0461      0.0093     0.0000   -0.0127       -0.0233      0.0268     0.0000   -0.0147
  2.02  0.2362 -0.42  0.2165  3.646E-01  9.75E-03   0.00E+00  1.1275       -0.0453      0.0072     0.0000   -0.0225        0.0351      0.0206     0.0000    0.0063
  2.02  0.2362 -0.42  0.3402  1.389E-01  4.90E-03   0.00E+00  1.0734       -0.0302      0.0094     0.0000   -0.0190        0.0215      0.0275     0.0000    0.0147
  2.02  0.2362 -0.42  0.5074  3.582E-02  2.55E-03   0.00E+00  1.0466        0.0320      0.0194     0.0000   -0.0193        0.1003      0.0534     0.0000    0.0220
  2.02  0.2362 -0.42  0.7427  1.073E-02  7.05E-04   0.00E+00  0.9940       -0.0425      0.0187     0.0000   -0.0147        0.0520      0.0526     0.0000    0.0154
  2.02  0.2362 -0.38  0.0655  2.099E-01  2.67E-02   0.00E+00  1.5162       -0.0153      0.0317     0.0000   -0.0379       -0.0124      0.0979     0.0000    0.0492
  2.02  0.2362 -0.38  0.1290  6.602E-01  1.24E-02   0.00E+00  1.2000       -0.0245      0.0050     0.0000   -0.0146       -0.0142      0.0144     0.0000   -0.0032
  2.02  0.2362 -0.38  0.2165  4.266E-01  7.65E-03   0.00E+00  1.1252       -0.0392      0.0049     0.0000   -0.0202        0.0307      0.0142     0.0000   -0.0007
  2.02  0.2362 -0.38  0.3402  1.658E-01  3.69E-03   0.00E+00  1.0849       -0.0361      0.0059     0.0000   -0.0210        0.0151      0.0172     0.0000    0.0176
  2.02  0.2362 -0.38  0.5074  5.394E-02  2.10E-03   0.00E+00  1.0635       -0.0121      0.0105     0.0000   -0.0225        0.0554      0.0311     0.0000    0.0269
  2.02  0.2362 -0.38  0.7427  1.360E-02  9.73E-04   0.00E+00  1.0142       -0.0219      0.0193     0.0000   -0.0173        0.0067      0.0557     0.0000    0.0188
  2.02  0.2362 -0.34  0.0655  3.244E-01  1.87E-02   0.00E+00  1.7301        0.0056      0.0146     0.0000   -0.0789       -0.1055      0.0416     0.0000    0.1227
  2.02  0.2362 -0.34  0.1290  8.598E-01  1.42E-02   0.00E+00  1.1851       -0.0262      0.0045     0.0000   -0.0192        0.0110      0.0131     0.0000    0.0083
  2.02  0.2362 -0.34  0.2165  5.096E-01  9.24E-03   0.00E+00  1.1215       -0.0310      0.0049     0.0000   -0.0190        0.0208      0.0143     0.0000   -0.0010
  2.02  0.2362 -0.34  0.3402  1.960E-01  4.03E-03   0.00E+00  1.0910       -0.0180      0.0057     0.0000   -0.0221        0.0561      0.0160     0.0000    0.0194
  2.02  0.2362 -0.34  0.5074  6.213E-02  1.73E-03   0.00E+00  1.0740       -0.0251      0.0075     0.0000   -0.0242        0.0691      0.0216     0.0000    0.0281
  2.02  0.2362 -0.34  0.7427  1.551E-02  1.07E-03   0.00E+00  1.0294       -0.0350      0.0187     0.0000   -0.0194        0.0433      0.0547     0.0000    0.0211
  2.02  0.2362 -0.34  1.0741  3.189E-03  5.15E-04   0.00E+00  0.8995       -0.0044      0.0534     0.0000   -0.0122        0.2552      0.1193     0.0000    0.0136
  2.02  0.2362 -0.30  0.0655  6.863E-01  3.13E-02   0.00E+00  1.8300       -0.0075      0.0120     0.0000   -0.1029        0.0000      0.0370     0.0000    0.1247
  2.02  0.2362 -0.30  0.1290  1.217E+00  2.08E-02   0.00E+00  1.1714       -0.0158      0.0045     0.0000   -0.0230        0.0080      0.0134     0.0000    0.0191
  2.02  0.2362 -0.30  0.2165  6.560E-01  1.10E-02   0.00E+00  1.1160       -0.0224      0.0044     0.0000   -0.0184       -0.0023      0.0129     0.0000    0.0013
  2.02  0.2362 -0.30  0.3402  2.409E-01  4.86E-03   0.00E+00  1.0907       -0.0287      0.0055     0.0000   -0.0218        0.0530      0.0158     0.0000    0.0181
  2.02  0.2362 -0.30  0.5074  7.244E-02  1.84E-03   0.00E+00  1.0773       -0.0038      0.0069     0.0000   -0.0243        0.0635      0.0200     0.0000    0.0257
  2.02  0.2362 -0.30  0.7427  1.561E-02  8.89E-04   0.00E+00  1.0401       -0.0241      0.0155     0.0000   -0.0207        0.0117      0.0440     0.0000    0.0215
  2.02  0.2362 -0.30  1.0741  3.744E-03  6.03E-04   0.00E+00  0.9602       -0.0261      0.0543     0.0000   -0.0138        0.3441      0.0981     0.0000    0.0150
  2.02  0.2362 -0.26  0.0655  1.275E+00  3.46E-02   0.00E+00  1.6655       -0.0036      0.0071     0.0000   -0.0901       -0.0106      0.0203     0.0000    0.0660
  2.02  0.2362 -0.26  0.1290  1.615E+00  1.87E-02   0.00E+00  1.1556       -0.0129      0.0030     0.0000   -0.0244        0.0003      0.0090     0.0000    0.0246
  2.02  0.2362 -0.26  0.2165  7.925E-01  9.36E-03   0.00E+00  1.1082       -0.0199      0.0032     0.0000   -0.0179        0.0264      0.0092     0.0000    0.0039
  2.02  0.2362 -0.26  0.3402  2.957E-01  4.74E-03   0.00E+00  1.0866       -0.0259      0.0043     0.0000   -0.0208        0.0533      0.0124     0.0000    0.0159
  2.02  0.2362 -0.26  0.5074  8.477E-02  2.11E-03   0.00E+00  1.0765       -0.0285      0.0068     0.0000   -0.0236        0.0312      0.0196     0.0000    0.0223
  2.02  0.2362 -0.26  0.7427  2.028E-02  8.87E-04   0.00E+00  1.0466        0.0048      0.0117     0.0000   -0.0213        0.0617      0.0339     0.0000    0.0205
  2.02  0.2362 -0.26  1.0741  5.348E-03  6.93E-04   0.00E+00  0.9853        0.0036      0.0391     0.0000   -0.0153        0.4303      0.0745     0.0000    0.0164
  2.02  0.2362 -0.22  0.0655  2.047E+00  2.95E-02   0.00E+00  1.4269        0.0116      0.0038     0.0000   -0.0644        0.0072      0.0109     0.0000    0.0232
  2.02  0.2362 -0.22  0.1290  2.033E+00  1.71E-02   0.00E+00  1.1358       -0.0082      0.0023     0.0000   -0.0231        0.0115      0.0065     0.0000    0.0235
  2.02  0.2362 -0.22  0.2165  8.990E-01  8.36E-03   0.00E+00  1.0992       -0.0156      0.0025     0.0000   -0.0175        0.0365      0.0073     0.0000    0.0056
  2.02  0.2362 -0.22  0.3402  3.324E-01  4.27E-03   0.00E+00  1.0803       -0.0339      0.0035     0.0000   -0.0195        0.0486      0.0101     0.0000    0.0138
  2.02  0.2362 -0.22  0.5074  1.032E-01  2.37E-03   0.00E+00  1.0728       -0.0149      0.0064     0.0000   -0.0224        0.0661      0.0174     0.0000    0.0191
  2.02  0.2362 -0.22  0.7427  2.266E-02  8.63E-04   0.00E+00  1.0489        0.0107      0.0102     0.0000   -0.0212        0.0614      0.0299     0.0000    0.0185
  2.02  0.2362 -0.18  0.0655  3.733E+00  3.41E-02   0.00E+00  1.2550        0.0047      0.0025     0.0000   -0.0424        0.0128      0.0071     0.0000    0.0103
  2.02  0.2362 -0.18  0.1290  2.586E+00  1.73E-02   0.00E+00  1.1150       -0.0040      0.0018     0.0000   -0.0204        0.0276      0.0052     0.0000    0.0191
  2.02  0.2362 -0.18  0.2165  1.036E+00  8.36E-03   0.00E+00  1.0901       -0.0150      0.0022     0.0000   -0.0170        0.0272      0.0063     0.0000    0.0065
  2.02  0.2362 -0.18  0.3402  3.526E-01  4.10E-03   0.00E+00  1.0727       -0.0221      0.0032     0.0000   -0.0181        0.0340      0.0090     0.0000    0.0113
  2.02  0.2362 -0.18  0.5074  1.168E-01  2.35E-03   0.00E+00  1.0671       -0.0154      0.0056     0.0000   -0.0211        0.0799      0.0154     0.0000    0.0163
  2.02  0.2362 -0.18  0.7427  2.441E-02  8.65E-04   0.00E+00  1.0482        0.0203      0.0095     0.0000   -0.0206        0.0728      0.0271     0.0000    0.0161
  2.02  0.2362 -0.18  1.0741  4.873E-03  5.31E-04   0.00E+00  1.0087       -0.0141      0.0320     0.0000   -0.0171        0.3669      0.0659     0.0000    0.0172
  2.02  0.2362 -0.14  0.0655  5.988E+00  3.75E-02   0.00E+00  1.1615        0.0059      0.0017     0.0000   -0.0285        0.0268      0.0049     0.0000    0.0091
  2.02  0.2362 -0.14  0.1290  3.037E+00  1.74E-02   0.00E+00  1.0975       -0.0027      0.0016     0.0000   -0.0175        0.0350      0.0045     0.0000    0.0145
  2.02  0.2362 -0.14  0.2165  1.116E+00  8.29E-03   0.00E+00  1.0807       -0.0105      0.0020     0.0000   -0.0162        0.0240      0.0058     0.0000    0.0068
  2.02  0.2362 -0.14  0.3402  3.876E-01  4.23E-03   0.00E+00  1.0647       -0.0148      0.0030     0.0000   -0.0166        0.0274      0.0083     0.0000    0.0081
  2.02  0.2362 -0.14  0.5074  1.221E-01  2.16E-03   0.00E+00  1.0598       -0.0157      0.0048     0.0000   -0.0196        0.0579      0.0139     0.0000    0.0135
  2.02  0.2362 -0.14  0.7427  2.766E-02  8.95E-04   0.00E+00  1.0455       -0.0015      0.0087     0.0000   -0.0198        0.0365      0.0246     0.0000    0.0140
  2.02  0.2362 -0.14  1.0741  6.270E-03  5.42E-04   0.00E+00  1.0131       -0.0196      0.0245     0.0000   -0.0173        0.2094      0.0661     0.0000    0.0166
  2.02  0.2362 -0.10  0.0259  7.801E+00  2.40E-01   0.00E+00  1.2058       -0.0080      0.0088     0.0000   -0.0258       -0.0068      0.0250     0.0000    0.0023
  2.02  0.2362 -0.10  0.0655  7.973E+00  3.68E-02   0.00E+00  1.1136        0.0012      0.0013     0.0000   -0.0201        0.0286      0.0036     0.0000    0.0085
  2.02  0.2362 -0.10  0.1290  3.187E+00  1.65E-02   0.00E+00  1.0842       -0.0070      0.0014     0.0000   -0.0152        0.0336      0.0041     0.0000    0.0108
  2.02  0.2362 -0.10  0.2165  1.162E+00  8.45E-03   0.00E+00  1.0713       -0.0137      0.0020     0.0000   -0.0153        0.0078      0.0056     0.0000    0.0068
  2.02  0.2362 -0.10  0.3402  4.044E-01  4.13E-03   0.00E+00  1.0574       -0.0144      0.0027     0.0000   -0.0153        0.0232      0.0079     0.0000    0.0052
  2.02  0.2362 -0.10  0.5074  1.231E-01  2.00E-03   0.00E+00  1.0516       -0.0099      0.0044     0.0000   -0.0178        0.0375      0.0124     0.0000    0.0105
  2.02  0.2362 -0.10  0.7427  2.663E-02  8.45E-04   0.00E+00  1.0408       -0.0112      0.0087     0.0000   -0.0189        0.0745      0.0246     0.0000    0.0123
  2.02  0.2362 -0.10  1.0741  5.877E-03  4.77E-04   0.00E+00  1.0135       -0.0464      0.0239     0.0000   -0.0171        0.2437      0.0569     0.0000    0.0154
  2.02  0.2362 -0.06  0.0259  1.604E+01  1.29E-01   0.00E+00  1.1125        0.0026      0.0023     0.0000   -0.0170       -0.0008      0.0060     0.0000    0.0046
  2.02  0.2362 -0.06  0.0655  8.272E+00  3.32E-02   0.00E+00  1.0875       -0.0070      0.0011     0.0000   -0.0149        0.0002      0.0031     0.0000    0.0073
  2.02  0.2362 -0.06  0.1290  3.088E+00  1.59E-02   0.00E+00  1.0729       -0.0096      0.0014     0.0000   -0.0134        0.0038      0.0040     0.0000    0.0079
  2.02  0.2362 -0.06  0.2165  1.157E+00  8.31E-03   0.00E+00  1.0622       -0.0134      0.0019     0.0000   -0.0144        0.0021      0.0055     0.0000    0.0070
  2.02  0.2362 -0.06  0.3402  4.034E-01  4.04E-03   0.00E+00  1.0521       -0.0124      0.0027     0.0000   -0.0149       -0.0029      0.0077     0.0000    0.0041
  2.02  0.2362 -0.06  0.5074  1.185E-01  1.84E-03   0.00E+00  1.0426       -0.0204      0.0043     0.0000   -0.0161        0.0417      0.0119     0.0000    0.0076
  2.02  0.2362 -0.06  0.7427  2.573E-02  8.05E-04   0.00E+00  1.0351       -0.0203      0.0086     0.0000   -0.0178        0.0496      0.0246     0.0000    0.0099
  2.02  0.2362 -0.06  1.0741  4.528E-03  3.77E-04   0.00E+00  1.0115       -0.0427      0.0237     0.0000   -0.0167        0.2057      0.0612     0.0000    0.0138
  2.02  0.2362 -0.02  0.0259  1.785E+01  1.07E-01   0.00E+00  1.0818        0.0105      0.0017     0.0000   -0.0110        0.0072      0.0039     0.0000    0.0019
  2.02  0.2362 -0.02  0.0655  7.617E+00  3.10E-02   0.00E+00  1.0715       -0.0084      0.0011     0.0000   -0.0117        0.0022      0.0030     0.0000    0.0060
  2.02  0.2362 -0.02  0.1290  2.874E+00  1.60E-02   0.00E+00  1.0632       -0.0107      0.0015     0.0000   -0.0121       -0.0030      0.0041     0.0000    0.0055
  2.02  0.2362 -0.02  0.2165  1.128E+00  8.02E-03   0.00E+00  1.0539       -0.0118      0.0019     0.0000   -0.0134       -0.0172      0.0053     0.0000    0.0071
  2.02  0.2362 -0.02  0.3402  4.035E-01  3.90E-03   0.00E+00  1.0475       -0.0238      0.0026     0.0000   -0.0148       -0.0010      0.0073     0.0000    0.0047
  2.02  0.2362 -0.02  0.5074  1.187E-01  1.77E-03   0.00E+00  1.0350       -0.0231      0.0041     0.0000   -0.0147        0.0283      0.0114     0.0000    0.0055
  2.02  0.2362 -0.02  0.7427  2.626E-02  7.83E-04   0.00E+00  1.0285       -0.0292      0.0085     0.0000   -0.0168        0.0963      0.0225     0.0000    0.0085
  2.02  0.2362 -0.02  1.0741  5.215E-03  3.92E-04   0.00E+00  1.0076       -0.0011      0.0218     0.0000   -0.0160        0.2030      0.0566     0.0000    0.0121
  2.02  0.2362  0.02  0.0259  1.557E+01  1.07E-01   0.00E+00  1.0670        0.0130      0.0020     0.0000   -0.0078        0.0096      0.0041     0.0000    0.0017
  2.02  0.2362  0.02  0.0655  6.635E+00  3.26E-02   0.00E+00  1.0606        0.0006      0.0014     0.0000   -0.0096        0.0128      0.0035     0.0000    0.0047
  2.02  0.2362  0.02  0.1290  2.673E+00  1.47E-02   0.00E+00  1.0539       -0.0095      0.0015     0.0000   -0.0111       -0.0160      0.0042     0.0000    0.0038
  2.02  0.2362  0.02  0.2165  1.076E+00  7.45E-03   0.00E+00  1.0462       -0.0134      0.0019     0.0000   -0.0123       -0.0105      0.0053     0.0000    0.0060
  2.02  0.2362  0.02  0.3402  3.795E-01  3.60E-03   0.00E+00  1.0416       -0.0176      0.0026     0.0000   -0.0144        0.0109      0.0073     0.0000    0.0060
  2.02  0.2362  0.02  0.5074  1.160E-01  1.71E-03   0.00E+00  1.0282       -0.0244      0.0041     0.0000   -0.0138        0.0181      0.0111     0.0000    0.0042
  2.02  0.2362  0.02  0.7427  2.462E-02  7.45E-04   0.00E+00  1.0211       -0.0201      0.0086     0.0000   -0.0157        0.0899      0.0228     0.0000    0.0070
  2.02  0.2362  0.02  1.0741  4.695E-03  3.69E-04   0.00E+00  1.0025       -0.0292      0.0230     0.0000   -0.0155        0.1479      0.0589     0.0000    0.0109
  2.02  0.2362  0.06  0.0259  1.227E+01  1.47E-01   0.00E+00  1.0563        0.0140      0.0037     0.0000   -0.0061        0.0156      0.0064     0.0000    0.0018
  2.02  0.2362  0.06  0.0655  5.371E+00  2.89E-02   0.00E+00  1.0516       -0.0032      0.0015     0.0000   -0.0080       -0.0130      0.0039     0.0000    0.0033
  2.02  0.2362  0.06  0.1290  2.366E+00  1.32E-02   0.00E+00  1.0451       -0.0090      0.0015     0.0000   -0.0102       -0.0219      0.0042     0.0000    0.0036
  2.02  0.2362  0.06  0.2165  1.003E+00  7.01E-03   0.00E+00  1.0397       -0.0174      0.0019     0.0000   -0.0115       -0.0139      0.0052     0.0000    0.0039
  2.02  0.2362  0.06  0.3402  3.585E-01  3.44E-03   0.00E+00  1.0342       -0.0236      0.0027     0.0000   -0.0137       -0.0099      0.0072     0.0000    0.0071
  2.02  0.2362  0.06  0.5074  1.041E-01  1.57E-03   0.00E+00  1.0218       -0.0337      0.0041     0.0000   -0.0130       -0.0130      0.0113     0.0000    0.0034
  2.02  0.2362  0.06  0.7427  2.348E-02  7.06E-04   0.00E+00  1.0138       -0.0309      0.0085     0.0000   -0.0147        0.0163      0.0231     0.0000    0.0056
  2.02  0.2362  0.06  1.0741  3.592E-03  3.15E-04   0.00E+00  0.9968       -0.0505      0.0263     0.0000   -0.0152        0.1670      0.0593     0.0000    0.0099
  2.02  0.2362  0.10  0.0655  4.508E+00  3.00E-02   0.00E+00  1.0429        0.0095      0.0020     0.0000   -0.0072        0.0140      0.0043     0.0000    0.0015
  2.02  0.2362  0.10  0.1290  2.025E+00  1.24E-02   0.00E+00  1.0375       -0.0011      0.0017     0.0000   -0.0093       -0.0133      0.0044     0.0000    0.0039
  2.02  0.2362  0.10  0.2165  8.967E-01  6.62E-03   0.00E+00  1.0339       -0.0102      0.0020     0.0000   -0.0112       -0.0181      0.0054     0.0000    0.0033
  2.02  0.2362  0.10  0.3402  3.248E-01  3.29E-03   0.00E+00  1.0257       -0.0181      0.0028     0.0000   -0.0125       -0.0087      0.0075     0.0000    0.0063
  2.02  0.2362  0.10  0.5074  9.894E-02  1.53E-03   0.00E+00  1.0153       -0.0246      0.0043     0.0000   -0.0123        0.0010      0.0117     0.0000    0.0029
  2.02  0.2362  0.10  0.7427  2.137E-02  6.59E-04   0.00E+00  1.0068       -0.0499      0.0088     0.0000   -0.0138        0.0422      0.0238     0.0000    0.0043
  2.02  0.2362  0.10  1.0741  3.692E-03  3.12E-04   0.00E+00  0.9909       -0.1150      0.0220     0.0000   -0.0150       -0.0158      0.0706     0.0000    0.0086
  2.02  0.2362  0.14  0.0655  3.618E+00  4.23E-02   0.00E+00  1.0350        0.0175      0.0036     0.0000   -0.0068        0.0089      0.0066     0.0000    0.0021
  2.02  0.2362  0.14  0.1290  1.761E+00  1.31E-02   0.00E+00  1.0314        0.0078      0.0021     0.0000   -0.0088       -0.0020      0.0050     0.0000    0.0028
  2.02  0.2362  0.14  0.2165  7.793E-01  6.43E-03   0.00E+00  1.0270       -0.0054      0.0023     0.0000   -0.0109       -0.0227      0.0060     0.0000    0.0045
  2.02  0.2362  0.14  0.3402  2.948E-01  3.21E-03   0.00E+00  1.0181       -0.0130      0.0030     0.0000   -0.0114       -0.0098      0.0080     0.0000    0.0052
  2.02  0.2362  0.14  0.5074  9.114E-02  1.49E-03   0.00E+00  1.0087       -0.0242      0.0046     0.0000   -0.0115       -0.0088      0.0123     0.0000    0.0026
  2.02  0.2362  0.14  0.7427  2.133E-02  6.58E-04   0.00E+00  1.0001       -0.0565      0.0090     0.0000   -0.0129        0.0363      0.0242     0.0000    0.0031
  2.02  0.2362  0.14  1.0741  4.120E-03  3.63E-04   0.00E+00  0.9853       -0.0746      0.0264     0.0000   -0.0149        0.0563      0.0721     0.0000    0.0063
  2.02  0.2362  0.18  0.1290  1.471E+00  1.49E-02   0.00E+00  1.0248        0.0160      0.0031     0.0000   -0.0084        0.0154      0.0062     0.0000    0.0024
  2.02  0.2362  0.18  0.2165  6.787E-01  6.59E-03   0.00E+00  1.0195        0.0018      0.0028     0.0000   -0.0102       -0.0066      0.0068     0.0000    0.0052
  2.02  0.2362  0.18  0.3402  2.606E-01  3.15E-03   0.00E+00  1.0112       -0.0069      0.0035     0.0000   -0.0106       -0.0030      0.0087     0.0000    0.0042
  2.02  0.2362  0.18  0.5074  7.881E-02  1.42E-03   0.00E+00  1.0022       -0.0240      0.0053     0.0000   -0.0108        0.0045      0.0135     0.0000    0.0021
  2.02  0.2362  0.18  0.7427  1.979E-02  6.42E-04   0.00E+00  0.9936       -0.0439      0.0095     0.0000   -0.0120        0.0182      0.0248     0.0000    0.0020
  2.02  0.2362  0.22  0.2165  5.680E-01  6.54E-03   0.00E+00  1.0121        0.0006      0.0034     0.0000   -0.0093        0.0005      0.0077     0.0000    0.0044
  2.02  0.2362  0.22  0.3402  2.199E-01  2.97E-03   0.00E+00  1.0044       -0.0122      0.0040     0.0000   -0.0098       -0.0040      0.0095     0.0000    0.0034
  2.02  0.2362  0.22  0.5074  7.303E-02  1.41E-03   0.00E+00  0.9958       -0.0077      0.0056     0.0000   -0.0102       -0.0108      0.0141     0.0000    0.0016
  2.02  0.2362  0.22  0.7427  1.702E-02  6.06E-04   0.00E+00  0.9873       -0.0367      0.0105     0.0000   -0.0112        0.0296      0.0264     0.0000    0.0007
  2.02  0.2362  0.22  1.0741  3.547E-03  4.03E-04   0.00E+00  0.9771       -0.0230      0.0342     0.0000   -0.0146        0.1748      0.0805     0.0000    0.0003
  2.02  0.2362  0.26  0.2165  4.606E-01  6.98E-03   0.00E+00  1.0058        0.0028      0.0047     0.0000   -0.0086        0.0117      0.0093     0.0000    0.0037
  2.02  0.2362  0.26  0.3402  1.846E-01  2.78E-03   0.00E+00  0.9982       -0.0054      0.0045     0.0000   -0.0091        0.0029      0.0103     0.0000    0.0027
  2.02  0.2362  0.26  0.5074  6.386E-02  1.34E-03   0.00E+00  0.9896       -0.0177      0.0062     0.0000   -0.0096        0.0009      0.0150     0.0000    0.0010
  2.02  0.2362  0.26  0.7427  2.036E-02  7.51E-04   0.00E+00  0.9804       -0.0337      0.0111     0.0000   -0.0103        0.0970      0.0266     0.0000   -0.0009
  2.02  0.2362  0.26  1.0741  3.533E-03  4.75E-04   0.00E+00  0.9763       -0.0456      0.0433     0.0000   -0.0149        0.0746      0.1009     0.0000   -0.0035
  2.02  0.2362  0.30  0.3402  1.562E-01  2.74E-03   0.00E+00  0.9925       -0.0054      0.0053     0.0000   -0.0086        0.0072      0.0116     0.0000    0.0020
  2.02  0.2362  0.30  0.5074  5.444E-02  1.27E-03   0.00E+00  0.9840       -0.0117      0.0070     0.0000   -0.0089        0.0096      0.0166     0.0000    0.0003
  2.02  0.2362  0.30  0.7427  2.030E-02  7.81E-04   0.00E+00  0.9731       -0.0135      0.0113     0.0000   -0.0095        0.0049      0.0282     0.0000   -0.0027
  2.02  0.2362  0.34  0.3402  1.260E-01  2.95E-03   0.00E+00  0.9862       -0.0118      0.0075     0.0000   -0.0081        0.0078      0.0149     0.0000    0.0014
  2.02  0.2362  0.34  0.5074  4.684E-02  1.25E-03   0.00E+00  0.9771       -0.0212      0.0081     0.0000   -0.0084        0.0033      0.0188     0.0000   -0.0005
  2.02  0.2362  0.34  0.7427  1.936E-02  7.92E-04   0.00E+00  0.9665       -0.0221      0.0123     0.0000   -0.0089        0.0059      0.0298     0.0000   -0.0044
  2.02  0.2362  0.38  0.5074  4.300E-02  1.45E-03   0.00E+00  0.9708       -0.0201      0.0106     0.0000   -0.0079        0.0088      0.0224     0.0000   -0.0014
  2.02  0.2362  0.38  0.7427  1.634E-02  8.09E-04   0.00E+00  0.9615       -0.0130      0.0150     0.0000   -0.0087        0.0015      0.0342     0.0000   -0.0061
  2.02  0.2362  0.42  0.7427  1.271E-02  7.46E-04   0.00E+00  0.9565       -0.0313      0.0183     0.0000   -0.0089        0.0090      0.0392     0.0000   -0.0079
  2.02  0.2686 -0.66  0.2165  2.659E-02  2.72E-03   0.00E+00  0.9330        0.0071      0.0329     0.0000   -0.0051       -0.0657      0.0789     0.0000    0.0021
  2.02  0.2686 -0.66  0.3402  1.241E-02  1.47E-03   0.00E+00  0.8229        0.0170      0.0392     0.0000   -0.0065        0.1047      0.0976     0.0000    0.0036
  2.02  0.2686 -0.62  0.1290  4.885E-02  5.10E-03   0.00E+00  1.0057       -0.0470      0.0314     0.0000   -0.0120        0.0640      0.0873     0.0000    0.0117
  2.02  0.2686 -0.62  0.2165  3.372E-02  2.70E-03   0.00E+00  0.9643        0.0021      0.0253     0.0000   -0.0065       -0.0019      0.0630     0.0000    0.0043
  2.02  0.2686 -0.62  0.3402  1.825E-02  1.52E-03   0.00E+00  0.9164       -0.1008      0.0255     0.0000   -0.0076        0.0085      0.0652     0.0000    0.0046
  2.02  0.2686 -0.58  0.1290  6.409E-02  4.87E-03   0.00E+00  1.0432       -0.0130      0.0237     0.0000   -0.0180       -0.0455      0.0610     0.0000    0.0186
  2.02  0.2686 -0.58  0.2165  4.237E-02  2.70E-03   0.00E+00  0.9965        0.0120      0.0204     0.0000   -0.0118        0.0051      0.0559     0.0000    0.0130
  2.02  0.2686 -0.58  0.3402  2.503E-02  1.60E-03   0.00E+00  0.9530       -0.0034      0.0200     0.0000   -0.0093       -0.0215      0.0525     0.0000    0.0063
  2.02  0.2686 -0.58  0.5074  7.969E-03  1.09E-03   0.00E+00  0.8041       -0.0068      0.0506     0.0000   -0.0093        0.0360      0.1267     0.0000    0.0074
  2.02  0.2686 -0.54  0.1290  7.453E-02  4.08E-03   0.00E+00  1.0969        0.0214      0.0168     0.0000   -0.0284        0.0046      0.0434     0.0000    0.0341
  2.02  0.2686 -0.54  0.2165  7.129E-02  3.32E-03   0.00E+00  1.0202        0.0270      0.0149     0.0000   -0.0149        0.1154      0.0374     0.0000    0.0145
  2.02  0.2686 -0.54  0.3402  3.256E-02  1.76E-03   0.00E+00  0.9823       -0.0014      0.0172     0.0000   -0.0131        0.0772      0.0430     0.0000    0.0122
  2.02  0.2686 -0.54  0.5074  1.277E-02  1.04E-03   0.00E+00  0.9166       -0.0179      0.0266     0.0000   -0.0117        0.0123      0.0716     0.0000    0.0099
  2.02  0.2686 -0.50  0.1290  7.457E-02  3.18E-03   0.00E+00  1.1382        0.0088      0.0132     0.0000   -0.0308        0.0066      0.0330     0.0000    0.0226
  2.02  0.2686 -0.50  0.2165  9.824E-02  3.62E-03   0.00E+00  1.0528       -0.0078      0.0113     0.0000   -0.0223        0.0198      0.0297     0.0000    0.0261
  2.02  0.2686 -0.50  0.3402  4.166E-02  1.86E-03   0.00E+00  1.0152       -0.0115      0.0137     0.0000   -0.0202        0.0129      0.0364     0.0000    0.0243
  2.02  0.2686 -0.50  0.5074  1.544E-02  9.69E-04   0.00E+00  0.9572        0.0251      0.0201     0.0000   -0.0147        0.1135      0.0511     0.0000    0.0134
  2.02  0.2686 -0.46  0.1290  9.105E-02  3.12E-03   0.00E+00  1.1372       -0.0315      0.0108     0.0000   -0.0206       -0.0054      0.0272     0.0000   -0.0086
  2.02  0.2686 -0.46  0.2165  1.352E-01  4.57E-03   0.00E+00  1.0880       -0.0344      0.0106     0.0000   -0.0304        0.0298      0.0269     0.0000    0.0358
  2.02  0.2686 -0.46  0.3402  5.200E-02  2.08E-03   0.00E+00  1.0272        0.0074      0.0122     0.0000   -0.0202        0.0231      0.0314     0.0000    0.0181
  2.02  0.2686 -0.46  0.5074  1.655E-02  9.09E-04   0.00E+00  0.9851       -0.0072      0.0170     0.0000   -0.0179        0.0503      0.0449     0.0000    0.0170
  2.02  0.2686 -0.42  0.1290  1.198E-01  4.98E-03   0.00E+00  1.1374       -0.0172      0.0133     0.0000   -0.0149        0.0478      0.0336     0.0000   -0.0126
  2.02  0.2686 -0.42  0.2165  1.861E-01  9.09E-03   0.00E+00  1.0841       -0.0242      0.0145     0.0000   -0.0254       -0.0228      0.0371     0.0000    0.0150
  2.02  0.2686 -0.42  0.3402  6.259E-02  3.18E-03   0.00E+00  1.0376        0.0178      0.0157     0.0000   -0.0210        0.0280      0.0394     0.0000    0.0157
  2.02  0.2686 -0.42  0.5074  1.813E-02  9.66E-04   0.00E+00  1.0104        0.0085      0.0170     0.0000   -0.0223        0.0940      0.0435     0.0000    0.0236
  2.02  0.2686 -0.42  0.7427  5.739E-03  5.60E-04   0.00E+00  0.9034       -0.0717      0.0309     0.0000   -0.0172        0.1694      0.0781     0.0000    0.0186
  2.02  0.2686 -0.38  0.1290  3.728E-01  1.93E-02   0.00E+00  1.1296       -0.0459      0.0157     0.0000   -0.0134       -0.0182      0.0405     0.0000   -0.0053
  2.02  0.2686 -0.38  0.2165  2.253E-01  8.98E-03   0.00E+00  1.0801       -0.0517      0.0124     0.0000   -0.0220        0.0383      0.0311     0.0000    0.0046
  2.02  0.2686 -0.38  0.3402  7.927E-02  4.40E-03   0.00E+00  1.0541       -0.0311      0.0173     0.0000   -0.0247        0.0760      0.0456     0.0000    0.0222
  2.02  0.2686 -0.38  0.5074  2.337E-02  1.42E-03   0.00E+00  1.0362        0.0219      0.0176     0.0000   -0.0279       -0.0784      0.0484     0.0000    0.0330
  2.02  0.2686 -0.38  0.7427  7.012E-03  5.54E-04   0.00E+00  0.9613       -0.0410      0.0263     0.0000   -0.0209        0.1153      0.0669     0.0000    0.0233
  2.02  0.2686 -0.34  0.0655  2.113E-01  2.09E-02   0.00E+00  1.3766       -0.0599      0.0290     0.0000   -0.0463       -0.1309      0.0831     0.0000    0.0555
  2.02  0.2686 -0.34  0.1290  4.771E-01  1.12E-02   0.00E+00  1.1155       -0.0213      0.0072     0.0000   -0.0161       -0.0046      0.0186     0.0000    0.0028
  2.02  0.2686 -0.34  0.2165  2.767E-01  5.92E-03   0.00E+00  1.0769       -0.0372      0.0065     0.0000   -0.0203        0.0017      0.0173     0.0000    0.0020
  2.02  0.2686 -0.34  0.3402  1.005E-01  3.09E-03   0.00E+00  1.0659       -0.0338      0.0097     0.0000   -0.0276        0.0466      0.0244     0.0000    0.0269
  2.02  0.2686 -0.34  0.5074  2.740E-02  1.70E-03   0.00E+00  1.0548       -0.0416      0.0191     0.0000   -0.0318        0.0406      0.0508     0.0000    0.0386
  2.02  0.2686 -0.34  0.7427  5.878E-03  4.86E-04   0.00E+00  0.9946       -0.0541      0.0278     0.0000   -0.0248        0.1128      0.0696     0.0000    0.0285
  2.02  0.2686 -0.30  0.0655  4.297E-01  1.88E-02   0.00E+00  1.4086        0.0146      0.0140     0.0000   -0.0684        0.0385      0.0374     0.0000    0.0816
  2.02  0.2686 -0.30  0.1290  6.741E-01  1.09E-02   0.00E+00  1.1034       -0.0179      0.0050     0.0000   -0.0197        0.0251      0.0129     0.0000    0.0107
  2.02  0.2686 -0.30  0.2165  3.433E-01  5.72E-03   0.00E+00  1.0734       -0.0178      0.0051     0.0000   -0.0196       -0.0117      0.0131     0.0000    0.0031
  2.02  0.2686 -0.30  0.3402  1.204E-01  2.65E-03   0.00E+00  1.0660       -0.0284      0.0069     0.0000   -0.0269        0.0380      0.0173     0.0000    0.0235
  2.02  0.2686 -0.30  0.5074  3.802E-02  1.62E-03   0.00E+00  1.0614       -0.0128      0.0134     0.0000   -0.0322        0.0462      0.0342     0.0000    0.0359
  2.02  0.2686 -0.30  0.7427  9.928E-03  6.84E-04   0.00E+00  1.0178        0.0049      0.0217     0.0000   -0.0279        0.0293      0.0572     0.0000    0.0320
  2.02  0.2686 -0.26  0.0655  6.964E-01  2.06E-02   0.00E+00  1.3302        0.0023      0.0090     0.0000   -0.0654        0.0147      0.0238     0.0000    0.0493
  2.02  0.2686 -0.26  0.1290  8.814E-01  1.34E-02   0.00E+00  1.0937       -0.0090      0.0047     0.0000   -0.0218        0.0276      0.0121     0.0000    0.0163
  2.02  0.2686 -0.26  0.2165  4.188E-01  6.83E-03   0.00E+00  1.0693       -0.0213      0.0052     0.0000   -0.0193        0.0345      0.0129     0.0000    0.0050
  2.02  0.2686 -0.26  0.3402  1.396E-01  2.76E-03   0.00E+00  1.0623       -0.0222      0.0062     0.0000   -0.0254        0.0227      0.0158     0.0000    0.0193
  2.02  0.2686 -0.26  0.5074  4.310E-02  1.41E-03   0.00E+00  1.0613       -0.0049      0.0105     0.0000   -0.0310        0.0543      0.0254     0.0000    0.0300
  2.02  0.2686 -0.26  0.7427  1.022E-02  7.65E-04   0.00E+00  1.0321       -0.0526      0.0246     0.0000   -0.0295        0.0396      0.0626     0.0000    0.0320
  2.02  0.2686 -0.22  0.0655  1.176E+00  2.67E-02   0.00E+00  1.2214       -0.0004      0.0070     0.0000   -0.0492       -0.0004      0.0176     0.0000    0.0196
  2.02  0.2686 -0.22  0.1290  1.127E+00  1.54E-02   0.00E+00  1.0834       -0.0087      0.0042     0.0000   -0.0219        0.0103      0.0107     0.0000    0.0177
  2.02  0.2686 -0.22  0.2165  4.714E-01  7.17E-03   0.00E+00  1.0638       -0.0150      0.0047     0.0000   -0.0190       -0.0064      0.0118     0.0000    0.0064
  2.02  0.2686 -0.22  0.3402  1.744E-01  3.26E-03   0.00E+00  1.0578       -0.0353      0.0059     0.0000   -0.0241        0.0421      0.0150     0.0000    0.0167
  2.02  0.2686 -0.22  0.5074  4.820E-02  1.35E-03   0.00E+00  1.0579       -0.0448      0.0087     0.0000   -0.0293        0.0282      0.0223     0.0000    0.0246
  2.02  0.2686 -0.22  0.7427  1.051E-02  7.32E-04   0.00E+00  1.0400       -0.0771      0.0213     0.0000   -0.0299        0.0726      0.0598     0.0000    0.0298
  2.02  0.2686 -0.18  0.0655  1.978E+00  2.77E-02   0.00E+00  1.1420        0.0041      0.0043     0.0000   -0.0350       -0.0282      0.0110     0.0000    0.0098
  2.02  0.2686 -0.18  0.1290  1.321E+00  1.30E-02   0.00E+00  1.0726       -0.0115      0.0031     0.0000   -0.0205        0.0023      0.0078     0.0000    0.0160
  2.02  0.2686 -0.18  0.2165  5.462E-01  6.57E-03   0.00E+00  1.0580       -0.0224      0.0037     0.0000   -0.0188       -0.0033      0.0095     0.0000    0.0074
  2.02  0.2686 -0.18  0.3402  1.995E-01  3.55E-03   0.00E+00  1.0525       -0.0346      0.0056     0.0000   -0.0229        0.0130      0.0141     0.0000    0.0149
  2.02  0.2686 -0.18  0.5074  5.520E-02  1.41E-03   0.00E+00  1.0541       -0.0416      0.0079     0.0000   -0.0278        0.0128      0.0199     0.0000    0.0210
  2.02  0.2686 -0.18  0.7427  1.058E-02  6.72E-04   0.00E+00  1.0432       -0.0231      0.0198     0.0000   -0.0296        0.0562      0.0483     0.0000    0.0267
  2.02  0.2686 -0.14  0.0655  3.115E+00  2.60E-02   0.00E+00  1.0964        0.0040      0.0026     0.0000   -0.0259        0.0129      0.0066     0.0000    0.0081
  2.02  0.2686 -0.14  0.1290  1.546E+00  1.16E-02   0.00E+00  1.0619       -0.0141      0.0023     0.0000   -0.0185        0.0113      0.0059     0.0000    0.0132
  2.02  0.2686 -0.14  0.2165  5.943E-01  6.04E-03   0.00E+00  1.0522       -0.0163      0.0032     0.0000   -0.0184        0.0108      0.0080     0.0000    0.0078
  2.02  0.2686 -0.14  0.3402  2.048E-01  3.40E-03   0.00E+00  1.0467       -0.0246      0.0053     0.0000   -0.0217        0.0146      0.0127     0.0000    0.0133
  2.02  0.2686 -0.14  0.5074  6.006E-02  1.47E-03   0.00E+00  1.0485       -0.0289      0.0075     0.0000   -0.0264       -0.0004      0.0191     0.0000    0.0185
  2.02  0.2686 -0.14  0.7427  1.178E-02  6.36E-04   0.00E+00  1.0430       -0.0459      0.0168     0.0000   -0.0288        0.0631      0.0441     0.0000    0.0238
  2.02  0.2686 -0.10  0.0259  4.394E+00  1.80E-01   0.00E+00  1.1243       -0.0040      0.0139     0.0000   -0.0273        0.0083      0.0333     0.0000    0.0059
  2.02  0.2686 -0.10  0.0655  4.193E+00  2.47E-02   0.00E+00  1.0706        0.0066      0.0019     0.0000   -0.0200        0.0155      0.0047     0.0000    0.0072
  2.02  0.2686 -0.10  0.1290  1.712E+00  1.13E-02   0.00E+00  1.0526       -0.0059      0.0021     0.0000   -0.0167        0.0326      0.0053     0.0000    0.0105
  2.02  0.2686 -0.10  0.2165  6.190E-01  5.97E-03   0.00E+00  1.0457       -0.0149      0.0031     0.0000   -0.0179        0.0030      0.0075     0.0000    0.0078
  2.02  0.2686 -0.10  0.3402  2.161E-01  3.18E-03   0.00E+00  1.0400       -0.0195      0.0046     0.0000   -0.0204       -0.0159      0.0115     0.0000    0.0110
  2.02  0.2686 -0.10  0.5074  6.284E-02  1.51E-03   0.00E+00  1.0422       -0.0318      0.0074     0.0000   -0.0249        0.0180      0.0193     0.0000    0.0164
  2.02  0.2686 -0.10  0.7427  1.371E-02  6.44E-04   0.00E+00  1.0406       -0.0180      0.0150     0.0000   -0.0278        0.0688      0.0370     0.0000    0.0192
  2.02  0.2686 -0.06  0.0259  8.246E+00  9.68E-02   0.00E+00  1.0718        0.0072      0.0039     0.0000   -0.0188       -0.0292      0.0087     0.0000    0.0063
  2.02  0.2686 -0.06  0.0655  4.402E+00  2.35E-02   0.00E+00  1.0543       -0.0015      0.0017     0.0000   -0.0159       -0.0033      0.0042     0.0000    0.0062
  2.02  0.2686 -0.06  0.1290  1.677E+00  1.13E-02   0.00E+00  1.0449       -0.0089      0.0022     0.0000   -0.0152        0.0160      0.0053     0.0000    0.0083
  2.02  0.2686 -0.06  0.2165  6.259E-01  5.71E-03   0.00E+00  1.0392       -0.0173      0.0029     0.0000   -0.0172       -0.0099      0.0070     0.0000    0.0076
  2.02  0.2686 -0.06  0.3402  2.185E-01  3.00E-03   0.00E+00  1.0325       -0.0214      0.0043     0.0000   -0.0188        0.0210      0.0107     0.0000    0.0075
  2.02  0.2686 -0.06  0.5074  5.869E-02  1.42E-03   0.00E+00  1.0342       -0.0221      0.0077     0.0000   -0.0229        0.0619      0.0186     0.0000    0.0134
  2.02  0.2686 -0.06  0.7427  1.390E-02  6.02E-04   0.00E+00  1.0358       -0.0109      0.0140     0.0000   -0.0267        0.1081      0.0339     0.0000    0.0164
  2.02  0.2686 -0.02  0.0259  9.479E+00  8.55E-02   0.00E+00  1.0520        0.0209      0.0030     0.0000   -0.0128        0.0195      0.0054     0.0000    0.0030
  2.02  0.2686 -0.02  0.0655  4.140E+00  2.18E-02   0.00E+00  1.0438        0.0006      0.0017     0.0000   -0.0131        0.0075      0.0039     0.0000    0.0052
  2.02  0.2686 -0.02  0.1290  1.579E+00  1.10E-02   0.00E+00  1.0383       -0.0087      0.0022     0.0000   -0.0141        0.0091      0.0051     0.0000    0.0065
  2.02  0.2686 -0.02  0.2165  6.193E-01  5.45E-03   0.00E+00  1.0328       -0.0115      0.0026     0.0000   -0.0164       -0.0108      0.0067     0.0000    0.0074
  2.02  0.2686 -0.02  0.3402  2.217E-01  2.88E-03   0.00E+00  1.0266       -0.0116      0.0040     0.0000   -0.0177       -0.0007      0.0099     0.0000    0.0050
  2.02  0.2686 -0.02  0.5074  6.188E-02  1.43E-03   0.00E+00  1.0245       -0.0272      0.0075     0.0000   -0.0206        0.0596      0.0181     0.0000    0.0095
  2.02  0.2686 -0.02  0.7427  1.515E-02  6.09E-04   0.00E+00  1.0291       -0.0261      0.0131     0.0000   -0.0253        0.0929      0.0313     0.0000    0.0138
  2.02  0.2686  0.02  0.0259  8.739E+00  9.15E-02   0.00E+00  1.0406        0.0197      0.0036     0.0000   -0.0092        0.0158      0.0058     0.0000    0.0016
  2.02  0.2686  0.02  0.0655  3.722E+00  2.32E-02   0.00E+00  1.0359        0.0059      0.0020     0.0000   -0.0112        0.0208      0.0042     0.0000    0.0046
  2.02  0.2686  0.02  0.1290  1.481E+00  1.02E-02   0.00E+00  1.0317       -0.0009      0.0021     0.0000   -0.0133       -0.0037      0.0052     0.0000    0.0050
  2.02  0.2686  0.02  0.2165  5.883E-01  5.22E-03   0.00E+00  1.0264       -0.0086      0.0028     0.0000   -0.0155       -0.0125      0.0068     0.0000    0.0072
  2.02  0.2686  0.02  0.3402  2.096E-01  2.67E-03   0.00E+00  1.0226       -0.0214      0.0041     0.0000   -0.0175        0.0095      0.0098     0.0000    0.0048
  2.02  0.2686  0.02  0.5074  6.202E-02  1.40E-03   0.00E+00  1.0158       -0.0277      0.0074     0.0000   -0.0186        0.0562      0.0172     0.0000    0.0060
  2.02  0.2686  0.02  0.7427  1.337E-02  5.53E-04   0.00E+00  1.0213       -0.0466      0.0136     0.0000   -0.0238        0.0910      0.0324     0.0000    0.0112
  2.02  0.2686  0.06  0.0655  3.024E+00  2.21E-02   0.00E+00  1.0291        0.0112      0.0024     0.0000   -0.0098        0.0144      0.0051     0.0000    0.0039
  2.02  0.2686  0.06  0.1290  1.335E+00  9.55E-03   0.00E+00  1.0247       -0.0019      0.0023     0.0000   -0.0125       -0.0017      0.0053     0.0000    0.0039
  2.02  0.2686  0.06  0.2165  5.552E-01  4.96E-03   0.00E+00  1.0204       -0.0138      0.0028     0.0000   -0.0147       -0.0128      0.0067     0.0000    0.0066
  2.02  0.2686  0.06  0.3402  1.996E-01  2.54E-03   0.00E+00  1.0180       -0.0196      0.0041     0.0000   -0.0173        0.0063      0.0096     0.0000    0.0057
  2.02  0.2686  0.06  0.5074  5.788E-02  1.32E-03   0.00E+00  1.0086       -0.0299      0.0074     0.0000   -0.0172       -0.0049      0.0176     0.0000    0.0038
  2.02  0.2686  0.06  0.7427  1.305E-02  5.39E-04   0.00E+00  1.0125       -0.0433      0.0137     0.0000   -0.0222        0.0914      0.0316     0.0000    0.0082
  2.02  0.2686  0.10  0.0655  2.672E+00  2.62E-02   0.00E+00  1.0225        0.0193      0.0034     0.0000   -0.0088        0.0233      0.0060     0.0000    0.0028
  2.02  0.2686  0.10  0.1290  1.184E+00  9.30E-03   0.00E+00  1.0180        0.0053      0.0026     0.0000   -0.0118        0.0009      0.0056     0.0000    0.0036
  2.02  0.2686  0.10  0.2165  5.145E-01  4.75E-03   0.00E+00  1.0146       -0.0112      0.0030     0.0000   -0.0138       -0.0180      0.0069     0.0000    0.0045
  2.02  0.2686  0.10  0.3402  1.888E-01  2.45E-03   0.00E+00  1.0120       -0.0140      0.0042     0.0000   -0.0168       -0.0023      0.0096     0.0000    0.0069
  2.02  0.2686  0.10  0.5074  5.672E-02  1.29E-03   0.00E+00  1.0021       -0.0260      0.0075     0.0000   -0.0162        0.0168      0.0168     0.0000    0.0024
  2.02  0.2686  0.10  0.7427  1.336E-02  5.51E-04   0.00E+00  1.0034       -0.0591      0.0140     0.0000   -0.0207        0.0532      0.0317     0.0000    0.0049
  2.02  0.2686  0.14  0.1290  1.040E+00  1.05E-02   0.00E+00  1.0122        0.0171      0.0035     0.0000   -0.0112        0.0254      0.0065     0.0000    0.0040
  2.02  0.2686  0.14  0.2165  4.663E-01  4.75E-03   0.00E+00  1.0102       -0.0082      0.0034     0.0000   -0.0136       -0.0123      0.0072     0.0000    0.0037
  2.02  0.2686  0.14  0.3402  1.712E-01  2.38E-03   0.00E+00  1.0048       -0.0164      0.0046     0.0000   -0.0157        0.0104      0.0101     0.0000    0.0070
  2.02  0.2686  0.14  0.5074  5.267E-02  1.25E-03   0.00E+00  0.9957       -0.0360      0.0077     0.0000   -0.0153       -0.0214      0.0177     0.0000    0.0012
  2.02  0.2686  0.14  0.7427  1.404E-02  5.83E-04   0.00E+00  0.9942       -0.0366      0.0142     0.0000   -0.0191        0.0867      0.0312     0.0000    0.0012
  2.02  0.2686  0.18  0.0049  3.207E+00  1.98E-01   0.00E+00  1.0129       -0.0304      0.0206     0.0000   -0.0021       -0.0548      0.0306     0.0000    0.0002
  2.02  0.2686  0.18  0.2165  4.040E-01  5.00E-03   0.00E+00  1.0046        0.0023      0.0043     0.0000   -0.0133       -0.0076      0.0084     0.0000    0.0041
  2.02  0.2686  0.18  0.3402  1.529E-01  2.38E-03   0.00E+00  0.9974       -0.0083      0.0052     0.0000   -0.0144        0.0021      0.0112     0.0000    0.0055
  2.02  0.2686  0.18  0.5074  4.622E-02  1.18E-03   0.00E+00  0.9890       -0.0363      0.0085     0.0000   -0.0144       -0.0280      0.0194     0.0000    0.0002
  2.02  0.2686  0.18  0.7427  1.200E-02  5.44E-04   0.00E+00  0.9855       -0.0487      0.0153     0.0000   -0.0176        0.0224      0.0342     0.0000   -0.0025
  2.02  0.2686  0.22  0.0049  2.092E+00  1.10E-01   0.00E+00  1.0069       -0.0146      0.0177     0.0000   -0.0022        0.0003      0.0291     0.0000    0.0001
  2.02  0.2686  0.22  0.3402  1.365E-01  2.40E-03   0.00E+00  0.9909       -0.0111      0.0060     0.0000   -0.0134       -0.0165      0.0122     0.0000    0.0043
  2.02  0.2686  0.22  0.5074  4.074E-02  1.12E-03   0.00E+00  0.9822       -0.0416      0.0093     0.0000   -0.0135       -0.0499      0.0201     0.0000   -0.0009
  2.02  0.2686  0.22  0.7427  1.190E-02  5.78E-04   0.00E+00  0.9778       -0.0570      0.0169     0.0000   -0.0165        0.0282      0.0365     0.0000   -0.0059
  2.02  0.2686  0.26  0.0049  1.883E+00  8.50E-02   0.00E+00  0.9998        0.0174      0.0138     0.0000   -0.0021       -0.0106      0.0259     0.0000    0.0002
  2.02  0.2686  0.26  0.3402  1.136E-01  2.38E-03   0.00E+00  0.9850       -0.0130      0.0074     0.0000   -0.0126       -0.0178      0.0142     0.0000    0.0031
  2.02  0.2686  0.26  0.5074  3.686E-02  1.11E-03   0.00E+00  0.9760       -0.0259      0.0105     0.0000   -0.0128       -0.0197      0.0216     0.0000   -0.0017
  2.02  0.2686  0.26  0.7427  1.098E-02  5.89E-04   0.00E+00  0.9714       -0.0642      0.0189     0.0000   -0.0157        0.0180      0.0392     0.0000   -0.0090
  2.02  0.2686  0.30  0.0049  1.081E+00  4.31E-02   0.00E+00  0.9945       -0.0205      0.0129     0.0000   -0.0020       -0.0601      0.0273     0.0000    0.0001
  2.02  0.2686  0.30  0.5074  4.088E-02  1.37E-03   0.00E+00  0.9690       -0.0045      0.0119     0.0000   -0.0121        0.0205      0.0224     0.0000   -0.0026
  2.02  0.2686  0.30  0.7427  1.015E-02  6.62E-04   0.00E+00  0.9674       -0.0261      0.0232     0.0000   -0.0156        0.0616      0.0437     0.0000   -0.0121
  2.02  0.2686  0.34  0.0049  8.673E-01  3.43E-02   0.00E+00  0.9873       -0.0377      0.0128     0.0000   -0.0020       -0.0711      0.0289     0.0000    0.0002
  2.02  0.2686  0.38  0.0049  6.528E-01  2.61E-02   0.00E+00  0.9808       -0.0048      0.0131     0.0000   -0.0018        0.0304      0.0278     0.0000    0.0002
  2.02  0.2686  0.42  0.0049  4.552E-01  1.89E-02   0.00E+00  0.9750       -0.0055      0.0132     0.0000   -0.0017       -0.0080      0.0311     0.0000    0.0002
  2.02  0.2686  0.46  0.0049  4.583E-01  2.02E-02   0.00E+00  0.9698        0.0202      0.0134     0.0000   -0.0017        0.0015      0.0304     0.0000    0.0003
  2.02  0.2686  0.50  0.0049  2.857E-01  1.24E-02   0.00E+00  0.9649       -0.0224      0.0130     0.0000   -0.0017       -0.0735      0.0332     0.0000    0.0003
  2.02  0.2686  0.54  0.0049  2.284E-01  1.20E-02   0.00E+00  0.9611        0.0222      0.0165     0.0000   -0.0018        0.0525      0.0371     0.0000    0.0004
  2.02  0.2686  0.58  0.0049  1.822E-01  1.65E-02   0.00E+00  0.9584        0.0045      0.0295     0.0000   -0.0019        0.0049      0.0641     0.0000    0.0004
  2.02  0.2686  0.58  0.0259  1.362E-01  1.92E-02   0.00E+00  0.9582        0.0298      0.0399     0.0000   -0.0051       -0.1562      0.0720     0.0000    0.0010
  2.02  0.2686  0.62  0.0049  1.545E-01  1.29E-02   0.00E+00  0.9568        0.0042      0.0247     0.0000   -0.0022       -0.0463      0.0656     0.0000    0.0004
  2.02  0.2686  0.62  0.0259  1.867E-01  2.02E-02   0.00E+00  0.9586        0.0840      0.0293     0.0000   -0.0060       -0.2168      0.0683     0.0000    0.0007
  2.02  0.2686  0.66  0.0049  1.590E-01  1.29E-02   0.00E+00  0.9618       -0.0143      0.0254     0.0000   -0.0027       -0.0645      0.0625     0.0000    0.0003
  2.02  0.2686  0.66  0.0259  1.536E-01  1.41E-02   0.00E+00  0.9627        0.0148      0.0281     0.0000   -0.0065       -0.0516      0.0586     0.0000    0.0007
  2.02  0.2686  0.70  0.0049  9.336E-02  8.44E-03   0.00E+00  0.9827        0.0640      0.0243     0.0000   -0.0036       -0.1963      0.0613     0.0000    0.0002
  2.02  0.2686  0.70  0.0259  1.127E-01  1.17E-02   0.00E+00  0.9842        0.0479      0.0295     0.0000   -0.0076       -0.0995      0.0594     0.0000    0.0004
  2.02  0.3025 -0.62  0.2165  3.465E-02  4.32E-03   0.00E+00  0.9156       -0.0349      0.0458     0.0000   -0.0070        0.2421      0.0792     0.0000    0.0042
  2.02  0.3025 -0.58  0.2165  4.395E-02  3.46E-03   0.00E+00  0.9531       -0.0282      0.0290     0.0000   -0.0103        0.2889      0.0537     0.0000    0.0091
  2.02  0.3025 -0.54  0.1290  1.303E-01  1.03E-02   0.00E+00  1.0491       -0.1024      0.0247     0.0000   -0.0242        0.1476      0.0483     0.0000    0.0283
  2.02  0.3025 -0.54  0.2165  5.206E-02  2.93E-03   0.00E+00  0.9841       -0.0355      0.0198     0.0000   -0.0150        0.0871      0.0481     0.0000    0.0144
  2.02  0.3025 -0.54  0.3402  2.293E-02  1.66E-03   0.00E+00  0.9302        0.0061      0.0237     0.0000   -0.0123        0.0046      0.0628     0.0000    0.0095
  2.02  0.3025 -0.50  0.1290  1.410E-01  7.73E-03   0.00E+00  1.1141       -0.0401      0.0194     0.0000   -0.0381        0.1139      0.0425     0.0000    0.0457
  2.02  0.3025 -0.50  0.2165  7.077E-02  3.21E-03   0.00E+00  1.0076        0.0423      0.0148     0.0000   -0.0187        0.0003      0.0364     0.0000    0.0180
  2.02  0.3025 -0.50  0.3402  2.925E-02  1.67E-03   0.00E+00  0.9665        0.0124      0.0182     0.0000   -0.0176       -0.0040      0.0464     0.0000    0.0178
  2.02  0.3025 -0.46  0.1290  1.576E-01  6.42E-03   0.00E+00  1.1079        0.0112      0.0137     0.0000   -0.0258       -0.0552      0.0330     0.0000    0.0057
  2.02  0.3025 -0.46  0.2165  9.130E-02  3.45E-03   0.00E+00  1.0461       -0.0097      0.0121     0.0000   -0.0295       -0.0415      0.0306     0.0000    0.0372
  2.02  0.3025 -0.46  0.3402  3.703E-02  1.75E-03   0.00E+00  0.9978       -0.0130      0.0158     0.0000   -0.0238        0.0608      0.0374     0.0000    0.0262
  2.02  0.3025 -0.46  0.5074  1.149E-02  8.83E-04   0.00E+00  0.9196        0.0530      0.0264     0.0000   -0.0193        0.1461      0.0574     0.0000    0.0189
  2.02  0.3025 -0.42  0.1290  2.010E-01  6.62E-03   0.00E+00  1.0979        0.0218      0.0110     0.0000   -0.0164       -0.0109      0.0270     0.0000   -0.0087
  2.02  0.3025 -0.42  0.2165  1.307E-01  4.15E-03   0.00E+00  1.0579       -0.0159      0.0108     0.0000   -0.0298        0.0615      0.0263     0.0000    0.0284
  2.02  0.3025 -0.42  0.3402  4.298E-02  1.77E-03   0.00E+00  1.0060       -0.0239      0.0139     0.0000   -0.0221        0.0676      0.0339     0.0000    0.0166
  2.02  0.3025 -0.42  0.5074  1.201E-02  7.99E-04   0.00E+00  0.9621       -0.0174      0.0224     0.0000   -0.0226        0.0569      0.0583     0.0000    0.0216
  2.02  0.3025 -0.38  0.0655  1.119E-01  1.52E-02   0.00E+00  1.2514        0.0254      0.0465     0.0000   -0.0130        0.0551      0.1127     0.0000   -0.0145
  2.02  0.3025 -0.38  0.1290  2.869E-01  9.66E-03   0.00E+00  1.0863        0.0253      0.0110     0.0000   -0.0131       -0.0256      0.0278     0.0000   -0.0056
  2.02  0.3025 -0.38  0.2165  1.629E-01  5.82E-03   0.00E+00  1.0501       -0.0300      0.0120     0.0000   -0.0239        0.0319      0.0295     0.0000    0.0103
  2.02  0.3025 -0.38  0.3402  5.424E-02  2.18E-03   0.00E+00  1.0170       -0.0244      0.0137     0.0000   -0.0233        0.0412      0.0332     0.0000    0.0164
  2.02  0.3025 -0.38  0.5074  1.650E-02  8.82E-04   0.00E+00  0.9916       -0.0111      0.0171     0.0000   -0.0267       -0.0259      0.0422     0.0000    0.0266
  2.02  0.3025 -0.34  0.1290  4.347E-01  2.50E-02   0.00E+00  1.0712        0.0012      0.0193     0.0000   -0.0145        0.0213      0.0453     0.0000   -0.0003
  2.02  0.3025 -0.34  0.2165  1.910E-01  1.16E-02   0.00E+00  1.0453       -0.0179      0.0203     0.0000   -0.0211        0.0383      0.0507     0.0000    0.0040
  2.02  0.3025 -0.34  0.3402  6.611E-02  3.37E-03   0.00E+00  1.0337       -0.0210      0.0167     0.0000   -0.0278       -0.0128      0.0424     0.0000    0.0252
  2.02  0.3025 -0.34  0.5074  2.091E-02  1.04E-03   0.00E+00  1.0182        0.0206      0.0162     0.0000   -0.0321       -0.0263      0.0392     0.0000    0.0353
  2.02  0.3025 -0.30  0.0655  2.711E-01  3.47E-02   0.00E+00  1.2363       -0.0195      0.0461     0.0000   -0.0462        0.1434      0.1008     0.0000    0.0520
  2.02  0.3025 -0.30  0.1290  4.450E-01  1.53E-02   0.00E+00  1.0586       -0.0100      0.0118     0.0000   -0.0169        0.0730      0.0276     0.0000    0.0047
  2.02  0.3025 -0.30  0.2165  2.316E-01  7.76E-03   0.00E+00  1.0419       -0.0245      0.0110     0.0000   -0.0199       -0.0120      0.0271     0.0000    0.0036
  2.02  0.3025 -0.30  0.3402  8.053E-02  4.49E-03   0.00E+00  1.0431       -0.0263      0.0188     0.0000   -0.0302       -0.0209      0.0448     0.0000    0.0288
  2.02  0.3025 -0.30  0.5074  2.106E-02  1.17E-03   0.00E+00  1.0414       -0.0593      0.0190     0.0000   -0.0374        0.0119      0.0452     0.0000    0.0440
  2.02  0.3025 -0.26  0.0655  5.525E-01  2.11E-02   0.00E+00  1.1902        0.0170      0.0120     0.0000   -0.0492       -0.0642      0.0307     0.0000    0.0396
  2.02  0.3025 -0.26  0.1290  6.305E-01  1.09E-02   0.00E+00  1.0511       -0.0117      0.0057     0.0000   -0.0189       -0.0147      0.0140     0.0000    0.0099
  2.02  0.3025 -0.26  0.2165  2.927E-01  5.65E-03   0.00E+00  1.0380       -0.0167      0.0064     0.0000   -0.0192       -0.0188      0.0157     0.0000    0.0043
  2.02  0.3025 -0.26  0.3402  9.159E-02  3.18E-03   0.00E+00  1.0418       -0.0364      0.0117     0.0000   -0.0290        0.0156      0.0287     0.0000    0.0246
  2.02  0.3025 -0.26  0.5074  2.537E-02  1.47E-03   0.00E+00  1.0524       -0.0251      0.0251     0.0000   -0.0390       -0.0939      0.0376     0.0000    0.0444
  2.02  0.3025 -0.26  0.7427  5.752E-03  5.27E-04   0.00E+00  0.9881       -0.0035      0.0313     0.0000   -0.0376        0.0811      0.0732     0.0000    0.0400
  2.02  0.3025 -0.22  0.0655  9.135E-01  1.92E-02   0.00E+00  1.1271       -0.0061      0.0071     0.0000   -0.0399        0.0020      0.0173     0.0000    0.0173
  2.02  0.3025 -0.22  0.1290  7.846E-01  1.04E-02   0.00E+00  1.0447       -0.0045      0.0044     0.0000   -0.0197       -0.0196      0.0106     0.0000    0.0128
  2.02  0.3025 -0.22  0.2165  3.343E-01  5.12E-03   0.00E+00  1.0342       -0.0123      0.0051     0.0000   -0.0190       -0.0236      0.0124     0.0000    0.0053
  2.02  0.3025 -0.22  0.3402  1.117E-01  2.69E-03   0.00E+00  1.0380       -0.0333      0.0082     0.0000   -0.0274       -0.0091      0.0197     0.0000    0.0206
  2.02  0.3025 -0.22  0.5074  2.793E-02  1.72E-03   0.00E+00  1.0530       -0.0161      0.0209     0.0000   -0.0378        0.0218      0.0493     0.0000    0.0386
  2.02  0.3025 -0.22  0.7427  6.160E-03  5.01E-04   0.00E+00  1.0335       -0.0715      0.0268     0.0000   -0.0399        0.0535      0.0641     0.0000    0.0401
  2.02  0.3025 -0.18  0.0655  1.566E+00  2.47E-02   0.00E+00  1.0814        0.0030      0.0053     0.0000   -0.0303       -0.0073      0.0127     0.0000    0.0086
  2.02  0.3025 -0.18  0.1290  9.373E-01  1.24E-02   0.00E+00  1.0379       -0.0157      0.0026     0.0000   -0.0193       -0.0193      0.0110     0.0000    0.0128
  2.02  0.3025 -0.18  0.2165  3.877E-01  5.65E-03   0.00E+00  1.0297       -0.0138      0.0049     0.0000   -0.0189       -0.0158      0.0118     0.0000    0.0062
  2.02  0.3025 -0.18  0.3402  1.261E-01  2.57E-03   0.00E+00  1.0333       -0.0339      0.0071     0.0000   -0.0259        0.0166      0.0164     0.0000    0.0175
  2.02  0.3025 -0.18  0.5074  3.304E-02  1.60E-03   0.00E+00  1.0482       -0.0756      0.0161     0.0000   -0.0352        0.0258      0.0389     0.0000    0.0309
  2.02  0.3025 -0.18  0.7427  6.285E-03  4.97E-04   0.00E+00  1.0535       -0.0283      0.0253     0.0000   -0.0413       -0.0105      0.0676     0.0000    0.0389
  2.02  0.3025 -0.14  0.0655  2.279E+00  3.08E-02   0.00E+00  1.0538       -0.0111      0.0046     0.0000   -0.0237       -0.0172      0.0110     0.0000    0.0066
  2.02  0.3025 -0.14  0.1290  1.052E+00  1.34E-02   0.00E+00  1.0316       -0.0157      0.0043     0.0000   -0.0182       -0.0171      0.0103     0.0000    0.0115
  2.02  0.3025 -0.14  0.2165  4.152E-01  6.39E-03   0.00E+00  1.0258       -0.0220      0.0053     0.0000   -0.0188        0.0012      0.0124     0.0000    0.0068
  2.02  0.3025 -0.14  0.3402  1.446E-01  2.73E-03   0.00E+00  1.0282       -0.0352      0.0064     0.0000   -0.0246        0.0118      0.0149     0.0000    0.0153
  2.02  0.3025 -0.14  0.5074  3.661E-02  1.42E-03   0.00E+00  1.0428       -0.0527      0.0133     0.0000   -0.0330        0.0438      0.0316     0.0000    0.0252
  2.02  0.3025 -0.14  0.7427  8.052E-03  6.66E-04   0.00E+00  1.0628       -0.0407      0.0296     0.0000   -0.0414        0.1622      0.0651     0.0000    0.0349
  2.02  0.3025 -0.10  0.0259  3.040E+00  2.07E-01   0.00E+00  1.0735        0.0005      0.0240     0.0000   -0.0258       -0.0200      0.0532     0.0000    0.0048
  2.02  0.3025 -0.10  0.0655  2.742E+00  2.68E-02   0.00E+00  1.0372       -0.0023      0.0034     0.0000   -0.0193        0.0085      0.0079     0.0000    0.0059
  2.02  0.3025 -0.10  0.1290  1.134E+00  1.23E-02   0.00E+00  1.0250       -0.0152      0.0037     0.0000   -0.0169        0.0034      0.0089     0.0000    0.0097
  2.02  0.3025 -0.10  0.2165  4.301E-01  7.00E-03   0.00E+00  1.0209       -0.0151      0.0058     0.0000   -0.0186        0.0097      0.0128     0.0000    0.0071
  2.02  0.3025 -0.10  0.3402  1.454E-01  2.82E-03   0.00E+00  1.0233       -0.0303      0.0067     0.0000   -0.0235        0.0105      0.0156     0.0000    0.0136
  2.02  0.3025 -0.10  0.5074  3.762E-02  1.28E-03   0.00E+00  1.0363       -0.0497      0.0115     0.0000   -0.0310       -0.0262      0.0284     0.0000    0.0214
  2.02  0.3025 -0.10  0.7427  8.685E-03  7.01E-04   0.00E+00  1.0646       -0.0681      0.0287     0.0000   -0.0405        0.1162      0.0608     0.0000    0.0293
  2.02  0.3025 -0.06  0.0259  5.720E+00  1.09E-01   0.00E+00  1.0396        0.0053      0.0070     0.0000   -0.0188       -0.0014      0.0133     0.0000    0.0058
  2.02  0.3025 -0.06  0.0655  2.962E+00  2.26E-02   0.00E+00  1.0270       -0.0102      0.0027     0.0000   -0.0160       -0.0031      0.0063     0.0000    0.0052
  2.02  0.3025 -0.06  0.1290  1.095E+00  1.10E-02   0.00E+00  1.0196       -0.0173      0.0036     0.0000   -0.0157        0.0020      0.0080     0.0000    0.0081
  2.02  0.3025 -0.06  0.2165  4.166E-01  6.20E-03   0.00E+00  1.0164       -0.0245      0.0052     0.0000   -0.0183       -0.0022      0.0116     0.0000    0.0072
  2.02  0.3025 -0.06  0.3402  1.551E-01  3.02E-03   0.00E+00  1.0170       -0.0342      0.0067     0.0000   -0.0221        0.0040      0.0157     0.0000    0.0110
  2.02  0.3025 -0.06  0.5074  4.142E-02  1.27E-03   0.00E+00  1.0291       -0.0379      0.0105     0.0000   -0.0289        0.0335      0.0244     0.0000    0.0180
  2.02  0.3025 -0.06  0.7427  7.633E-03  6.39E-04   0.00E+00  1.0622       -0.0843      0.0303     0.0000   -0.0391        0.1349      0.0657     0.0000    0.0234
  2.02  0.3025 -0.02  0.0259  6.461E+00  8.70E-02   0.00E+00  1.0255        0.0175      0.0050     0.0000   -0.0134        0.0062      0.0079     0.0000    0.0031
  2.02  0.3025 -0.02  0.0655  2.789E+00  1.97E-02   0.00E+00  1.0188       -0.0016      0.0025     0.0000   -0.0136        0.0128      0.0053     0.0000    0.0045
  2.02  0.3025 -0.02  0.1290  1.058E+00  9.96E-03   0.00E+00  1.0144       -0.0126      0.0033     0.0000   -0.0148        0.0090      0.0070     0.0000    0.0067
  2.02  0.3025 -0.02  0.2165  4.045E-01  5.38E-03   0.00E+00  1.0117       -0.0248      0.0044     0.0000   -0.0178        0.0062      0.0106     0.0000    0.0071
  2.02  0.3025 -0.02  0.3402  1.487E-01  2.94E-03   0.00E+00  1.0101       -0.0137      0.0066     0.0000   -0.0204        0.0057      0.0157     0.0000    0.0070
  2.02  0.3025 -0.02  0.5074  4.140E-02  1.21E-03   0.00E+00  1.0204       -0.0347      0.0103     0.0000   -0.0264        0.0821      0.0227     0.0000    0.0138
  2.02  0.3025  0.02  0.0655  2.539E+00  2.13E-02   0.00E+00  1.0124        0.0131      0.0030     0.0000   -0.0119        0.0355      0.0055     0.0000    0.0041
  2.02  0.3025  0.02  0.1290  9.925E-01  8.93E-03   0.00E+00  1.0094       -0.0048      0.0030     0.0000   -0.0141        0.0090      0.0069     0.0000    0.0054
  2.02  0.3025  0.02  0.2165  4.154E-01  5.23E-03   0.00E+00  1.0064       -0.0107      0.0042     0.0000   -0.0171       -0.0010      0.0097     0.0000    0.0070
  2.02  0.3025  0.02  0.3402  1.450E-01  2.90E-03   0.00E+00  1.0044       -0.0240      0.0069     0.0000   -0.0192       -0.0038      0.0155     0.0000    0.0037
  2.02  0.3025  0.02  0.5074  4.067E-02  1.16E-03   0.00E+00  1.0107       -0.0326      0.0100     0.0000   -0.0236        0.0355      0.0230     0.0000    0.0084
  2.02  0.3025  0.02  0.7427  7.913E-03  6.48E-04   0.00E+00  1.0493       -0.0399      0.0298     0.0000   -0.0355        0.1436      0.0647     0.0000    0.0113
  2.02  0.3025  0.06  0.0655  2.179E+00  2.25E-02   0.00E+00  1.0070        0.0110      0.0038     0.0000   -0.0108        0.0167      0.0068     0.0000    0.0038
  2.02  0.3025  0.06  0.1290  9.286E-01  8.68E-03   0.00E+00  1.0042        0.0021      0.0033     0.0000   -0.0136        0.0170      0.0070     0.0000    0.0042
  2.02  0.3025  0.06  0.2165  3.816E-01  4.87E-03   0.00E+00  1.0014       -0.0073      0.0044     0.0000   -0.0164       -0.0073      0.0097     0.0000    0.0068
  2.02  0.3025  0.06  0.3402  1.284E-01  2.66E-03   0.00E+00  1.0009       -0.0225      0.0072     0.0000   -0.0190       -0.0352      0.0160     0.0000    0.0032
  2.02  0.3025  0.06  0.5074  3.904E-02  1.14E-03   0.00E+00  1.0014       -0.0279      0.0104     0.0000   -0.0209        0.0390      0.0229     0.0000    0.0034
  2.02  0.3025  0.06  0.7427  8.621E-03  6.88E-04   0.00E+00  1.0404       -0.0505      0.0292     0.0000   -0.0339        0.1060      0.0635     0.0000    0.0057
  2.02  0.3025  0.10  0.0049  4.806E+00  4.13E-01   0.00E+00  1.0071       -0.0260      0.0313     0.0000   -0.0033       -0.0619      0.0419     0.0000    0.0002
  2.02  0.3025  0.10  0.1290  8.383E-01  9.11E-03   0.00E+00  0.9987        0.0129      0.0040     0.0000   -0.0131        0.0259      0.0077     0.0000    0.0033
  2.02  0.3025  0.10  0.2165  3.564E-01  4.70E-03   0.00E+00  0.9970       -0.0062      0.0047     0.0000   -0.0158       -0.0053      0.0099     0.0000    0.0063
  2.02  0.3025  0.10  0.3402  1.266E-01  2.64E-03   0.00E+00  0.9971       -0.0240      0.0074     0.0000   -0.0191       -0.0365      0.0160     0.0000    0.0042
  2.02  0.3025  0.10  0.5074  3.959E-02  1.15E-03   0.00E+00  0.9934       -0.0236      0.0105     0.0000   -0.0190       -0.0039      0.0221     0.0000   -0.0010
  2.02  0.3025  0.10  0.7427  9.766E-03  8.14E-04   0.00E+00  1.0314       -0.0519      0.0315     0.0000   -0.0327        0.0931      0.0633     0.0000    0.0005
  2.02  0.3025  0.14  0.0049  4.541E+00  1.88E-01   0.00E+00  1.0008        0.0136      0.0131     0.0000   -0.0029        0.0196      0.0238     0.0000    0.0002
  2.02  0.3025  0.14  0.2165  3.292E-01  4.93E-03   0.00E+00  0.9922        0.0020      0.0055     0.0000   -0.0149       -0.0084      0.0107     0.0000    0.0039
  2.02  0.3025  0.14  0.3402  1.213E-01  2.67E-03   0.00E+00  0.9918       -0.0146      0.0080     0.0000   -0.0187       -0.0280      0.0164     0.0000    0.0055
  2.02  0.3025  0.14  0.5074  3.509E-02  1.06E-03   0.00E+00  0.9869       -0.0528      0.0109     0.0000   -0.0177       -0.0371      0.0236     0.0000   -0.0040
  2.02  0.3025  0.14  0.7427  1.072E-02  9.43E-04   0.00E+00  1.0231       -0.0977      0.0339     0.0000   -0.0323        0.1857      0.0655     0.0000   -0.0049
  2.02  0.3025  0.18  0.0049  2.475E+00  6.86E-02   0.00E+00  0.9940        0.0023      0.0088     0.0000   -0.0026       -0.0108      0.0189     0.0000    0.0002
  2.02  0.3025  0.18  0.3402  1.079E-01  2.67E-03   0.00E+00  0.9849       -0.0198      0.0092     0.0000   -0.0176       -0.0348      0.0179     0.0000    0.0056
  2.02  0.3025  0.18  0.5074  3.599E-02  1.15E-03   0.00E+00  0.9806       -0.0335      0.0118     0.0000   -0.0169       -0.0156      0.0233     0.0000   -0.0059
  2.02  0.3025  0.18  0.7427  1.053E-02  9.81E-04   0.00E+00  1.0172       -0.0848      0.0368     0.0000   -0.0330        0.1235      0.0710     0.0000   -0.0115
  2.02  0.3025  0.22  0.0049  1.864E+00  4.75E-02   0.00E+00  0.9886        0.0196      0.0079     0.0000   -0.0022        0.0125      0.0180     0.0000    0.0002
  2.02  0.3025  0.22  0.5074  3.279E-02  1.22E-03   0.00E+00  0.9745       -0.0111      0.0143     0.0000   -0.0165        0.0126      0.0270     0.0000   -0.0069
  2.02  0.3025  0.26  0.0049  1.362E+00  3.40E-02   0.00E+00  0.9842        0.0318      0.0074     0.0000   -0.0024        0.0029      0.0178     0.0000    0.0001
  2.02  0.3025  0.26  0.5074  2.669E-02  1.17E-03   0.00E+00  0.9681       -0.0292      0.0175     0.0000   -0.0161       -0.0019      0.0308     0.0000   -0.0079
  2.02  0.3025  0.30  0.0049  9.038E-01  2.22E-02   0.00E+00  0.9782        0.0043      0.0078     0.0000   -0.0023        0.0387      0.0190     0.0000    0.0002
  2.02  0.3025  0.34  0.0049  7.847E-01  2.04E-02   0.00E+00  0.9741        0.0005      0.0081     0.0000   -0.0021       -0.0068      0.0205     0.0000    0.0001
  2.02  0.3025  0.38  0.0049  5.226E-01  1.42E-02   0.00E+00  0.9690        0.0009      0.0085     0.0000   -0.0024       -0.0149      0.0219     0.0000    0.0002
  2.02  0.3025  0.42  0.0049  4.462E-01  1.31E-02   0.00E+00  0.9623        0.0082      0.0093     0.0000   -0.0021        0.0238      0.0235     0.0000    0.0003
  2.02  0.3025  0.42  0.0259  3.429E-01  1.70E-02   0.00E+00  0.9628       -0.0257      0.0165     0.0000   -0.0049       -0.0012      0.0295     0.0000    0.0013
  2.02  0.3025  0.46  0.0049  3.631E-01  1.21E-02   0.00E+00  0.9579        0.0166      0.0106     0.0000   -0.0020       -0.0041      0.0263     0.0000    0.0003
  2.02  0.3025  0.46  0.0259  3.221E-01  1.55E-02   0.00E+00  0.9579        0.0210      0.0143     0.0000   -0.0050       -0.0381      0.0291     0.0000    0.0011
  2.02  0.3025  0.50  0.0049  2.535E-01  1.12E-02   0.00E+00  0.9526       -0.0381      0.0141     0.0000   -0.0022       -0.0246      0.0351     0.0000    0.0004
  2.02  0.3025  0.50  0.0259  2.022E-01  1.28E-02   0.00E+00  0.9538        0.0213      0.0183     0.0000   -0.0054       -0.0236      0.0417     0.0000    0.0014
  2.02  0.3025  0.54  0.0049  1.884E-01  1.20E-02   0.00E+00  0.9479        0.0512      0.0205     0.0000   -0.0023        0.0610      0.0515     0.0000    0.0005
  2.02  0.3025  0.54  0.0259  1.627E-01  9.77E-03   0.00E+00  0.9504        0.0239      0.0162     0.0000   -0.0060       -0.1212      0.0399     0.0000    0.0014
  2.02  0.3025  0.58  0.0049  1.424E-01  7.64E-03   0.00E+00  0.9462        0.0010      0.0173     0.0000   -0.0026       -0.0044      0.0445     0.0000    0.0005
  2.02  0.3025  0.58  0.0259  1.597E-01  7.46E-03   0.00E+00  0.9474        0.0779      0.0105     0.0000   -0.0072       -0.2687      0.0274     0.0000    0.0011
  2.02  0.3025  0.62  0.0049  1.403E-01  6.83E-03   0.00E+00  0.9499        0.0379      0.0147     0.0000   -0.0032       -0.0642      0.0392     0.0000    0.0005
  2.02  0.3025  0.62  0.0259  1.474E-01  6.29E-03   0.00E+00  0.9506        0.0466      0.0103     0.0000   -0.0078       -0.2339      0.0270     0.0000    0.0013
  2.02  0.3025  0.66  0.0049  1.176E-01  7.18E-03   0.00E+00  0.9662        0.0885      0.0173     0.0000   -0.0043       -0.1093      0.0447     0.0000    0.0004
  2.02  0.3025  0.66  0.0259  9.679E-02  5.15E-03   0.00E+00  0.9670        0.0342      0.0169     0.0000   -0.0093       -0.0208      0.0407     0.0000    0.0011
  2.02  0.3025  0.70  0.0049  6.828E-02  8.16E-03   0.00E+00  1.0186        0.1449      0.0303     0.0000   -0.0057       -0.1853      0.0780     0.0000    0.0002
  2.02  0.3025  0.70  0.0259  5.807E-02  7.06E-03   0.00E+00  1.0225        0.0366      0.0340     0.0000   -0.0118       -0.1890      0.0778     0.0000    0.0006
  2.02  0.3379 -0.58  0.2165  3.640E-02  3.95E-03   0.00E+00  0.9014       -0.0586      0.0433     0.0000   -0.0093        0.1577      0.0886     0.0000    0.0081
  2.02  0.3379 -0.54  0.1290  8.997E-02  8.48E-03   0.00E+00  1.0201       -0.0408      0.0358     0.0000   -0.0220        0.1699      0.0714     0.0000    0.0254
  2.02  0.3379 -0.54  0.2165  4.744E-02  3.22E-03   0.00E+00  0.9482        0.0276      0.0245     0.0000   -0.0150        0.0363      0.0625     0.0000    0.0157
  2.02  0.3379 -0.50  0.1290  1.140E-01  7.06E-03   0.00E+00  1.0847       -0.0200      0.0239     0.0000   -0.0376        0.0700      0.0533     0.0000    0.0498
  2.02  0.3379 -0.50  0.2165  6.544E-02  3.48E-03   0.00E+00  0.9736        0.0160      0.0187     0.0000   -0.0169        0.0007      0.0464     0.0000    0.0144
  2.02  0.3379 -0.50  0.3402  2.315E-02  1.84E-03   0.00E+00  0.9011        0.0384      0.0283     0.0000   -0.0151        0.0724      0.0701     0.0000    0.0131
  2.02  0.3379 -0.46  0.1290  1.338E-01  6.31E-03   0.00E+00  1.1031        0.0100      0.0170     0.0000   -0.0339       -0.0344      0.0414     0.0000    0.0288
  2.02  0.3379 -0.46  0.2165  7.711E-02  3.48E-03   0.00E+00  1.0002       -0.0272      0.0155     0.0000   -0.0228        0.0117      0.0391     0.0000    0.0240
  2.02  0.3379 -0.46  0.3402  2.954E-02  1.74E-03   0.00E+00  0.9505        0.0011      0.0208     0.0000   -0.0212        0.0369      0.0487     0.0000    0.0222
  2.02  0.3379 -0.42  0.1290  1.646E-01  6.34E-03   0.00E+00  1.0810       -0.0013      0.0134     0.0000   -0.0192       -0.0214      0.0326     0.0000   -0.0001
  2.02  0.3379 -0.42  0.2165  9.934E-02  3.74E-03   0.00E+00  1.0358       -0.0128      0.0134     0.0000   -0.0336        0.0357      0.0319     0.0000    0.0421
  2.02  0.3379 -0.42  0.3402  3.613E-02  1.77E-03   0.00E+00  0.9844       -0.0335      0.0179     0.0000   -0.0273        0.1185      0.0403     0.0000    0.0292
  2.02  0.3379 -0.38  0.0655  8.460E-02  1.14E-02   0.00E+00  1.2378        0.0295      0.0513     0.0000   -0.0141        0.2021      0.1195     0.0000   -0.0211
  2.02  0.3379 -0.38  0.1290  2.301E-01  7.21E-03   0.00E+00  1.0624        0.0096      0.0107     0.0000   -0.0145       -0.0339      0.0260     0.0000   -0.0035
  2.02  0.3379 -0.38  0.2165  1.280E-01  4.01E-03   0.00E+00  1.0321       -0.0407      0.0113     0.0000   -0.0283        0.0732      0.0280     0.0000    0.0226
  2.02  0.3379 -0.38  0.3402  4.316E-02  1.82E-03   0.00E+00  0.9913       -0.0121      0.0150     0.0000   -0.0245        0.0379      0.0376     0.0000    0.0166
  2.02  0.3379 -0.38  0.5074  1.266E-02  1.05E-03   0.00E+00  0.8770        0.0389      0.0297     0.0000   -0.0322        0.0876      0.0677     0.0000    0.0300
  2.02  0.3379 -0.34  0.0655  1.908E-01  1.55E-02   0.00E+00  1.1820        0.0112      0.0307     0.0000   -0.0207        0.1647      0.0710     0.0000    0.0018
  2.02  0.3379 -0.34  0.1290  3.020E-01  8.63E-03   0.00E+00  1.0432       -0.0057      0.0097     0.0000   -0.0150       -0.0265      0.0246     0.0000   -0.0024
  2.02  0.3379 -0.34  0.2165  1.575E-01  4.56E-03   0.00E+00  1.0242       -0.0096      0.0095     0.0000   -0.0231       -0.0657      0.0240     0.0000    0.0093
  2.02  0.3379 -0.34  0.3402  5.344E-02  1.95E-03   0.00E+00  0.9996       -0.0069      0.0128     0.0000   -0.0247        0.0127      0.0307     0.0000    0.0143
  2.02  0.3379 -0.34  0.5074  1.411E-02  9.82E-04   0.00E+00  0.9728       -0.0064      0.0257     0.0000   -0.0314        0.0959      0.0595     0.0000    0.0270
  2.02  0.3379 -0.30  0.0655  2.518E-01  1.88E-02   0.00E+00  1.1464        0.0549      0.0255     0.0000   -0.0316       -0.0223      0.0604     0.0000    0.0283
  2.02  0.3379 -0.30  0.1290  4.277E-01  1.54E-02   0.00E+00  1.0273       -0.0023      0.0122     0.0000   -0.0155       -0.0269      0.0300     0.0000   -0.0003
  2.02  0.3379 -0.30  0.2165  1.825E-01  7.07E-03   0.00E+00  1.0196       -0.0218      0.0132     0.0000   -0.0210       -0.0272      0.0327     0.0000    0.0058
  2.02  0.3379 -0.30  0.3402  6.381E-02  2.32E-03   0.00E+00  1.0112       -0.0330      0.0128     0.0000   -0.0276        0.0130      0.0303     0.0000    0.0200
  2.02  0.3379 -0.30  0.5074  1.526E-02  9.40E-04   0.00E+00  1.0050       -0.0363      0.0227     0.0000   -0.0347        0.0391      0.0508     0.0000    0.0316
  2.02  0.3379 -0.26  0.0655  2.969E-01  4.30E-02   0.00E+00  1.1099       -0.0339      0.0473     0.0000   -0.0380       -0.1435      0.1015     0.0000    0.0289
  2.02  0.3379 -0.26  0.1290  4.974E-01  2.86E-02   0.00E+00  1.0181       -0.0201      0.0209     0.0000   -0.0166        0.1151      0.0474     0.0000    0.0042
  2.02  0.3379 -0.26  0.2165  2.203E-01  1.30E-02   0.00E+00  1.0144       -0.0689      0.0203     0.0000   -0.0196        0.0288      0.0503     0.0000    0.0042
  2.02  0.3379 -0.26  0.3402  7.995E-02  3.56E-03   0.00E+00  1.0225       -0.0050      0.0161     0.0000   -0.0311       -0.0078      0.0376     0.0000    0.0272
  2.02  0.3379 -0.26  0.5074  2.021E-02  1.03E-03   0.00E+00  1.0296       -0.0679      0.0188     0.0000   -0.0394        0.1257      0.0436     0.0000    0.0396
  2.02  0.3379 -0.22  0.0655  6.550E-01  3.06E-02   0.00E+00  1.0686        0.0017      0.0162     0.0000   -0.0333       -0.0186      0.0403     0.0000    0.0146
  2.02  0.3379 -0.22  0.1290  5.526E-01  1.37E-02   0.00E+00  1.0128       -0.0089      0.0084     0.0000   -0.0175       -0.0597      0.0204     0.0000    0.0078
  2.02  0.3379 -0.22  0.2165  2.327E-01  7.70E-03   0.00E+00  1.0100       -0.0294      0.0117     0.0000   -0.0190        0.0061      0.0276     0.0000    0.0039
  2.02  0.3379 -0.22  0.3402  7.906E-02  4.47E-03   0.00E+00  1.0243       -0.0026      0.0207     0.0000   -0.0313       -0.0140      0.0500     0.0000    0.0272
  2.02  0.3379 -0.22  0.5074  2.367E-02  1.16E-03   0.00E+00  1.0499       -0.0340      0.0173     0.0000   -0.0442        0.0165      0.0398     0.0000    0.0477
  2.02  0.3379 -0.18  0.0655  1.119E+00  2.23E-02   0.00E+00  1.0383       -0.0064      0.0071     0.0000   -0.0266       -0.0115      0.0167     0.0000    0.0074
  2.02  0.3379 -0.18  0.1290  7.143E-01  1.05E-02   0.00E+00  1.0084       -0.0259      0.0052     0.0000   -0.0176       -0.0028      0.0122     0.0000    0.0094
  2.02  0.3379 -0.18  0.2165  2.771E-01  5.62E-03   0.00E+00  1.0056       -0.0254      0.0072     0.0000   -0.0189       -0.0206      0.0170     0.0000    0.0044
  2.02  0.3379 -0.18  0.3402  8.680E-02  4.09E-03   0.00E+00  1.0219       -0.0730      0.0173     0.0000   -0.0302        0.0380      0.0387     0.0000    0.0244
  2.02  0.3379 -0.18  0.5074  2.406E-02  1.25E-03   0.00E+00  1.0608       -0.0582      0.0186     0.0000   -0.0466        0.0385      0.0425     0.0000    0.0505
  2.02  0.3379 -0.14  0.0655  1.713E+00  2.15E-02   0.00E+00  1.0199       -0.0053      0.0044     0.0000   -0.0218       -0.0187      0.0106     0.0000    0.0054
  2.02  0.3379 -0.14  0.1290  7.889E-01  9.41E-03   0.00E+00  1.0039       -0.0261      0.0042     0.0000   -0.0171       -0.0220      0.0099     0.0000    0.0094
  2.02  0.3379 -0.14  0.2165  3.071E-01  5.06E-03   0.00E+00  1.0021       -0.0339      0.0060     0.0000   -0.0189       -0.0013      0.0138     0.0000    0.0049
  2.02  0.3379 -0.14  0.3402  9.200E-02  3.22E-03   0.00E+00  1.0165       -0.0489      0.0125     0.0000   -0.0283       -0.0124      0.0282     0.0000    0.0203
  2.02  0.3379 -0.14  0.5074  3.158E-02  1.68E-03   0.00E+00  1.0610       -0.0383      0.0195     0.0000   -0.0456        0.0602      0.0444     0.0000    0.0459
  2.02  0.3379 -0.10  0.0655  2.188E+00  2.29E-02   0.00E+00  1.0090       -0.0112      0.0038     0.0000   -0.0183        0.0077      0.0088     0.0000    0.0046
  2.02  0.3379 -0.10  0.1290  8.509E-01  1.02E-02   0.00E+00  0.9998       -0.0333      0.0044     0.0000   -0.0163        0.0019      0.0103     0.0000    0.0087
  2.02  0.3379 -0.10  0.2165  3.127E-01  5.11E-03   0.00E+00  0.9983       -0.0334      0.0063     0.0000   -0.0189        0.0193      0.0132     0.0000    0.0053
  2.02  0.3379 -0.10  0.3402  1.070E-01  2.96E-03   0.00E+00  1.0111       -0.0388      0.0105     0.0000   -0.0267        0.0465      0.0224     0.0000    0.0168
  2.02  0.3379 -0.10  0.5074  3.346E-02  1.96E-03   0.00E+00  1.0544       -0.0524      0.0221     0.0000   -0.0427        0.0919      0.0469     0.0000    0.0374
  2.02  0.3379 -0.06  0.0655  2.284E+00  2.75E-02   0.00E+00  1.0011       -0.0138      0.0047     0.0000   -0.0157        0.0128      0.0100     0.0000    0.0041
  2.02  0.3379 -0.06  0.1290  8.587E-01  1.24E-02   0.00E+00  0.9957       -0.0226      0.0055     0.0000   -0.0155       -0.0160      0.0119     0.0000    0.0076
  2.02  0.3379 -0.06  0.2165  3.176E-01  5.13E-03   0.00E+00  0.9949       -0.0269      0.0059     0.0000   -0.0189       -0.0332      0.0131     0.0000    0.0056
  2.02  0.3379 -0.06  0.3402  1.075E-01  2.61E-03   0.00E+00  1.0052       -0.0211      0.0087     0.0000   -0.0251       -0.0026      0.0199     0.0000    0.0134
  2.02  0.3379 -0.06  0.5074  3.262E-02  1.90E-03   0.00E+00  1.0444       -0.0416      0.0221     0.0000   -0.0391        0.1254      0.0471     0.0000    0.0286
  2.02  0.3379 -0.02  0.0655  2.120E+00  2.59E-02   0.00E+00  0.9952       -0.0038      0.0047     0.0000   -0.0137        0.0191      0.0092     0.0000    0.0037
  2.02  0.3379 -0.02  0.1290  8.147E-01  1.25E-02   0.00E+00  0.9917       -0.0077      0.0058     0.0000   -0.0147        0.0030      0.0117     0.0000    0.0065
  2.02  0.3379 -0.02  0.2165  3.270E-01  5.24E-03   0.00E+00  0.9914       -0.0241      0.0058     0.0000   -0.0187        0.0158      0.0129     0.0000    0.0059
  2.02  0.3379 -0.02  0.3402  1.066E-01  2.36E-03   0.00E+00  0.9985       -0.0401      0.0079     0.0000   -0.0232        0.0104      0.0183     0.0000    0.0089
  2.02  0.3379 -0.02  0.5074  3.390E-02  1.86E-03   0.00E+00  1.0334       -0.0516      0.0208     0.0000   -0.0353        0.1223      0.0433     0.0000    0.0201
  2.02  0.3379  0.02  0.0655  1.863E+00  2.54E-02   0.00E+00  0.9901        0.0166      0.0053     0.0000   -0.0122        0.0480      0.0089     0.0000    0.0034
  2.02  0.3379  0.02  0.1290  7.459E-01  1.11E-02   0.00E+00  0.9881       -0.0105      0.0055     0.0000   -0.0142        0.0071      0.0116     0.0000    0.0054
  2.02  0.3379  0.02  0.2165  3.119E-01  5.42E-03   0.00E+00  0.9873       -0.0170      0.0062     0.0000   -0.0183       -0.0111      0.0138     0.0000    0.0061
  2.02  0.3379  0.02  0.3402  1.056E-01  2.33E-03   0.00E+00  0.9916       -0.0055      0.0080     0.0000   -0.0211       -0.0026      0.0176     0.0000    0.0032
  2.02  0.3379  0.02  0.5074  2.936E-02  1.71E-03   0.00E+00  1.0223       -0.0072      0.0221     0.0000   -0.0315        0.1122      0.0466     0.0000    0.0117
  2.02  0.3379  0.06  0.1290  6.915E-01  1.05E-02   0.00E+00  0.9843       -0.0080      0.0057     0.0000   -0.0139        0.0161      0.0116     0.0000    0.0043
  2.02  0.3379  0.06  0.2165  2.910E-01  5.42E-03   0.00E+00  0.9834       -0.0087      0.0067     0.0000   -0.0178       -0.0313      0.0145     0.0000    0.0064
  2.02  0.3379  0.06  0.3402  1.036E-01  2.29E-03   0.00E+00  0.9870       -0.0084      0.0082     0.0000   -0.0202       -0.0236      0.0175     0.0000   -0.0004
  2.02  0.3379  0.06  0.5074  2.970E-02  1.61E-03   0.00E+00  1.0126       -0.1090      0.0190     0.0000   -0.0282       -0.0838      0.0446     0.0000    0.0045
  2.02  0.3379  0.10  0.0049  3.956E+00  1.88E-01   0.00E+00  0.9860        0.0079      0.0161     0.0000   -0.0034       -0.0140      0.0287     0.0000    0.0001
  2.02  0.3379  0.10  0.1290  6.397E-01  1.19E-02   0.00E+00  0.9802        0.0264      0.0074     0.0000   -0.0137        0.0151      0.0132     0.0000    0.0032
  2.02  0.3379  0.10  0.2165  2.791E-01  5.74E-03   0.00E+00  0.9799        0.0051      0.0078     0.0000   -0.0172       -0.0159      0.0157     0.0000    0.0065
  2.02  0.3379  0.10  0.3402  1.018E-01  2.28E-03   0.00E+00  0.9844       -0.0133      0.0085     0.0000   -0.0205       -0.0413      0.0172     0.0000   -0.0007
  2.02  0.3379  0.10  0.5074  2.972E-02  1.68E-03   0.00E+00  1.0051       -0.0192      0.0209     0.0000   -0.0258       -0.0303      0.0439     0.0000   -0.0012
  2.02  0.3379  0.14  0.0049  3.880E+00  1.19E-01   0.00E+00  0.9814        0.0172      0.0096     0.0000   -0.0031        0.0240      0.0219     0.0000    0.0002
  2.02  0.3379  0.14  0.3402  9.070E-02  2.30E-03   0.00E+00  0.9815       -0.0070      0.0099     0.0000   -0.0209       -0.0286      0.0189     0.0000    0.0007
  2.02  0.3379  0.14  0.5074  2.843E-02  1.69E-03   0.00E+00  0.9996       -0.0169      0.0230     0.0000   -0.0244       -0.0353      0.0447     0.0000   -0.0057
  2.02  0.3379  0.18  0.0049  2.090E+00  4.47E-02   0.00E+00  0.9759        0.0191      0.0067     0.0000   -0.0028        0.0337      0.0164     0.0000    0.0002
  2.02  0.3379  0.22  0.0049  1.662E+00  3.43E-02   0.00E+00  0.9702        0.0045      0.0066     0.0000   -0.0026        0.0100      0.0166     0.0000    0.0002
  2.02  0.3379  0.26  0.0049  1.058E+00  2.24E-02   0.00E+00  0.9660        0.0066      0.0069     0.0000   -0.0022        0.0172      0.0175     0.0000    0.0003
  2.02  0.3379  0.30  0.0049  8.215E-01  1.83E-02   0.00E+00  0.9633        0.0115      0.0074     0.0000   -0.0024       -0.0163      0.0183     0.0000    0.0000
  2.02  0.3379  0.34  0.0049  6.995E-01  1.75E-02   0.00E+00  0.9588        0.0025      0.0086     0.0000   -0.0024        0.0100      0.0213     0.0000    0.0002
  2.02  0.3379  0.34  0.0259  5.294E-01  2.22E-02   0.00E+00  0.9589       -0.0001      0.0127     0.0000   -0.0054        0.0075      0.0259     0.0000    0.0008
  2.02  0.3379  0.38  0.0049  4.679E-01  1.35E-02   0.00E+00  0.9557        0.0013      0.0098     0.0000   -0.0021       -0.0044      0.0245     0.0000    0.0001
  2.02  0.3379  0.38  0.0259  4.002E-01  1.64E-02   0.00E+00  0.9568        0.0059      0.0130     0.0000   -0.0052        0.0297      0.0276     0.0000    0.0002
  2.02  0.3379  0.42  0.0049  4.587E-01  1.70E-02   0.00E+00  0.9535       -0.0001      0.0127     0.0000   -0.0025        0.0119      0.0313     0.0000    0.0001
  2.02  0.3379  0.42  0.0259  3.435E-01  1.57E-02   0.00E+00  0.9544       -0.0117      0.0131     0.0000   -0.0062       -0.0726      0.0318     0.0000    0.0009
  2.02  0.3379  0.46  0.0049  2.853E-01  1.46E-02   0.00E+00  0.9470        0.0414      0.0156     0.0000   -0.0026       -0.1207      0.0401     0.0000    0.0005
  2.02  0.3379  0.46  0.0259  2.426E-01  1.06E-02   0.00E+00  0.9494       -0.0143      0.0128     0.0000   -0.0061       -0.0611      0.0332     0.0000    0.0016
  2.02  0.3379  0.50  0.0049  1.979E-01  9.78E-03   0.00E+00  0.9430       -0.0160      0.0175     0.0000   -0.0025       -0.0216      0.0423     0.0000    0.0004
  2.02  0.3379  0.50  0.0259  2.038E-01  7.59E-03   0.00E+00  0.9445        0.0249      0.0097     0.0000   -0.0066       -0.1323      0.0262     0.0000    0.0011
  2.02  0.3379  0.54  0.0049  1.882E-01  8.29E-03   0.00E+00  0.9403       -0.0004      0.0141     0.0000   -0.0031       -0.1137      0.0361     0.0000    0.0006
  2.02  0.3379  0.54  0.0259  1.614E-01  5.69E-03   0.00E+00  0.9409        0.0727      0.0082     0.0000   -0.0081       -0.2274      0.0217     0.0000    0.0017
  2.02  0.3379  0.58  0.0049  1.565E-01  7.41E-03   0.00E+00  0.9409        0.0468      0.0152     0.0000   -0.0034       -0.0462      0.0383     0.0000    0.0006
  2.02  0.3379  0.58  0.0259  1.240E-01  4.80E-03   0.00E+00  0.9409        0.0616      0.0086     0.0000   -0.0086       -0.2722      0.0230     0.0000    0.0017
  2.02  0.3379  0.62  0.0049  1.062E-01  6.43E-03   0.00E+00  0.9523        0.0677      0.0187     0.0000   -0.0044       -0.0905      0.0489     0.0000    0.0006
  2.02  0.3379  0.62  0.0259  9.516E-02  4.55E-03   0.00E+00  0.9524        0.0472      0.0138     0.0000   -0.0102       -0.1034      0.0359     0.0000    0.0016
  2.02  0.3379  0.66  0.0049  8.762E-02  1.02E-02   0.00E+00  0.9863        0.1513      0.0298     0.0000   -0.0062       -0.1703      0.0773     0.0000    0.0003
  2.02  0.3379  0.66  0.0259  9.295E-02  1.08E-02   0.00E+00  0.9923        0.0139      0.0457     0.0000   -0.0130        0.2843      0.0808     0.0000    0.0012
  2.02  0.3748 -0.54  0.1290  1.139E-01  1.22E-02   0.00E+00  1.0087       -0.0657      0.0453     0.0000   -0.0205       -0.0350      0.0974     0.0000    0.0247
  2.02  0.3748 -0.54  0.2165  4.397E-02  4.37E-03   0.00E+00  0.8838        0.0520      0.0350     0.0000   -0.0118       -0.1105      0.0951     0.0000    0.0141
  2.02  0.3748 -0.50  0.1290  1.160E-01  8.36E-03   0.00E+00  1.0675       -0.0531      0.0269     0.0000   -0.0327        0.0929      0.0698     0.0000    0.0464
  2.02  0.3748 -0.50  0.2165  7.460E-02  4.61E-03   0.00E+00  0.9464        0.0000      0.0231     0.0000   -0.0181        0.1030      0.0532     0.0000    0.0186
  2.02  0.3748 -0.46  0.1290  1.286E-01  7.10E-03   0.00E+00  1.1191        0.0005      0.0202     0.0000   -0.0425       -0.0475      0.0499     0.0000    0.0607
  2.02  0.3748 -0.46  0.2165  9.571E-02  4.66E-03   0.00E+00  0.9694       -0.0196      0.0173     0.0000   -0.0190       -0.0225      0.0428     0.0000    0.0162
  2.02  0.3748 -0.42  0.1290  1.457E-01  6.78E-03   0.00E+00  1.0854       -0.0064      0.0161     0.0000   -0.0245       -0.0988      0.0415     0.0000    0.0167
  2.02  0.3748 -0.42  0.2165  1.157E-01  4.64E-03   0.00E+00  0.9979       -0.0494      0.0150     0.0000   -0.0266        0.1102      0.0353     0.0000    0.0309
  2.02  0.3748 -0.42  0.3402  3.786E-02  2.45E-03   0.00E+00  0.9225       -0.0367      0.0241     0.0000   -0.0250        0.0913      0.0578     0.0000    0.0266
  2.02  0.3748 -0.38  0.0655  7.459E-02  1.18E-02   0.00E+00  1.2534       -0.1027      0.0568     0.0000   -0.0190       -0.0216      0.1464     0.0000   -0.0304
  2.02  0.3748 -0.38  0.1290  1.896E-01  7.08E-03   0.00E+00  1.0527       -0.0260      0.0130     0.0000   -0.0182       -0.0485      0.0328     0.0000    0.0007
  2.02  0.3748 -0.38  0.2165  1.174E-01  4.32E-03   0.00E+00  1.0257       -0.0353      0.0132     0.0000   -0.0351        0.0238      0.0322     0.0000    0.0445
  2.02  0.3748 -0.38  0.3402  4.866E-02  2.52E-03   0.00E+00  0.9810       -0.0071      0.0197     0.0000   -0.0338        0.0998      0.0472     0.0000    0.0371
  2.02  0.3748 -0.34  0.0655  1.206E-01  1.12E-02   0.00E+00  1.1565       -0.0138      0.0376     0.0000   -0.0178        0.1591      0.0775     0.0000   -0.0134
  2.02  0.3748 -0.34  0.1290  2.727E-01  8.30E-03   0.00E+00  1.0256       -0.0058      0.0111     0.0000   -0.0167        0.0006      0.0266     0.0000   -0.0050
  2.02  0.3748 -0.34  0.2165  1.308E-01  4.15E-03   0.00E+00  1.0164       -0.0312      0.0110     0.0000   -0.0284       -0.0480      0.0275     0.0000    0.0235
  2.02  0.3748 -0.34  0.3402  5.075E-02  2.30E-03   0.00E+00  0.9915       -0.0168      0.0171     0.0000   -0.0305        0.0751      0.0383     0.0000    0.0208
  2.02  0.3748 -0.30  0.0655  2.349E-01  1.41E-02   0.00E+00  1.0973        0.0152      0.0224     0.0000   -0.0237        0.0245      0.0503     0.0000    0.0132
  2.02  0.3748 -0.30  0.1290  3.168E-01  8.40E-03   0.00E+00  1.0052       -0.0011      0.0096     0.0000   -0.0153       -0.0061      0.0239     0.0000   -0.0058
  2.02  0.3748 -0.30  0.2165  1.550E-01  4.43E-03   0.00E+00  1.0080       -0.0325      0.0103     0.0000   -0.0241       -0.0076      0.0250     0.0000    0.0128
  2.02  0.3748 -0.30  0.3402  5.768E-02  2.25E-03   0.00E+00  0.9925       -0.0203      0.0146     0.0000   -0.0266        0.0369      0.0347     0.0000    0.0086
  2.02  0.3748 -0.26  0.0655  3.720E-01  1.64E-02   0.00E+00  1.0576       -0.0125      0.0163     0.0000   -0.0310        0.0177      0.0386     0.0000    0.0192
  2.02  0.3748 -0.26  0.1290  4.170E-01  1.08E-02   0.00E+00  0.9931       -0.0283      0.0095     0.0000   -0.0153        0.0053      0.0232     0.0000   -0.0014
  2.02  0.3748 -0.26  0.2165  1.797E-01  5.13E-03   0.00E+00  0.9995       -0.0161      0.0105     0.0000   -0.0215       -0.0033      0.0246     0.0000    0.0064
  2.02  0.3748 -0.26  0.3402  6.576E-02  2.36E-03   0.00E+00  0.9957       -0.0171      0.0137     0.0000   -0.0258        0.0148      0.0313     0.0000    0.0066
  2.02  0.3748 -0.22  0.0655  6.638E-01  3.25E-02   0.00E+00  1.0279        0.0158      0.0179     0.0000   -0.0291       -0.0098      0.0410     0.0000    0.0130
  2.02  0.3748 -0.22  0.1290  5.264E-01  2.08E-02   0.00E+00  0.9866        0.0058      0.0147     0.0000   -0.0156        0.0134      0.0347     0.0000    0.0033
  2.02  0.3748 -0.22  0.2165  2.015E-01  7.20E-03   0.00E+00  0.9920       -0.0147      0.0130     0.0000   -0.0200       -0.0516      0.0313     0.0000    0.0026
  2.02  0.3748 -0.22  0.3402  6.784E-02  2.41E-03   0.00E+00  1.0033       -0.0114      0.0134     0.0000   -0.0282       -0.0144      0.0304     0.0000    0.0137
  2.02  0.3748 -0.18  0.0655  8.383E-01  6.76E-02   0.00E+00  1.0062       -0.0041      0.0319     0.0000   -0.0243        0.1073      0.0620     0.0000    0.0070
  2.02  0.3748 -0.18  0.1290  4.634E-01  2.64E-02   0.00E+00  0.9830       -0.0114      0.0208     0.0000   -0.0158       -0.0183      0.0480     0.0000    0.0064
  2.02  0.3748 -0.18  0.2165  2.093E-01  1.19E-02   0.00E+00  0.9863       -0.0232      0.0216     0.0000   -0.0195       -0.0073      0.0496     0.0000    0.0014
  2.02  0.3748 -0.18  0.3402  7.643E-02  2.87E-03   0.00E+00  1.0107       -0.0227      0.0140     0.0000   -0.0311       -0.0182      0.0319     0.0000    0.0214
  2.02  0.3748 -0.18  0.5074  1.469E-02  9.93E-04   0.00E+00  1.0486       -0.0831      0.0260     0.0000   -0.0526        0.0445      0.0557     0.0000    0.0360
  2.02  0.3748 -0.14  0.0655  1.215E+00  3.32E-02   0.00E+00  0.9923        0.0025      0.0100     0.0000   -0.0205       -0.0359      0.0238     0.0000    0.0043
  2.02  0.3748 -0.14  0.1290  6.043E-01  1.50E-02   0.00E+00  0.9794       -0.0268      0.0092     0.0000   -0.0157       -0.0235      0.0217     0.0000    0.0078
  2.02  0.3748 -0.14  0.2165  2.162E-01  1.06E-02   0.00E+00  0.9822       -0.0393      0.0192     0.0000   -0.0195        0.0480      0.0422     0.0000    0.0013
  2.02  0.3748 -0.14  0.3402  9.089E-02  3.83E-03   0.00E+00  1.0126       -0.0290      0.0162     0.0000   -0.0321        0.0184      0.0351     0.0000    0.0243
  2.02  0.3748 -0.14  0.5074  2.078E-02  1.22E-03   0.00E+00  1.0831       -0.0439      0.0228     0.0000   -0.0533        0.0160      0.0525     0.0000    0.0377
  2.02  0.3748 -0.10  0.0655  1.590E+00  2.34E-02   0.00E+00  0.9834       -0.0129      0.0057     0.0000   -0.0175       -0.0034      0.0129     0.0000    0.0034
  2.02  0.3748 -0.10  0.1290  6.462E-01  1.09E-02   0.00E+00  0.9766       -0.0358      0.0066     0.0000   -0.0154       -0.0063      0.0149     0.0000    0.0079
  2.02  0.3748 -0.10  0.2165  2.080E-01  7.37E-03   0.00E+00  0.9786       -0.0383      0.0143     0.0000   -0.0195       -0.0168      0.0300     0.0000    0.0016
  2.02  0.3748 -0.10  0.3402  8.389E-02  4.43E-03   0.00E+00  1.0094       -0.0161      0.0204     0.0000   -0.0311        0.0150      0.0450     0.0000    0.0220
  2.02  0.3748 -0.10  0.5074  2.515E-02  1.37E-03   0.00E+00  1.0952       -0.0072      0.0216     0.0000   -0.0549        0.1411      0.0437     0.0000    0.0388
  2.02  0.3748 -0.06  0.0655  1.735E+00  2.13E-02   0.00E+00  0.9776       -0.0188      0.0050     0.0000   -0.0153       -0.0054      0.0103     0.0000    0.0030
  2.02  0.3748 -0.06  0.1290  6.418E-01  9.90E-03   0.00E+00  0.9733       -0.0305      0.0063     0.0000   -0.0148       -0.0027      0.0131     0.0000    0.0074
  2.02  0.3748 -0.06  0.2165  2.264E-01  5.77E-03   0.00E+00  0.9757       -0.0256      0.0099     0.0000   -0.0197       -0.0070      0.0207     0.0000    0.0021
  2.02  0.3748 -0.06  0.3402  8.987E-02  4.91E-03   0.00E+00  1.0031       -0.0027      0.0203     0.0000   -0.0288       -0.0146      0.0461     0.0000    0.0161
  2.02  0.3748 -0.06  0.5074  2.251E-02  1.23E-03   0.00E+00  1.0993       -0.0878      0.0210     0.0000   -0.0554        0.1139      0.0470     0.0000    0.0368
  2.02  0.3748 -0.02  0.0655  1.655E+00  2.08E-02   0.00E+00  0.9731       -0.0026      0.0051     0.0000   -0.0135        0.0106      0.0097     0.0000    0.0028
  2.02  0.3748 -0.02  0.1290  6.054E-01  8.96E-03   0.00E+00  0.9705       -0.0321      0.0059     0.0000   -0.0143        0.0058      0.0118     0.0000    0.0067
  2.02  0.3748 -0.02  0.2165  2.193E-01  4.81E-03   0.00E+00  0.9729       -0.0117      0.0082     0.0000   -0.0197       -0.0256      0.0181     0.0000    0.0026
  2.02  0.3748 -0.02  0.3402  8.838E-02  4.50E-03   0.00E+00  0.9960       -0.0499      0.0193     0.0000   -0.0261        0.0049      0.0432     0.0000    0.0086
  2.02  0.3748 -0.02  0.5074  2.493E-02  1.34E-03   0.00E+00  1.0975       -0.0408      0.0215     0.0000   -0.0544        0.1201      0.0444     0.0000    0.0313
  2.02  0.3748  0.02  0.1290  5.823E-01  9.07E-03   0.00E+00  0.9679       -0.0191      0.0062     0.0000   -0.0138       -0.0001      0.0123     0.0000    0.0057
  2.02  0.3748  0.02  0.2165  2.172E-01  4.58E-03   0.00E+00  0.9700       -0.0116      0.0080     0.0000   -0.0197       -0.0179      0.0171     0.0000    0.0032
  2.02  0.3748  0.02  0.3402  7.876E-02  4.05E-03   0.00E+00  0.9890       -0.0020      0.0198     0.0000   -0.0237        0.0592      0.0412     0.0000    0.0006
  2.02  0.3748  0.02  0.5074  2.643E-02  1.47E-03   0.00E+00  1.0916       -0.0380      0.0217     0.0000   -0.0521        0.0805      0.0460     0.0000    0.0225
  2.02  0.3748  0.06  0.1290  5.596E-01  1.05E-02   0.00E+00  0.9653        0.0123      0.0078     0.0000   -0.0136        0.0222      0.0141     0.0000    0.0046
  2.02  0.3748  0.06  0.2165  2.089E-01  4.56E-03   0.00E+00  0.9671        0.0153      0.0084     0.0000   -0.0195       -0.0091      0.0173     0.0000    0.0040
  2.02  0.3748  0.06  0.3402  7.093E-02  3.56E-03   0.00E+00  0.9848       -0.0437      0.0204     0.0000   -0.0226        0.0156      0.0431     0.0000   -0.0054
  2.02  0.3748  0.10  0.0049  2.899E+00  1.62E-01   0.00E+00  0.9655       -0.0131      0.0183     0.0000   -0.0035        0.0158      0.0388     0.0000    0.0001
  2.02  0.3748  0.10  0.2165  2.052E-01  5.00E-03   0.00E+00  0.9647        0.0012      0.0103     0.0000   -0.0191       -0.0046      0.0191     0.0000    0.0052
  2.02  0.3748  0.10  0.3402  7.566E-02  3.82E-03   0.00E+00  0.9838        0.0035      0.0207     0.0000   -0.0232        0.0283      0.0396     0.0000   -0.0077
  2.02  0.3748  0.14  0.0049  3.110E+00  1.22E-01   0.00E+00  0.9615        0.0166      0.0124     0.0000   -0.0030        0.0217      0.0306     0.0000    0.0000
  2.02  0.3748  0.18  0.0049  1.777E+00  4.65E-02   0.00E+00  0.9575       -0.0022      0.0085     0.0000   -0.0029       -0.0014      0.0227     0.0000    0.0002
  2.02  0.3748  0.22  0.0049  1.591E+00  4.10E-02   0.00E+00  0.9533        0.0049      0.0084     0.0000   -0.0028       -0.0426      0.0216     0.0000    0.0002
  2.02  0.3748  0.26  0.0049  8.953E-01  2.55E-02   0.00E+00  0.9485        0.0188      0.0098     0.0000   -0.0026       -0.0041      0.0247     0.0000    0.0002
  2.02  0.3748  0.30  0.0049  7.230E-01  2.47E-02   0.00E+00  0.9452        0.0109      0.0119     0.0000   -0.0022       -0.0400      0.0299     0.0000    0.0003
  2.02  0.3748  0.34  0.0049  6.181E-01  2.49E-02   0.00E+00  0.9445        0.0054      0.0145     0.0000   -0.0023        0.0007      0.0359     0.0000   -0.0001
  2.02  0.3748  0.34  0.0259  4.350E-01  1.98E-02   0.00E+00  0.9453        0.0283      0.0129     0.0000   -0.0057       -0.0347      0.0336     0.0000    0.0006
  2.02  0.3748  0.38  0.0049  3.758E-01  1.63E-02   0.00E+00  0.9411        0.0376      0.0161     0.0000   -0.0024        0.0649      0.0366     0.0000    0.0003
  2.02  0.3748  0.38  0.0259  3.270E-01  1.23E-02   0.00E+00  0.9429        0.0363      0.0112     0.0000   -0.0056       -0.0218      0.0287     0.0000    0.0005
  2.02  0.3748  0.42  0.0049  3.248E-01  1.30E-02   0.00E+00  0.9402        0.0260      0.0141     0.0000   -0.0023       -0.0526      0.0343     0.0000    0.0000
  2.02  0.3748  0.42  0.0259  2.760E-01  8.88E-03   0.00E+00  0.9423        0.0221      0.0102     0.0000   -0.0055       -0.0311      0.0251     0.0000    0.0001
  2.02  0.3748  0.46  0.0049  2.544E-01  9.78E-03   0.00E+00  0.9418        0.0114      0.0138     0.0000   -0.0023       -0.0404      0.0345     0.0000    0.0001
  2.02  0.3748  0.46  0.0259  2.030E-01  6.26E-03   0.00E+00  0.9436        0.0239      0.0099     0.0000   -0.0064       -0.0437      0.0250     0.0000   -0.0003
  2.02  0.3748  0.50  0.0049  1.945E-01  8.18E-03   0.00E+00  0.9425        0.0273      0.0154     0.0000   -0.0032        0.0154      0.0373     0.0000    0.0003
  2.02  0.3748  0.50  0.0259  1.503E-01  5.03E-03   0.00E+00  0.9425        0.0501      0.0104     0.0000   -0.0081       -0.1076      0.0257     0.0000    0.0013
  2.02  0.3748  0.54  0.0049  1.234E-01  6.52E-03   0.00E+00  0.9418        0.0117      0.0195     0.0000   -0.0034       -0.0341      0.0481     0.0000    0.0004
  2.02  0.3748  0.54  0.0259  1.099E-01  4.52E-03   0.00E+00  0.9418        0.0918      0.0111     0.0000   -0.0100       -0.2575      0.0282     0.0000    0.0002
  2.02  0.3748  0.58  0.0049  1.178E-01  8.56E-03   0.00E+00  0.9459        0.0462      0.0237     0.0000   -0.0049       -0.1115      0.0568     0.0000    0.0007
  2.02  0.3748  0.58  0.0259  9.679E-02  5.95E-03   0.00E+00  0.9481        0.0382      0.0174     0.0000   -0.0116       -0.1889      0.0470     0.0000    0.0022
  2.02  0.3748  0.70  0.0259  1.309E-01  1.96E-02   0.00E+00  1.3787        0.1390      0.0391     0.0000   -0.0245       -0.2309      0.1036     0.0000   -0.0058
  2.02  0.4134 -0.54  0.1290  7.727E-02  9.38E-03   0.00E+00  1.0320       -0.0449      0.0563     0.0000   -0.0150       -0.1143      0.1401     0.0000    0.0281
  2.02  0.4134 -0.50  0.1290  1.068E-01  8.37E-03   0.00E+00  1.0908       -0.0328      0.0303     0.0000   -0.0238       -0.0612      0.0765     0.0000    0.0520
  2.02  0.4134 -0.46  0.1290  1.052E-01  6.79E-03   0.00E+00  1.1495       -0.0230      0.0247     0.0000   -0.0415       -0.0253      0.0651     0.0000    0.0903
  2.02  0.4134 -0.46  0.2165  8.334E-02  5.41E-03   0.00E+00  0.9456       -0.0475      0.0251     0.0000   -0.0189        0.0984      0.0627     0.0000    0.0200
  2.02  0.4134 -0.42  0.1290  1.499E-01  7.59E-03   0.00E+00  1.1220       -0.0503      0.0188     0.0000   -0.0369       -0.0341      0.0472     0.0000    0.0518
  2.02  0.4134 -0.42  0.2165  1.054E-01  5.34E-03   0.00E+00  0.9748       -0.0220      0.0200     0.0000   -0.0183        0.1449      0.0459     0.0000    0.0193
  2.02  0.4134 -0.38  0.0655  8.564E-02  1.23E-02   0.00E+00  1.2948       -0.0756      0.0503     0.0000   -0.0258       -0.0091      0.1225     0.0000   -0.0588
  2.02  0.4134 -0.38  0.1290  1.831E-01  7.60E-03   0.00E+00  1.0628       -0.0275      0.0153     0.0000   -0.0276        0.0021      0.0380     0.0000    0.0075
  2.02  0.4134 -0.38  0.2165  1.200E-01  5.02E-03   0.00E+00  1.0012       -0.0270      0.0162     0.0000   -0.0271        0.0655      0.0400     0.0000    0.0407
  2.02  0.4134 -0.34  0.0655  1.001E-01  9.80E-03   0.00E+00  1.1586        0.0192      0.0363     0.0000   -0.0152       -0.0690      0.0841     0.0000   -0.0262
  2.02  0.4134 -0.34  0.1290  2.275E-01  7.86E-03   0.00E+00  1.0202       -0.0219      0.0128     0.0000   -0.0216       -0.0321      0.0312     0.0000   -0.0120
  2.02  0.4134 -0.34  0.2165  1.267E-01  4.71E-03   0.00E+00  1.0259       -0.0249      0.0139     0.0000   -0.0374       -0.0079      0.0341     0.0000    0.0570
  2.02  0.4134 -0.30  0.0655  2.080E-01  1.34E-02   0.00E+00  1.0707        0.0407      0.0235     0.0000   -0.0189       -0.0861      0.0555     0.0000    0.0020
  2.02  0.4134 -0.30  0.1290  2.578E-01  7.76E-03   0.00E+00  0.9915       -0.0279      0.0112     0.0000   -0.0165       -0.0441      0.0282     0.0000   -0.0152
  2.02  0.4134 -0.30  0.2165  1.472E-01  4.86E-03   0.00E+00  1.0134       -0.0606      0.0121     0.0000   -0.0327       -0.0402      0.0294     0.0000    0.0347
  2.02  0.4134 -0.30  0.3402  3.948E-02  2.32E-03   0.00E+00  1.0148       -0.0152      0.0232     0.0000   -0.0505        0.0566      0.0513     0.0000    0.0410
  2.02  0.4134 -0.26  0.0655  3.316E-01  1.48E-02   0.00E+00  1.0219        0.0091      0.0171     0.0000   -0.0252       -0.0370      0.0394     0.0000    0.0104
  2.02  0.4134 -0.26  0.1290  3.208E-01  8.46E-03   0.00E+00  0.9760       -0.0405      0.0099     0.0000   -0.0143       -0.0081      0.0241     0.0000   -0.0085
  2.02  0.4134 -0.26  0.2165  1.528E-01  4.62E-03   0.00E+00  0.9987       -0.0181      0.0113     0.0000   -0.0290       -0.0391      0.0279     0.0000    0.0171
  2.02  0.4134 -0.26  0.3402  4.846E-02  2.42E-03   0.00E+00  1.0255       -0.0302      0.0202     0.0000   -0.0370        0.0943      0.0442     0.0000    0.0062
  2.02  0.4134 -0.22  0.0655  5.649E-01  1.81E-02   0.00E+00  0.9965       -0.0042      0.0125     0.0000   -0.0254        0.0025      0.0290     0.0000    0.0109
  2.02  0.4134 -0.22  0.1290  3.735E-01  8.86E-03   0.00E+00  0.9666       -0.0137      0.0090     0.0000   -0.0137       -0.0133      0.0216     0.0000   -0.0014
  2.02  0.4134 -0.22  0.2165  1.548E-01  4.39E-03   0.00E+00  0.9844       -0.0249      0.0107     0.0000   -0.0253       -0.0548      0.0257     0.0000    0.0029
  2.02  0.4134 -0.22  0.3402  5.402E-02  2.47E-03   0.00E+00  1.0139       -0.0028      0.0183     0.0000   -0.0273        0.0896      0.0406     0.0000   -0.0142
  2.02  0.4134 -0.18  0.0655  8.418E-01  2.38E-02   0.00E+00  0.9784       -0.0270      0.0110     0.0000   -0.0225        0.0169      0.0257     0.0000    0.0060
  2.02  0.4134 -0.18  0.1290  4.170E-01  1.11E-02   0.00E+00  0.9612        0.0016      0.0104     0.0000   -0.0137        0.0305      0.0234     0.0000    0.0034
  2.02  0.4134 -0.18  0.2165  1.615E-01  4.83E-03   0.00E+00  0.9748       -0.0003      0.0117     0.0000   -0.0232       -0.0398      0.0276     0.0000   -0.0037
  2.02  0.4134 -0.18  0.3402  6.128E-02  2.45E-03   0.00E+00  1.0078       -0.0406      0.0160     0.0000   -0.0235        0.0352      0.0351     0.0000   -0.0175
  2.02  0.4134 -0.14  0.0655  1.297E+00  4.79E-02   0.00E+00  0.9675       -0.0341      0.0145     0.0000   -0.0193       -0.0064      0.0335     0.0000    0.0033
  2.02  0.4134 -0.14  0.1290  4.488E-01  1.76E-02   0.00E+00  0.9577       -0.0319      0.0153     0.0000   -0.0139       -0.0513      0.0377     0.0000    0.0061
  2.02  0.4134 -0.14  0.2165  1.711E-01  5.95E-03   0.00E+00  0.9694       -0.0143      0.0140     0.0000   -0.0221       -0.0753      0.0312     0.0000   -0.0056
  2.02  0.4134 -0.14  0.3402  6.650E-02  2.52E-03   0.00E+00  1.0068       -0.0136      0.0155     0.0000   -0.0231        0.0767      0.0329     0.0000   -0.0138
  2.02  0.4134 -0.10  0.1290  4.410E-01  3.27E-02   0.00E+00  0.9550       -0.0171      0.0304     0.0000   -0.0139       -0.0029      0.0638     0.0000    0.0072
  2.02  0.4134 -0.10  0.2165  1.825E-01  8.11E-03   0.00E+00  0.9652       -0.0235      0.0190     0.0000   -0.0217        0.0739      0.0378     0.0000   -0.0056
  2.02  0.4134 -0.10  0.3402  7.253E-02  2.64E-03   0.00E+00  1.0070       -0.0085      0.0145     0.0000   -0.0240        0.0509      0.0320     0.0000   -0.0093
  2.02  0.4134 -0.06  0.0655  1.284E+00  3.74E-02   0.00E+00  0.9558       -0.0314      0.0124     0.0000   -0.0147       -0.0007      0.0246     0.0000    0.0018
  2.02  0.4134 -0.06  0.1290  4.426E-01  1.96E-02   0.00E+00  0.9526       -0.0349      0.0181     0.0000   -0.0138       -0.0105      0.0380     0.0000    0.0073
  2.02  0.4134 -0.06  0.2165  1.614E-01  9.19E-03   0.00E+00  0.9625       -0.0539      0.0230     0.0000   -0.0215        0.0238      0.0506     0.0000   -0.0049
  2.02  0.4134 -0.06  0.3402  7.514E-02  2.78E-03   0.00E+00  1.0066       -0.0218      0.0154     0.0000   -0.0245        0.1325      0.0301     0.0000   -0.0082
  2.02  0.4134 -0.02  0.0655  1.351E+00  2.86E-02   0.00E+00  0.9517        0.0136      0.0092     0.0000   -0.0132        0.0437      0.0159     0.0000    0.0018
  2.02  0.4134 -0.02  0.1290  4.249E-01  1.31E-02   0.00E+00  0.9507       -0.0318      0.0132     0.0000   -0.0135        0.0133      0.0250     0.0000    0.0070
  2.02  0.4134 -0.02  0.2165  1.562E-01  1.03E-02   0.00E+00  0.9602        0.0202      0.0256     0.0000   -0.0217        0.0537      0.0526     0.0000   -0.0040
  2.02  0.4134 -0.02  0.3402  7.856E-02  2.95E-03   0.00E+00  1.0055       -0.0266      0.0151     0.0000   -0.0242        0.0511      0.0317     0.0000   -0.0114
  2.02  0.4134  0.02  0.1290  4.266E-01  1.14E-02   0.00E+00  0.9492       -0.0134      0.0116     0.0000   -0.0131        0.0029      0.0212     0.0000    0.0065
  2.02  0.4134  0.02  0.2165  1.561E-01  9.61E-03   0.00E+00  0.9582       -0.0225      0.0252     0.0000   -0.0220        0.0437      0.0508     0.0000   -0.0029
  2.02  0.4134  0.06  0.2165  1.526E-01  9.82E-03   0.00E+00  0.9561        0.0584      0.0259     0.0000   -0.0225        0.0024      0.0512     0.0000   -0.0014
  2.02  0.4134  0.06  0.3402  7.952E-02  3.93E-03   0.00E+00  1.0052        0.0245      0.0211     0.0000   -0.0237        0.1066      0.0377     0.0000   -0.0265
  2.02  0.4134  0.10  0.0049  2.533E+00  9.48E-02   0.00E+00  0.9448       -0.0066      0.0135     0.0000   -0.0035        0.0319      0.0288     0.0000    0.0002
  2.02  0.4134  0.10  0.2165  1.281E-01  9.83E-03   0.00E+00  0.9541        0.0061      0.0361     0.0000   -0.0228       -0.0340      0.0651     0.0000    0.0009
  2.02  0.4134  0.10  0.3402  8.291E-02  4.46E-03   0.00E+00  1.0085        0.0218      0.0231     0.0000   -0.0253        0.0768      0.0422     0.0000   -0.0337
  2.02  0.4134  0.14  0.0049  2.246E+00  6.91E-02   0.00E+00  0.9421        0.0358      0.0099     0.0000   -0.0029       -0.0072      0.0244     0.0000   -0.0001
  2.02  0.4134  0.14  0.3402  6.813E-02  4.84E-03   0.00E+00  1.0146        0.0421      0.0309     0.0000   -0.0293        0.1133      0.0511     0.0000   -0.0370
  2.02  0.4134  0.18  0.0049  1.641E+00  5.15E-02   0.00E+00  0.9388        0.0191      0.0106     0.0000   -0.0028       -0.0061      0.0271     0.0000    0.0000
  2.02  0.4134  0.22  0.0049  1.291E+00  3.66E-02   0.00E+00  0.9357       -0.0013      0.0104     0.0000   -0.0027        0.0222      0.0259     0.0000    0.0001
  2.02  0.4134  0.26  0.0049  8.688E-01  2.59E-02   0.00E+00  0.9327        0.0310      0.0109     0.0000   -0.0028       -0.0080      0.0273     0.0000    0.0002
  2.02  0.4134  0.26  0.0259  5.988E-01  2.30E-02   0.00E+00  0.9327        0.0319      0.0113     0.0000   -0.0063        0.0302      0.0281     0.0000    0.0011
  2.02  0.4134  0.30  0.0049  6.050E-01  1.89E-02   0.00E+00  0.9296        0.0273      0.0114     0.0000   -0.0027       -0.0290      0.0283     0.0000    0.0003
  2.02  0.4134  0.30  0.0259  4.828E-01  1.58E-02   0.00E+00  0.9312        0.0298      0.0101     0.0000   -0.0057        0.0393      0.0258     0.0000    0.0016
  2.02  0.4134  0.34  0.0049  4.534E-01  1.52E-02   0.00E+00  0.9275        0.0133      0.0125     0.0000   -0.0023       -0.0160      0.0303     0.0000    0.0004
  2.02  0.4134  0.34  0.0259  3.491E-01  1.05E-02   0.00E+00  0.9310        0.0107      0.0095     0.0000   -0.0048       -0.0307      0.0254     0.0000    0.0004
  2.02  0.4134  0.38  0.0049  3.439E-01  1.22E-02   0.00E+00  0.9292        0.0218      0.0130     0.0000   -0.0021       -0.0450      0.0315     0.0000   -0.0001
  2.02  0.4134  0.38  0.0259  2.793E-01  8.08E-03   0.00E+00  0.9315        0.0289      0.0093     0.0000   -0.0057       -0.0373      0.0241     0.0000    0.0004
  2.02  0.4134  0.42  0.0049  2.571E-01  1.03E-02   0.00E+00  0.9282       -0.0127      0.0154     0.0000   -0.0022        0.0342      0.0358     0.0000    0.0004
  2.02  0.4134  0.42  0.0259  2.192E-01  6.71E-03   0.00E+00  0.9306        0.0319      0.0101     0.0000   -0.0057       -0.0636      0.0262     0.0000   -0.0004
  2.02  0.4134  0.46  0.0049  1.795E-01  8.64E-03   0.00E+00  0.9307        0.0509      0.0175     0.0000   -0.0025       -0.0472      0.0419     0.0000   -0.0002
  2.02  0.4134  0.46  0.0259  1.549E-01  5.61E-03   0.00E+00  0.9345        0.0504      0.0128     0.0000   -0.0064        0.0076      0.0326     0.0000    0.0000
  2.02  0.4134  0.50  0.0049  1.246E-01  8.26E-03   0.00E+00  0.9360        0.0592      0.0250     0.0000   -0.0022        0.0486      0.0584     0.0000    0.0002
  2.02  0.4134  0.50  0.0259  1.238E-01  6.41E-03   0.00E+00  0.9449        0.1145      0.0163     0.0000   -0.0062       -0.0945      0.0429     0.0000   -0.0016
  2.02  0.4134  0.54  0.0049  9.723E-02  1.08E-02   0.00E+00  0.9559        0.0709      0.0381     0.0000   -0.0030       -0.1372      0.0934     0.0000   -0.0003
  2.02  0.4134  0.54  0.0259  8.791E-02  1.04E-02   0.00E+00  0.9653        0.0749      0.0299     0.0000   -0.0094       -0.3762      0.0779     0.0000   -0.0016
  2.02  0.4134  0.62  0.0259  1.088E-01  1.52E-02   0.00E+00  1.0486        0.0367      0.0553     0.0000   -0.0186       -0.1616      0.1350     0.0000    0.0002
  2.02  0.4134  0.62  0.0655  6.240E-02  6.70E-03   0.00E+00  1.0817        0.0806      0.0343     0.0000   -0.0244       -0.0809      0.0878     0.0000   -0.0110
  2.02  0.4537 -0.46  0.1290  1.057E-01  8.44E-03   0.00E+00  1.2211        0.0429      0.0316     0.0000   -0.0325        0.0151      0.0798     0.0000    0.1330
  2.02  0.4537 -0.42  0.1290  1.465E-01  8.50E-03   0.00E+00  1.2025        0.0304      0.0222     0.0000   -0.0656       -0.0183      0.0530     0.0000    0.1065
  2.02  0.4537 -0.38  0.1290  1.800E-01  8.56E-03   0.00E+00  1.1103       -0.0156      0.0171     0.0000   -0.0508       -0.0879      0.0424     0.0000    0.0152
  2.02  0.4537 -0.34  0.0655  9.586E-02  1.00E-02   0.00E+00  1.1879       -0.0022      0.0387     0.0000   -0.0112       -0.1527      0.0958     0.0000   -0.0312
  2.02  0.4537 -0.34  0.1290  1.927E-01  7.98E-03   0.00E+00  1.0400       -0.0211      0.0167     0.0000   -0.0317        0.0586      0.0396     0.0000   -0.0279
  2.02  0.4537 -0.34  0.2165  1.142E-01  5.86E-03   0.00E+00  1.0035       -0.0354      0.0199     0.0000   -0.0293        0.0301      0.0492     0.0000    0.0699
  2.02  0.4537 -0.30  0.0655  1.634E-01  1.19E-02   0.00E+00  1.0591       -0.0069      0.0291     0.0000   -0.0171       -0.0412      0.0707     0.0000   -0.0052
  2.02  0.4537 -0.30  0.1290  2.283E-01  7.93E-03   0.00E+00  0.9941        0.0006      0.0137     0.0000   -0.0184        0.0130      0.0326     0.0000   -0.0317
  2.02  0.4537 -0.30  0.2165  1.211E-01  5.12E-03   0.00E+00  1.0339       -0.0458      0.0167     0.0000   -0.0521        0.0450      0.0420     0.0000    0.0828
  2.02  0.4537 -0.26  0.0655  2.455E-01  1.26E-02   0.00E+00  0.9972       -0.0642      0.0201     0.0000   -0.0220       -0.0453      0.0479     0.0000    0.0045
  2.02  0.4537 -0.26  0.1290  2.336E-01  7.55E-03   0.00E+00  0.9690       -0.0042      0.0127     0.0000   -0.0130        0.0011      0.0304     0.0000   -0.0180
  2.02  0.4537 -0.26  0.2165  1.209E-01  4.62E-03   0.00E+00  1.0253       -0.0357      0.0151     0.0000   -0.0525       -0.0117      0.0363     0.0000    0.0509
  2.02  0.4537 -0.22  0.0655  4.465E-01  1.65E-02   0.00E+00  0.9699       -0.0155      0.0151     0.0000   -0.0234        0.0209      0.0356     0.0000    0.0069
  2.02  0.4537 -0.22  0.1290  2.848E-01  8.13E-03   0.00E+00  0.9541       -0.0215      0.0112     0.0000   -0.0114       -0.0192      0.0271     0.0000   -0.0055
  2.02  0.4537 -0.22  0.2165  1.224E-01  4.40E-03   0.00E+00  1.0049       -0.0406      0.0148     0.0000   -0.0441        0.0367      0.0334     0.0000    0.0156
  2.02  0.4537 -0.18  0.0655  6.488E-01  1.86E-02   0.00E+00  0.9557       -0.0224      0.0118     0.0000   -0.0214        0.0266      0.0280     0.0000    0.0052
  2.02  0.4537 -0.18  0.1290  3.004E-01  7.89E-03   0.00E+00  0.9446       -0.0151      0.0105     0.0000   -0.0114       -0.0075      0.0249     0.0000    0.0018
  2.02  0.4537 -0.18  0.2165  1.326E-01  4.46E-03   0.00E+00  0.9863       -0.0287      0.0141     0.0000   -0.0354       -0.0166      0.0320     0.0000   -0.0076
  2.02  0.4537 -0.14  0.0655  8.943E-01  2.04E-02   0.00E+00  0.9460       -0.0298      0.0094     0.0000   -0.0186       -0.0137      0.0220     0.0000    0.0027
  2.02  0.4537 -0.14  0.1290  3.213E-01  8.12E-03   0.00E+00  0.9390        0.0017      0.0105     0.0000   -0.0121       -0.0183      0.0245     0.0000    0.0054
  2.02  0.4537 -0.14  0.2165  1.327E-01  4.60E-03   0.00E+00  0.9754       -0.0316      0.0153     0.0000   -0.0301        0.0558      0.0313     0.0000   -0.0169
  2.02  0.4537 -0.10  0.0655  1.055E+00  2.62E-02   0.00E+00  0.9401       -0.0358      0.0109     0.0000   -0.0163       -0.0007      0.0225     0.0000    0.0012
  2.02  0.4537 -0.10  0.1290  3.249E-01  9.62E-03   0.00E+00  0.9353       -0.0246      0.0130     0.0000   -0.0127        0.0440      0.0262     0.0000    0.0067
  2.02  0.4537 -0.10  0.2165  1.418E-01  4.57E-03   0.00E+00  0.9687       -0.0142      0.0138     0.0000   -0.0273        0.0221      0.0289     0.0000   -0.0193
  2.02  0.4537 -0.06  0.1290  3.602E-01  1.45E-02   0.00E+00  0.9330        0.0375      0.0173     0.0000   -0.0130        0.0228      0.0339     0.0000    0.0070
  2.02  0.4537 -0.06  0.2165  1.404E-01  4.52E-03   0.00E+00  0.9647        0.0004      0.0138     0.0000   -0.0261        0.1002      0.0264     0.0000   -0.0190
  2.02  0.4537 -0.02  0.2165  1.375E-01  5.00E-03   0.00E+00  0.9622       -0.0250      0.0162     0.0000   -0.0260        0.0725      0.0307     0.0000   -0.0177
  2.02  0.4537  0.02  0.1290  2.993E-01  3.03E-02   0.00E+00  0.9312       -0.0126      0.0470     0.0000   -0.0129        0.0953      0.0797     0.0000    0.0068
  2.02  0.4537  0.02  0.2165  1.519E-01  6.49E-03   0.00E+00  0.9607        0.0017      0.0194     0.0000   -0.0267        0.0560      0.0357     0.0000   -0.0158
  2.02  0.4537  0.06  0.2165  1.615E-01  8.86E-03   0.00E+00  0.9595        0.0205      0.0251     0.0000   -0.0281        0.1378      0.0406     0.0000   -0.0130
  2.02  0.4537  0.10  0.0049  2.155E+00  8.77E-02   0.00E+00  0.9246        0.0081      0.0148     0.0000   -0.0036        0.0285      0.0332     0.0000    0.0002
  2.02  0.4537  0.14  0.0049  1.493E+00  4.29E-02   0.00E+00  0.9221       -0.0053      0.0105     0.0000   -0.0028        0.0392      0.0263     0.0000    0.0000
  2.02  0.4537  0.18  0.0049  1.308E+00  3.93E-02   0.00E+00  0.9201        0.0323      0.0104     0.0000   -0.0025       -0.0687      0.0266     0.0000   -0.0002
  2.02  0.4537  0.22  0.0049  1.063E+00  2.92E-02   0.00E+00  0.9183        0.0129      0.0105     0.0000   -0.0026        0.0088      0.0265     0.0000    0.0000
  2.02  0.4537  0.26  0.0049  6.581E-01  1.90E-02   0.00E+00  0.9167        0.0141      0.0111     0.0000   -0.0027       -0.0057      0.0275     0.0000    0.0001
  2.02  0.4537  0.26  0.0259  4.671E-01  1.62E-02   0.00E+00  0.9175        0.0558      0.0107     0.0000   -0.0066        0.0339      0.0284     0.0000    0.0007
  2.02  0.4537  0.30  0.0049  5.128E-01  1.73E-02   0.00E+00  0.9154        0.0283      0.0131     0.0000   -0.0029       -0.0370      0.0328     0.0000    0.0002
  2.02  0.4537  0.30  0.0259  3.585E-01  1.23E-02   0.00E+00  0.9166        0.0390      0.0109     0.0000   -0.0069       -0.0452      0.0286     0.0000    0.0011
  2.02  0.4537  0.34  0.0049  3.285E-01  1.35E-02   0.00E+00  0.9137        0.0345      0.0164     0.0000   -0.0030        0.0351      0.0382     0.0000    0.0003
  2.02  0.4537  0.34  0.0259  2.591E-01  9.07E-03   0.00E+00  0.9164        0.0503      0.0122     0.0000   -0.0064        0.0359      0.0309     0.0000    0.0018
  2.02  0.4537  0.38  0.0049  2.518E-01  1.26E-02   0.00E+00  0.9123        0.0176      0.0195     0.0000   -0.0027        0.0137      0.0503     0.0000    0.0004
  2.02  0.4537  0.38  0.0259  2.072E-01  9.26E-03   0.00E+00  0.9204        0.0656      0.0149     0.0000   -0.0047       -0.0509      0.0401     0.0000    0.0012
  2.02  0.4537  0.42  0.0049  1.891E-01  1.35E-02   0.00E+00  0.9178        0.0521      0.0272     0.0000   -0.0016       -0.0830      0.0678     0.0000    0.0000
  2.02  0.4537  0.42  0.0259  1.478E-01  9.67E-03   0.00E+00  0.9270        0.1293      0.0221     0.0000   -0.0053        0.0189      0.0589     0.0000   -0.0004
  2.02  0.4537  0.46  0.0049  1.346E-01  1.59E-02   0.00E+00  0.9243        0.0413      0.0441     0.0000   -0.0017       -0.0501      0.1173     0.0000    0.0003
  2.02  0.4537  0.46  0.0259  1.039E-01  1.38E-02   0.00E+00  0.9323        0.0849      0.0418     0.0000   -0.0059       -0.1185      0.1107     0.0000   -0.0029
  2.02  0.4537  0.54  0.0259  9.695E-02  1.69E-02   0.00E+00  0.9890        0.1472      0.0570     0.0000   -0.0039       -0.0936      0.1576     0.0000   -0.0038
  2.02  0.4537  0.54  0.0655  9.218E-02  7.39E-03   0.00E+00  1.0769        0.0616      0.0225     0.0000   -0.0049       -0.2201      0.0599     0.0000   -0.0234
  2.02  0.4537  0.58  0.0259  7.906E-02  6.44E-03   0.00E+00  1.1044        0.1064      0.0276     0.0000   -0.0034       -0.1699      0.0743     0.0000   -0.0104
  2.02  0.4537  0.62  0.0049  8.757E-02  1.39E-02   0.00E+00  1.2295        0.0924      0.0413     0.0000   -0.0046       -0.3624      0.1102     0.0000   -0.0026
  2.02  0.4958 -0.38  0.0655  5.023E-02  9.16E-03   0.00E+00  1.5854        0.0185      0.0804     0.0000   -0.0119       -0.1139      0.2230     0.0000   -0.1024
  2.02  0.4958 -0.38  0.1290  1.259E-01  8.35E-03   0.00E+00  1.2825       -0.0076      0.0277     0.0000   -0.1014        0.0512      0.0666     0.0000    0.0326
  2.02  0.4958 -0.34  0.0655  8.313E-02  1.03E-02   0.00E+00  1.2366        0.0873      0.0474     0.0000   -0.0096       -0.2274      0.1228     0.0000   -0.0256
  2.02  0.4958 -0.34  0.1290  1.734E-01  8.36E-03   0.00E+00  1.1342       -0.0046      0.0199     0.0000   -0.0506        0.0286      0.0489     0.0000   -0.0610
  2.02  0.4958 -0.30  0.0655  1.488E-01  1.25E-02   0.00E+00  1.0557       -0.0548      0.0353     0.0000   -0.0204        0.0183      0.0851     0.0000   -0.0133
  2.02  0.4958 -0.30  0.1290  1.971E-01  8.21E-03   0.00E+00  1.0351        0.0046      0.0167     0.0000   -0.0195       -0.0318      0.0402     0.0000   -0.0621
  2.02  0.4958 -0.26  0.0655  2.090E-01  1.22E-02   0.00E+00  0.9805        0.0278      0.0244     0.0000   -0.0219       -0.0063      0.0580     0.0000   -0.0058
  2.02  0.4958 -0.26  0.1290  2.111E-01  7.91E-03   0.00E+00  0.9819       -0.0236      0.0156     0.0000   -0.0094        0.0309      0.0403     0.0000   -0.0299
  2.02  0.4958 -0.22  0.0655  3.473E-01  1.56E-02   0.00E+00  0.9497        0.0190      0.0191     0.0000   -0.0214        0.0212      0.0425     0.0000    0.0018
  2.02  0.4958 -0.22  0.1290  2.406E-01  8.23E-03   0.00E+00  0.9514        0.0058      0.0142     0.0000   -0.0083       -0.0094      0.0351     0.0000   -0.0077
  2.02  0.4958 -0.22  0.2165  8.578E-02  4.73E-03   0.00E+00  1.0627       -0.0555      0.0234     0.0000   -0.1101       -0.0648      0.0598     0.0000    0.0936
  2.02  0.4958 -0.18  0.0655  4.922E-01  1.72E-02   0.00E+00  0.9356       -0.0331      0.0144     0.0000   -0.0203       -0.0479      0.0343     0.0000    0.0039
  2.02  0.4958 -0.18  0.1290  2.542E-01  8.26E-03   0.00E+00  0.9329       -0.0551      0.0136     0.0000   -0.0098       -0.0052      0.0321     0.0000    0.0015
  2.02  0.4958 -0.18  0.2165  9.796E-02  5.11E-03   0.00E+00  1.0801        0.0007      0.0233     0.0000   -0.0827        0.1508      0.0462     0.0000    0.0284
  2.02  0.4958 -0.14  0.0655  6.347E-01  1.89E-02   0.00E+00  0.9275       -0.0363      0.0134     0.0000   -0.0183       -0.0075      0.0280     0.0000    0.0023
  2.02  0.4958 -0.14  0.1290  2.560E-01  8.16E-03   0.00E+00  0.9227       -0.0279      0.0144     0.0000   -0.0115        0.0531      0.0300     0.0000    0.0042
  2.02  0.4958 -0.14  0.2165  1.019E-01  5.03E-03   0.00E+00  1.0545       -0.0550      0.0232     0.0000   -0.0622        0.0533      0.0447     0.0000   -0.0178
  2.02  0.4958 -0.10  0.0655  7.757E-01  2.10E-02   0.00E+00  0.9217        0.0017      0.0123     0.0000   -0.0162       -0.0022      0.0241     0.0000    0.0003
  2.02  0.4958 -0.10  0.1290  2.581E-01  8.29E-03   0.00E+00  0.9171       -0.0059      0.0145     0.0000   -0.0128        0.0151      0.0293     0.0000    0.0047
  2.02  0.4958 -0.10  0.2165  1.083E-01  4.69E-03   0.00E+00  1.0349       -0.0096      0.0190     0.0000   -0.0493        0.0210      0.0396     0.0000   -0.0398
  2.02  0.4958 -0.06  0.1290  2.545E-01  8.72E-03   0.00E+00  0.9145        0.0158      0.0157     0.0000   -0.0136        0.0224      0.0300     0.0000    0.0047
  2.02  0.4958 -0.06  0.2165  1.100E-01  4.62E-03   0.00E+00  1.0235       -0.0033      0.0190     0.0000   -0.0428        0.0796      0.0372     0.0000   -0.0470
  2.02  0.4958 -0.02  0.1290  2.352E-01  9.56E-03   0.00E+00  0.9138        0.0174      0.0193     0.0000   -0.0140        0.0375      0.0348     0.0000    0.0047
  2.02  0.4958 -0.02  0.2165  1.081E-01  4.96E-03   0.00E+00  1.0177        0.0013      0.0214     0.0000   -0.0405        0.0498      0.0399     0.0000   -0.0475
  2.02  0.4958  0.02  0.2165  9.333E-02  5.86E-03   0.00E+00  1.0161       -0.0410      0.0340     0.0000   -0.0416        0.0278      0.0555     0.0000   -0.0443
  2.02  0.4958  0.14  0.0049  1.101E+00  8.02E-02   0.00E+00  0.9025        0.0090      0.0258     0.0000   -0.0028       -0.0355      0.0711     0.0000    0.0000
  2.02  0.4958  0.18  0.0049  1.059E+00  6.34E-02   0.00E+00  0.9007       -0.0014      0.0224     0.0000   -0.0022       -0.0146      0.0585     0.0000   -0.0003
  2.02  0.4958  0.22  0.0049  1.030E+00  5.18E-02   0.00E+00  0.9002        0.0181      0.0199     0.0000   -0.0021       -0.0028      0.0503     0.0000   -0.0004
  2.02  0.4958  0.26  0.0049  5.541E-01  2.95E-02   0.00E+00  0.9009        0.0278      0.0214     0.0000   -0.0024       -0.0396      0.0526     0.0000   -0.0002
  2.02  0.4958  0.26  0.0259  3.937E-01  3.03E-02   0.00E+00  0.9039        0.0510      0.0256     0.0000   -0.0065       -0.0113      0.0706     0.0000    0.0002
  2.02  0.4958  0.30  0.0049  4.193E-01  3.05E-02   0.00E+00  0.9027       -0.0038      0.0299     0.0000   -0.0028        0.0457      0.0710     0.0000    0.0000
  2.02  0.4958  0.30  0.0259  2.822E-01  2.64E-02   0.00E+00  0.9061        0.0154      0.0350     0.0000   -0.0074        0.0518      0.0904     0.0000    0.0006
  2.02  0.4958  0.34  0.0049  1.708E-01  2.18E-02   0.00E+00  0.9050        0.0171      0.0565     0.0000   -0.0033        0.2451      0.1099     0.0000    0.0002
  2.02  0.4958  0.34  0.0259  1.315E-01  2.12E-02   0.00E+00  0.9086       -0.0766      0.0654     0.0000   -0.0085        0.0752      0.1485     0.0000    0.0011
  2.02  0.4958  0.46  0.0259  1.466E-01  1.66E-02   0.00E+00  0.9500        0.0607      0.0409     0.0000   -0.0041       -0.2103      0.1016     0.0000   -0.0024
  2.02  0.4958  0.46  0.0655  1.089E-01  7.50E-03   0.00E+00  0.9819        0.0939      0.0217     0.0000   -0.0143       -0.1579      0.0553     0.0000   -0.0113
  2.02  0.4958  0.50  0.0049  2.193E-01  4.46E-02   0.00E+00  0.9537       -0.0089      0.0807     0.0000   -0.0002       -0.2380      0.2550     0.0000   -0.0004
  2.02  0.4958  0.50  0.0259  1.504E-01  1.13E-02   0.00E+00  0.9802        0.1206      0.0247     0.0000   -0.0064       -0.2923      0.0633     0.0000   -0.0073
  2.02  0.4958  0.50  0.0655  9.162E-02  6.18E-03   0.00E+00  1.0098        0.1440      0.0183     0.0000   -0.0052       -0.2674      0.0478     0.0000   -0.0180
  2.02  0.4958  0.54  0.0049  1.249E-01  1.71E-02   0.00E+00  1.0037        0.1514      0.0481     0.0000   -0.0022       -0.0165      0.1426     0.0000   -0.0010
  2.02  0.4958  0.54  0.0259  1.072E-01  7.56E-03   0.00E+00  1.0362        0.1439      0.0237     0.0000   -0.0038       -0.1739      0.0624     0.0000   -0.0075
  2.02  0.4958  0.58  0.0049  1.252E-01  2.33E-02   0.00E+00  1.0864        0.1755      0.0624     0.0000   -0.0002       -0.1441      0.1645     0.0000   -0.0023
  2.02  0.5397 -0.30  0.0655  1.103E-01  1.18E-02   0.00E+00  1.0788        0.1149      0.0448     0.0000   -0.0288        0.1083      0.1172     0.0000   -0.0333
  2.02  0.5397 -0.26  0.0655  1.471E-01  1.25E-02   0.00E+00  0.9801        0.0530      0.0367     0.0000   -0.0226       -0.0393      0.0959     0.0000   -0.0171
  2.02  0.5397 -0.26  0.1290  1.160E-01  7.32E-03   0.00E+00  1.0215       -0.0291      0.0274     0.0000   -0.0056        0.0685      0.0700     0.0000   -0.0455
  2.02  0.5397 -0.22  0.0655  2.399E-01  1.48E-02   0.00E+00  0.9378        0.0318      0.0270     0.0000   -0.0199        0.0183      0.0635     0.0000   -0.0041
  2.02  0.5397 -0.22  0.1290  1.401E-01  7.43E-03   0.00E+00  0.9556       -0.0315      0.0229     0.0000   -0.0090        0.0080      0.0574     0.0000   -0.0111
  2.02  0.5397 -0.18  0.0655  2.838E-01  1.46E-02   0.00E+00  0.9200        0.0255      0.0231     0.0000   -0.0192        0.0270      0.0520     0.0000    0.0017
  2.02  0.5397 -0.18  0.1290  1.616E-01  8.01E-03   0.00E+00  0.9226       -0.0144      0.0231     0.0000   -0.0138        0.1429      0.0477     0.0000   -0.0030
  2.02  0.5397 -0.14  0.1290  1.375E-01  7.16E-03   0.00E+00  0.9076        0.0030      0.0241     0.0000   -0.0162        0.1480      0.0474     0.0000   -0.0024
  2.02  0.5397 -0.10  0.1290  1.435E-01  7.47E-03   0.00E+00  0.9018        0.0224      0.0244     0.0000   -0.0168        0.1251      0.0454     0.0000   -0.0016
  2.02  0.5397 -0.06  0.1290  1.545E-01  8.28E-03   0.00E+00  0.8999       -0.0253      0.0271     0.0000   -0.0170        0.0764      0.0499     0.0000   -0.0009
  2.02  0.5397  0.06  0.0049  9.781E-01  8.20E-02   0.00E+00  0.8857       -0.0960      0.0369     0.0000   -0.0045       -0.0321      0.0789     0.0000    0.0002
  2.02  0.5397  0.10  0.0049  1.001E+00  5.90E-02   0.00E+00  0.8843        0.0238      0.0226     0.0000   -0.0035       -0.0529      0.0598     0.0000    0.0000
  2.02  0.5397  0.14  0.0049  7.370E-01  5.95E-02   0.00E+00  0.8826       -0.0303      0.0314     0.0000   -0.0028       -0.1821      0.0865     0.0000   -0.0002
  2.02  0.5397  0.30  0.0259  3.412E-01  2.89E-02   0.00E+00  0.9003        0.0137      0.0345     0.0000   -0.0078        0.1568      0.0866     0.0000    0.0000
  2.02  0.5397  0.34  0.0049  3.905E-01  8.71E-02   0.00E+00  0.8991       -0.1396      0.0889     0.0000   -0.0033        0.2247      0.1787     0.0000    0.0000
  2.02  0.5397  0.34  0.0259  2.704E-01  1.88E-02   0.00E+00  0.9105       -0.0165      0.0292     0.0000   -0.0100        0.0178      0.0708     0.0000    0.0000
  2.02  0.5397  0.38  0.0049  3.542E-01  5.34E-02   0.00E+00  0.9103        0.2087      0.0534     0.0000   -0.0044        0.1159      0.1511     0.0000    0.0001
  2.02  0.5397  0.38  0.0259  2.480E-01  1.43E-02   0.00E+00  0.9209        0.0518      0.0236     0.0000   -0.0129       -0.1240      0.0592     0.0000    0.0005
  2.02  0.5397  0.42  0.0049  2.542E-01  2.78E-02   0.00E+00  0.9207       -0.0502      0.0472     0.0000   -0.0058        0.0496      0.1176     0.0000    0.0003
  2.02  0.5397  0.42  0.0259  1.501E-01  8.00E-03   0.00E+00  0.9315        0.0198      0.0211     0.0000   -0.0140       -0.1512      0.0568     0.0000    0.0015
  2.02  0.5397  0.42  0.0655  9.390E-02  6.64E-03   0.00E+00  1.0364        0.0916      0.0186     0.0000   -0.0016       -0.2854      0.0520     0.0000   -0.0166
  2.02  0.5397  0.46  0.0049  1.925E-01  1.91E-02   0.00E+00  0.9290       -0.0141      0.0384     0.0000   -0.0059       -0.1623      0.0987     0.0000    0.0004
  2.02  0.5397  0.46  0.0259  1.778E-01  1.05E-02   0.00E+00  0.9639        0.1282      0.0204     0.0000   -0.0068       -0.3160      0.0546     0.0000    0.0022
  2.02  0.5397  0.50  0.0049  2.032E-01  2.50E-02   0.00E+00  0.9670        0.0200      0.0516     0.0000    0.0001       -0.1253      0.1456     0.0000    0.0002
  2.02  0.5855 -0.26  0.0655  7.151E-02  8.15E-03   0.00E+00  1.0094        0.0318      0.0496     0.0000   -0.0260       -0.0691      0.1293     0.0000   -0.0329
  2.02  0.5855  0.06  0.0049  8.514E-01  6.63E-02   0.00E+00  0.8655       -0.0686      0.0346     0.0000   -0.0041       -0.0428      0.0765     0.0000   -0.0001
  2.02  0.5855  0.10  0.0049  7.869E-01  3.59E-02   0.00E+00  0.8644        0.0156      0.0188     0.0000   -0.0033       -0.0263      0.0479     0.0000   -0.0003
  2.02  0.5855  0.14  0.0049  6.603E-01  2.62E-02   0.00E+00  0.8634        0.0492      0.0166     0.0000   -0.0029        0.0166      0.0433     0.0000   -0.0006
  2.02  0.5855  0.18  0.0049  6.298E-01  2.78E-02   0.00E+00  0.8621        0.0181      0.0187     0.0000   -0.0025       -0.0806      0.0496     0.0000   -0.0008
  2.02  0.5855  0.22  0.0049  5.549E-01  2.83E-02   0.00E+00  0.8625       -0.0090      0.0229     0.0000   -0.0018       -0.0066      0.0581     0.0000   -0.0012
  2.02  0.5855  0.22  0.0259  3.999E-01  1.66E-02   0.00E+00  0.8809       -0.0014      0.0157     0.0000   -0.0054       -0.0487      0.0406     0.0000   -0.0075
  2.02  0.5855  0.26  0.0049  4.692E-01  2.76E-02   0.00E+00  0.8680        0.0428      0.0252     0.0000   -0.0011        0.0336      0.0645     0.0000   -0.0016
  2.02  0.5855  0.26  0.0259  3.608E-01  1.46E-02   0.00E+00  0.8895       -0.0163      0.0156     0.0000   -0.0068       -0.0094      0.0450     0.0000   -0.0038
  2.02  0.5855  0.30  0.0049  4.502E-01  2.78E-02   0.00E+00  0.8807        0.0451      0.0262     0.0000   -0.0018       -0.0428      0.0740     0.0000   -0.0013
  2.02  0.5855  0.30  0.0259  2.832E-01  1.08E-02   0.00E+00  0.9052       -0.0140      0.0158     0.0000   -0.0088        0.0408      0.0433     0.0000   -0.0012
  2.02  0.5855  0.34  0.0049  3.848E-01  2.28E-02   0.00E+00  0.9006        0.0103      0.0250     0.0000   -0.0032       -0.0739      0.0638     0.0000   -0.0004
  2.02  0.5855  0.34  0.0259  2.447E-01  1.07E-02   0.00E+00  0.9299        0.0193      0.0191     0.0000   -0.0119        0.0093      0.0476     0.0000   -0.0011
  2.02  0.5855  0.38  0.0049  3.971E-01  2.79E-02   0.00E+00  0.9302        0.0247      0.0322     0.0000   -0.0048        0.0785      0.0790     0.0000   -0.0002
  2.02  0.5855  0.38  0.0259  2.421E-01  1.20E-02   0.00E+00  0.9629        0.0089      0.0204     0.0000   -0.0180       -0.1646      0.0564     0.0000   -0.0023
  2.02  0.5855  0.42  0.0049  2.305E-01  1.90E-02   0.00E+00  0.9703        0.0238      0.0355     0.0000   -0.0074       -0.0687      0.0907     0.0000   -0.0004
  2.02  0.5855  0.42  0.0259  1.073E-01  7.14E-03   0.00E+00  0.0000        0.0922      0.0234     0.0000    0.0000       -0.2699      0.0691     0.0000    0.0000
  2.02  0.5855  0.46  0.0049  1.581E-01  1.89E-02   0.00E+00  0.9555        0.0943      0.0502     0.0000   -0.0129        0.0592      0.1416     0.0000   -0.0006
  2.02  0.6334  0.10  0.0049  4.946E-01  2.89E-02   0.00E+00  0.8439       -0.0314      0.0250     0.0000   -0.0032       -0.0570      0.0677     0.0000   -0.0009
  2.02  0.6334  0.14  0.0049  4.509E-01  2.27E-02   0.00E+00  0.8433        0.0145      0.0233     0.0000   -0.0030        0.1231      0.0587     0.0000   -0.0013
  2.02  0.6334  0.18  0.0049  5.809E-01  2.88E-02   0.00E+00  0.8428       -0.0018      0.0236     0.0000   -0.0030        0.1076      0.0578     0.0000   -0.0019
  2.02  0.6334  0.18  0.0259  3.286E-01  1.73E-02   0.00E+00  0.8755       -0.0955      0.0238     0.0000   -0.0039       -0.0087      0.0572     0.0000   -0.0247
  2.02  0.6334  0.22  0.0049  4.227E-01  2.25E-02   0.00E+00  0.8431       -0.0193      0.0243     0.0000   -0.0026       -0.0476      0.0667     0.0000   -0.0028
  2.02  0.6334  0.22  0.0259  2.977E-01  1.46E-02   0.00E+00  0.8851       -0.0509      0.0204     0.0000   -0.0056       -0.0769      0.0532     0.0000   -0.0215
  2.02  0.6334  0.26  0.0049  4.296E-01  2.70E-02   0.00E+00  0.8501        0.0100      0.0274     0.0000   -0.0011       -0.0243      0.0723     0.0000   -0.0038
  2.02  0.6334  0.26  0.0259  2.813E-01  1.38E-02   0.00E+00  0.9019       -0.0592      0.0195     0.0000   -0.0086       -0.1296      0.0560     0.0000   -0.0132
  2.02  0.6334  0.30  0.0049  3.707E-01  2.69E-02   0.00E+00  0.8736       -0.0710      0.0316     0.0000   -0.0008        0.0118      0.0860     0.0000   -0.0042
  2.02  0.6334  0.30  0.0259  2.425E-01  1.35E-02   0.00E+00  0.9266       -0.0496      0.0227     0.0000   -0.0125       -0.1063      0.0654     0.0000   -0.0056
  2.02  0.6334  0.34  0.0049  3.651E-01  3.46E-02   0.00E+00  0.9159       -0.1001      0.0411     0.0000   -0.0033        0.0880      0.1091     0.0000   -0.0023
  2.02  0.6334  0.38  0.0049  2.632E-01  4.12E-02   0.00E+00  0.9503       -0.1167      0.0714     0.0000   -0.0064        0.3509      0.1425     0.0000   -0.0012
  2.02  0.6834  0.10  0.0049  4.343E-01  3.14E-02   0.00E+00  0.8195        0.0047      0.0324     0.0000   -0.0033       -0.0407      0.0881     0.0000   -0.0025
  2.02  0.6834  0.14  0.0049  5.144E-01  3.47E-02   0.00E+00  0.8198       -0.0627      0.0309     0.0000   -0.0035       -0.0477      0.0897     0.0000   -0.0034
  2.02  0.6834  0.18  0.0049  8.238E-01  6.93E-02   0.00E+00  0.8192       -0.0056      0.0418     0.0000   -0.0041        0.1322      0.1063     0.0000   -0.0050
  2.02  0.6834  0.18  0.0259  2.813E-01  2.90E-02   0.00E+00  0.8576        0.0303      0.0485     0.0000   -0.0048        0.1229      0.1069     0.0000   -0.0828
  2.02  0.6834  0.22  0.0049  3.182E-01  2.92E-02   0.00E+00  0.8164       -0.0486      0.0448     0.0000   -0.0046        0.0353      0.1124     0.0000   -0.0079
  2.02  0.6834  0.26  0.0049  3.396E-01  3.70E-02   0.00E+00  0.8109       -0.0250      0.0540     0.0000   -0.0037       -0.0383      0.1480     0.0000   -0.0124
  2.02  0.7355  0.10  0.0049  2.017E-01  2.89E-02   0.00E+00  0.7639       -0.0013      0.0653     0.0000   -0.0045       -0.1366      0.1911     0.0000   -0.0085
  2.37  0.2362 -0.62  0.3402  1.523E-01  2.27E-02   0.00E+00  1.0121       -0.0165      0.0230     0.0000   -0.0026        0.0131      0.1077     0.0000    0.0022
  2.37  0.2362 -0.58  0.1290  5.611E-01  9.82E-02   0.00E+00  1.1900       -0.0162      0.0289     0.0000   -0.0132        0.0191      0.1392     0.0000    0.0077
  2.37  0.2362 -0.58  0.2165  4.141E-01  4.89E-02   0.00E+00  1.0827       -0.0012      0.0195     0.0000   -0.0073        0.1239      0.0871     0.0000    0.0134
  2.37  0.2362 -0.58  0.3402  1.427E-01  2.02E-02   0.00E+00  1.0313       -0.0221      0.0237     0.0000   -0.0036        0.3632      0.1012     0.0000    0.0038
  2.37  0.2362 -0.54  0.1290  8.606E-01  1.04E-01   0.00E+00  1.2888       -0.0143      0.0207     0.0000   -0.0174        0.1533      0.0947     0.0000    0.0192
  2.37  0.2362 -0.54  0.2165  5.628E-01  5.28E-02   0.00E+00  1.1188       -0.0301      0.0146     0.0000   -0.0099       -0.0072      0.0704     0.0000    0.0134
  2.37  0.2362 -0.54  0.3402  2.289E-01  2.47E-02   0.00E+00  1.0527       -0.0113      0.0184     0.0000   -0.0054        0.2062      0.0796     0.0000    0.0075
  2.37  0.2362 -0.54  0.5074  6.894E-02  1.04E-02   0.00E+00  1.0170        0.0281      0.0214     0.0000   -0.0040       -0.0587      0.1040     0.0000    0.0040
  2.37  0.2362 -0.50  0.1290  1.211E+00  1.19E-01   0.00E+00  1.3355       -0.0055      0.0140     0.0000   -0.0113       -0.1578      0.0699     0.0000   -0.0102
  2.37  0.2362 -0.50  0.2165  7.626E-01  8.34E-02   0.00E+00  1.1571       -0.0426      0.0169     0.0000   -0.0124        0.0646      0.0877     0.0000    0.0139
  2.37  0.2362 -0.50  0.3402  2.788E-01  3.76E-02   0.00E+00  1.0757       -0.0672      0.0200     0.0000   -0.0077        0.1145      0.0944     0.0000    0.0128
  2.37  0.2362 -0.50  0.5074  8.359E-02  1.16E-02   0.00E+00  1.0324        0.0149      0.0222     0.0000   -0.0049        0.1054      0.1054     0.0000    0.0052
  2.37  0.2362 -0.46  0.7427  3.745E-02  6.00E-03   0.00E+00  1.0073        0.0093      0.0260     0.0000   -0.0048        0.1519      0.1238     0.0000    0.0051
  2.37  0.2362 -0.42  0.1290  2.474E+00  1.74E-01   0.00E+00  1.3101       -0.0030      0.0112     0.0000   -0.0051        0.0146      0.0578     0.0000   -0.0309
  2.37  0.2362 -0.42  0.2165  1.756E+00  8.71E-02   0.00E+00  1.2100       -0.0273      0.0078     0.0000   -0.0148        0.0130      0.0387     0.0000    0.0111
  2.37  0.2362 -0.42  0.3402  5.470E-01  3.62E-02   0.00E+00  1.1021       -0.0113      0.0106     0.0000   -0.0091        0.0771      0.0523     0.0000    0.0093
  2.37  0.2362 -0.38  0.1290  3.464E+00  1.47E-01   0.00E+00  1.2898       -0.0121      0.0066     0.0000   -0.0066       -0.0093      0.0320     0.0000   -0.0087
  2.37  0.2362 -0.38  0.2165  2.048E+00  8.37E-02   0.00E+00  1.1981       -0.0310      0.0062     0.0000   -0.0119        0.0162      0.0311     0.0000   -0.0021
  2.37  0.2362 -0.38  0.3402  7.967E-01  3.88E-02   0.00E+00  1.1035       -0.0086      0.0078     0.0000   -0.0086        0.1029      0.0376     0.0000    0.0053
  2.37  0.2362 -0.38  0.5074  2.397E-01  1.76E-02   0.00E+00  1.0659       -0.0051      0.0114     0.0000   -0.0075        0.0136      0.0539     0.0000    0.0087
  2.37  0.2362 -0.34  0.0655  1.727E+00  2.41E-01   0.00E+00  2.6354       -0.0255      0.0220     0.0000   -0.0798       -0.0810      0.1056     0.0000    0.1652
  2.37  0.2362 -0.34  0.1290  4.973E+00  2.22E-01   0.00E+00  1.2674       -0.0104      0.0073     0.0000   -0.0090        0.0509      0.0345     0.0000    0.0130
  2.37  0.2362 -0.34  0.2165  2.223E+00  1.53E-01   0.00E+00  1.1812       -0.0262      0.0099     0.0000   -0.0101       -0.0560      0.0500     0.0000   -0.0068
  2.37  0.2362 -0.34  0.3402  8.633E-01  5.45E-02   0.00E+00  1.1021       -0.0337      0.0285     0.0000   -0.0081        0.0470      0.0582     0.0000    0.0032
  2.37  0.2362 -0.34  0.5074  3.088E-01  1.87E-02   0.00E+00  1.0724       -0.0173      0.0099     0.0000   -0.0080        0.1416      0.0442     0.0000    0.0092
  2.37  0.2362 -0.30  0.0655  3.402E+00  5.22E-01   0.00E+00  3.0017       -0.0333      0.0245     0.0000   -0.0910        0.1071      0.1235     0.0000    0.1701
  2.37  0.2362 -0.30  0.1290  5.705E+00  2.30E-01   0.00E+00  1.2401       -0.0070      0.0061     0.0000   -0.0113        0.0197      0.0306     0.0000    0.0231
  2.37  0.2362 -0.30  0.2165  3.260E+00  1.09E-01   0.00E+00  1.1638       -0.0034      0.0053     0.0000   -0.0092        0.0665      0.0267     0.0000   -0.0065
  2.37  0.2362 -0.30  0.3402  1.136E+00  5.89E-02   0.00E+00  1.0988       -0.0099      0.0082     0.0000   -0.0076        0.0626      0.0419     0.0000    0.0023
  2.37  0.2362 -0.30  0.5074  3.381E-01  2.44E-02   0.00E+00  1.0750       -0.0100      0.0114     0.0000   -0.0082        0.0500      0.0570     0.0000    0.0090
  2.37  0.2362 -0.30  0.7427  9.020E-02  9.96E-03   0.00E+00  1.0469        0.0487      0.0175     0.0000   -0.0076        0.1828      0.0822     0.0000    0.0092
  2.37  0.2362 -0.26  0.0655  5.631E+00  2.89E-01   0.00E+00  2.6282       -0.0245      0.0078     0.0000   -0.0812        0.0041      0.0382     0.0000    0.1131
  2.37  0.2362 -0.26  0.1290  8.378E+00  1.96E-01   0.00E+00  1.2085       -0.0027      0.0036     0.0000   -0.0121        0.0249      0.0180     0.0000    0.0227
  2.37  0.2362 -0.26  0.2165  3.823E+00  9.52E-02   0.00E+00  1.1474        0.0040      0.0040     0.0000   -0.0088        0.0700      0.0201     0.0000   -0.0045
  2.37  0.2362 -0.26  0.3402  1.391E+00  4.50E-02   0.00E+00  1.0946       -0.0253      0.0052     0.0000   -0.0071        0.0686      0.0251     0.0000    0.0017
  2.37  0.2362 -0.26  0.5074  3.888E-01  2.79E-02   0.00E+00  1.0748       -0.0105      0.0122     0.0000   -0.0081        0.2027      0.0518     0.0000    0.0083
  2.37  0.2362 -0.26  0.7427  1.024E-01  9.03E-03   0.00E+00  1.0505        0.0203      0.0149     0.0000   -0.0079        0.2618      0.0583     0.0000    0.0093
  2.37  0.2362 -0.22  0.0655  1.020E+01  3.17E-01   0.00E+00  1.9781        0.0073      0.0047     0.0000   -0.0598        0.0520      0.0238     0.0000    0.0545
  2.37  0.2362 -0.22  0.1290  1.052E+01  1.99E-01   0.00E+00  1.1775        0.0035      0.0030     0.0000   -0.0113        0.0336      0.0149     0.0000    0.0182
  2.37  0.2362 -0.22  0.2165  4.340E+00  9.56E-02   0.00E+00  1.1323       -0.0144      0.0036     0.0000   -0.0085        0.0706      0.0177     0.0000   -0.0021
  2.37  0.2362 -0.22  0.3402  1.446E+00  4.32E-02   0.00E+00  1.0894       -0.0223      0.0046     0.0000   -0.0068        0.0185      0.0236     0.0000    0.0012
  2.37  0.2362 -0.22  0.5074  5.103E-01  2.55E-02   0.00E+00  1.0723       -0.0143      0.0082     0.0000   -0.0078        0.1089      0.0388     0.0000    0.0072
  2.37  0.2362 -0.22  0.7427  1.117E-01  9.51E-03   0.00E+00  1.0515        0.0404      0.0136     0.0000   -0.0079        0.2309      0.0689     0.0000    0.0089
  2.37  0.2362 -0.18  0.0655  1.923E+01  3.96E-01   0.00E+00  1.5130        0.0070      0.0033     0.0000   -0.0374        0.0536      0.0158     0.0000    0.0245
  2.37  0.2362 -0.18  0.1290  1.273E+01  2.02E-01   0.00E+00  1.1509       -0.0001      0.0026     0.0000   -0.0097        0.0476      0.0127     0.0000    0.0133
  2.37  0.2362 -0.18  0.2165  4.976E+00  9.57E-02   0.00E+00  1.1183       -0.0145      0.0031     0.0000   -0.0082        0.0549      0.0152     0.0000    0.0003
  2.37  0.2362 -0.18  0.3402  1.712E+00  4.55E-02   0.00E+00  1.0851       -0.0121      0.0043     0.0000   -0.0067        0.0444      0.0201     0.0000    0.0008
  2.37  0.2362 -0.18  0.5074  5.290E-01  2.35E-02   0.00E+00  1.0678        0.0155      0.0067     0.0000   -0.0073        0.0484      0.0322     0.0000    0.0059
  2.37  0.2362 -0.18  0.7427  9.426E-02  9.51E-03   0.00E+00  1.0503       -0.0003      0.0159     0.0000   -0.0078        0.1361      0.0918     0.0000    0.0082
  2.37  0.2362 -0.14  0.0655  3.028E+01  4.38E-01   0.00E+00  1.2803       -0.0074      0.0024     0.0000   -0.0218        0.0256      0.0113     0.0000    0.0153
  2.37  0.2362 -0.14  0.1290  1.437E+01  1.95E-01   0.00E+00  1.1297       -0.0130      0.0022     0.0000   -0.0079        0.0329      0.0105     0.0000    0.0095
  2.37  0.2362 -0.14  0.2165  5.339E+00  9.31E-02   0.00E+00  1.1043       -0.0123      0.0027     0.0000   -0.0078       -0.0242      0.0132     0.0000    0.0032
  2.37  0.2362 -0.14  0.3402  1.877E+00  4.90E-02   0.00E+00  1.0816       -0.0060      0.0042     0.0000   -0.0068        0.0723      0.0200     0.0000    0.0011
  2.37  0.2362 -0.14  0.5074  5.310E-01  2.09E-02   0.00E+00  1.0625       -0.0162      0.0065     0.0000   -0.0068        0.1580      0.0303     0.0000    0.0046
  2.37  0.2362 -0.14  0.7427  1.064E-01  9.70E-03   0.00E+00  1.0468       -0.0043      0.0148     0.0000   -0.0074        0.0555      0.0663     0.0000    0.0074
  2.37  0.2362 -0.10  0.0259  4.325E+01  2.27E+00   0.00E+00  1.3793       -0.0032      0.0079     0.0000   -0.0090       -0.0390      0.0394     0.0000   -0.0064
  2.37  0.2362 -0.10  0.0655  3.868E+01  4.04E-01   0.00E+00  1.1747       -0.0111      0.0016     0.0000   -0.0128        0.0067      0.0081     0.0000    0.0106
  2.37  0.2362 -0.10  0.1290  1.485E+01  1.81E-01   0.00E+00  1.1129       -0.0124      0.0019     0.0000   -0.0065       -0.0012      0.0092     0.0000    0.0062
  2.37  0.2362 -0.10  0.2165  5.305E+00  9.33E-02   0.00E+00  1.0915       -0.0138      0.0028     0.0000   -0.0072        0.0021      0.0134     0.0000    0.0061
  2.37  0.2362 -0.10  0.3402  1.896E+00  4.71E-02   0.00E+00  1.0775       -0.0102      0.0038     0.0000   -0.0070        0.0431      0.0189     0.0000    0.0026
  2.37  0.2362 -0.10  0.5074  5.795E-01  2.14E-02   0.00E+00  1.0566       -0.0227      0.0058     0.0000   -0.0062        0.0259      0.0284     0.0000    0.0034
  2.37  0.2362 -0.10  0.7427  1.043E-01  8.86E-03   0.00E+00  1.0423       -0.0286      0.0138     0.0000   -0.0070        0.0820      0.0698     0.0000    0.0067
  2.37  0.2362 -0.06  0.0259  7.968E+01  1.37E+00   0.00E+00  1.1817       -0.0017      0.0027     0.0000   -0.0074       -0.0066      0.0128     0.0000   -0.0032
  2.37  0.2362 -0.06  0.0655  3.951E+01  3.68E-01   0.00E+00  1.1268       -0.0127      0.0015     0.0000   -0.0081        0.0028      0.0071     0.0000    0.0068
  2.37  0.2362 -0.06  0.1290  1.442E+01  1.76E-01   0.00E+00  1.0994       -0.0132      0.0019     0.0000   -0.0055       -0.0218      0.0092     0.0000    0.0026
  2.37  0.2362 -0.06  0.2165  5.210E+00  9.28E-02   0.00E+00  1.0779       -0.0109      0.0027     0.0000   -0.0059       -0.0005      0.0135     0.0000    0.0058
  2.37  0.2362 -0.06  0.3402  1.912E+00  4.61E-02   0.00E+00  1.0709       -0.0157      0.0038     0.0000   -0.0069       -0.0089      0.0183     0.0000    0.0046
  2.37  0.2362 -0.06  0.5074  5.375E-01  1.95E-02   0.00E+00  1.0505       -0.0246      0.0058     0.0000   -0.0058        0.0114      0.0283     0.0000    0.0026
  2.37  0.2362 -0.06  0.7427  9.234E-02  7.66E-03   0.00E+00  1.0366       -0.0779      0.0121     0.0000   -0.0066        0.0136      0.0610     0.0000    0.0057
  2.37  0.2362 -0.02  0.0259  8.156E+01  1.08E+00   0.00E+00  1.1256       -0.0020      0.0022     0.0000   -0.0054        0.0088      0.0091     0.0000   -0.0009
  2.37  0.2362 -0.02  0.0655  3.566E+01  3.48E-01   0.00E+00  1.1023       -0.0124      0.0016     0.0000   -0.0057       -0.0038      0.0072     0.0000    0.0046
  2.37  0.2362 -0.02  0.1290  1.325E+01  1.81E-01   0.00E+00  1.0857       -0.0101      0.0021     0.0000   -0.0051       -0.0159      0.0101     0.0000    0.0001
  2.37  0.2362 -0.02  0.2165  5.156E+00  8.82E-02   0.00E+00  1.0688       -0.0156      0.0027     0.0000   -0.0049       -0.0189      0.0129     0.0000    0.0025
  2.37  0.2362 -0.02  0.3402  1.820E+00  4.18E-02   0.00E+00  1.0605       -0.0221      0.0036     0.0000   -0.0062       -0.0178      0.0172     0.0000    0.0048
  2.37  0.2362 -0.02  0.5074  5.158E-01  1.85E-02   0.00E+00  1.0444       -0.0301      0.0058     0.0000   -0.0055        0.0063      0.0270     0.0000    0.0020
  2.37  0.2362 -0.02  0.7427  9.407E-02  7.25E-03   0.00E+00  1.0306       -0.0369      0.0124     0.0000   -0.0062       -0.0074      0.0569     0.0000    0.0049
  2.37  0.2362  0.02  0.0259  6.586E+01  9.94E-01   0.00E+00  1.1012        0.0022      0.0025     0.0000   -0.0041       -0.0069      0.0098     0.0000    0.0020
  2.37  0.2362  0.02  0.0655  2.906E+01  3.50E-01   0.00E+00  1.0868       -0.0081      0.0019     0.0000   -0.0042       -0.0120      0.0088     0.0000    0.0029
  2.37  0.2362  0.02  0.1290  1.151E+01  1.49E-01   0.00E+00  1.0728       -0.0123      0.0020     0.0000   -0.0048       -0.0254      0.0097     0.0000    0.0017
  2.37  0.2362  0.02  0.2165  4.800E+00  7.88E-02   0.00E+00  1.0636       -0.0131      0.0025     0.0000   -0.0047       -0.0336      0.0126     0.0000    0.0006
  2.37  0.2362  0.02  0.3402  1.680E+00  3.83E-02   0.00E+00  1.0496       -0.0191      0.0037     0.0000   -0.0052        0.0235      0.0173     0.0000    0.0034
  2.37  0.2362  0.02  0.5074  4.775E-01  1.72E-02   0.00E+00  1.0379       -0.0251      0.0060     0.0000   -0.0052        0.0561      0.0276     0.0000    0.0017
  2.37  0.2362  0.02  0.7427  1.078E-01  8.01E-03   0.00E+00  1.0248       -0.0162      0.0129     0.0000   -0.0058        0.1463      0.0538     0.0000    0.0042
  2.37  0.2362  0.06  0.0259  6.062E+01  1.55E+00   0.00E+00  1.0830        0.0013      0.0046     0.0000   -0.0028        0.0278      0.0143     0.0000    0.0015
  2.37  0.2362  0.06  0.0655  2.294E+01  2.84E-01   0.00E+00  1.0749       -0.0080      0.0020     0.0000   -0.0032       -0.0203      0.0092     0.0000    0.0007
  2.37  0.2362  0.06  0.1290  1.022E+01  1.38E-01   0.00E+00  1.0619       -0.0093      0.0021     0.0000   -0.0039       -0.0120      0.0100     0.0000    0.0021
  2.37  0.2362  0.06  0.2165  4.380E+00  7.40E-02   0.00E+00  1.0562       -0.0121      0.0027     0.0000   -0.0047       -0.0027      0.0126     0.0000    0.0014
  2.37  0.2362  0.06  0.3402  1.604E+00  3.80E-02   0.00E+00  1.0409       -0.0141      0.0039     0.0000   -0.0046        0.0406      0.0175     0.0000    0.0025
  2.37  0.2362  0.06  0.5074  4.573E-01  1.69E-02   0.00E+00  1.0313       -0.0158      0.0062     0.0000   -0.0049        0.0259      0.0279     0.0000    0.0018
  2.37  0.2362  0.06  0.7427  1.028E-01  7.75E-03   0.00E+00  1.0192       -0.0181      0.0132     0.0000   -0.0054        0.1139      0.0557     0.0000    0.0035
  2.37  0.2362  0.10  0.0655  1.834E+01  2.82E-01   0.00E+00  1.0619        0.0036      0.0026     0.0000   -0.0031        0.0041      0.0107     0.0000    0.0012
  2.37  0.2362  0.10  0.1290  8.546E+00  1.29E-01   0.00E+00  1.0557       -0.0012      0.0024     0.0000   -0.0035       -0.0246      0.0113     0.0000    0.0007
  2.37  0.2362  0.10  0.2165  3.731E+00  6.96E-02   0.00E+00  1.0455       -0.0070      0.0030     0.0000   -0.0043       -0.0020      0.0139     0.0000    0.0024
  2.37  0.2362  0.10  0.3402  1.469E+00  3.70E-02   0.00E+00  1.0336       -0.0129      0.0042     0.0000   -0.0041        0.0465      0.0189     0.0000    0.0020
  2.37  0.2362  0.10  0.5074  4.099E-01  1.64E-02   0.00E+00  1.0247       -0.0083      0.0068     0.0000   -0.0046       -0.0076      0.0304     0.0000    0.0018
  2.37  0.2362  0.10  0.7427  8.219E-02  6.43E-03   0.00E+00  1.0137       -0.0381      0.0134     0.0000   -0.0051        0.0844      0.0596     0.0000    0.0031
  2.37  0.2362  0.14  0.1290  7.124E+00  1.30E-01   0.00E+00  1.0466        0.0014      0.0031     0.0000   -0.0034        0.0122      0.0129     0.0000    0.0011
  2.37  0.2362  0.14  0.2165  3.406E+00  7.20E-02   0.00E+00  1.0358        0.0000      0.0036     0.0000   -0.0037        0.0062      0.0158     0.0000    0.0019
  2.37  0.2362  0.14  0.3402  1.250E+00  3.54E-02   0.00E+00  1.0268       -0.0068      0.0048     0.0000   -0.0038        0.0180      0.0210     0.0000    0.0017
  2.37  0.2362  0.14  0.5074  3.875E-01  1.62E-02   0.00E+00  1.0183       -0.0075      0.0069     0.0000   -0.0042       -0.0226      0.0312     0.0000    0.0017
  2.37  0.2362  0.14  0.7427  8.825E-02  6.78E-03   0.00E+00  1.0083       -0.0296      0.0134     0.0000   -0.0047        0.0684      0.0582     0.0000    0.0027
  2.37  0.2362  0.18  0.1290  5.759E+00  1.38E-01   0.00E+00  1.0361        0.0048      0.0042     0.0000   -0.0030        0.0337      0.0156     0.0000    0.0015
  2.37  0.2362  0.18  0.2165  2.734E+00  6.67E-02   0.00E+00  1.0280        0.0005      0.0042     0.0000   -0.0033        0.0257      0.0173     0.0000    0.0016
  2.37  0.2362  0.18  0.3402  1.020E+00  3.14E-02   0.00E+00  1.0202       -0.0083      0.0053     0.0000   -0.0036        0.0056      0.0232     0.0000    0.0014
  2.37  0.2362  0.18  0.5074  3.354E-01  1.49E-02   0.00E+00  1.0123       -0.0105      0.0076     0.0000   -0.0040        0.0118      0.0331     0.0000    0.0016
  2.37  0.2362  0.18  0.7427  7.226E-02  6.11E-03   0.00E+00  1.0028       -0.0293      0.0146     0.0000   -0.0044        0.0660      0.0646     0.0000    0.0023
  2.37  0.2362  0.22  0.2165  2.237E+00  6.20E-02   0.00E+00  1.0214        0.0049      0.0047     0.0000   -0.0030        0.0176      0.0188     0.0000    0.0013
  2.37  0.2362  0.22  0.3402  9.198E-01  2.95E-02   0.00E+00  1.0140       -0.0041      0.0054     0.0000   -0.0034        0.0080      0.0230     0.0000    0.0013
  2.37  0.2362  0.22  0.5074  3.081E-01  1.33E-02   0.00E+00  1.0066       -0.0083      0.0074     0.0000   -0.0037        0.0402      0.0312     0.0000    0.0014
  2.37  0.2362  0.22  0.7427  7.975E-02  6.46E-03   0.00E+00  0.9974       -0.0277      0.0136     0.0000   -0.0041       -0.0178      0.0630     0.0000    0.0019
  2.37  0.2362  0.26  0.2165  1.744E+00  6.27E-02   0.00E+00  1.0150       -0.0002      0.0064     0.0000   -0.0028       -0.0439      0.0245     0.0000    0.0011
  2.37  0.2362  0.26  0.3402  7.904E-01  2.68E-02   0.00E+00  1.0084       -0.0036      0.0057     0.0000   -0.0032        0.0402      0.0235     0.0000    0.0011
  2.37  0.2362  0.26  0.5074  2.636E-01  1.21E-02   0.00E+00  1.0009       -0.0175      0.0079     0.0000   -0.0035        0.0437      0.0345     0.0000    0.0012
  2.37  0.2362  0.30  0.3402  5.827E-01  2.45E-02   0.00E+00  1.0030       -0.0103      0.0075     0.0000   -0.0030        0.0044      0.0305     0.0000    0.0010
  2.37  0.2362  0.30  0.5074  2.004E-01  1.02E-02   0.00E+00  0.9957       -0.0246      0.0085     0.0000   -0.0033        0.0198      0.0360     0.0000    0.0010
  2.37  0.2362  0.30  0.7427  7.649E-02  7.07E-03   0.00E+00  0.9869       -0.0479      0.0165     0.0000   -0.0036        0.0670      0.0751     0.0000    0.0011
  2.37  0.2362  0.34  0.5074  1.889E-01  1.04E-02   0.00E+00  0.9901       -0.0433      0.0091     0.0000   -0.0030       -0.0326      0.0439     0.0000    0.0007
  2.37  0.2362  0.34  0.7427  5.895E-02  6.19E-03   0.00E+00  0.9808       -0.0287      0.0181     0.0000   -0.0033       -0.0428      0.0840     0.0000    0.0006
  2.37  0.2362  0.42  0.7427  4.415E-02  5.05E-03   0.00E+00  0.9686       -0.0458      0.0196     0.0000   -0.0029        0.0583      0.0895     0.0000   -0.0005
  2.37  0.2686 -0.70  0.2165  3.334E-02  4.62E-03   0.00E+00  0.9476       -0.0327      0.0348     0.0000   -0.0035       -0.0142      0.1137     0.0000    0.0013
  2.37  0.2686 -0.66  0.1290  8.762E-02  1.05E-02   0.00E+00  1.0075       -0.0104      0.0281     0.0000   -0.0068       -0.1476      0.0892     0.0000    0.0057
  2.37  0.2686 -0.66  0.2165  5.626E-02  5.42E-03   0.00E+00  0.9768       -0.0202      0.0256     0.0000   -0.0039        0.0976      0.0738     0.0000    0.0021
  2.37  0.2686 -0.66  0.3402  2.850E-02  2.59E-03   0.00E+00  0.9391       -0.0653      0.0227     0.0000   -0.0048       -0.0047      0.0686     0.0000    0.0026
  2.37  0.2686 -0.62  0.1290  1.399E-01  1.18E-02   0.00E+00  1.0495       -0.0238      0.0210     0.0000   -0.0132       -0.0279      0.0625     0.0000    0.0164
  2.37  0.2686 -0.62  0.2165  8.862E-02  6.36E-03   0.00E+00  1.0032       -0.0399      0.0196     0.0000   -0.0063        0.1388      0.0561     0.0000    0.0065
  2.37  0.2686 -0.62  0.3402  4.586E-02  3.09E-03   0.00E+00  0.9709       -0.0251      0.0172     0.0000   -0.0059        0.0280      0.0539     0.0000    0.0040
  2.37  0.2686 -0.62  0.5074  1.420E-02  1.45E-03   0.00E+00  0.9010       -0.0516      0.0267     0.0000   -0.0061        0.0618      0.0809     0.0000    0.0039
  2.37  0.2686 -0.58  0.1290  1.677E-01  1.12E-02   0.00E+00  1.0944       -0.0227      0.0164     0.0000   -0.0192       -0.0385      0.0500     0.0000    0.0224
  2.37  0.2686 -0.58  0.2165  1.240E-01  6.48E-03   0.00E+00  1.0338       -0.0219      0.0139     0.0000   -0.0110        0.0500      0.0420     0.0000    0.0142
  2.37  0.2686 -0.58  0.3402  4.743E-02  2.94E-03   0.00E+00  0.9949       -0.0416      0.0160     0.0000   -0.0079        0.0589      0.0487     0.0000    0.0069
  2.37  0.2686 -0.58  0.5074  1.760E-02  1.40E-03   0.00E+00  0.9495        0.0027      0.0205     0.0000   -0.0075        0.0160      0.0642     0.0000    0.0060
  2.37  0.2686 -0.54  0.1290  2.655E-01  1.29E-02   0.00E+00  1.1689       -0.0093      0.0119     0.0000   -0.0305       -0.0546      0.0375     0.0000    0.0398
  2.37  0.2686 -0.54  0.2165  1.860E-01  7.52E-03   0.00E+00  1.0598       -0.0236      0.0105     0.0000   -0.0147        0.0331      0.0313     0.0000    0.0174
  2.37  0.2686 -0.54  0.3402  7.836E-02  3.73E-03   0.00E+00  1.0227       -0.0409      0.0120     0.0000   -0.0124        0.0103      0.0365     0.0000    0.0159
  2.37  0.2686 -0.54  0.5074  2.528E-02  1.63E-03   0.00E+00  0.9791       -0.0247      0.0174     0.0000   -0.0096        0.1851      0.0491     0.0000    0.0090
  2.37  0.2686 -0.50  0.1290  3.850E-01  1.46E-02   0.00E+00  1.1884       -0.0124      0.0098     0.0000   -0.0237        0.0039      0.0295     0.0000    0.0015
  2.37  0.2686 -0.50  0.2165  2.682E-01  8.75E-03   0.00E+00  1.1026       -0.0399      0.0081     0.0000   -0.0233       -0.0063      0.0250     0.0000    0.0334
  2.37  0.2686 -0.50  0.3402  9.460E-02  3.92E-03   0.00E+00  1.0462       -0.0318      0.0108     0.0000   -0.0162        0.0676      0.0329     0.0000    0.0207
  2.37  0.2686 -0.50  0.5074  3.063E-02  1.69E-03   0.00E+00  1.0015       -0.0031      0.0140     0.0000   -0.0118        0.0489      0.0426     0.0000    0.0117
  2.37  0.2686 -0.50  0.7427  7.189E-03  8.44E-04   0.00E+00  0.9238        0.0166      0.0304     0.0000   -0.0093        0.0408      0.1222     0.0000    0.0087
  2.37  0.2686 -0.46  0.1290  4.785E-01  1.98E-02   0.00E+00  1.1924        0.0199      0.0102     0.0000   -0.0156       -0.0619      0.0331     0.0000   -0.0188
  2.37  0.2686 -0.46  0.2165  2.873E-01  1.59E-02   0.00E+00  1.1255       -0.0275      0.0145     0.0000   -0.0258        0.0661      0.0450     0.0000    0.0286
  2.37  0.2686 -0.46  0.3402  1.060E-01  6.61E-03   0.00E+00  1.0553       -0.0404      0.0158     0.0000   -0.0162        0.0059      0.0475     0.0000    0.0150
  2.37  0.2686 -0.46  0.5074  3.779E-02  2.15E-03   0.00E+00  1.0220       -0.0088      0.0145     0.0000   -0.0147        0.0222      0.0442     0.0000    0.0161
  2.37  0.2686 -0.46  0.7427  1.230E-02  9.22E-04   0.00E+00  0.9628       -0.0177      0.0209     0.0000   -0.0115        0.2007      0.0594     0.0000    0.0118
  2.37  0.2686 -0.42  0.1290  7.226E-01  4.94E-02   0.00E+00  1.1920       -0.0272      0.0148     0.0000   -0.0121       -0.1731      0.0474     0.0000   -0.0134
  2.37  0.2686 -0.42  0.2165  5.406E-01  2.21E-02   0.00E+00  1.1192       -0.0457      0.0101     0.0000   -0.0212        0.0024      0.0313     0.0000    0.0086
  2.37  0.2686 -0.42  0.3402  2.086E-01  1.08E-02   0.00E+00  1.0664       -0.0474      0.0130     0.0000   -0.0174        0.0777      0.0414     0.0000    0.0148
  2.37  0.2686 -0.42  0.5074  4.039E-02  3.52E-03   0.00E+00  1.0421        0.0423      0.0216     0.0000   -0.0182        0.0042      0.0742     0.0000    0.0222
  2.37  0.2686 -0.42  0.7427  1.674E-02  1.04E-03   0.00E+00  0.9894       -0.0060      0.0166     0.0000   -0.0141        0.1406      0.0502     0.0000    0.0157
  2.37  0.2686 -0.38  0.0655  4.367E-01  6.66E-02   0.00E+00  1.5222        0.0383      0.0413     0.0000   -0.0382        0.0440      0.1116     0.0000    0.0562
  2.37  0.2686 -0.38  0.1290  9.740E-01  2.31E-02   0.00E+00  1.1790       -0.0488      0.0058     0.0000   -0.0136       -0.0252      0.0184     0.0000   -0.0026
  2.37  0.2686 -0.38  0.2165  5.744E-01  1.18E-02   0.00E+00  1.1143       -0.0385      0.0052     0.0000   -0.0185        0.0288      0.0161     0.0000    0.0008
  2.37  0.2686 -0.38  0.3402  2.250E-01  5.74E-03   0.00E+00  1.0784       -0.0280      0.0065     0.0000   -0.0195        0.0581      0.0199     0.0000    0.0186
  2.37  0.2686 -0.38  0.5074  7.343E-02  3.73E-03   0.00E+00  1.0587       -0.0168      0.0130     0.0000   -0.0213        0.0970      0.0408     0.0000    0.0274
  2.37  0.2686 -0.38  0.7427  1.350E-02  1.05E-03   0.00E+00  1.0101        0.0159      0.0222     0.0000   -0.0166        0.4025      0.0541     0.0000    0.0193
  2.37  0.2686 -0.34  0.0655  7.408E-01  4.02E-02   0.00E+00  1.7022       -0.0074      0.0151     0.0000   -0.0761        0.0926      0.0425     0.0000    0.1291
  2.37  0.2686 -0.34  0.1290  1.306E+00  2.18E-02   0.00E+00  1.1636       -0.0215      0.0042     0.0000   -0.0173        0.0072      0.0133     0.0000    0.0086
  2.37  0.2686 -0.34  0.2165  6.619E-01  1.17E-02   0.00E+00  1.1096       -0.0205      0.0044     0.0000   -0.0171        0.0102      0.0136     0.0000    0.0001
  2.37  0.2686 -0.34  0.3402  2.498E-01  5.14E-03   0.00E+00  1.0850       -0.0312      0.0053     0.0000   -0.0208        0.0821      0.0161     0.0000    0.0211
  2.37  0.2686 -0.34  0.5074  7.900E-02  2.61E-03   0.00E+00  1.0694       -0.0108      0.0085     0.0000   -0.0229        0.0722      0.0268     0.0000    0.0290
  2.37  0.2686 -0.34  0.7427  1.810E-02  1.57E-03   0.00E+00  1.0256        0.0406      0.0229     0.0000   -0.0186        0.1053      0.0677     0.0000    0.0218
  2.37  0.2686 -0.30  0.0655  1.068E+00  4.17E-02   0.00E+00  1.7528       -0.0177      0.0097     0.0000   -0.0948        0.0117      0.0304     0.0000    0.1257
  2.37  0.2686 -0.30  0.1290  1.597E+00  2.92E-02   0.00E+00  1.1511       -0.0161      0.0046     0.0000   -0.0202        0.0192      0.0146     0.0000    0.0184
  2.37  0.2686 -0.30  0.2165  7.737E-01  1.59E-02   0.00E+00  1.1041       -0.0207      0.0053     0.0000   -0.0165        0.0536      0.0167     0.0000    0.0020
  2.37  0.2686 -0.30  0.3402  2.856E-01  6.42E-03   0.00E+00  1.0848       -0.0154      0.0058     0.0000   -0.0205        0.0458      0.0176     0.0000    0.0200
  2.37  0.2686 -0.30  0.5074  9.394E-02  2.52E-03   0.00E+00  1.0726       -0.0019      0.0071     0.0000   -0.0230        0.1032      0.0209     0.0000    0.0267
  2.37  0.2686 -0.30  0.7427  2.736E-02  1.79E-03   0.00E+00  1.0360        0.0284      0.0171     0.0000   -0.0198        0.0876      0.0512     0.0000    0.0222
  2.37  0.2686 -0.30  1.0741  4.739E-03  6.63E-04   0.00E+00  0.9457       -0.0510      0.0391     0.0000   -0.0127        0.2357      0.1183     0.0000    0.0140
  2.37  0.2686 -0.26  0.0655  1.732E+00  5.51E-02   0.00E+00  1.5740       -0.0319      0.0084     0.0000   -0.0794        0.0735      0.0246     0.0000    0.0649
  2.37  0.2686 -0.26  0.1290  2.296E+00  3.16E-02   0.00E+00  1.1376       -0.0070      0.0035     0.0000   -0.0212        0.0450      0.0110     0.0000    0.0231
  2.37  0.2686 -0.26  0.2165  1.063E+00  1.49E-02   0.00E+00  1.0973       -0.0149      0.0036     0.0000   -0.0161        0.0255      0.0110     0.0000    0.0041
  2.37  0.2686 -0.26  0.3402  3.792E-01  7.39E-03   0.00E+00  1.0806       -0.0182      0.0050     0.0000   -0.0195        0.0405      0.0152     0.0000    0.0174
  2.37  0.2686 -0.26  0.5074  1.050E-01  2.92E-03   0.00E+00  1.0716       -0.0078      0.0074     0.0000   -0.0222        0.0835      0.0218     0.0000    0.0233
  2.37  0.2686 -0.26  0.7427  2.899E-02  1.50E-03   0.00E+00  1.0422        0.0187      0.0139     0.0000   -0.0202        0.1827      0.0394     0.0000    0.0212
  2.37  0.2686 -0.22  0.0655  3.051E+00  4.80E-02   0.00E+00  1.3606        0.0089      0.0040     0.0000   -0.0548        0.0620      0.0121     0.0000    0.0229
  2.37  0.2686 -0.22  0.1290  2.795E+00  2.59E-02   0.00E+00  1.1213       -0.0045      0.0024     0.0000   -0.0200        0.0327      0.0074     0.0000    0.0220
  2.37  0.2686 -0.22  0.2165  1.172E+00  1.24E-02   0.00E+00  1.0894       -0.0158      0.0027     0.0000   -0.0157        0.0379      0.0084     0.0000    0.0055
  2.37  0.2686 -0.22  0.3402  4.492E-01  6.71E-03   0.00E+00  1.0744       -0.0354      0.0039     0.0000   -0.0182        0.0795      0.0118     0.0000    0.0148
  2.37  0.2686 -0.22  0.5074  1.237E-01  3.41E-03   0.00E+00  1.0679       -0.0161      0.0073     0.0000   -0.0211        0.0597      0.0213     0.0000    0.0200
  2.37  0.2686 -0.22  0.7427  3.272E-02  1.34E-03   0.00E+00  1.0442        0.0166      0.0107     0.0000   -0.0201        0.1509      0.0331     0.0000    0.0192
  2.37  0.2686 -0.22  1.0741  9.582E-03  1.11E-03   0.00E+00  0.9900       -0.0481      0.0322     0.0000   -0.0149        0.2757      0.0742     0.0000    0.0157
  2.37  0.2686 -0.18  0.0655  5.300E+00  5.08E-02   0.00E+00  1.2182        0.0041      0.0024     0.0000   -0.0357        0.0166      0.0075     0.0000    0.0100
  2.37  0.2686 -0.18  0.1290  3.370E+00  2.50E-02   0.00E+00  1.1037       -0.0020      0.0019     0.0000   -0.0177        0.0289      0.0059     0.0000    0.0179
  2.37  0.2686 -0.18  0.2165  1.322E+00  1.20E-02   0.00E+00  1.0815       -0.0203      0.0023     0.0000   -0.0152        0.0316      0.0072     0.0000    0.0062
  2.37  0.2686 -0.18  0.3402  4.608E-01  6.17E-03   0.00E+00  1.0668       -0.0195      0.0036     0.0000   -0.0167        0.0566      0.0104     0.0000    0.0120
  2.37  0.2686 -0.18  0.5074  1.468E-01  3.53E-03   0.00E+00  1.0622       -0.0187      0.0062     0.0000   -0.0198        0.0954      0.0188     0.0000    0.0172
  2.37  0.2686 -0.18  0.7427  3.114E-02  1.19E-03   0.00E+00  1.0431       -0.0054      0.0099     0.0000   -0.0195        0.1223      0.0301     0.0000    0.0168
  2.37  0.2686 -0.18  1.0741  7.507E-03  1.07E-03   0.00E+00  0.9988       -0.0417      0.0421     0.0000   -0.0155        0.3509      0.0953     0.0000    0.0157
  2.37  0.2686 -0.14  0.0655  8.146E+00  5.49E-02   0.00E+00  1.1424       -0.0034      0.0018     0.0000   -0.0242        0.0251      0.0053     0.0000    0.0081
  2.37  0.2686 -0.14  0.1290  3.854E+00  2.47E-02   0.00E+00  1.0887       -0.0052      0.0017     0.0000   -0.0153        0.0219      0.0051     0.0000    0.0137
  2.37  0.2686 -0.14  0.2165  1.403E+00  1.18E-02   0.00E+00  1.0732       -0.0139      0.0022     0.0000   -0.0146        0.0243      0.0066     0.0000    0.0064
  2.37  0.2686 -0.14  0.3402  4.959E-01  6.07E-03   0.00E+00  1.0587       -0.0125      0.0031     0.0000   -0.0151        0.0378      0.0094     0.0000    0.0084
  2.37  0.2686 -0.14  0.5074  1.521E-01  3.16E-03   0.00E+00  1.0547       -0.0120      0.0054     0.0000   -0.0182        0.1047      0.0165     0.0000    0.0142
  2.37  0.2686 -0.14  0.7427  3.342E-02  1.21E-03   0.00E+00  1.0398        0.0174      0.0092     0.0000   -0.0186        0.0623      0.0281     0.0000    0.0144
  2.37  0.2686 -0.14  1.0741  4.537E-03  7.47E-04   0.00E+00  1.0028       -0.0844      0.0406     0.0000   -0.0156        0.2964      0.1081     0.0000    0.0150
  2.37  0.2686 -0.10  0.0259  1.227E+01  2.78E-01   0.00E+00  1.1749       -0.0016      0.0059     0.0000   -0.0214        0.0031      0.0177     0.0000    0.0018
  2.37  0.2686 -0.10  0.0655  1.023E+01  5.14E-02   0.00E+00  1.1029       -0.0074      0.0013     0.0000   -0.0173        0.0083      0.0040     0.0000    0.0074
  2.37  0.2686 -0.10  0.1290  4.004E+00  2.32E-02   0.00E+00  1.0773       -0.0086      0.0015     0.0000   -0.0134        0.0027      0.0045     0.0000    0.0102
  2.37  0.2686 -0.10  0.2165  1.456E+00  1.20E-02   0.00E+00  1.0649       -0.0216      0.0021     0.0000   -0.0138        0.0063      0.0063     0.0000    0.0064
  2.37  0.2686 -0.10  0.3402  5.084E-01  5.85E-03   0.00E+00  1.0513       -0.0084      0.0029     0.0000   -0.0138        0.0487      0.0090     0.0000    0.0050
  2.37  0.2686 -0.10  0.5074  1.530E-01  2.91E-03   0.00E+00  1.0460       -0.0285      0.0048     0.0000   -0.0164        0.0371      0.0147     0.0000    0.0108
  2.37  0.2686 -0.10  0.7427  3.348E-02  1.21E-03   0.00E+00  1.0346       -0.0121      0.0094     0.0000   -0.0176        0.0447      0.0280     0.0000    0.0124
  2.37  0.2686 -0.06  0.0259  2.180E+01  1.81E-01   0.00E+00  1.1020        0.0033      0.0022     0.0000   -0.0142        0.0085      0.0061     0.0000    0.0033
  2.37  0.2686 -0.06  0.0655  1.050E+01  4.69E-02   0.00E+00  1.0807       -0.0139      0.0011     0.0000   -0.0130       -0.0106      0.0034     0.0000    0.0065
  2.37  0.2686 -0.06  0.1290  3.922E+00  2.30E-02   0.00E+00  1.0672       -0.0155      0.0015     0.0000   -0.0119       -0.0035      0.0045     0.0000    0.0075
  2.37  0.2686 -0.06  0.2165  1.457E+00  1.19E-02   0.00E+00  1.0566       -0.0142      0.0020     0.0000   -0.0129       -0.0085      0.0062     0.0000    0.0066
  2.37  0.2686 -0.06  0.3402  5.046E-01  5.77E-03   0.00E+00  1.0462       -0.0182      0.0030     0.0000   -0.0133        0.0181      0.0088     0.0000    0.0037
  2.37  0.2686 -0.06  0.5074  1.543E-01  2.76E-03   0.00E+00  1.0368       -0.0331      0.0047     0.0000   -0.0146        0.0478      0.0139     0.0000    0.0074
  2.37  0.2686 -0.06  0.7427  3.085E-02  1.14E-03   0.00E+00  1.0287       -0.0433      0.0097     0.0000   -0.0165        0.0456      0.0284     0.0000    0.0107
  2.37  0.2686 -0.06  1.0741  6.562E-03  6.95E-04   0.00E+00  1.0010       -0.0264      0.0301     0.0000   -0.0149        0.1613      0.0824     0.0000    0.0124
  2.37  0.2686 -0.02  0.0259  2.257E+01  1.51E-01   0.00E+00  1.0764        0.0068      0.0018     0.0000   -0.0094        0.0110      0.0044     0.0000    0.0012
  2.37  0.2686 -0.02  0.0655  9.642E+00  4.51E-02   0.00E+00  1.0664       -0.0088      0.0012     0.0000   -0.0103        0.0018      0.0035     0.0000    0.0055
  2.37  0.2686 -0.02  0.1290  3.639E+00  2.30E-02   0.00E+00  1.0583       -0.0107      0.0016     0.0000   -0.0108       -0.0139      0.0047     0.0000    0.0051
  2.37  0.2686 -0.02  0.2165  1.404E+00  1.13E-02   0.00E+00  1.0491       -0.0126      0.0021     0.0000   -0.0121       -0.0072      0.0061     0.0000    0.0068
  2.37  0.2686 -0.02  0.3402  4.911E-01  5.42E-03   0.00E+00  1.0420       -0.0260      0.0029     0.0000   -0.0133        0.0027      0.0086     0.0000    0.0043
  2.37  0.2686 -0.02  0.5074  1.482E-01  2.58E-03   0.00E+00  1.0289       -0.0360      0.0047     0.0000   -0.0132        0.0256      0.0136     0.0000    0.0050
  2.37  0.2686 -0.02  0.7427  2.957E-02  1.11E-03   0.00E+00  1.0221       -0.0225      0.0102     0.0000   -0.0155        0.0542      0.0283     0.0000    0.0089
  2.37  0.2686  0.02  0.0259  1.888E+01  1.49E-01   0.00E+00  1.0631        0.0146      0.0022     0.0000   -0.0069        0.0191      0.0047     0.0000    0.0014
  2.37  0.2686  0.02  0.0655  8.219E+00  4.66E-02   0.00E+00  1.0565       -0.0038      0.0015     0.0000   -0.0085        0.0008      0.0041     0.0000    0.0045
  2.37  0.2686  0.02  0.1290  3.361E+00  2.07E-02   0.00E+00  1.0495       -0.0125      0.0016     0.0000   -0.0099       -0.0128      0.0047     0.0000    0.0034
  2.37  0.2686  0.02  0.2165  1.354E+00  1.05E-02   0.00E+00  1.0418       -0.0205      0.0020     0.0000   -0.0111       -0.0095      0.0060     0.0000    0.0058
  2.37  0.2686  0.02  0.3402  4.783E-01  5.14E-03   0.00E+00  1.0365       -0.0318      0.0029     0.0000   -0.0130        0.0017      0.0082     0.0000    0.0056
  2.37  0.2686  0.02  0.5074  1.368E-01  2.41E-03   0.00E+00  1.0222       -0.0335      0.0048     0.0000   -0.0123        0.0408      0.0135     0.0000    0.0036
  2.37  0.2686  0.02  0.7427  2.779E-02  1.03E-03   0.00E+00  1.0148       -0.0363      0.0099     0.0000   -0.0144       -0.0030      0.0282     0.0000    0.0073
  2.37  0.2686  0.02  1.0741  5.895E-03  6.35E-04   0.00E+00  0.9919       -0.0734      0.0293     0.0000   -0.0138        0.0643      0.0906     0.0000    0.0096
  2.37  0.2686  0.06  0.0259  1.576E+01  2.32E-01   0.00E+00  1.0530        0.0106      0.0044     0.0000   -0.0055        0.0140      0.0081     0.0000    0.0017
  2.37  0.2686  0.06  0.0655  6.810E+00  4.12E-02   0.00E+00  1.0481        0.0002      0.0016     0.0000   -0.0071       -0.0010      0.0045     0.0000    0.0032
  2.37  0.2686  0.06  0.1290  2.986E+00  1.88E-02   0.00E+00  1.0411       -0.0109      0.0016     0.0000   -0.0091       -0.0210      0.0047     0.0000    0.0032
  2.37  0.2686  0.06  0.2165  1.251E+00  9.97E-03   0.00E+00  1.0353       -0.0181      0.0021     0.0000   -0.0103       -0.0137      0.0060     0.0000    0.0035
  2.37  0.2686  0.06  0.3402  4.496E-01  4.97E-03   0.00E+00  1.0291       -0.0229      0.0029     0.0000   -0.0123        0.0011      0.0084     0.0000    0.0066
  2.37  0.2686  0.06  0.5074  1.315E-01  2.30E-03   0.00E+00  1.0160       -0.0286      0.0047     0.0000   -0.0115        0.0066      0.0134     0.0000    0.0028
  2.37  0.2686  0.06  0.7427  2.692E-02  9.76E-04   0.00E+00  1.0076       -0.0428      0.0099     0.0000   -0.0134        0.0301      0.0290     0.0000    0.0058
  2.37  0.2686  0.06  1.0741  4.835E-03  5.22E-04   0.00E+00  0.9862       -0.1093      0.0288     0.0000   -0.0135        0.0778      0.0868     0.0000    0.0091
  2.37  0.2686  0.10  0.0655  5.578E+00  4.38E-02   0.00E+00  1.0397        0.0096      0.0022     0.0000   -0.0064        0.0119      0.0051     0.0000    0.0013
  2.37  0.2686  0.10  0.1290  2.576E+00  1.83E-02   0.00E+00  1.0340        0.0006      0.0019     0.0000   -0.0084       -0.0057      0.0052     0.0000    0.0037
  2.37  0.2686  0.10  0.2165  1.133E+00  9.65E-03   0.00E+00  1.0299       -0.0054      0.0022     0.0000   -0.0101       -0.0136      0.0064     0.0000    0.0030
  2.37  0.2686  0.10  0.3402  4.170E-01  4.83E-03   0.00E+00  1.0206       -0.0181      0.0031     0.0000   -0.0110        0.0052      0.0089     0.0000    0.0055
  2.37  0.2686  0.10  0.5074  1.213E-01  2.21E-03   0.00E+00  1.0098       -0.0248      0.0050     0.0000   -0.0109        0.0374      0.0142     0.0000    0.0024
  2.37  0.2686  0.10  0.7427  2.758E-02  9.89E-04   0.00E+00  1.0008       -0.0313      0.0099     0.0000   -0.0125        0.0663      0.0278     0.0000    0.0044
  2.37  0.2686  0.14  0.1290  2.217E+00  1.95E-02   0.00E+00  1.0281        0.0136      0.0024     0.0000   -0.0079        0.0152      0.0060     0.0000    0.0025
  2.37  0.2686  0.14  0.2165  9.934E-01  9.60E-03   0.00E+00  1.0232        0.0041      0.0026     0.0000   -0.0098        0.0065      0.0070     0.0000    0.0040
  2.37  0.2686  0.14  0.3402  3.703E-01  4.70E-03   0.00E+00  1.0132       -0.0064      0.0035     0.0000   -0.0100       -0.0006      0.0096     0.0000    0.0043
  2.37  0.2686  0.14  0.5074  1.127E-01  2.17E-03   0.00E+00  1.0037       -0.0189      0.0052     0.0000   -0.0103       -0.0048      0.0149     0.0000    0.0022
  2.37  0.2686  0.14  0.7427  2.416E-02  9.06E-04   0.00E+00  0.9944       -0.0517      0.0106     0.0000   -0.0117        0.0494      0.0297     0.0000    0.0033
  2.37  0.2686  0.14  1.0741  4.739E-03  5.56E-04   0.00E+00  0.9745       -0.0623      0.0336     0.0000   -0.0134        0.1957      0.0878     0.0000    0.0066
  2.37  0.2686  0.18  0.1290  1.807E+00  2.22E-02   0.00E+00  1.0217        0.0110      0.0036     0.0000   -0.0076        0.0161      0.0077     0.0000    0.0021
  2.37  0.2686  0.18  0.2165  8.778E-01  9.72E-03   0.00E+00  1.0155        0.0009      0.0031     0.0000   -0.0091        0.0019      0.0079     0.0000    0.0045
  2.37  0.2686  0.18  0.3402  3.290E-01  4.63E-03   0.00E+00  1.0067       -0.0014      0.0039     0.0000   -0.0093        0.0182      0.0104     0.0000    0.0035
  2.37  0.2686  0.18  0.5074  1.024E-01  2.15E-03   0.00E+00  0.9975       -0.0145      0.0059     0.0000   -0.0097        0.0414      0.0157     0.0000    0.0019
  2.37  0.2686  0.18  0.7427  2.334E-02  8.86E-04   0.00E+00  0.9881       -0.0498      0.0103     0.0000   -0.0109       -0.0251      0.0295     0.0000    0.0023
  2.37  0.2686  0.18  1.0741  4.534E-03  5.84E-04   0.00E+00  0.9693       -0.0545      0.0362     0.0000   -0.0132        0.2060      0.0932     0.0000    0.0044
  2.37  0.2686  0.22  0.2165  7.229E-01  9.76E-03   0.00E+00  1.0083        0.0098      0.0038     0.0000   -0.0083        0.0163      0.0089     0.0000    0.0037
  2.37  0.2686  0.22  0.3402  2.840E-01  4.33E-03   0.00E+00  1.0005       -0.0048      0.0043     0.0000   -0.0088       -0.0073      0.0109     0.0000    0.0029
  2.37  0.2686  0.22  0.5074  8.806E-02  2.00E-03   0.00E+00  0.9914       -0.0124      0.0064     0.0000   -0.0091        0.0069      0.0170     0.0000    0.0015
  2.37  0.2686  0.22  0.7427  2.139E-02  8.72E-04   0.00E+00  0.9821       -0.0369      0.0115     0.0000   -0.0102        0.0286      0.0308     0.0000    0.0012
  2.37  0.2686  0.22  1.0741  4.038E-03  6.17E-04   0.00E+00  0.9647       -0.0280      0.0437     0.0000   -0.0132        0.2296      0.1055     0.0000    0.0020
  2.37  0.2686  0.26  0.2165  5.721E-01  1.04E-02   0.00E+00  1.0023       -0.0052      0.0055     0.0000   -0.0077        0.0072      0.0115     0.0000    0.0031
  2.37  0.2686  0.26  0.3402  2.287E-01  3.91E-03   0.00E+00  0.9946       -0.0147      0.0049     0.0000   -0.0082       -0.0066      0.0122     0.0000    0.0024
  2.37  0.2686  0.26  0.5074  7.865E-02  1.87E-03   0.00E+00  0.9855       -0.0227      0.0065     0.0000   -0.0086       -0.0231      0.0180     0.0000    0.0010
  2.37  0.2686  0.26  0.7427  2.479E-02  1.03E-03   0.00E+00  0.9753       -0.0361      0.0116     0.0000   -0.0094       -0.0176      0.0327     0.0000   -0.0001
  2.37  0.2686  0.30  0.3402  1.893E-01  3.96E-03   0.00E+00  0.9890       -0.0091      0.0062     0.0000   -0.0077        0.0065      0.0143     0.0000    0.0018
  2.37  0.2686  0.30  0.5074  6.616E-02  1.79E-03   0.00E+00  0.9801       -0.0262      0.0076     0.0000   -0.0081       -0.0399      0.0204     0.0000    0.0004
  2.37  0.2686  0.30  0.7427  2.616E-02  1.12E-03   0.00E+00  0.9682       -0.0074      0.0120     0.0000   -0.0087        0.0321      0.0318     0.0000   -0.0015
  2.37  0.2686  0.34  0.5074  5.899E-02  1.90E-03   0.00E+00  0.9734       -0.0319      0.0096     0.0000   -0.0076        0.0050      0.0243     0.0000   -0.0002
  2.37  0.2686  0.34  0.7427  2.338E-02  1.10E-03   0.00E+00  0.9614       -0.0223      0.0134     0.0000   -0.0082       -0.0010      0.0342     0.0000   -0.0029
  2.37  0.2686  0.38  0.7427  2.157E-02  1.26E-03   0.00E+00  0.9558       -0.0064      0.0171     0.0000   -0.0079        0.0823      0.0387     0.0000   -0.0043
  2.37  0.3025 -0.66  0.1290  3.065E-02  4.09E-03   0.00E+00  0.9655       -0.0009      0.0412     0.0000   -0.0061        0.0618      0.1050     0.0000    0.0034
  2.37  0.3025 -0.66  0.2165  3.709E-02  3.64E-03   0.00E+00  0.9301       -0.0475      0.0305     0.0000   -0.0052        0.1570      0.0681     0.0000    0.0027
  2.37  0.3025 -0.66  0.3402  1.428E-02  1.87E-03   0.00E+00  0.8077        0.0771      0.0464     0.0000   -0.0067        0.2703      0.1039     0.0000    0.0041
  2.37  0.3025 -0.62  0.1290  5.055E-02  4.71E-03   0.00E+00  0.9994       -0.0168      0.0287     0.0000   -0.0105        0.0889      0.0775     0.0000    0.0109
  2.37  0.3025 -0.62  0.2165  5.595E-02  3.66E-03   0.00E+00  0.9616       -0.0073      0.0206     0.0000   -0.0067        0.0835      0.0533     0.0000    0.0047
  2.37  0.3025 -0.62  0.3402  2.297E-02  1.76E-03   0.00E+00  0.9128        0.0235      0.0225     0.0000   -0.0078       -0.0134      0.0623     0.0000    0.0053
  2.37  0.3025 -0.58  0.1290  7.172E-02  4.69E-03   0.00E+00  1.0373       -0.0214      0.0200     0.0000   -0.0166        0.1096      0.0525     0.0000    0.0192
  2.37  0.3025 -0.58  0.2165  6.215E-02  3.32E-03   0.00E+00  0.9923        0.0384      0.0152     0.0000   -0.0113       -0.0458      0.0451     0.0000    0.0126
  2.37  0.3025 -0.58  0.3402  3.077E-02  1.82E-03   0.00E+00  0.9505        0.0292      0.0160     0.0000   -0.0094       -0.0987      0.0437     0.0000    0.0069
  2.37  0.3025 -0.54  0.2165  9.099E-02  3.79E-03   0.00E+00  1.0147       -0.0165      0.0125     0.0000   -0.0141        0.0285      0.0340     0.0000    0.0143
  2.37  0.3025 -0.54  0.3402  3.264E-02  1.77E-03   0.00E+00  0.9791       -0.0002      0.0160     0.0000   -0.0128        0.0087      0.0431     0.0000    0.0124
  2.37  0.3025 -0.54  0.5074  1.325E-02  1.03E-03   0.00E+00  0.9124       -0.0028      0.0240     0.0000   -0.0118        0.0594      0.0649     0.0000    0.0107
  2.37  0.3025 -0.50  0.1290  1.580E-01  6.12E-03   0.00E+00  1.1368        0.0078      0.0117     0.0000   -0.0320       -0.0067      0.0312     0.0000    0.0289
  2.37  0.3025 -0.50  0.2165  1.268E-01  4.20E-03   0.00E+00  1.0462       -0.0375      0.0098     0.0000   -0.0214       -0.0106      0.0265     0.0000    0.0271
  2.37  0.3025 -0.50  0.3402  4.507E-02  1.92E-03   0.00E+00  1.0096       -0.0210      0.0126     0.0000   -0.0189        0.0278      0.0335     0.0000    0.0231
  2.37  0.3025 -0.50  0.5074  1.670E-02  1.03E-03   0.00E+00  0.9547        0.0033      0.0181     0.0000   -0.0148       -0.0002      0.0486     0.0000    0.0144
  2.37  0.3025 -0.46  0.1290  2.401E-01  7.26E-03   0.00E+00  1.1252       -0.0076      0.0089     0.0000   -0.0205       -0.0066      0.0240     0.0000   -0.0053
  2.37  0.3025 -0.46  0.2165  1.681E-01  4.90E-03   0.00E+00  1.0803       -0.0338      0.0089     0.0000   -0.0294        0.0446      0.0232     0.0000    0.0382
  2.37  0.3025 -0.46  0.3402  6.058E-02  2.18E-03   0.00E+00  1.0202       -0.0500      0.0110     0.0000   -0.0187        0.0772      0.0287     0.0000    0.0169
  2.37  0.3025 -0.46  0.5074  2.077E-02  1.06E-03   0.00E+00  0.9823        0.0298      0.0148     0.0000   -0.0177       -0.0040      0.0420     0.0000    0.0178
  2.37  0.3025 -0.42  0.0655  1.713E-01  2.27E-02   0.00E+00  1.3133       -0.0062      0.0351     0.0000   -0.0055       -0.1864      0.1131     0.0000   -0.0239
  2.37  0.3025 -0.42  0.1290  3.503E-01  1.11E-02   0.00E+00  1.1184       -0.0085      0.0095     0.0000   -0.0146        0.0195      0.0258     0.0000   -0.0101
  2.37  0.3025 -0.42  0.2165  1.952E-01  7.93E-03   0.00E+00  1.0738       -0.0194      0.0120     0.0000   -0.0238       -0.0263      0.0316     0.0000    0.0165
  2.37  0.3025 -0.42  0.3402  6.670E-02  3.03E-03   0.00E+00  1.0303       -0.0679      0.0134     0.0000   -0.0195        0.0230      0.0378     0.0000    0.0156
  2.37  0.3025 -0.42  0.5074  2.441E-02  1.14E-03   0.00E+00  1.0067       -0.0021      0.0138     0.0000   -0.0218        0.0183      0.0365     0.0000    0.0241
  2.37  0.3025 -0.42  0.7427  5.954E-03  5.10E-04   0.00E+00  0.8916        0.0360      0.0280     0.0000   -0.0172        0.0590      0.0775     0.0000    0.0193
  2.37  0.3025 -0.38  0.0655  1.295E-01  2.38E-02   0.00E+00  1.3074        0.0516      0.0552     0.0000   -0.0196       -0.0635      0.1419     0.0000    0.0019
  2.37  0.3025 -0.38  0.1290  4.712E-01  2.42E-02   0.00E+00  1.1077       -0.0143      0.0157     0.0000   -0.0129        0.0355      0.0415     0.0000   -0.0039
  2.37  0.3025 -0.38  0.2165  3.022E-01  1.26E-02   0.00E+00  1.0679       -0.0350      0.0122     0.0000   -0.0202        0.0163      0.0325     0.0000    0.0059
  2.37  0.3025 -0.38  0.3402  9.420E-02  5.15E-03   0.00E+00  1.0472       -0.0344      0.0162     0.0000   -0.0236        0.0402      0.0428     0.0000    0.0237
  2.37  0.3025 -0.38  0.5074  2.563E-02  1.41E-03   0.00E+00  1.0315       -0.0315      0.0165     0.0000   -0.0270        0.0423      0.0434     0.0000    0.0335
  2.37  0.3025 -0.38  0.7427  7.781E-03  5.25E-04   0.00E+00  0.9562       -0.0294      0.0201     0.0000   -0.0206       -0.0087      0.0543     0.0000    0.0238
  2.37  0.3025 -0.34  0.0655  3.546E-01  3.55E-02   0.00E+00  1.3339        0.0151      0.0276     0.0000   -0.0427       -0.0949      0.0772     0.0000    0.0523
  2.37  0.3025 -0.34  0.1290  6.149E-01  1.44E-02   0.00E+00  1.0943       -0.0170      0.0069     0.0000   -0.0148        0.0082      0.0188     0.0000    0.0030
  2.37  0.3025 -0.34  0.2165  3.126E-01  6.54E-03   0.00E+00  1.0639       -0.0286      0.0061     0.0000   -0.0185        0.0044      0.0165     0.0000    0.0031
  2.37  0.3025 -0.34  0.3402  1.226E-01  3.58E-03   0.00E+00  1.0597       -0.0409      0.0088     0.0000   -0.0266        0.0487      0.0231     0.0000    0.0292
  2.37  0.3025 -0.34  0.5074  3.377E-02  1.97E-03   0.00E+00  1.0497       -0.0213      0.0181     0.0000   -0.0308        0.1117      0.0476     0.0000    0.0393
  2.37  0.3025 -0.34  0.7427  8.663E-03  5.73E-04   0.00E+00  0.9898        0.0098      0.0204     0.0000   -0.0243        0.1187      0.0541     0.0000    0.0288
  2.37  0.3025 -0.30  0.0655  5.173E-01  1.91E-02   0.00E+00  1.3415       -0.0066      0.0114     0.0000   -0.0594        0.0484      0.0299     0.0000    0.0752
  2.37  0.3025 -0.30  0.1290  7.939E-01  1.17E-02   0.00E+00  1.0842       -0.0140      0.0044     0.0000   -0.0174        0.0025      0.0117     0.0000    0.0098
  2.37  0.3025 -0.30  0.2165  3.798E-01  5.86E-03   0.00E+00  1.0604       -0.0240      0.0046     0.0000   -0.0176        0.0144      0.0124     0.0000    0.0036
  2.37  0.3025 -0.30  0.3402  1.362E-01  2.76E-03   0.00E+00  1.0591       -0.0245      0.0060     0.0000   -0.0257       -0.0008      0.0163     0.0000    0.0253
  2.37  0.3025 -0.30  0.5074  4.108E-02  1.76E-03   0.00E+00  1.0552       -0.0311      0.0130     0.0000   -0.0309        0.0375      0.0342     0.0000    0.0362
  2.37  0.3025 -0.30  0.7427  8.631E-03  6.23E-04   0.00E+00  1.0128       -0.0174      0.0225     0.0000   -0.0272        0.1497      0.0565     0.0000    0.0324
  2.37  0.3025 -0.26  0.0655  8.509E-01  1.98E-02   0.00E+00  1.2622        0.0033      0.0068     0.0000   -0.0544       -0.0110      0.0185     0.0000    0.0438
  2.37  0.3025 -0.26  0.1290  1.011E+00  1.35E-02   0.00E+00  1.0766       -0.0154      0.0040     0.0000   -0.0190        0.0162      0.0107     0.0000    0.0146
  2.37  0.3025 -0.26  0.2165  4.587E-01  6.72E-03   0.00E+00  1.0568       -0.0178      0.0044     0.0000   -0.0173        0.0048      0.0118     0.0000    0.0051
  2.37  0.3025 -0.26  0.3402  1.586E-01  2.83E-03   0.00E+00  1.0547       -0.0224      0.0054     0.0000   -0.0240        0.0322      0.0144     0.0000    0.0203
  2.37  0.3025 -0.26  0.5074  4.804E-02  1.53E-03   0.00E+00  1.0541       -0.0298      0.0099     0.0000   -0.0294        0.0386      0.0257     0.0000    0.0299
  2.37  0.3025 -0.26  0.7427  1.141E-02  7.81E-04   0.00E+00  1.0265        0.0045      0.0210     0.0000   -0.0287        0.0879      0.0542     0.0000    0.0326
  2.37  0.3025 -0.22  0.0655  1.558E+00  2.95E-02   0.00E+00  1.1719        0.0092      0.0056     0.0000   -0.0400       -0.0079      0.0148     0.0000    0.0171
  2.37  0.3025 -0.22  0.1290  1.316E+00  1.66E-02   0.00E+00  1.0686        0.0009      0.0038     0.0000   -0.0190        0.0196      0.0102     0.0000    0.0157
  2.37  0.3025 -0.22  0.2165  5.397E-01  7.76E-03   0.00E+00  1.0527       -0.0224      0.0043     0.0000   -0.0172        0.0053      0.0116     0.0000    0.0064
  2.37  0.3025 -0.22  0.3402  1.867E-01  3.33E-03   0.00E+00  1.0501       -0.0312      0.0055     0.0000   -0.0226        0.0298      0.0141     0.0000    0.0172
  2.37  0.3025 -0.22  0.5074  5.356E-02  1.42E-03   0.00E+00  1.0510       -0.0323      0.0082     0.0000   -0.0278        0.0554      0.0214     0.0000    0.0249
  2.37  0.3025 -0.22  0.7427  1.403E-02  8.73E-04   0.00E+00  1.0340        0.0103      0.0185     0.0000   -0.0291        0.0661      0.0525     0.0000    0.0305
  2.37  0.3025 -0.18  0.0655  2.553E+00  3.22E-02   0.00E+00  1.1117       -0.0013      0.0037     0.0000   -0.0287       -0.0163      0.0101     0.0000    0.0084
  2.37  0.3025 -0.18  0.1290  1.581E+00  1.46E-02   0.00E+00  1.0601       -0.0091      0.0028     0.0000   -0.0178        0.0147      0.0076     0.0000    0.0142
  2.37  0.3025 -0.18  0.2165  6.167E-01  7.23E-03   0.00E+00  1.0479       -0.0264      0.0036     0.0000   -0.0169        0.0167      0.0095     0.0000    0.0071
  2.37  0.3025 -0.18  0.3402  2.189E-01  3.81E-03   0.00E+00  1.0451       -0.0359      0.0054     0.0000   -0.0215        0.0381      0.0136     0.0000    0.0153
  2.37  0.3025 -0.18  0.5074  6.269E-02  1.47E-03   0.00E+00  1.0473       -0.0257      0.0073     0.0000   -0.0265        0.1077      0.0190     0.0000    0.0214
  2.37  0.3025 -0.18  0.7427  1.457E-02  8.08E-04   0.00E+00  1.0363       -0.0348      0.0160     0.0000   -0.0286        0.0218      0.0444     0.0000    0.0273
  2.37  0.3025 -0.14  0.0655  3.790E+00  2.85E-02   0.00E+00  1.0776        0.0024      0.0023     0.0000   -0.0215        0.0189      0.0061     0.0000    0.0066
  2.37  0.3025 -0.14  0.1290  1.780E+00  1.26E-02   0.00E+00  1.0517       -0.0090      0.0022     0.0000   -0.0162        0.0162      0.0057     0.0000    0.0118
  2.37  0.3025 -0.14  0.2165  6.562E-01  6.47E-03   0.00E+00  1.0433       -0.0147      0.0030     0.0000   -0.0167        0.0037      0.0078     0.0000    0.0074
  2.37  0.3025 -0.14  0.3402  2.403E-01  3.69E-03   0.00E+00  1.0400       -0.0235      0.0047     0.0000   -0.0204        0.0447      0.0121     0.0000    0.0138
  2.37  0.3025 -0.14  0.5074  6.740E-02  1.52E-03   0.00E+00  1.0421       -0.0267      0.0068     0.0000   -0.0251        0.0542      0.0182     0.0000    0.0190
  2.37  0.3025 -0.14  0.7427  1.425E-02  7.00E-04   0.00E+00  1.0354        0.0074      0.0149     0.0000   -0.0277        0.0781      0.0404     0.0000    0.0238
  2.37  0.3025 -0.10  0.0259  5.843E+00  1.40E-01   0.00E+00  1.0961       -0.0030      0.0077     0.0000   -0.0222        0.0003      0.0194     0.0000    0.0047
  2.37  0.3025 -0.10  0.0655  4.748E+00  2.58E-02   0.00E+00  1.0583       -0.0077      0.0017     0.0000   -0.0169        0.0026      0.0044     0.0000    0.0058
  2.37  0.3025 -0.10  0.1290  1.879E+00  1.18E-02   0.00E+00  1.0440       -0.0133      0.0019     0.0000   -0.0147        0.0166      0.0051     0.0000    0.0094
  2.37  0.3025 -0.10  0.2165  6.828E-01  6.16E-03   0.00E+00  1.0377       -0.0245      0.0028     0.0000   -0.0162        0.0019      0.0070     0.0000    0.0074
  2.37  0.3025 -0.10  0.3402  2.455E-01  3.40E-03   0.00E+00  1.0337       -0.0187      0.0041     0.0000   -0.0192        0.0205      0.0111     0.0000    0.0116
  2.37  0.3025 -0.10  0.5074  7.061E-02  1.57E-03   0.00E+00  1.0359       -0.0159      0.0067     0.0000   -0.0236        0.0200      0.0177     0.0000    0.0169
  2.37  0.3025 -0.10  0.7427  1.483E-02  6.64E-04   0.00E+00  1.0322       -0.0321      0.0140     0.0000   -0.0265        0.1387      0.0358     0.0000    0.0204
  2.37  0.3025 -0.06  0.0259  1.014E+01  9.73E-02   0.00E+00  1.0589        0.0068      0.0031     0.0000   -0.0155       -0.0094      0.0070     0.0000    0.0045
  2.37  0.3025 -0.06  0.0655  4.896E+00  2.38E-02   0.00E+00  1.0454       -0.0079      0.0015     0.0000   -0.0136       -0.0074      0.0038     0.0000    0.0050
  2.37  0.3025 -0.06  0.1290  1.842E+00  1.18E-02   0.00E+00  1.0376       -0.0137      0.0020     0.0000   -0.0135        0.0056      0.0050     0.0000    0.0075
  2.37  0.3025 -0.06  0.2165  6.941E-01  5.91E-03   0.00E+00  1.0323       -0.0147      0.0025     0.0000   -0.0156        0.0005      0.0066     0.0000    0.0072
  2.37  0.3025 -0.06  0.3402  2.477E-01  3.20E-03   0.00E+00  1.0265       -0.0166      0.0039     0.0000   -0.0175        0.0067      0.0101     0.0000    0.0080
  2.37  0.3025 -0.06  0.5074  7.120E-02  1.58E-03   0.00E+00  1.0280       -0.0300      0.0069     0.0000   -0.0217        0.0615      0.0173     0.0000    0.0141
  2.37  0.3025 -0.06  0.7427  1.639E-02  6.62E-04   0.00E+00  1.0263       -0.0290      0.0127     0.0000   -0.0250        0.1098      0.0323     0.0000    0.0167
  2.37  0.3025 -0.02  0.0259  1.091E+01  8.89E-02   0.00E+00  1.0440        0.0175      0.0026     0.0000   -0.0107        0.0087      0.0050     0.0000    0.0021
  2.37  0.3025 -0.02  0.0655  4.660E+00  2.36E-02   0.00E+00  1.0368       -0.0035      0.0016     0.0000   -0.0114        0.0044      0.0038     0.0000    0.0044
  2.37  0.3025 -0.02  0.1290  1.741E+00  1.15E-02   0.00E+00  1.0320       -0.0110      0.0020     0.0000   -0.0127        0.0068      0.0050     0.0000    0.0059
  2.37  0.3025 -0.02  0.2165  6.943E-01  5.82E-03   0.00E+00  1.0267       -0.0159      0.0025     0.0000   -0.0149        0.0037      0.0065     0.0000    0.0069
  2.37  0.3025 -0.02  0.3402  2.415E-01  2.98E-03   0.00E+00  1.0203       -0.0243      0.0038     0.0000   -0.0163       -0.0169      0.0097     0.0000    0.0048
  2.37  0.3025 -0.02  0.5074  7.096E-02  1.55E-03   0.00E+00  1.0185       -0.0146      0.0068     0.0000   -0.0194        0.0033      0.0170     0.0000    0.0103
  2.37  0.3025 -0.02  0.7427  1.584E-02  6.31E-04   0.00E+00  1.0195       -0.0376      0.0127     0.0000   -0.0236        0.0677      0.0312     0.0000    0.0140
  2.37  0.3025  0.02  0.0259  9.821E+00  1.00E-01   0.00E+00  1.0347        0.0284      0.0033     0.0000   -0.0079        0.0210      0.0057     0.0000    0.0011
  2.37  0.3025  0.02  0.0655  4.206E+00  2.56E-02   0.00E+00  1.0302        0.0085      0.0019     0.0000   -0.0099        0.0263      0.0043     0.0000    0.0040
  2.37  0.3025  0.02  0.1290  1.638E+00  1.07E-02   0.00E+00  1.0260       -0.0083      0.0020     0.0000   -0.0120       -0.0120      0.0051     0.0000    0.0046
  2.37  0.3025  0.02  0.2165  6.716E-01  5.58E-03   0.00E+00  1.0208       -0.0132      0.0025     0.0000   -0.0142       -0.0209      0.0064     0.0000    0.0067
  2.37  0.3025  0.02  0.3402  2.324E-01  2.78E-03   0.00E+00  1.0163       -0.0319      0.0038     0.0000   -0.0160        0.0015      0.0094     0.0000    0.0044
  2.37  0.3025  0.02  0.5074  6.725E-02  1.46E-03   0.00E+00  1.0096       -0.0234      0.0066     0.0000   -0.0173       -0.0465      0.0167     0.0000    0.0065
  2.37  0.3025  0.02  0.7427  1.578E-02  6.26E-04   0.00E+00  1.0118       -0.0296      0.0128     0.0000   -0.0221        0.0780      0.0309     0.0000    0.0115
  2.37  0.3025  0.06  0.0655  3.441E+00  2.38E-02   0.00E+00  1.0243        0.0051      0.0023     0.0000   -0.0088        0.0054      0.0050     0.0000    0.0036
  2.37  0.3025  0.06  0.1290  1.479E+00  1.00E-02   0.00E+00  1.0197       -0.0062      0.0021     0.0000   -0.0114       -0.0041      0.0051     0.0000    0.0035
  2.37  0.3025  0.06  0.2165  6.195E-01  5.23E-03   0.00E+00  1.0155       -0.0146      0.0026     0.0000   -0.0135       -0.0151      0.0065     0.0000    0.0062
  2.37  0.3025  0.06  0.3402  2.222E-01  2.65E-03   0.00E+00  1.0123       -0.0229      0.0038     0.0000   -0.0159        0.0020      0.0091     0.0000    0.0053
  2.37  0.3025  0.06  0.5074  6.242E-02  1.37E-03   0.00E+00  1.0021       -0.0399      0.0071     0.0000   -0.0158        0.0242      0.0170     0.0000    0.0038
  2.37  0.3025  0.06  0.7427  1.433E-02  5.68E-04   0.00E+00  1.0034       -0.0557      0.0130     0.0000   -0.0206        0.0741      0.0313     0.0000    0.0089
  2.37  0.3025  0.10  0.0655  2.928E+00  2.86E-02   0.00E+00  1.0184        0.0177      0.0034     0.0000   -0.0079        0.0178      0.0062     0.0000    0.0026
  2.37  0.3025  0.10  0.1290  1.332E+00  1.01E-02   0.00E+00  1.0136        0.0036      0.0024     0.0000   -0.0108       -0.0042      0.0055     0.0000    0.0032
  2.37  0.3025  0.10  0.2165  5.729E-01  5.13E-03   0.00E+00  1.0099       -0.0019      0.0028     0.0000   -0.0127       -0.0006      0.0067     0.0000    0.0041
  2.37  0.3025  0.10  0.3402  2.127E-01  2.63E-03   0.00E+00  1.0068       -0.0181      0.0040     0.0000   -0.0155        0.0233      0.0094     0.0000    0.0065
  2.37  0.3025  0.10  0.5074  6.015E-02  1.34E-03   0.00E+00  0.9957       -0.0347      0.0071     0.0000   -0.0148       -0.0085      0.0175     0.0000    0.0023
  2.37  0.3025  0.10  0.7427  1.535E-02  5.91E-04   0.00E+00  0.9949       -0.0747      0.0123     0.0000   -0.0192       -0.0373      0.0306     0.0000    0.0061
  2.37  0.3025  0.14  0.1290  1.158E+00  1.18E-02   0.00E+00  1.0083        0.0200      0.0034     0.0000   -0.0102        0.0148      0.0067     0.0000    0.0037
  2.37  0.3025  0.14  0.2165  5.228E-01  5.32E-03   0.00E+00  1.0058        0.0091      0.0033     0.0000   -0.0125        0.0045      0.0073     0.0000    0.0033
  2.37  0.3025  0.14  0.3402  1.901E-01  2.55E-03   0.00E+00  0.9997       -0.0149      0.0043     0.0000   -0.0144       -0.0043      0.0101     0.0000    0.0065
  2.37  0.3025  0.14  0.5074  5.597E-02  1.31E-03   0.00E+00  0.9896       -0.0372      0.0076     0.0000   -0.0140       -0.0037      0.0181     0.0000    0.0013
  2.37  0.3025  0.14  0.7427  1.519E-02  6.25E-04   0.00E+00  0.9864       -0.0305      0.0136     0.0000   -0.0179        0.0484      0.0316     0.0000    0.0031
  2.37  0.3025  0.18  0.0049  3.332E+00  2.45E-01   0.00E+00  1.0097       -0.0621      0.0275     0.0000   -0.0020       -0.0581      0.0357     0.0000    0.0002
  2.37  0.3025  0.18  0.2165  4.513E-01  5.51E-03   0.00E+00  1.0005        0.0078      0.0041     0.0000   -0.0123       -0.0024      0.0085     0.0000    0.0038
  2.37  0.3025  0.18  0.3402  1.723E-01  2.63E-03   0.00E+00  0.9923       -0.0006      0.0050     0.0000   -0.0131       -0.0080      0.0112     0.0000    0.0049
  2.37  0.3025  0.18  0.5074  5.360E-02  1.33E-03   0.00E+00  0.9834       -0.0335      0.0083     0.0000   -0.0133       -0.0115      0.0191     0.0000    0.0006
  2.37  0.3025  0.18  0.7427  1.321E-02  5.80E-04   0.00E+00  0.9782       -0.0499      0.0144     0.0000   -0.0166       -0.0711      0.0357     0.0000    0.0002
  2.37  0.3025  0.22  0.0049  2.107E+00  1.23E-01   0.00E+00  1.0043       -0.0441      0.0210     0.0000   -0.0020       -0.0201      0.0317     0.0000    0.0001
  2.37  0.3025  0.22  0.2165  3.802E-01  5.93E-03   0.00E+00  0.9948        0.0031      0.0055     0.0000   -0.0120       -0.0085      0.0104     0.0000    0.0051
  2.37  0.3025  0.22  0.3402  1.458E-01  2.52E-03   0.00E+00  0.9861       -0.0138      0.0059     0.0000   -0.0122       -0.0023      0.0122     0.0000    0.0037
  2.37  0.3025  0.22  0.5074  4.602E-02  1.23E-03   0.00E+00  0.9772       -0.0294      0.0089     0.0000   -0.0125       -0.0379      0.0201     0.0000   -0.0002
  2.37  0.3025  0.22  0.7427  1.249E-02  5.92E-04   0.00E+00  0.9706       -0.0572      0.0163     0.0000   -0.0155       -0.0103      0.0386     0.0000   -0.0025
  2.37  0.3025  0.26  0.0049  2.072E+00  1.08E-01   0.00E+00  0.9973        0.0156      0.0165     0.0000   -0.0019        0.0505      0.0275     0.0000    0.0001
  2.37  0.3025  0.26  0.3402  1.244E-01  2.58E-03   0.00E+00  0.9804       -0.0106      0.0072     0.0000   -0.0115       -0.0276      0.0145     0.0000    0.0027
  2.37  0.3025  0.26  0.5074  4.226E-02  1.23E-03   0.00E+00  0.9713       -0.0316      0.0100     0.0000   -0.0118        0.0100      0.0215     0.0000   -0.0009
  2.37  0.3025  0.26  0.7427  1.202E-02  6.52E-04   0.00E+00  0.9637       -0.0218      0.0183     0.0000   -0.0148        0.0119      0.0407     0.0000   -0.0051
  2.37  0.3025  0.30  0.0049  1.187E+00  5.70E-02   0.00E+00  0.9924       -0.0294      0.0170     0.0000   -0.0018       -0.0471      0.0320     0.0000    0.0001
  2.37  0.3025  0.30  0.5074  4.672E-02  1.48E-03   0.00E+00  0.9644       -0.0156      0.0109     0.0000   -0.0112       -0.0294      0.0223     0.0000   -0.0016
  2.37  0.3025  0.30  0.7427  1.066E-02  6.29E-04   0.00E+00  0.9582       -0.0333      0.0195     0.0000   -0.0145       -0.0453      0.0453     0.0000   -0.0077
  2.37  0.3025  0.34  0.0049  9.676E-01  4.61E-02   0.00E+00  0.9854       -0.0178      0.0163     0.0000   -0.0018       -0.0026      0.0316     0.0000    0.0002
  2.37  0.3025  0.34  0.7427  9.121E-03  7.99E-04   0.00E+00  0.9538        0.0035      0.0296     0.0000   -0.0150        0.0182      0.0597     0.0000   -0.0106
  2.37  0.3025  0.38  0.0049  6.740E-01  2.91E-02   0.00E+00  0.9787       -0.0340      0.0143     0.0000   -0.0017       -0.0118      0.0304     0.0000    0.0002
  2.37  0.3025  0.42  0.0049  4.551E-01  2.06E-02   0.00E+00  0.9729       -0.0268      0.0145     0.0000   -0.0016       -0.0985      0.0338     0.0000    0.0002
  2.37  0.3025  0.46  0.0049  3.768E-01  1.88E-02   0.00E+00  0.9676        0.0246      0.0155     0.0000   -0.0016        0.0283      0.0356     0.0000    0.0002
  2.37  0.3025  0.50  0.0049  3.015E-01  1.54E-02   0.00E+00  0.9627       -0.0022      0.0163     0.0000   -0.0016        0.0498      0.0368     0.0000    0.0003
  2.37  0.3025  0.50  0.0259  2.875E-01  3.02E-02   0.00E+00  0.9628        0.0093      0.0336     0.0000   -0.0037       -0.0222      0.0486     0.0000    0.0010
  2.37  0.3025  0.54  0.0049  2.498E-01  1.51E-02   0.00E+00  0.9582        0.0058      0.0196     0.0000   -0.0016        0.0224      0.0440     0.0000    0.0003
  2.37  0.3025  0.58  0.0049  1.533E-01  1.85E-02   0.00E+00  0.9537       -0.0344      0.0414     0.0000   -0.0016       -0.0635      0.0936     0.0000    0.0003
  2.37  0.3025  0.62  0.0049  1.084E-01  1.19E-02   0.00E+00  0.9502       -0.0795      0.0312     0.0000   -0.0017       -0.0982      0.0842     0.0000    0.0003
  2.37  0.3025  0.62  0.0259  1.336E-01  1.69E-02   0.00E+00  0.9513        0.0787      0.0324     0.0000   -0.0050       -0.1765      0.0735     0.0000    0.0004
  2.37  0.3025  0.66  0.0049  1.530E-01  1.28E-02   0.00E+00  0.9511        0.0217      0.0244     0.0000   -0.0020        0.0060      0.0622     0.0000    0.0003
  2.37  0.3025  0.70  0.0049  9.583E-02  1.01E-02   0.00E+00  0.9632        0.0490      0.0304     0.0000   -0.0024        0.0030      0.0751     0.0000    0.0002
  2.37  0.3379 -0.66  0.2165  3.614E-02  6.97E-03   0.00E+00  0.8459       -0.1044      0.0548     0.0000   -0.0068        0.3071      0.0827     0.0000    0.0048
  2.37  0.3379 -0.62  0.1290  3.967E-02  4.32E-03   0.00E+00  0.9610       -0.0885      0.0310     0.0000   -0.0086       -0.0018      0.0764     0.0000    0.0074
  2.37  0.3379 -0.62  0.2165  4.277E-02  4.22E-03   0.00E+00  0.9150       -0.0748      0.0338     0.0000   -0.0076        0.1552      0.0681     0.0000    0.0050
  2.37  0.3379 -0.58  0.1290  5.127E-02  4.18E-03   0.00E+00  0.9979       -0.0555      0.0257     0.0000   -0.0140       -0.0181      0.0635     0.0000    0.0148
  2.37  0.3379 -0.58  0.2165  5.001E-02  3.45E-03   0.00E+00  0.9512       -0.0316      0.0249     0.0000   -0.0104        0.1160      0.0593     0.0000    0.0091
  2.37  0.3379 -0.58  0.3402  1.783E-02  1.56E-03   0.00E+00  0.8764       -0.0319      0.0282     0.0000   -0.0107       -0.0672      0.0767     0.0000    0.0088
  2.37  0.3379 -0.54  0.1290  8.237E-02  4.93E-03   0.00E+00  1.0453       -0.0173      0.0207     0.0000   -0.0238        0.1140      0.0483     0.0000    0.0299
  2.37  0.3379 -0.54  0.2165  6.533E-02  3.30E-03   0.00E+00  0.9794       -0.0074      0.0174     0.0000   -0.0142        0.1081      0.0431     0.0000    0.0133
  2.37  0.3379 -0.54  0.3402  2.573E-02  1.63E-03   0.00E+00  0.9287       -0.0254      0.0208     0.0000   -0.0126        0.0110      0.0523     0.0000    0.0101
  2.37  0.3379 -0.50  0.1290  1.255E-01  5.64E-03   0.00E+00  1.1069       -0.0079      0.0152     0.0000   -0.0382        0.0301      0.0365     0.0000    0.0506
  2.37  0.3379 -0.50  0.2165  7.693E-02  3.27E-03   0.00E+00  1.0007        0.0161      0.0140     0.0000   -0.0174        0.0714      0.0359     0.0000    0.0171
  2.37  0.3379 -0.50  0.3402  2.976E-02  1.58E-03   0.00E+00  0.9633       -0.0206      0.0176     0.0000   -0.0171        0.0315      0.0425     0.0000    0.0174
  2.37  0.3379 -0.46  0.1290  1.641E-01  6.03E-03   0.00E+00  1.0940        0.0029      0.0123     0.0000   -0.0259        0.0265      0.0306     0.0000    0.0108
  2.37  0.3379 -0.46  0.2165  9.813E-02  3.40E-03   0.00E+00  1.0364       -0.0124      0.0111     0.0000   -0.0277        0.0066      0.0289     0.0000    0.0368
  2.37  0.3379 -0.46  0.3402  3.844E-02  1.68E-03   0.00E+00  0.9914        0.0126      0.0145     0.0000   -0.0222        0.0655      0.0357     0.0000    0.0241
  2.37  0.3379 -0.46  0.5074  1.532E-02  1.07E-03   0.00E+00  0.9178       -0.0218      0.0236     0.0000   -0.0197        0.1076      0.0565     0.0000    0.0203
  2.37  0.3379 -0.42  0.0655  9.046E-02  1.36E-02   0.00E+00  1.2746        0.1234      0.0389     0.0000   -0.0051       -0.1054      0.1125     0.0000   -0.0303
  2.37  0.3379 -0.42  0.1290  2.289E-01  6.68E-03   0.00E+00  1.0783        0.0004      0.0090     0.0000   -0.0166       -0.0776      0.0241     0.0000   -0.0050
  2.37  0.3379 -0.42  0.2165  1.322E-01  3.84E-03   0.00E+00  1.0464       -0.0260      0.0093     0.0000   -0.0280        0.0024      0.0238     0.0000    0.0292
  2.37  0.3379 -0.42  0.3402  4.957E-02  1.82E-03   0.00E+00  0.9984        0.0124      0.0122     0.0000   -0.0204        0.0578      0.0306     0.0000    0.0152
  2.37  0.3379 -0.42  0.5074  1.583E-02  9.18E-04   0.00E+00  0.9594        0.0363      0.0188     0.0000   -0.0224        0.0370      0.0470     0.0000    0.0223
  2.37  0.3379 -0.38  0.0655  1.516E-01  1.42E-02   0.00E+00  1.2268       -0.0402      0.0349     0.0000   -0.0132        0.1295      0.0766     0.0000   -0.0191
  2.37  0.3379 -0.38  0.1290  3.123E-01  8.62E-03   0.00E+00  1.0645        0.0071      0.0088     0.0000   -0.0131       -0.0410      0.0227     0.0000   -0.0042
  2.37  0.3379 -0.38  0.2165  1.638E-01  5.10E-03   0.00E+00  1.0372       -0.0239      0.0100     0.0000   -0.0221        0.0128      0.0260     0.0000    0.0116
  2.37  0.3379 -0.38  0.3402  5.738E-02  2.06E-03   0.00E+00  1.0090       -0.0155      0.0119     0.0000   -0.0218        0.0389      0.0296     0.0000    0.0164
  2.37  0.3379 -0.38  0.5074  1.794E-02  8.94E-04   0.00E+00  0.9877        0.0143      0.0165     0.0000   -0.0261        0.0689      0.0412     0.0000    0.0271
  2.37  0.3379 -0.34  0.0655  2.033E-01  1.88E-02   0.00E+00  1.1973        0.0028      0.0332     0.0000   -0.0254        0.2219      0.0677     0.0000    0.0145
  2.37  0.3379 -0.34  0.1290  4.591E-01  1.87E-02   0.00E+00  1.0505       -0.0227      0.0122     0.0000   -0.0136       -0.1001      0.0325     0.0000   -0.0005
  2.37  0.3379 -0.34  0.2165  2.112E-01  1.06E-02   0.00E+00  1.0324       -0.0477      0.0167     0.0000   -0.0193        0.0750      0.0427     0.0000    0.0052
  2.37  0.3379 -0.34  0.3402  6.699E-02  3.11E-03   0.00E+00  1.0268       -0.0039      0.0156     0.0000   -0.0268        0.0365      0.0378     0.0000    0.0270
  2.37  0.3379 -0.34  0.5074  2.044E-02  9.54E-04   0.00E+00  1.0130       -0.0086      0.0153     0.0000   -0.0311       -0.0053      0.0368     0.0000    0.0356
  2.37  0.3379 -0.30  0.0655  2.669E-01  3.44E-02   0.00E+00  1.1796        0.0244      0.0351     0.0000   -0.0373       -0.1287      0.1012     0.0000    0.0417
  2.37  0.3379 -0.30  0.1290  5.059E-01  1.68E-02   0.00E+00  1.0407       -0.0078      0.0110     0.0000   -0.0152        0.0384      0.0268     0.0000    0.0040
  2.37  0.3379 -0.30  0.2165  2.462E-01  7.68E-03   0.00E+00  1.0288        0.0012      0.0096     0.0000   -0.0180       -0.0940      0.0248     0.0000    0.0041
  2.37  0.3379 -0.30  0.3402  8.501E-02  4.13E-03   0.00E+00  1.0358       -0.0080      0.0158     0.0000   -0.0292        0.0068      0.0412     0.0000    0.0307
  2.37  0.3379 -0.30  0.5074  2.457E-02  1.26E-03   0.00E+00  1.0347       -0.0205      0.0165     0.0000   -0.0361       -0.0039      0.0417     0.0000    0.0442
  2.37  0.3379 -0.26  0.0655  5.724E-01  2.07E-02   0.00E+00  1.1364        0.0087      0.0123     0.0000   -0.0385        0.0450      0.0296     0.0000    0.0322
  2.37  0.3379 -0.26  0.1290  6.274E-01  1.04E-02   0.00E+00  1.0350       -0.0098      0.0053     0.0000   -0.0165       -0.0098      0.0137     0.0000    0.0082
  2.37  0.3379 -0.26  0.2165  2.821E-01  5.11E-03   0.00E+00  1.0259       -0.0085      0.0059     0.0000   -0.0176       -0.0057      0.0150     0.0000    0.0048
  2.37  0.3379 -0.26  0.3402  9.828E-02  2.98E-03   0.00E+00  1.0334       -0.0390      0.0099     0.0000   -0.0275        0.0027      0.0247     0.0000    0.0254
  2.37  0.3379 -0.26  0.5074  2.838E-02  1.60E-03   0.00E+00  1.0444       -0.0173      0.0175     0.0000   -0.0373       -0.0433      0.0442     0.0000    0.0440
  2.37  0.3379 -0.26  0.7427  5.526E-03  4.54E-04   0.00E+00  0.9754       -0.0526      0.0259     0.0000   -0.0367       -0.0337      0.0661     0.0000    0.0416
  2.37  0.3379 -0.22  0.0655  1.025E+00  1.87E-02   0.00E+00  1.0880       -0.0150      0.0059     0.0000   -0.0314       -0.0044      0.0150     0.0000    0.0145
  2.37  0.3379 -0.22  0.1290  8.519E-01  1.01E-02   0.00E+00  1.0309       -0.0113      0.0039     0.0000   -0.0171       -0.0063      0.0098     0.0000    0.0106
  2.37  0.3379 -0.22  0.2165  3.475E-01  4.81E-03   0.00E+00  1.0230       -0.0235      0.0045     0.0000   -0.0174       -0.0131      0.0114     0.0000    0.0056
  2.37  0.3379 -0.22  0.3402  1.162E-01  2.56E-03   0.00E+00  1.0291       -0.0342      0.0074     0.0000   -0.0257        0.0019      0.0179     0.0000    0.0205
  2.37  0.3379 -0.22  0.5074  2.857E-02  1.59E-03   0.00E+00  1.0441       -0.0545      0.0187     0.0000   -0.0359        0.0590      0.0451     0.0000    0.0380
  2.37  0.3379 -0.22  0.7427  6.606E-03  5.13E-04   0.00E+00  1.0232       -0.0156      0.0275     0.0000   -0.0383        0.1794      0.0608     0.0000    0.0421
  2.37  0.3379 -0.18  0.0655  1.691E+00  2.23E-02   0.00E+00  1.0560       -0.0097      0.0043     0.0000   -0.0244       -0.0148      0.0108     0.0000    0.0075
  2.37  0.3379 -0.18  0.1290  9.720E-01  1.12E-02   0.00E+00  1.0259       -0.0136      0.0038     0.0000   -0.0167       -0.0189      0.0093     0.0000    0.0107
  2.37  0.3379 -0.18  0.2165  3.821E-01  5.25E-03   0.00E+00  1.0197       -0.0321      0.0046     0.0000   -0.0173        0.0080      0.0113     0.0000    0.0062
  2.37  0.3379 -0.18  0.3402  1.257E-01  2.45E-03   0.00E+00  1.0250       -0.0350      0.0066     0.0000   -0.0244        0.0019      0.0156     0.0000    0.0179
  2.37  0.3379 -0.18  0.5074  3.711E-02  1.55E-03   0.00E+00  1.0406       -0.0245      0.0137     0.0000   -0.0338        0.0022      0.0337     0.0000    0.0318
  2.37  0.3379 -0.18  0.7427  7.842E-03  5.79E-04   0.00E+00  1.0431       -0.0253      0.0246     0.0000   -0.0397        0.0396      0.0611     0.0000    0.0419
  2.37  0.3379 -0.14  0.0655  2.474E+00  2.82E-02   0.00E+00  1.0371       -0.0082      0.0038     0.0000   -0.0196       -0.0127      0.0093     0.0000    0.0056
  2.37  0.3379 -0.14  0.1290  1.112E+00  1.28E-02   0.00E+00  1.0211       -0.0023      0.0038     0.0000   -0.0158        0.0074      0.0095     0.0000    0.0096
  2.37  0.3379 -0.14  0.2165  4.154E-01  6.14E-03   0.00E+00  1.0165       -0.0307      0.0050     0.0000   -0.0173       -0.0292      0.0122     0.0000    0.0067
  2.37  0.3379 -0.14  0.3402  1.389E-01  2.53E-03   0.00E+00  1.0209       -0.0360      0.0060     0.0000   -0.0233       -0.0176      0.0146     0.0000    0.0160
  2.37  0.3379 -0.14  0.5074  3.997E-02  1.35E-03   0.00E+00  1.0353       -0.0252      0.0114     0.0000   -0.0318        0.0968      0.0274     0.0000    0.0266
  2.37  0.3379 -0.14  0.7427  8.299E-03  5.87E-04   0.00E+00  1.0514       -0.0050      0.0242     0.0000   -0.0398        0.1611      0.0609     0.0000    0.0377
  2.37  0.3379 -0.10  0.0259  3.803E+00  1.60E-01   0.00E+00  1.0495        0.0204      0.0147     0.0000   -0.0213        0.0175      0.0320     0.0000    0.0046
  2.37  0.3379 -0.10  0.0655  2.883E+00  2.57E-02   0.00E+00  1.0252       -0.0074      0.0031     0.0000   -0.0162        0.0027      0.0075     0.0000    0.0048
  2.37  0.3379 -0.10  0.1290  1.155E+00  1.15E-02   0.00E+00  1.0163       -0.0118      0.0035     0.0000   -0.0148        0.0121      0.0082     0.0000    0.0083
  2.37  0.3379 -0.10  0.2165  4.311E-01  6.31E-03   0.00E+00  1.0129       -0.0248      0.0050     0.0000   -0.0172       -0.0218      0.0116     0.0000    0.0069
  2.37  0.3379 -0.10  0.3402  1.492E-01  2.67E-03   0.00E+00  1.0164       -0.0258      0.0059     0.0000   -0.0223       -0.0058      0.0145     0.0000    0.0144
  2.37  0.3379 -0.10  0.5074  4.138E-02  1.22E-03   0.00E+00  1.0296       -0.0294      0.0096     0.0000   -0.0300        0.0294      0.0241     0.0000    0.0231
  2.37  0.3379 -0.10  0.7427  9.673E-03  6.36E-04   0.00E+00  1.0523       -0.0253      0.0225     0.0000   -0.0388        0.1724      0.0528     0.0000    0.0326
  2.37  0.3379 -0.06  0.0259  6.297E+00  9.66E-02   0.00E+00  1.0270        0.0128      0.0054     0.0000   -0.0156        0.0081      0.0106     0.0000    0.0044
  2.37  0.3379 -0.06  0.0655  3.005E+00  2.05E-02   0.00E+00  1.0178       -0.0063      0.0023     0.0000   -0.0137        0.0027      0.0054     0.0000    0.0042
  2.37  0.3379 -0.06  0.1290  1.141E+00  1.02E-02   0.00E+00  1.0121       -0.0167      0.0031     0.0000   -0.0140        0.0089      0.0071     0.0000    0.0070
  2.37  0.3379 -0.06  0.2165  4.344E-01  5.54E-03   0.00E+00  1.0094       -0.0195      0.0041     0.0000   -0.0169       -0.0040      0.0101     0.0000    0.0070
  2.37  0.3379 -0.06  0.3402  1.535E-01  2.80E-03   0.00E+00  1.0111       -0.0155      0.0058     0.0000   -0.0212       -0.0194      0.0146     0.0000    0.0123
  2.37  0.3379 -0.06  0.5074  4.378E-02  1.20E-03   0.00E+00  1.0230       -0.0082      0.0091     0.0000   -0.0281        0.0225      0.0221     0.0000    0.0202
  2.37  0.3379 -0.06  0.7427  9.745E-03  6.98E-04   0.00E+00  1.0495       -0.0770      0.0246     0.0000   -0.0374        0.1304      0.0565     0.0000    0.0272
  2.37  0.3379 -0.02  0.0259  6.684E+00  8.58E-02   0.00E+00  1.0172        0.0164      0.0047     0.0000   -0.0112        0.0126      0.0076     0.0000    0.0023
  2.37  0.3379 -0.02  0.0655  2.971E+00  1.98E-02   0.00E+00  1.0114        0.0018      0.0023     0.0000   -0.0119        0.0180      0.0049     0.0000    0.0037
  2.37  0.3379 -0.02  0.1290  1.081E+00  9.26E-03   0.00E+00  1.0077       -0.0153      0.0029     0.0000   -0.0133       -0.0049      0.0065     0.0000    0.0059
  2.37  0.3379 -0.02  0.2165  4.383E-01  5.24E-03   0.00E+00  1.0053       -0.0100      0.0039     0.0000   -0.0165        0.0096      0.0096     0.0000    0.0070
  2.37  0.3379 -0.02  0.3402  1.524E-01  2.81E-03   0.00E+00  1.0046       -0.0214      0.0062     0.0000   -0.0195        0.0103      0.0147     0.0000    0.0085
  2.37  0.3379 -0.02  0.5074  4.119E-02  1.14E-03   0.00E+00  1.0148       -0.0228      0.0096     0.0000   -0.0257        0.0441      0.0216     0.0000    0.0162
  2.37  0.3379 -0.02  0.7427  1.058E-02  7.81E-04   0.00E+00  1.0439       -0.0245      0.0263     0.0000   -0.0357        0.1389      0.0575     0.0000    0.0218
  2.37  0.3379  0.02  0.0655  2.653E+00  2.11E-02   0.00E+00  1.0061        0.0046      0.0028     0.0000   -0.0106        0.0215      0.0055     0.0000    0.0034
  2.37  0.3379  0.02  0.1290  1.014E+00  8.46E-03   0.00E+00  1.0036       -0.0058      0.0028     0.0000   -0.0129        0.0000      0.0066     0.0000    0.0049
  2.37  0.3379  0.02  0.2165  4.172E-01  4.87E-03   0.00E+00  1.0008       -0.0133      0.0040     0.0000   -0.0160       -0.0023      0.0092     0.0000    0.0069
  2.37  0.3379  0.02  0.3402  1.475E-01  2.77E-03   0.00E+00  0.9984       -0.0076      0.0065     0.0000   -0.0180        0.0155      0.0147     0.0000    0.0044
  2.37  0.3379  0.02  0.5074  4.261E-02  1.14E-03   0.00E+00  1.0045       -0.0326      0.0094     0.0000   -0.0228        0.0340      0.0210     0.0000    0.0109
  2.37  0.3379  0.02  0.7427  1.063E-02  7.63E-04   0.00E+00  1.0360       -0.1078      0.0252     0.0000   -0.0338        0.0956      0.0606     0.0000    0.0163
  2.37  0.3379  0.06  0.0655  2.178E+00  2.16E-02   0.00E+00  1.0017        0.0145      0.0036     0.0000   -0.0097        0.0137      0.0069     0.0000    0.0034
  2.37  0.3379  0.06  0.1290  9.445E-01  8.36E-03   0.00E+00  0.9991        0.0028      0.0031     0.0000   -0.0125        0.0110      0.0067     0.0000    0.0039
  2.37  0.3379  0.06  0.2165  3.975E-01  4.64E-03   0.00E+00  0.9964       -0.0107      0.0040     0.0000   -0.0153       -0.0127      0.0091     0.0000    0.0067
  2.37  0.3379  0.06  0.3402  1.395E-01  2.61E-03   0.00E+00  0.9946       -0.0211      0.0065     0.0000   -0.0176       -0.0029      0.0146     0.0000    0.0032
  2.37  0.3379  0.06  0.5074  4.176E-02  1.12E-03   0.00E+00  0.9948       -0.0155      0.0095     0.0000   -0.0201        0.0270      0.0205     0.0000    0.0056
  2.37  0.3379  0.06  0.7427  1.190E-02  8.37E-04   0.00E+00  1.0265       -0.0877      0.0258     0.0000   -0.0320        0.1368      0.0525     0.0000    0.0114
  2.37  0.3379  0.10  0.1290  8.601E-01  9.00E-03   0.00E+00  0.9942        0.0107      0.0038     0.0000   -0.0121        0.0202      0.0075     0.0000    0.0032
  2.37  0.3379  0.10  0.2165  3.749E-01  4.59E-03   0.00E+00  0.9923       -0.0015      0.0043     0.0000   -0.0148        0.0101      0.0092     0.0000    0.0062
  2.37  0.3379  0.10  0.3402  1.298E-01  2.48E-03   0.00E+00  0.9913       -0.0273      0.0067     0.0000   -0.0177       -0.0108      0.0147     0.0000    0.0042
  2.37  0.3379  0.10  0.5074  4.079E-02  1.10E-03   0.00E+00  0.9867       -0.0221      0.0096     0.0000   -0.0180        0.0141      0.0209     0.0000    0.0014
  2.37  0.3379  0.10  0.7427  1.254E-02  9.41E-04   0.00E+00  1.0168       -0.0441      0.0271     0.0000   -0.0308        0.0762      0.0573     0.0000    0.0069
  2.37  0.3379  0.14  0.0049  4.264E+00  1.79E-01   0.00E+00  0.9967        0.0193      0.0137     0.0000   -0.0026        0.0157      0.0218     0.0000    0.0002
  2.37  0.3379  0.14  0.2165  3.356E-01  4.88E-03   0.00E+00  0.9878        0.0073      0.0053     0.0000   -0.0139        0.0234      0.0102     0.0000    0.0041
  2.37  0.3379  0.14  0.3402  1.253E-01  2.59E-03   0.00E+00  0.9866       -0.0137      0.0074     0.0000   -0.0175       -0.0049      0.0154     0.0000    0.0055
  2.37  0.3379  0.14  0.5074  3.990E-02  1.13E-03   0.00E+00  0.9799       -0.0225      0.0101     0.0000   -0.0167        0.0128      0.0216     0.0000   -0.0015
  2.37  0.3379  0.14  0.7427  1.037E-02  8.44E-04   0.00E+00  1.0079       -0.0181      0.0291     0.0000   -0.0303        0.0702      0.0583     0.0000    0.0024
  2.37  0.3379  0.18  0.0049  2.770E+00  7.37E-02   0.00E+00  0.9905       -0.0104      0.0089     0.0000   -0.0024       -0.0265      0.0176     0.0000    0.0002
  2.37  0.3379  0.18  0.3402  1.121E-01  2.67E-03   0.00E+00  0.9801       -0.0122      0.0089     0.0000   -0.0165       -0.0261      0.0176     0.0000    0.0058
  2.37  0.3379  0.18  0.5074  3.395E-02  1.04E-03   0.00E+00  0.9742       -0.0388      0.0112     0.0000   -0.0158       -0.0342      0.0238     0.0000   -0.0034
  2.37  0.3379  0.22  0.0049  1.841E+00  4.51E-02   0.00E+00  0.9854        0.0048      0.0079     0.0000   -0.0020       -0.0015      0.0171     0.0000    0.0002
  2.37  0.3379  0.26  0.0049  1.498E+00  3.59E-02   0.00E+00  0.9814        0.0031      0.0076     0.0000   -0.0022       -0.0337      0.0179     0.0000    0.0000
  2.37  0.3379  0.30  0.0049  9.144E-01  2.28E-02   0.00E+00  0.9754        0.0132      0.0079     0.0000   -0.0021        0.0129      0.0191     0.0000    0.0002
  2.37  0.3379  0.34  0.0049  8.198E-01  2.16E-02   0.00E+00  0.9717       -0.0096      0.0084     0.0000   -0.0020       -0.0138      0.0212     0.0000    0.0001
  2.37  0.3379  0.34  0.0259  6.714E-01  4.42E-02   0.00E+00  0.9724       -0.0204      0.0236     0.0000   -0.0047       -0.0340      0.0313     0.0000    0.0003
  2.37  0.3379  0.38  0.0049  5.386E-01  1.47E-02   0.00E+00  0.9671       -0.0139      0.0089     0.0000   -0.0022        0.0043      0.0220     0.0000    0.0002
  2.37  0.3379  0.38  0.0259  4.949E-01  2.37E-02   0.00E+00  0.9665        0.0236      0.0151     0.0000   -0.0050       -0.0101      0.0249     0.0000    0.0011
  2.37  0.3379  0.42  0.0049  4.456E-01  1.32E-02   0.00E+00  0.9602       -0.0024      0.0095     0.0000   -0.0020       -0.0120      0.0242     0.0000    0.0003
  2.37  0.3379  0.42  0.0259  3.981E-01  1.57E-02   0.00E+00  0.9600       -0.0129      0.0132     0.0000   -0.0046       -0.0391      0.0253     0.0000    0.0012
  2.37  0.3379  0.46  0.0049  3.133E-01  1.08E-02   0.00E+00  0.9547        0.0150      0.0109     0.0000   -0.0018        0.0061      0.0275     0.0000    0.0003
  2.37  0.3379  0.46  0.0259  2.856E-01  1.30E-02   0.00E+00  0.9551        0.0389      0.0142     0.0000   -0.0044        0.0229      0.0278     0.0000    0.0010
  2.37  0.3379  0.50  0.0049  2.598E-01  1.13E-02   0.00E+00  0.9496        0.0065      0.0140     0.0000   -0.0019       -0.0133      0.0369     0.0000    0.0003
  2.37  0.3379  0.50  0.0259  2.127E-01  1.11E-02   0.00E+00  0.9507       -0.0237      0.0179     0.0000   -0.0047       -0.0406      0.0370     0.0000    0.0010
  2.37  0.3379  0.54  0.0049  1.769E-01  1.04E-02   0.00E+00  0.9445        0.0034      0.0186     0.0000   -0.0020       -0.0314      0.0482     0.0000    0.0004
  2.37  0.3379  0.54  0.0259  1.277E-01  7.10E-03   0.00E+00  0.9461        0.0151      0.0155     0.0000   -0.0051       -0.0965      0.0396     0.0000    0.0012
  2.37  0.3379  0.58  0.0049  1.470E-01  7.90E-03   0.00E+00  0.9413        0.0430      0.0160     0.0000   -0.0021       -0.0564      0.0445     0.0000    0.0004
  2.37  0.3379  0.58  0.0259  1.597E-01  7.23E-03   0.00E+00  0.9416        0.0738      0.0120     0.0000   -0.0058       -0.1562      0.0312     0.0000    0.0009
  2.37  0.3379  0.62  0.0049  1.443E-01  7.67E-03   0.00E+00  0.9420        0.0179      0.0158     0.0000   -0.0025       -0.0767      0.0463     0.0000    0.0004
  2.37  0.3379  0.62  0.0259  1.117E-01  4.91E-03   0.00E+00  0.9410        0.0434      0.0113     0.0000   -0.0062       -0.2624      0.0293     0.0000    0.0008
  2.37  0.3379  0.66  0.0049  1.110E-01  7.17E-03   0.00E+00  0.9517        0.0241      0.0191     0.0000   -0.0030       -0.0873      0.0508     0.0000    0.0003
  2.37  0.3379  0.66  0.0259  9.399E-02  5.27E-03   0.00E+00  0.9501        0.0476      0.0172     0.0000   -0.0070       -0.1070      0.0424     0.0000    0.0006
  2.37  0.3379  0.70  0.0049  9.179E-02  1.04E-02   0.00E+00  0.9860        0.0964      0.0285     0.0000   -0.0042       -0.2147      0.0753     0.0000    0.0001
  2.37  0.3379  0.70  0.0259  7.682E-02  9.56E-03   0.00E+00  0.9880        0.0801      0.0360     0.0000   -0.0086       -0.1917      0.0847     0.0000    0.0001
  2.37  0.3748 -0.62  0.2165  2.506E-02  5.35E-03   0.00E+00  0.7628        0.0524      0.0927     0.0000   -0.0091        0.2334      0.1625     0.0000    0.0105
  2.37  0.3748 -0.58  0.1290  2.204E-01  3.35E-02   0.00E+00  0.9716       -0.2513      0.0229     0.0000   -0.0132        0.1514      0.0474     0.0000    0.0135
  2.37  0.3748 -0.58  0.2165  5.406E-02  5.00E-03   0.00E+00  0.9025       -0.0765      0.0346     0.0000   -0.0102        0.1007      0.0784     0.0000    0.0090
  2.37  0.3748 -0.54  0.1290  1.533E-01  1.79E-02   0.00E+00  1.0133       -0.1502      0.0316     0.0000   -0.0208        0.1673      0.0578     0.0000    0.0244
  2.37  0.3748 -0.54  0.2165  6.271E-02  3.71E-03   0.00E+00  0.9455       -0.0197      0.0223     0.0000   -0.0146        0.0721      0.0551     0.0000    0.0146
  2.37  0.3748 -0.50  0.1290  1.302E-01  9.04E-03   0.00E+00  1.0697       -0.0678      0.0264     0.0000   -0.0355        0.1035      0.0529     0.0000    0.0497
  2.37  0.3748 -0.50  0.2165  6.394E-02  3.14E-03   0.00E+00  0.9671        0.0141      0.0167     0.0000   -0.0156        0.0139      0.0412     0.0000    0.0125
  2.37  0.3748 -0.50  0.3402  2.415E-02  1.58E-03   0.00E+00  0.9008       -0.0198      0.0229     0.0000   -0.0157        0.0950      0.0546     0.0000    0.0141
  2.37  0.3748 -0.46  0.1290  1.553E-01  6.66E-03   0.00E+00  1.0849       -0.0261      0.0155     0.0000   -0.0339        0.0300      0.0372     0.0000    0.0342
  2.37  0.3748 -0.46  0.2165  8.757E-02  3.41E-03   0.00E+00  0.9901       -0.0060      0.0123     0.0000   -0.0208       -0.0807      0.0322     0.0000    0.0218
  2.37  0.3748 -0.46  0.3402  3.226E-02  1.64E-03   0.00E+00  0.9471       -0.0073      0.0165     0.0000   -0.0205       -0.0542      0.0425     0.0000    0.0214
  2.37  0.3748 -0.42  0.1290  1.875E-01  6.34E-03   0.00E+00  1.0569       -0.0185      0.0115     0.0000   -0.0193       -0.0365      0.0283     0.0000    0.0027
  2.37  0.3748 -0.42  0.2165  1.051E-01  3.45E-03   0.00E+00  1.0225       -0.0133      0.0112     0.0000   -0.0310        0.0156      0.0279     0.0000    0.0406
  2.37  0.3748 -0.42  0.3402  3.825E-02  1.65E-03   0.00E+00  0.9767        0.0029      0.0146     0.0000   -0.0252       -0.0236      0.0367     0.0000    0.0265
  2.37  0.3748 -0.38  0.0655  1.078E-01  1.16E-02   0.00E+00  1.2013       -0.0358      0.0380     0.0000   -0.0144       -0.1168      0.0987     0.0000   -0.0259
  2.37  0.3748 -0.38  0.1290  2.303E-01  6.47E-03   0.00E+00  1.0372        0.0040      0.0096     0.0000   -0.0143       -0.0109      0.0241     0.0000   -0.0029
  2.37  0.3748 -0.38  0.2165  1.236E-01  3.51E-03   0.00E+00  1.0184       -0.0087      0.0098     0.0000   -0.0262        0.0383      0.0240     0.0000    0.0230
  2.37  0.3748 -0.38  0.3402  4.443E-02  1.67E-03   0.00E+00  0.9820        0.0008      0.0128     0.0000   -0.0223       -0.0180      0.0312     0.0000    0.0148
  2.37  0.3748 -0.38  0.5074  1.016E-02  8.05E-04   0.00E+00  0.8657       -0.0077      0.0274     0.0000   -0.0327        0.0053      0.0680     0.0000    0.0336
  2.37  0.3748 -0.34  0.0655  1.992E-01  1.33E-02   0.00E+00  1.1400       -0.0832      0.0230     0.0000   -0.0190        0.0190      0.0574     0.0000   -0.0013
  2.37  0.3748 -0.34  0.1290  3.239E-01  7.57E-03   0.00E+00  1.0218        0.0035      0.0079     0.0000   -0.0140       -0.0234      0.0201     0.0000   -0.0021
  2.37  0.3748 -0.34  0.2165  1.562E-01  4.02E-03   0.00E+00  1.0096       -0.0436      0.0087     0.0000   -0.0210       -0.0081      0.0220     0.0000    0.0097
  2.37  0.3748 -0.34  0.3402  5.354E-02  1.77E-03   0.00E+00  0.9904       -0.0249      0.0117     0.0000   -0.0228        0.0370      0.0284     0.0000    0.0141
  2.37  0.3748 -0.34  0.5074  1.312E-02  8.46E-04   0.00E+00  0.9691       -0.0582      0.0212     0.0000   -0.0307       -0.0789      0.0528     0.0000    0.0288
  2.37  0.3748 -0.30  0.0655  2.625E-01  1.28E-02   0.00E+00  1.1003        0.0125      0.0173     0.0000   -0.0253        0.0837      0.0416     0.0000    0.0210
  2.37  0.3748 -0.30  0.1290  4.283E-01  1.14E-02   0.00E+00  1.0102        0.0009      0.0091     0.0000   -0.0142       -0.0016      0.0222     0.0000    0.0001
  2.37  0.3748 -0.30  0.2165  1.809E-01  5.58E-03   0.00E+00  1.0052       -0.0189      0.0102     0.0000   -0.0189       -0.0550      0.0254     0.0000    0.0057
  2.37  0.3748 -0.30  0.3402  6.644E-02  2.15E-03   0.00E+00  1.0034       -0.0153      0.0111     0.0000   -0.0266       -0.0521      0.0272     0.0000    0.0223
  2.37  0.3748 -0.30  0.5074  1.674E-02  8.74E-04   0.00E+00  0.9994       -0.0310      0.0177     0.0000   -0.0334       -0.0114      0.0415     0.0000    0.0327
  2.37  0.3748 -0.26  0.0655  4.561E-01  2.92E-02   0.00E+00  1.0684        0.0294      0.0225     0.0000   -0.0293       -0.0081      0.0546     0.0000    0.0230
  2.37  0.3748 -0.26  0.1290  5.325E-01  2.38E-02   0.00E+00  1.0034       -0.0118      0.0151     0.0000   -0.0147       -0.0369      0.0385     0.0000    0.0035
  2.37  0.3748 -0.26  0.2165  2.148E-01  1.01E-02   0.00E+00  1.0017       -0.0223      0.0167     0.0000   -0.0180        0.0548      0.0400     0.0000    0.0050
  2.37  0.3748 -0.26  0.3402  7.480E-02  2.89E-03   0.00E+00  1.0143       -0.0232      0.0136     0.0000   -0.0301        0.0023      0.0322     0.0000    0.0296
  2.37  0.3748 -0.26  0.5074  1.870E-02  9.01E-04   0.00E+00  1.0220       -0.0273      0.0171     0.0000   -0.0376        0.0743      0.0386     0.0000    0.0403
  2.37  0.3748 -0.22  0.0655  7.393E-01  3.57E-02   0.00E+00  1.0379       -0.0068      0.0175     0.0000   -0.0263        0.0665      0.0395     0.0000    0.0122
  2.37  0.3748 -0.22  0.1290  5.581E-01  1.36E-02   0.00E+00  0.9997       -0.0229      0.0085     0.0000   -0.0153       -0.0013      0.0205     0.0000    0.0064
  2.37  0.3748 -0.22  0.2165  2.312E-01  7.19E-03   0.00E+00  0.9981       -0.0249      0.0106     0.0000   -0.0175       -0.0247      0.0260     0.0000    0.0046
  2.37  0.3748 -0.22  0.3402  9.168E-02  4.14E-03   0.00E+00  1.0151       -0.0513      0.0155     0.0000   -0.0297       -0.0608      0.0366     0.0000    0.0279
  2.37  0.3748 -0.22  0.5074  2.331E-02  1.03E-03   0.00E+00  1.0405       -0.0447      0.0154     0.0000   -0.0419       -0.0052      0.0378     0.0000    0.0479
  2.37  0.3748 -0.18  0.0655  1.205E+00  2.19E-02   0.00E+00  1.0172       -0.0077      0.0064     0.0000   -0.0216       -0.0128      0.0154     0.0000    0.0064
  2.37  0.3748 -0.18  0.1290  6.679E-01  9.31E-03   0.00E+00  0.9971       -0.0211      0.0048     0.0000   -0.0154       -0.0116      0.0117     0.0000    0.0078
  2.37  0.3748 -0.18  0.2165  2.685E-01  5.20E-03   0.00E+00  0.9952       -0.0347      0.0068     0.0000   -0.0174       -0.0316      0.0165     0.0000    0.0047
  2.37  0.3748 -0.18  0.3402  8.314E-02  3.69E-03   0.00E+00  1.0119       -0.0192      0.0159     0.0000   -0.0283       -0.0094      0.0372     0.0000    0.0242
  2.37  0.3748 -0.18  0.5074  2.575E-02  1.19E-03   0.00E+00  1.0499       -0.0554      0.0165     0.0000   -0.0439       -0.0020      0.0376     0.0000    0.0505
  2.37  0.3748 -0.14  0.0655  1.769E+00  1.92E-02   0.00E+00  1.0048       -0.0078      0.0039     0.0000   -0.0180        0.0079      0.0092     0.0000    0.0045
  2.37  0.3748 -0.14  0.1290  7.833E-01  8.53E-03   0.00E+00  0.9938       -0.0220      0.0039     0.0000   -0.0150       -0.0087      0.0093     0.0000    0.0079
  2.37  0.3748 -0.14  0.2165  2.921E-01  4.68E-03   0.00E+00  0.9924       -0.0387      0.0060     0.0000   -0.0174       -0.0083      0.0135     0.0000    0.0050
  2.37  0.3748 -0.14  0.3402  9.265E-02  2.99E-03   0.00E+00  1.0082       -0.0338      0.0116     0.0000   -0.0270        0.0228      0.0270     0.0000    0.0213
  2.37  0.3748 -0.14  0.5074  3.017E-02  1.46E-03   0.00E+00  1.0517       -0.0389      0.0172     0.0000   -0.0437        0.0248      0.0401     0.0000    0.0481
  2.37  0.3748 -0.10  0.0655  2.164E+00  2.02E-02   0.00E+00  0.9978       -0.0181      0.0035     0.0000   -0.0154        0.0011      0.0079     0.0000    0.0038
  2.37  0.3748 -0.10  0.1290  8.343E-01  9.46E-03   0.00E+00  0.9911       -0.0295      0.0043     0.0000   -0.0144        0.0100      0.0098     0.0000    0.0073
  2.37  0.3748 -0.10  0.2165  3.067E-01  4.45E-03   0.00E+00  0.9899       -0.0299      0.0052     0.0000   -0.0175       -0.0132      0.0119     0.0000    0.0053
  2.37  0.3748 -0.10  0.3402  1.016E-01  2.55E-03   0.00E+00  1.0040       -0.0314      0.0088     0.0000   -0.0257       -0.0003      0.0213     0.0000    0.0185
  2.37  0.3748 -0.10  0.5074  3.321E-02  1.62E-03   0.00E+00  1.0468       -0.0216      0.0178     0.0000   -0.0416        0.0691      0.0406     0.0000    0.0421
  2.37  0.3748 -0.06  0.0259  4.684E+00  1.20E-01   0.00E+00  0.9994        0.0036      0.0103     0.0000   -0.0149        0.0041      0.0167     0.0000    0.0034
  2.37  0.3748 -0.06  0.0655  2.212E+00  2.23E-02   0.00E+00  0.9920       -0.0199      0.0038     0.0000   -0.0134       -0.0090      0.0083     0.0000    0.0033
  2.37  0.3748 -0.06  0.1290  8.522E-01  1.06E-02   0.00E+00  0.9878       -0.0292      0.0046     0.0000   -0.0138       -0.0012      0.0100     0.0000    0.0065
  2.37  0.3748 -0.06  0.2165  3.070E-01  4.34E-03   0.00E+00  0.9874       -0.0307      0.0049     0.0000   -0.0175       -0.0284      0.0115     0.0000    0.0056
  2.37  0.3748 -0.06  0.3402  1.039E-01  2.32E-03   0.00E+00  0.9990       -0.0089      0.0079     0.0000   -0.0244        0.0237      0.0183     0.0000    0.0157
  2.37  0.3748 -0.06  0.5074  3.042E-02  1.57E-03   0.00E+00  1.0382       -0.0351      0.0189     0.0000   -0.0386        0.0975      0.0403     0.0000    0.0347
  2.37  0.3748 -0.02  0.0655  2.119E+00  2.45E-02   0.00E+00  0.9876        0.0043      0.0044     0.0000   -0.0119        0.0255      0.0085     0.0000    0.0030
  2.37  0.3748 -0.02  0.1290  8.068E-01  1.07E-02   0.00E+00  0.9848       -0.0191      0.0049     0.0000   -0.0133        0.0077      0.0103     0.0000    0.0057
  2.37  0.3748 -0.02  0.2165  3.068E-01  4.56E-03   0.00E+00  0.9845       -0.0221      0.0052     0.0000   -0.0174       -0.0296      0.0121     0.0000    0.0060
  2.37  0.3748 -0.02  0.3402  1.040E-01  2.17E-03   0.00E+00  0.9932       -0.0276      0.0074     0.0000   -0.0227        0.0045      0.0170     0.0000    0.0117
  2.37  0.3748 -0.02  0.5074  3.599E-02  1.74E-03   0.00E+00  1.0278       -0.0268      0.0174     0.0000   -0.0350        0.0226      0.0405     0.0000    0.0268
  2.37  0.3748  0.02  0.0655  1.885E+00  2.54E-02   0.00E+00  0.9836        0.0195      0.0051     0.0000   -0.0107        0.0274      0.0089     0.0000    0.0029
  2.37  0.3748  0.02  0.1290  7.454E-01  1.01E-02   0.00E+00  0.9819        0.0003      0.0049     0.0000   -0.0129        0.0266      0.0107     0.0000    0.0048
  2.37  0.3748  0.02  0.2165  3.075E-01  4.86E-03   0.00E+00  0.9814       -0.0149      0.0057     0.0000   -0.0171        0.0284      0.0126     0.0000    0.0063
  2.37  0.3748  0.02  0.3402  1.010E-01  2.07E-03   0.00E+00  0.9863       -0.0283      0.0075     0.0000   -0.0205       -0.0158      0.0167     0.0000    0.0059
  2.37  0.3748  0.02  0.5074  3.218E-02  1.62E-03   0.00E+00  1.0167       -0.0247      0.0190     0.0000   -0.0312        0.0450      0.0416     0.0000    0.0186
  2.37  0.3748  0.06  0.1290  6.733E-01  9.76E-03   0.00E+00  0.9789        0.0046      0.0055     0.0000   -0.0128        0.0138      0.0111     0.0000    0.0039
  2.37  0.3748  0.06  0.2165  2.895E-01  4.93E-03   0.00E+00  0.9782       -0.0003      0.0063     0.0000   -0.0166       -0.0001      0.0132     0.0000    0.0065
  2.37  0.3748  0.06  0.3402  9.612E-02  2.05E-03   0.00E+00  0.9810       -0.0120      0.0080     0.0000   -0.0191        0.0029      0.0169     0.0000    0.0013
  2.37  0.3748  0.06  0.5074  2.915E-02  1.47E-03   0.00E+00  1.0063       -0.0332      0.0191     0.0000   -0.0276        0.0383      0.0397     0.0000    0.0110
  2.37  0.3748  0.10  0.0049  3.719E+00  1.42E-01   0.00E+00  0.9809       -0.0066      0.0133     0.0000   -0.0030       -0.0158      0.0238     0.0000    0.0000
  2.37  0.3748  0.10  0.2165  2.761E-01  5.37E-03   0.00E+00  0.9752        0.0046      0.0076     0.0000   -0.0161        0.0096      0.0146     0.0000    0.0066
  2.37  0.3748  0.10  0.3402  8.965E-02  2.02E-03   0.00E+00  0.9784       -0.0148      0.0086     0.0000   -0.0191       -0.0177      0.0172     0.0000    0.0004
  2.37  0.3748  0.10  0.5074  2.933E-02  1.49E-03   0.00E+00  0.9979       -0.0321      0.0194     0.0000   -0.0248        0.0142      0.0387     0.0000    0.0049
  2.37  0.3748  0.14  0.0049  3.300E+00  8.74E-02   0.00E+00  0.9769        0.0088      0.0088     0.0000   -0.0028        0.0134      0.0192     0.0000    0.0002
  2.37  0.3748  0.14  0.3402  9.158E-02  2.26E-03   0.00E+00  0.9758       -0.0013      0.0096     0.0000   -0.0197       -0.0054      0.0183     0.0000    0.0018
  2.37  0.3748  0.14  0.5074  2.418E-02  1.35E-03   0.00E+00  0.9914       -0.0663      0.0217     0.0000   -0.0232       -0.0996      0.0455     0.0000    0.0003
  2.37  0.3748  0.18  0.0049  2.213E+00  4.16E-02   0.00E+00  0.9720        0.0043      0.0061     0.0000   -0.0026        0.0092      0.0149     0.0000    0.0002
  2.37  0.3748  0.18  0.5074  2.385E-02  1.56E-03   0.00E+00  0.9861       -0.0037      0.0260     0.0000   -0.0225       -0.0212      0.0485     0.0000   -0.0035
  2.37  0.3748  0.22  0.0049  1.585E+00  2.92E-02   0.00E+00  0.9668        0.0111      0.0059     0.0000   -0.0025        0.0015      0.0151     0.0000    0.0002
  2.37  0.3748  0.26  0.0049  1.166E+00  2.25E-02   0.00E+00  0.9629        0.0036      0.0063     0.0000   -0.0021       -0.0104      0.0157     0.0000    0.0003
  2.37  0.3748  0.26  0.0259  8.448E-01  4.32E-02   0.00E+00  0.9635        0.0049      0.0173     0.0000   -0.0049        0.0021      0.0241     0.0000    0.0001
  2.37  0.3748  0.30  0.0049  8.096E-01  1.66E-02   0.00E+00  0.9608        0.0163      0.0069     0.0000   -0.0023        0.0362      0.0169     0.0000   -0.0001
  2.37  0.3748  0.30  0.0259  6.496E-01  2.36E-02   0.00E+00  0.9596        0.0108      0.0115     0.0000   -0.0054       -0.0069      0.0208     0.0000    0.0006
  2.37  0.3748  0.34  0.0049  7.385E-01  1.74E-02   0.00E+00  0.9558        0.0121      0.0077     0.0000   -0.0023       -0.0168      0.0194     0.0000    0.0002
  2.37  0.3748  0.34  0.0259  6.251E-01  2.04E-02   0.00E+00  0.9560        0.0132      0.0102     0.0000   -0.0051       -0.0200      0.0215     0.0000    0.0009
  2.37  0.3748  0.38  0.0049  5.114E-01  1.45E-02   0.00E+00  0.9528        0.0104      0.0094     0.0000   -0.0020        0.0141      0.0242     0.0000    0.0002
  2.37  0.3748  0.38  0.0259  4.153E-01  1.45E-02   0.00E+00  0.9541       -0.0033      0.0112     0.0000   -0.0048       -0.0180      0.0249     0.0000    0.0003
  2.37  0.3748  0.42  0.0049  4.234E-01  1.63E-02   0.00E+00  0.9510        0.0439      0.0131     0.0000   -0.0023        0.0625      0.0325     0.0000    0.0000
  2.37  0.3748  0.42  0.0259  3.498E-01  1.33E-02   0.00E+00  0.9516        0.0102      0.0118     0.0000   -0.0056       -0.0285      0.0283     0.0000    0.0006
  2.37  0.3748  0.46  0.0049  2.680E-01  1.29E-02   0.00E+00  0.9441        0.0311      0.0161     0.0000   -0.0024        0.0177      0.0419     0.0000    0.0004
  2.37  0.3748  0.46  0.0259  2.289E-01  8.44E-03   0.00E+00  0.9450        0.0150      0.0113     0.0000   -0.0055        0.0093      0.0288     0.0000    0.0015
  2.37  0.3748  0.50  0.0049  2.160E-01  9.49E-03   0.00E+00  0.9391        0.0196      0.0144     0.0000   -0.0021       -0.0499      0.0382     0.0000    0.0004
  2.37  0.3748  0.50  0.0259  2.007E-01  6.45E-03   0.00E+00  0.9398       -0.0007      0.0094     0.0000   -0.0055       -0.0671      0.0250     0.0000    0.0009
  2.37  0.3748  0.54  0.0049  1.606E-01  7.11E-03   0.00E+00  0.9366        0.0175      0.0150     0.0000   -0.0025        0.0245      0.0369     0.0000    0.0003
  2.37  0.3748  0.54  0.0259  1.376E-01  4.54E-03   0.00E+00  0.9359        0.0356      0.0090     0.0000   -0.0066       -0.1123      0.0245     0.0000    0.0012
  2.37  0.3748  0.54  0.0655  1.319E-01  6.45E-03   0.00E+00  0.9353        0.0310      0.0119     0.0000   -0.0105       -0.3333      0.0276     0.0000    0.0025
  2.37  0.3748  0.58  0.0049  1.490E-01  6.80E-03   0.00E+00  0.9351        0.0269      0.0148     0.0000   -0.0028       -0.0269      0.0385     0.0000    0.0005
  2.37  0.3748  0.58  0.0259  1.137E-01  4.14E-03   0.00E+00  0.9333        0.0821      0.0088     0.0000   -0.0074       -0.2469      0.0236     0.0000    0.0011
  2.37  0.3748  0.58  0.0655  8.036E-02  4.91E-03   0.00E+00  0.9352       -0.0034      0.0196     0.0000   -0.0106       -0.1413      0.0454     0.0000    0.0017
  2.37  0.3748  0.62  0.0049  8.617E-02  5.16E-03   0.00E+00  0.9386        0.0646      0.0186     0.0000   -0.0033       -0.0334      0.0495     0.0000    0.0004
  2.37  0.3748  0.62  0.0259  8.626E-02  3.92E-03   0.00E+00  0.9395        0.0535      0.0123     0.0000   -0.0079       -0.1666      0.0340     0.0000    0.0009
  2.37  0.3748  0.62  0.0655  6.439E-02  6.05E-03   0.00E+00  0.9431        0.0463      0.0280     0.0000   -0.0117       -0.1033      0.0685     0.0000    0.0007
  2.37  0.3748  0.66  0.0049  5.278E-02  6.45E-03   0.00E+00  0.9593        0.1096      0.0323     0.0000   -0.0045       -0.1703      0.0840     0.0000    0.0003
  2.37  0.3748  0.66  0.0259  6.958E-02  7.55E-03   0.00E+00  0.9671       -0.0087      0.0273     0.0000   -0.0097       -0.3020      0.0739     0.0000    0.0005
  2.37  0.3748  0.70  0.0655  1.456E-01  2.56E-02   0.00E+00  1.0999        0.1061      0.0442     0.0000   -0.0166       -0.2638      0.1135     0.0000   -0.0070
  2.37  0.4134 -0.54  0.1290  1.529E-01  1.97E-02   0.00E+00  1.0020       -0.1511      0.0367     0.0000   -0.0185        0.2126      0.0582     0.0000    0.0208
  2.37  0.4134 -0.54  0.2165  6.780E-02  5.39E-03   0.00E+00  0.8845       -0.1257      0.0293     0.0000   -0.0129        0.0858      0.0695     0.0000    0.0143
  2.37  0.4134 -0.50  0.1290  1.574E-01  1.26E-02   0.00E+00  1.0475       -0.1100      0.0272     0.0000   -0.0297        0.2293      0.0510     0.0000    0.0433
  2.37  0.4134 -0.50  0.2165  7.824E-02  3.98E-03   0.00E+00  0.9409       -0.0046      0.0181     0.0000   -0.0171        0.0121      0.0479     0.0000    0.0163
  2.37  0.4134 -0.46  0.1290  1.642E-01  7.91E-03   0.00E+00  1.0894       -0.0478      0.0191     0.0000   -0.0407        0.0758      0.0456     0.0000    0.0609
  2.37  0.4134 -0.46  0.2165  9.116E-02  3.72E-03   0.00E+00  0.9592        0.0027      0.0140     0.0000   -0.0169       -0.0582      0.0368     0.0000    0.0131
  2.37  0.4134 -0.42  0.1290  1.700E-01  6.19E-03   0.00E+00  1.0537       -0.0137      0.0129     0.0000   -0.0244       -0.0277      0.0328     0.0000    0.0184
  2.37  0.4134 -0.42  0.2165  1.037E-01  3.63E-03   0.00E+00  0.9836        0.0123      0.0124     0.0000   -0.0238        0.0210      0.0296     0.0000    0.0278
  2.37  0.4134 -0.42  0.3402  3.663E-02  2.07E-03   0.00E+00  0.9176        0.0058      0.0197     0.0000   -0.0241       -0.0100      0.0495     0.0000    0.0262
  2.37  0.4134 -0.38  0.0655  8.998E-02  1.12E-02   0.00E+00  1.2118       -0.1558      0.0365     0.0000   -0.0219        0.2036      0.0927     0.0000   -0.0281
  2.37  0.4134 -0.38  0.1290  1.904E-01  5.80E-03   0.00E+00  1.0224        0.0029      0.0104     0.0000   -0.0174       -0.0464      0.0261     0.0000    0.0010
  2.37  0.4134 -0.38  0.2165  1.099E-01  3.45E-03   0.00E+00  1.0085       -0.0324      0.0112     0.0000   -0.0320        0.0110      0.0290     0.0000    0.0423
  2.37  0.4134 -0.38  0.3402  3.748E-02  1.83E-03   0.00E+00  0.9709       -0.0100      0.0186     0.0000   -0.0309        0.1258      0.0423     0.0000    0.0338
  2.37  0.4134 -0.34  0.0655  1.469E-01  9.86E-03   0.00E+00  1.1161       -0.0016      0.0283     0.0000   -0.0180        0.0581      0.0685     0.0000   -0.0130
  2.37  0.4134 -0.34  0.1290  2.433E-01  6.34E-03   0.00E+00  1.0021       -0.0019      0.0088     0.0000   -0.0160       -0.0633      0.0224     0.0000   -0.0025
  2.37  0.4134 -0.34  0.2165  1.377E-01  3.70E-03   0.00E+00  0.9990       -0.0408      0.0096     0.0000   -0.0258       -0.0063      0.0238     0.0000    0.0228
  2.37  0.4134 -0.34  0.3402  5.488E-02  2.04E-03   0.00E+00  0.9794        0.0097      0.0140     0.0000   -0.0272        0.1034      0.0317     0.0000    0.0181
  2.37  0.4134 -0.30  0.0655  2.215E-01  9.66E-03   0.00E+00  1.0585        0.0239      0.0159     0.0000   -0.0192       -0.0201      0.0411     0.0000    0.0081
  2.37  0.4134 -0.30  0.1290  3.105E-01  6.81E-03   0.00E+00  0.9873       -0.0229      0.0080     0.0000   -0.0146        0.0247      0.0196     0.0000   -0.0034
  2.37  0.4134 -0.30  0.2165  1.417E-01  3.48E-03   0.00E+00  0.9904       -0.0039      0.0085     0.0000   -0.0215       -0.0600      0.0206     0.0000    0.0120
  2.37  0.4134 -0.30  0.3402  5.275E-02  1.82E-03   0.00E+00  0.9816       -0.0318      0.0129     0.0000   -0.0245        0.0339      0.0303     0.0000    0.0095
  2.37  0.4134 -0.26  0.0655  4.063E-01  1.27E-02   0.00E+00  1.0237       -0.0039      0.0116     0.0000   -0.0235        0.0199      0.0294     0.0000    0.0137
  2.37  0.4134 -0.26  0.1290  4.011E-01  8.24E-03   0.00E+00  0.9791       -0.0197      0.0074     0.0000   -0.0140       -0.0085      0.0182     0.0000   -0.0008
  2.37  0.4134 -0.26  0.2165  1.679E-01  3.94E-03   0.00E+00  0.9851       -0.0217      0.0081     0.0000   -0.0199       -0.0813      0.0201     0.0000    0.0080
  2.37  0.4134 -0.26  0.3402  5.866E-02  1.81E-03   0.00E+00  0.9861       -0.0300      0.0115     0.0000   -0.0244        0.0104      0.0264     0.0000    0.0096
  2.37  0.4134 -0.22  0.0655  6.732E-01  2.02E-02   0.00E+00  1.0012       -0.0196      0.0111     0.0000   -0.0225        0.0075      0.0265     0.0000    0.0095
  2.37  0.4134 -0.22  0.1290  4.821E-01  1.35E-02   0.00E+00  0.9745       -0.0128      0.0101     0.0000   -0.0139       -0.0238      0.0243     0.0000    0.0026
  2.37  0.4134 -0.22  0.2165  1.946E-01  5.51E-03   0.00E+00  0.9795       -0.0221      0.0104     0.0000   -0.0188       -0.0369      0.0244     0.0000    0.0046
  2.37  0.4134 -0.22  0.3402  6.433E-02  1.95E-03   0.00E+00  0.9943       -0.0250      0.0114     0.0000   -0.0271        0.0223      0.0252     0.0000    0.0170
  2.37  0.4134 -0.18  0.0655  1.098E+00  5.34E-02   0.00E+00  0.9867       -0.0075      0.0173     0.0000   -0.0193       -0.0527      0.0421     0.0000    0.0055
  2.37  0.4134 -0.18  0.1290  4.982E-01  2.44E-02   0.00E+00  0.9719       -0.0231      0.0175     0.0000   -0.0139       -0.0723      0.0426     0.0000    0.0051
  2.37  0.4134 -0.18  0.2165  2.039E-01  9.39E-03   0.00E+00  0.9755       -0.0436      0.0175     0.0000   -0.0184       -0.0679      0.0424     0.0000    0.0030
  2.37  0.4134 -0.18  0.3402  7.600E-02  2.38E-03   0.00E+00  1.0013       -0.0257      0.0120     0.0000   -0.0298        0.0159      0.0274     0.0000    0.0239
  2.37  0.4134 -0.18  0.5074  1.634E-02  8.90E-04   0.00E+00  1.0324       -0.0388      0.0204     0.0000   -0.0493        0.0213      0.0500     0.0000    0.0422
  2.37  0.4134 -0.14  0.0655  1.211E+00  3.32E-02   0.00E+00  0.9782       -0.0109      0.0104     0.0000   -0.0167       -0.0057      0.0241     0.0000    0.0035
  2.37  0.4134 -0.14  0.1290  5.446E-01  1.32E-02   0.00E+00  0.9699       -0.0428      0.0092     0.0000   -0.0138       -0.0077      0.0218     0.0000    0.0062
  2.37  0.4134 -0.14  0.2165  1.871E-01  9.00E-03   0.00E+00  0.9723       -0.0316      0.0184     0.0000   -0.0183       -0.0980      0.0448     0.0000    0.0026
  2.37  0.4134 -0.14  0.3402  8.520E-02  3.07E-03   0.00E+00  1.0030       -0.0174      0.0138     0.0000   -0.0305        0.0595      0.0302     0.0000    0.0260
  2.37  0.4134 -0.14  0.5074  1.811E-02  8.92E-04   0.00E+00  1.0691       -0.0468      0.0186     0.0000   -0.0493        0.0330      0.0421     0.0000    0.0425
  2.37  0.4134 -0.10  0.0655  1.563E+00  2.07E-02   0.00E+00  0.9723       -0.0332      0.0052     0.0000   -0.0146       -0.0021      0.0118     0.0000    0.0027
  2.37  0.4134 -0.10  0.1290  5.956E-01  9.24E-03   0.00E+00  0.9678       -0.0300      0.0061     0.0000   -0.0135        0.0049      0.0136     0.0000    0.0064
  2.37  0.4134 -0.10  0.2165  2.039E-01  6.01E-03   0.00E+00  0.9700       -0.0414      0.0111     0.0000   -0.0184        0.0106      0.0245     0.0000    0.0027
  2.37  0.4134 -0.10  0.3402  8.467E-02  3.60E-03   0.00E+00  1.0016       -0.0356      0.0162     0.0000   -0.0300        0.0574      0.0353     0.0000    0.0249
  2.37  0.4134 -0.10  0.5074  1.971E-02  9.20E-04   0.00E+00  1.0808       -0.0344      0.0177     0.0000   -0.0507        0.0715      0.0387     0.0000    0.0434
  2.37  0.4134 -0.06  0.0655  1.714E+00  1.76E-02   0.00E+00  0.9686       -0.0055      0.0041     0.0000   -0.0129        0.0235      0.0083     0.0000    0.0024
  2.37  0.4134 -0.06  0.1290  5.965E-01  7.80E-03   0.00E+00  0.9656       -0.0319      0.0052     0.0000   -0.0131        0.0264      0.0106     0.0000    0.0062
  2.37  0.4134 -0.06  0.2165  2.168E-01  4.62E-03   0.00E+00  0.9682       -0.0366      0.0079     0.0000   -0.0185       -0.0186      0.0179     0.0000    0.0030
  2.37  0.4134 -0.06  0.3402  8.427E-02  3.88E-03   0.00E+00  0.9973       -0.0290      0.0174     0.0000   -0.0284        0.0403      0.0378     0.0000    0.0207
  2.37  0.4134 -0.06  0.5074  2.314E-02  1.08E-03   0.00E+00  1.0849       -0.0154      0.0176     0.0000   -0.0512        0.0704      0.0393     0.0000    0.0420
  2.37  0.4134 -0.02  0.0655  1.667E+00  1.85E-02   0.00E+00  0.9653       -0.0084      0.0046     0.0000   -0.0116        0.0254      0.0083     0.0000    0.0022
  2.37  0.4134 -0.02  0.1290  5.872E-01  7.59E-03   0.00E+00  0.9637       -0.0135      0.0051     0.0000   -0.0128        0.0053      0.0103     0.0000    0.0057
  2.37  0.4134 -0.02  0.2165  2.117E-01  4.00E-03   0.00E+00  0.9661       -0.0295      0.0070     0.0000   -0.0186       -0.0263      0.0159     0.0000    0.0034
  2.37  0.4134 -0.02  0.3402  7.227E-02  3.47E-03   0.00E+00  0.9907       -0.0493      0.0180     0.0000   -0.0259       -0.0336      0.0408     0.0000    0.0138
  2.37  0.4134 -0.02  0.5074  2.505E-02  1.15E-03   0.00E+00  1.0834       -0.0515      0.0172     0.0000   -0.0504       -0.0325      0.0399     0.0000    0.0377
  2.37  0.4134  0.02  0.1290  5.622E-01  7.65E-03   0.00E+00  0.9618       -0.0129      0.0054     0.0000   -0.0125        0.0266      0.0107     0.0000    0.0050
  2.37  0.4134  0.02  0.2165  2.032E-01  3.72E-03   0.00E+00  0.9640       -0.0152      0.0069     0.0000   -0.0186       -0.0245      0.0153     0.0000    0.0041
  2.37  0.4134  0.02  0.3402  7.215E-02  3.18E-03   0.00E+00  0.9838       -0.0385      0.0160     0.0000   -0.0232       -0.0908      0.0362     0.0000    0.0056
  2.37  0.4134  0.02  0.5074  2.634E-02  1.21E-03   0.00E+00  1.0774       -0.0535      0.0183     0.0000   -0.0483        0.0531      0.0391     0.0000    0.0305
  2.37  0.4134  0.06  0.1290  5.178E-01  8.86E-03   0.00E+00  0.9599       -0.0048      0.0073     0.0000   -0.0125        0.0212      0.0134     0.0000    0.0041
  2.37  0.4134  0.06  0.2165  1.892E-01  3.65E-03   0.00E+00  0.9619       -0.0176      0.0078     0.0000   -0.0185       -0.0371      0.0158     0.0000    0.0049
  2.37  0.4134  0.06  0.3402  6.399E-02  2.87E-03   0.00E+00  0.9789       -0.0107      0.0175     0.0000   -0.0215       -0.0002      0.0351     0.0000   -0.0016
  2.37  0.4134  0.06  0.5074  2.040E-02  1.12E-03   0.00E+00  1.0698       -0.0469      0.0227     0.0000   -0.0456        0.0823      0.0416     0.0000    0.0210
  2.37  0.4134  0.10  0.0049  2.766E+00  1.19E-01   0.00E+00  0.9602       -0.0065      0.0156     0.0000   -0.0030        0.0189      0.0303     0.0000    0.0001
  2.37  0.4134  0.10  0.2165  1.897E-01  4.26E-03   0.00E+00  0.9601        0.0047      0.0096     0.0000   -0.0180       -0.0339      0.0180     0.0000    0.0060
  2.37  0.4134  0.10  0.3402  6.635E-02  3.17E-03   0.00E+00  0.9773        0.0034      0.0194     0.0000   -0.0216        0.0663      0.0357     0.0000   -0.0047
  2.37  0.4134  0.14  0.0049  2.837E+00  8.53E-02   0.00E+00  0.9567       -0.0036      0.0098     0.0000   -0.0027       -0.0341      0.0247     0.0000    0.0000
  2.37  0.4134  0.14  0.3402  6.173E-02  3.59E-03   0.00E+00  0.9774        0.0316      0.0236     0.0000   -0.0231        0.0484      0.0407     0.0000   -0.0042
  2.37  0.4134  0.18  0.0049  1.943E+00  4.17E-02   0.00E+00  0.9534        0.0092      0.0071     0.0000   -0.0026        0.0174      0.0179     0.0000    0.0001
  2.37  0.4134  0.22  0.0049  1.346E+00  2.95E-02   0.00E+00  0.9496        0.0265      0.0075     0.0000   -0.0026        0.0370      0.0188     0.0000    0.0002
  2.37  0.4134  0.22  0.0259  1.071E+00  6.19E-02   0.00E+00  0.9486        0.0127      0.0195     0.0000   -0.0058       -0.0489      0.0309     0.0000    0.0010
  2.37  0.4134  0.26  0.0049  1.051E+00  2.54E-02   0.00E+00  0.9454        0.0043      0.0084     0.0000   -0.0025        0.0136      0.0212     0.0000    0.0002
  2.37  0.4134  0.26  0.0259  7.165E-01  3.21E-02   0.00E+00  0.9459        0.0184      0.0147     0.0000   -0.0052        0.0400      0.0277     0.0000    0.0014
  2.37  0.4134  0.30  0.0049  6.926E-01  2.06E-02   0.00E+00  0.9424        0.0278      0.0102     0.0000   -0.0021       -0.0013      0.0262     0.0000    0.0003
  2.37  0.4134  0.30  0.0259  5.441E-01  2.13E-02   0.00E+00  0.9442        0.0055      0.0119     0.0000   -0.0047       -0.0388      0.0285     0.0000    0.0001
  2.37  0.4134  0.34  0.0049  6.043E-01  2.21E-02   0.00E+00  0.9422        0.0032      0.0123     0.0000   -0.0021       -0.0682      0.0324     0.0000   -0.0001
  2.37  0.4134  0.34  0.0259  4.339E-01  1.56E-02   0.00E+00  0.9426        0.0249      0.0104     0.0000   -0.0055       -0.0512      0.0268     0.0000    0.0004
  2.37  0.4134  0.38  0.0049  3.807E-01  1.45E-02   0.00E+00  0.9386        0.0095      0.0129     0.0000   -0.0024       -0.0720      0.0327     0.0000    0.0003
  2.37  0.4134  0.38  0.0259  3.115E-01  9.27E-03   0.00E+00  0.9395        0.0181      0.0095     0.0000   -0.0053        0.0154      0.0240     0.0000    0.0008
  2.37  0.4134  0.42  0.0049  3.266E-01  1.12E-02   0.00E+00  0.9373        0.0016      0.0124     0.0000   -0.0020        0.0152      0.0301     0.0000    0.0002
  2.37  0.4134  0.42  0.0259  2.828E-01  7.36E-03   0.00E+00  0.9389        0.0021      0.0084     0.0000   -0.0050       -0.0298      0.0216     0.0000    0.0003
  2.37  0.4134  0.46  0.0049  2.503E-01  8.36E-03   0.00E+00  0.9388        0.0253      0.0120     0.0000   -0.0021       -0.0053      0.0292     0.0000    0.0001
  2.37  0.4134  0.46  0.0259  2.067E-01  5.28E-03   0.00E+00  0.9400        0.0098      0.0083     0.0000   -0.0057       -0.0314      0.0214     0.0000   -0.0001
  2.37  0.4134  0.46  0.0655  1.563E-01  6.75E-03   0.00E+00  0.9407        0.0390      0.0115     0.0000   -0.0108       -0.1409      0.0262     0.0000    0.0008
  2.37  0.4134  0.50  0.0049  1.907E-01  6.91E-03   0.00E+00  0.9372        0.0071      0.0130     0.0000   -0.0029        0.0054      0.0325     0.0000    0.0002
  2.37  0.4134  0.50  0.0259  1.523E-01  4.31E-03   0.00E+00  0.9374        0.0315      0.0087     0.0000   -0.0070       -0.0953      0.0226     0.0000    0.0013
  2.37  0.4134  0.50  0.0655  1.047E-01  4.79E-03   0.00E+00  0.9360        0.0593      0.0111     0.0000   -0.0118       -0.2395      0.0271     0.0000    0.0005
  2.37  0.4134  0.54  0.0049  1.362E-01  5.99E-03   0.00E+00  0.9331       -0.0043      0.0154     0.0000   -0.0027       -0.0712      0.0394     0.0000    0.0004
  2.37  0.4134  0.54  0.0259  1.101E-01  3.89E-03   0.00E+00  0.9349        0.0809      0.0100     0.0000   -0.0078       -0.1669      0.0263     0.0000    0.0001
  2.37  0.4134  0.54  0.0655  8.012E-02  5.02E-03   0.00E+00  0.9360       -0.0095      0.0197     0.0000   -0.0127       -0.1032      0.0483     0.0000    0.0008
  2.37  0.4134  0.58  0.0049  1.032E-01  6.48E-03   0.00E+00  0.9358        0.0600      0.0207     0.0000   -0.0038       -0.1049      0.0546     0.0000    0.0003
  2.37  0.4134  0.58  0.0259  8.676E-02  5.03E-03   0.00E+00  0.9382        0.0655      0.0165     0.0000   -0.0096       -0.1909      0.0431     0.0000    0.0014
  2.37  0.4134  0.58  0.0655  6.504E-02  8.55E-03   0.00E+00  0.9392        0.0205      0.0380     0.0000   -0.0136       -0.1404      0.1030     0.0000    0.0019
  2.37  0.4134  0.66  0.0655  5.455E-02  6.26E-03   0.00E+00  1.0426        0.1174      0.0339     0.0000   -0.0170       -0.1417      0.0861     0.0000   -0.0075
  2.37  0.4134  0.70  0.0259  1.137E-01  1.55E-02   0.00E+00  1.1932        0.0840      0.0274     0.0000   -0.0175       -0.3632      0.0770     0.0000   -0.0058
  2.37  0.4537 -0.54  0.1290  1.458E-01  1.88E-02   0.00E+00  1.0256       -0.1464      0.0427     0.0000   -0.0135        0.2668      0.0667     0.0000    0.0216
  2.37  0.4537 -0.50  0.1290  1.604E-01  1.31E-02   0.00E+00  1.0601       -0.1131      0.0293     0.0000   -0.0211        0.2264      0.0617     0.0000    0.0459
  2.37  0.4537 -0.46  0.1290  1.809E-01  9.90E-03   0.00E+00  1.0975       -0.1010      0.0218     0.0000   -0.0377        0.1428      0.0479     0.0000    0.0805
  2.37  0.4537 -0.46  0.2165  8.860E-02  4.71E-03   0.00E+00  0.9313       -0.0606      0.0193     0.0000   -0.0176        0.0287      0.0486     0.0000    0.0158
  2.37  0.4537 -0.42  0.1290  1.891E-01  7.30E-03   0.00E+00  1.0751       -0.0438      0.0146     0.0000   -0.0364        0.0325      0.0352     0.0000    0.0505
  2.37  0.4537 -0.42  0.2165  1.015E-01  4.10E-03   0.00E+00  0.9589       -0.0400      0.0145     0.0000   -0.0164       -0.0119      0.0366     0.0000    0.0160
  2.37  0.4537 -0.38  0.0655  8.359E-02  8.89E-03   0.00E+00  1.2517        0.0384      0.0493     0.0000   -0.0316       -0.0880      0.1186     0.0000   -0.0449
  2.37  0.4537 -0.38  0.1290  1.758E-01  5.90E-03   0.00E+00  1.0241       -0.0123      0.0120     0.0000   -0.0259       -0.0305      0.0305     0.0000    0.0077
  2.37  0.4537 -0.38  0.2165  1.194E-01  4.13E-03   0.00E+00  0.9803       -0.0538      0.0131     0.0000   -0.0237        0.0546      0.0317     0.0000    0.0354
  2.37  0.4537 -0.34  0.0655  1.374E-01  9.16E-03   0.00E+00  1.1173        0.0019      0.0266     0.0000   -0.0170        0.0996      0.0640     0.0000   -0.0232
  2.37  0.4537 -0.34  0.1290  2.219E-01  6.17E-03   0.00E+00  0.9948       -0.0052      0.0103     0.0000   -0.0211       -0.0214      0.0256     0.0000   -0.0058
  2.37  0.4537 -0.34  0.2165  1.312E-01  3.94E-03   0.00E+00  1.0027       -0.0407      0.0115     0.0000   -0.0339        0.0388      0.0273     0.0000    0.0532
  2.37  0.4537 -0.30  0.0655  1.985E-01  9.09E-03   0.00E+00  1.0371        0.0235      0.0166     0.0000   -0.0157       -0.0800      0.0421     0.0000   -0.0005
  2.37  0.4537 -0.30  0.1290  2.591E-01  6.33E-03   0.00E+00  0.9740       -0.0001      0.0088     0.0000   -0.0162       -0.0617      0.0223     0.0000   -0.0100
  2.37  0.4537 -0.30  0.2165  1.387E-01  3.76E-03   0.00E+00  0.9913       -0.0292      0.0100     0.0000   -0.0296       -0.0082      0.0241     0.0000    0.0328
  2.37  0.4537 -0.30  0.3402  4.321E-02  2.10E-03   0.00E+00  0.9876       -0.0099      0.0186     0.0000   -0.0465        0.0082      0.0427     0.0000    0.0395
  2.37  0.4537 -0.26  0.0655  3.660E-01  1.17E-02   0.00E+00  0.9944       -0.0089      0.0122     0.0000   -0.0193        0.0004      0.0296     0.0000    0.0058
  2.37  0.4537 -0.26  0.1290  3.156E-01  6.58E-03   0.00E+00  0.9625       -0.0058      0.0075     0.0000   -0.0135       -0.0599      0.0188     0.0000   -0.0063
  2.37  0.4537 -0.26  0.2165  1.511E-01  3.68E-03   0.00E+00  0.9804       -0.0222      0.0092     0.0000   -0.0267       -0.0217      0.0222     0.0000    0.0179
  2.37  0.4537 -0.26  0.3402  4.980E-02  2.03E-03   0.00E+00  1.0107       -0.0427      0.0159     0.0000   -0.0342        0.0185      0.0378     0.0000    0.0093
  2.37  0.4537 -0.22  0.0655  5.760E-01  1.37E-02   0.00E+00  0.9751       -0.0177      0.0090     0.0000   -0.0193       -0.0098      0.0222     0.0000    0.0073
  2.37  0.4537 -0.22  0.1290  3.529E-01  6.67E-03   0.00E+00  0.9563       -0.0125      0.0072     0.0000   -0.0125       -0.0033      0.0173     0.0000   -0.0013
  2.37  0.4537 -0.22  0.2165  1.513E-01  3.49E-03   0.00E+00  0.9709       -0.0414      0.0090     0.0000   -0.0244       -0.0117      0.0209     0.0000    0.0069
  2.37  0.4537 -0.22  0.3402  5.762E-02  2.09E-03   0.00E+00  1.0028       -0.0150      0.0144     0.0000   -0.0257        0.0198      0.0319     0.0000   -0.0083
  2.37  0.4537 -0.18  0.0655  8.694E-01  1.71E-02   0.00E+00  0.9630       -0.0228      0.0075     0.0000   -0.0175       -0.0194      0.0179     0.0000    0.0045
  2.37  0.4537 -0.18  0.1290  3.997E-01  7.88E-03   0.00E+00  0.9524       -0.0164      0.0075     0.0000   -0.0122       -0.0500      0.0178     0.0000    0.0025
  2.37  0.4537 -0.18  0.2165  1.526E-01  3.77E-03   0.00E+00  0.9639       -0.0190      0.0099     0.0000   -0.0224       -0.0314      0.0221     0.0000   -0.0001
  2.37  0.4537 -0.18  0.3402  6.290E-02  2.02E-03   0.00E+00  0.9983       -0.0555      0.0126     0.0000   -0.0221       -0.0152      0.0286     0.0000   -0.0119
  2.37  0.4537 -0.14  0.0655  1.256E+00  2.88E-02   0.00E+00  0.9558       -0.0224      0.0093     0.0000   -0.0154        0.0111      0.0207     0.0000    0.0027
  2.37  0.4537 -0.14  0.1290  4.266E-01  1.27E-02   0.00E+00  0.9503       -0.0300      0.0121     0.0000   -0.0122        0.0147      0.0268     0.0000    0.0047
  2.37  0.4537 -0.14  0.2165  1.744E-01  4.79E-03   0.00E+00  0.9598        0.0009      0.0109     0.0000   -0.0213       -0.0421      0.0241     0.0000   -0.0026
  2.37  0.4537 -0.14  0.3402  6.315E-02  1.90E-03   0.00E+00  0.9977       -0.0543      0.0119     0.0000   -0.0216        0.0333      0.0259     0.0000   -0.0087
  2.37  0.4537 -0.10  0.1290  4.411E-01  2.40E-02   0.00E+00  0.9483       -0.0492      0.0228     0.0000   -0.0122        0.0439      0.0460     0.0000    0.0057
  2.37  0.4537 -0.10  0.2165  1.588E-01  5.44E-03   0.00E+00  0.9574       -0.0460      0.0135     0.0000   -0.0208       -0.0113      0.0304     0.0000   -0.0031
  2.37  0.4537 -0.10  0.3402  6.808E-02  1.96E-03   0.00E+00  0.9988       -0.0164      0.0112     0.0000   -0.0222        0.0206      0.0247     0.0000   -0.0046
  2.37  0.4537 -0.06  0.0655  1.233E+00  3.14E-02   0.00E+00  0.9485       -0.0286      0.0107     0.0000   -0.0122       -0.0105      0.0217     0.0000    0.0015
  2.37  0.4537 -0.06  0.1290  4.035E-01  1.53E-02   0.00E+00  0.9468       -0.0266      0.0156     0.0000   -0.0121       -0.0166      0.0319     0.0000    0.0060
  2.37  0.4537 -0.06  0.2165  1.708E-01  7.98E-03   0.00E+00  0.9560       -0.0172      0.0190     0.0000   -0.0207        0.0111      0.0400     0.0000   -0.0028
  2.37  0.4537 -0.06  0.3402  6.672E-02  2.05E-03   0.00E+00  0.9995       -0.0294      0.0125     0.0000   -0.0224        0.0813      0.0260     0.0000   -0.0038
  2.37  0.4537 -0.02  0.0655  1.341E+00  2.48E-02   0.00E+00  0.9458       -0.0030      0.0082     0.0000   -0.0111        0.0218      0.0141     0.0000    0.0014
  2.37  0.4537 -0.02  0.1290  3.952E-01  1.02E-02   0.00E+00  0.9457       -0.0210      0.0109     0.0000   -0.0119        0.0068      0.0208     0.0000    0.0059
  2.37  0.4537 -0.02  0.2165  1.598E-01  8.54E-03   0.00E+00  0.9549       -0.0049      0.0220     0.0000   -0.0208        0.0728      0.0453     0.0000   -0.0021
  2.37  0.4537 -0.02  0.3402  6.708E-02  2.23E-03   0.00E+00  0.9994       -0.0699      0.0136     0.0000   -0.0220        0.0244      0.0277     0.0000   -0.0069
  2.37  0.4537  0.02  0.1290  3.873E-01  8.78E-03   0.00E+00  0.9449        0.0010      0.0097     0.0000   -0.0117        0.0319      0.0175     0.0000    0.0056
  2.37  0.4537  0.02  0.2165  1.504E-01  7.57E-03   0.00E+00  0.9536       -0.0099      0.0212     0.0000   -0.0211        0.0433      0.0429     0.0000   -0.0011
  2.37  0.4537  0.02  0.3402  7.919E-02  2.81E-03   0.00E+00  0.9992        0.0168      0.0148     0.0000   -0.0212        0.1000      0.0281     0.0000   -0.0135
  2.37  0.4537  0.06  0.0049  3.273E+00  2.10E-01   0.00E+00  0.9437        0.0047      0.0242     0.0000   -0.0040        0.0044      0.0354     0.0000    0.0004
  2.37  0.4537  0.06  0.3402  7.314E-02  3.01E-03   0.00E+00  1.0008       -0.0104      0.0181     0.0000   -0.0211        0.0784      0.0331     0.0000   -0.0212
  2.37  0.4537  0.10  0.0049  2.419E+00  6.60E-02   0.00E+00  0.9413       -0.0045      0.0100     0.0000   -0.0030        0.0539      0.0213     0.0000    0.0002
  2.37  0.4537  0.10  0.3402  8.251E-02  4.07E-03   0.00E+00  1.0049        0.0702      0.0201     0.0000   -0.0226        0.1414      0.0342     0.0000   -0.0277
  2.37  0.4537  0.14  0.0049  2.203E+00  5.72E-02   0.00E+00  0.9389        0.0193      0.0086     0.0000   -0.0025        0.0126      0.0217     0.0000   -0.0001
  2.37  0.4537  0.14  0.0259  1.449E+00  4.59E-02   0.00E+00  0.9380       -0.0016      0.0142     0.0000   -0.0057       -0.0355      0.0290     0.0000    0.0002
  2.37  0.4537  0.18  0.0049  1.576E+00  3.69E-02   0.00E+00  0.9363        0.0173      0.0080     0.0000   -0.0024       -0.0314      0.0206     0.0000    0.0000
  2.37  0.4537  0.18  0.0259  1.058E+00  4.23E-02   0.00E+00  0.9355       -0.0011      0.0140     0.0000   -0.0057       -0.0126      0.0266     0.0000    0.0006
  2.37  0.4537  0.22  0.0049  1.182E+00  2.69E-02   0.00E+00  0.9339       -0.0073      0.0080     0.0000   -0.0024       -0.0254      0.0210     0.0000    0.0001
  2.37  0.4537  0.22  0.0259  8.742E-01  2.90E-02   0.00E+00  0.9334        0.0399      0.0099     0.0000   -0.0058       -0.0078      0.0221     0.0000    0.0007
  2.37  0.4537  0.26  0.0049  7.833E-01  1.90E-02   0.00E+00  0.9316        0.0220      0.0088     0.0000   -0.0025       -0.0023      0.0222     0.0000    0.0001
  2.37  0.4537  0.26  0.0259  5.479E-01  1.48E-02   0.00E+00  0.9317        0.0222      0.0084     0.0000   -0.0058        0.0088      0.0209     0.0000    0.0010
  2.37  0.4537  0.26  0.0655  3.432E-01  1.41E-02   0.00E+00  0.9355        0.0169      0.0171     0.0000   -0.0081       -0.0621      0.0333     0.0000    0.0026
  2.37  0.4537  0.30  0.0049  5.451E-01  1.42E-02   0.00E+00  0.9290        0.0283      0.0092     0.0000   -0.0025       -0.0363      0.0241     0.0000    0.0002
  2.37  0.4537  0.30  0.0259  4.520E-01  1.12E-02   0.00E+00  0.9301        0.0337      0.0077     0.0000   -0.0053       -0.0042      0.0202     0.0000    0.0015
  2.37  0.4537  0.34  0.0049  4.458E-01  1.22E-02   0.00E+00  0.9267        0.0287      0.0100     0.0000   -0.0022        0.0113      0.0247     0.0000    0.0003
  2.37  0.4537  0.34  0.0259  3.452E-01  8.08E-03   0.00E+00  0.9304        0.0389      0.0074     0.0000   -0.0045       -0.0141      0.0195     0.0000    0.0004
  2.37  0.4537  0.38  0.0049  3.196E-01  9.29E-03   0.00E+00  0.9288        0.0419      0.0105     0.0000   -0.0018       -0.0169      0.0265     0.0000   -0.0002
  2.37  0.4537  0.38  0.0259  2.806E-01  6.52E-03   0.00E+00  0.9308        0.0483      0.0075     0.0000   -0.0055       -0.0439      0.0195     0.0000    0.0000
  2.37  0.4537  0.42  0.0049  3.034E-01  9.99E-03   0.00E+00  0.9273        0.0121      0.0122     0.0000   -0.0024        0.0034      0.0305     0.0000    0.0003
  2.37  0.4537  0.42  0.0259  2.348E-01  6.03E-03   0.00E+00  0.9299        0.0365      0.0088     0.0000   -0.0054       -0.0036      0.0232     0.0000    0.0004
  2.37  0.4537  0.42  0.0655  1.359E-01  6.89E-03   0.00E+00  0.9343        0.0554      0.0148     0.0000   -0.0090       -0.0156      0.0335     0.0000   -0.0006
  2.37  0.4537  0.46  0.0049  1.979E-01  7.53E-03   0.00E+00  0.9285        0.0234      0.0142     0.0000   -0.0020        0.0002      0.0344     0.0000   -0.0001
  2.37  0.4537  0.46  0.0259  1.632E-01  4.87E-03   0.00E+00  0.9327        0.0389      0.0103     0.0000   -0.0056       -0.0164      0.0267     0.0000   -0.0004
  2.37  0.4537  0.46  0.0655  1.125E-01  6.94E-03   0.00E+00  0.9428        0.1168      0.0147     0.0000   -0.0098       -0.2520      0.0368     0.0000   -0.0015
  2.37  0.4537  0.50  0.0049  1.619E-01  7.98E-03   0.00E+00  0.9331        0.0430      0.0177     0.0000   -0.0022       -0.0409      0.0476     0.0000    0.0003
  2.37  0.4537  0.50  0.0259  1.450E-01  6.05E-03   0.00E+00  0.9420        0.0909      0.0127     0.0000   -0.0054       -0.1428      0.0338     0.0000   -0.0004
  2.37  0.4537  0.50  0.0655  7.977E-02  8.77E-03   0.00E+00  0.9548        0.0178      0.0294     0.0000   -0.0106       -0.2747      0.0781     0.0000   -0.0042
  2.37  0.4537  0.54  0.0049  1.181E-01  1.05E-02   0.00E+00  0.9483        0.0660      0.0300     0.0000   -0.0023       -0.1059      0.0741     0.0000   -0.0003
  2.37  0.4537  0.54  0.0259  1.034E-01  9.62E-03   0.00E+00  0.9563        0.0995      0.0262     0.0000   -0.0082       -0.2717      0.0687     0.0000   -0.0014
  2.37  0.4537  0.58  0.0655  1.048E-01  1.16E-02   0.00E+00  0.9775        0.0267      0.0296     0.0000   -0.0177       -0.2860      0.0800     0.0000   -0.0028
  2.37  0.4537  0.62  0.0259  1.550E-01  2.15E-02   0.00E+00  1.0048        0.0387      0.0576     0.0000   -0.0143       -0.4393      0.1508     0.0000   -0.0001
  2.37  0.4537  0.62  0.0655  1.076E-01  9.89E-03   0.00E+00  1.0064        0.0900      0.0227     0.0000   -0.0169       -0.2972      0.0594     0.0000   -0.0104
  2.37  0.4537  0.66  0.0049  1.352E-01  3.30E-02   0.00E+00  1.0894        0.1093      0.0804     0.0000   -0.0076       -0.2615      0.2044     0.0000   -0.0005
  2.37  0.4958 -0.46  0.1290  1.317E-01  8.15E-03   0.00E+00  1.1288       -0.0534      0.0268     0.0000   -0.0320        0.1457      0.0611     0.0000    0.1179
  2.37  0.4958 -0.42  0.1290  1.461E-01  6.75E-03   0.00E+00  1.1241       -0.0665      0.0165     0.0000   -0.0631       -0.0159      0.0448     0.0000    0.0994
  2.37  0.4958 -0.38  0.0655  7.723E-02  8.96E-03   0.00E+00  1.3379       -0.0152      0.0540     0.0000   -0.0351        0.1273      0.1146     0.0000   -0.0745
  2.37  0.4958 -0.38  0.1290  1.782E-01  6.60E-03   0.00E+00  1.0551        0.0133      0.0135     0.0000   -0.0473       -0.0600      0.0346     0.0000    0.0179
  2.37  0.4958 -0.34  0.0655  9.999E-02  6.92E-03   0.00E+00  1.1425        0.0281      0.0243     0.0000   -0.0147       -0.1587      0.0650     0.0000   -0.0280
  2.37  0.4958 -0.34  0.1290  1.986E-01  6.40E-03   0.00E+00  1.0074       -0.0174      0.0124     0.0000   -0.0313        0.0035      0.0311     0.0000   -0.0152
  2.37  0.4958 -0.34  0.2165  1.072E-01  4.36E-03   0.00E+00  0.9632       -0.0671      0.0152     0.0000   -0.0264        0.0031      0.0397     0.0000    0.0629
  2.37  0.4958 -0.30  0.0655  1.616E-01  7.97E-03   0.00E+00  1.0272        0.0177      0.0180     0.0000   -0.0149       -0.0994      0.0450     0.0000   -0.0075
  2.37  0.4958 -0.30  0.1290  2.313E-01  6.44E-03   0.00E+00  0.9732       -0.0189      0.0110     0.0000   -0.0190        0.0424      0.0269     0.0000   -0.0220
  2.37  0.4958 -0.30  0.2165  1.166E-01  4.06E-03   0.00E+00  0.9967       -0.0363      0.0139     0.0000   -0.0487        0.0491      0.0324     0.0000    0.0780
  2.37  0.4958 -0.26  0.0655  2.957E-01  1.09E-02   0.00E+00  0.9726       -0.0127      0.0149     0.0000   -0.0166        0.0299      0.0362     0.0000    0.0008
  2.37  0.4958 -0.26  0.1290  2.449E-01  6.11E-03   0.00E+00  0.9536       -0.0166      0.0097     0.0000   -0.0133       -0.0123      0.0240     0.0000   -0.0137
  2.37  0.4958 -0.26  0.2165  1.269E-01  3.92E-03   0.00E+00  0.9958       -0.0123      0.0125     0.0000   -0.0500        0.0341      0.0289     0.0000    0.0510
  2.37  0.4958 -0.22  0.0655  4.413E-01  1.23E-02   0.00E+00  0.9492       -0.0202      0.0108     0.0000   -0.0173       -0.0214      0.0267     0.0000    0.0037
  2.37  0.4958 -0.22  0.1290  2.714E-01  6.15E-03   0.00E+00  0.9424       -0.0255      0.0089     0.0000   -0.0111       -0.0285      0.0218     0.0000   -0.0047
  2.37  0.4958 -0.22  0.2165  1.368E-01  4.02E-03   0.00E+00  0.9842       -0.0234      0.0123     0.0000   -0.0435        0.0194      0.0283     0.0000    0.0217
  2.37  0.4958 -0.18  0.0655  6.730E-01  1.42E-02   0.00E+00  0.9386       -0.0069      0.0085     0.0000   -0.0163       -0.0197      0.0200     0.0000    0.0035
  2.37  0.4958 -0.18  0.1290  2.948E-01  6.23E-03   0.00E+00  0.9351       -0.0179      0.0089     0.0000   -0.0106        0.0535      0.0198     0.0000    0.0010
  2.37  0.4958 -0.18  0.2165  1.386E-01  4.00E-03   0.00E+00  0.9724       -0.0291      0.0125     0.0000   -0.0359        0.0461      0.0264     0.0000    0.0007
  2.37  0.4958 -0.14  0.0655  9.028E-01  1.58E-02   0.00E+00  0.9325       -0.0238      0.0075     0.0000   -0.0146        0.0032      0.0164     0.0000    0.0021
  2.37  0.4958 -0.14  0.1290  2.982E-01  6.26E-03   0.00E+00  0.9308       -0.0140      0.0088     0.0000   -0.0108       -0.0259      0.0198     0.0000    0.0038
  2.37  0.4958 -0.14  0.2165  1.338E-01  3.53E-03   0.00E+00  0.9641       -0.0149      0.0112     0.0000   -0.0306        0.0666      0.0229     0.0000   -0.0101
  2.37  0.4958 -0.10  0.0655  1.108E+00  2.05E-02   0.00E+00  0.9287        0.0055      0.0080     0.0000   -0.0132        0.0286      0.0155     0.0000    0.0010
  2.37  0.4958 -0.10  0.1290  3.210E-01  7.35E-03   0.00E+00  0.9278       -0.0110      0.0099     0.0000   -0.0112        0.0272      0.0199     0.0000    0.0051
  2.37  0.4958 -0.10  0.2165  1.390E-01  3.48E-03   0.00E+00  0.9595        0.0085      0.0103     0.0000   -0.0276        0.0323      0.0217     0.0000   -0.0137
  2.37  0.4958 -0.06  0.1290  3.007E-01  9.25E-03   0.00E+00  0.9262       -0.0255      0.0138     0.0000   -0.0115        0.0419      0.0259     0.0000    0.0055
  2.37  0.4958 -0.06  0.2165  1.341E-01  3.54E-03   0.00E+00  0.9574       -0.0075      0.0112     0.0000   -0.0263        0.0584      0.0228     0.0000   -0.0143
  2.37  0.4958 -0.02  0.1290  3.030E-01  1.47E-02   0.00E+00  0.9256       -0.0416      0.0238     0.0000   -0.0116        0.0795      0.0406     0.0000    0.0056
  2.37  0.4958 -0.02  0.2165  1.331E-01  4.08E-03   0.00E+00  0.9565       -0.0064      0.0135     0.0000   -0.0261        0.0936      0.0256     0.0000   -0.0136
  2.37  0.4958  0.02  0.2165  1.453E-01  5.43E-03   0.00E+00  0.9564        0.0026      0.0169     0.0000   -0.0268        0.0622      0.0311     0.0000   -0.0122
  2.37  0.4958  0.06  0.0049  2.341E+00  2.12E-01   0.00E+00  0.9200       -0.0960      0.0423     0.0000   -0.0040       -0.0058      0.0679     0.0000    0.0003
  2.37  0.4958  0.10  0.0049  1.967E+00  5.92E-02   0.00E+00  0.9182       -0.0209      0.0114     0.0000   -0.0030        0.0456      0.0264     0.0000    0.0001
  2.37  0.4958  0.14  0.0049  1.702E+00  4.15E-02   0.00E+00  0.9163        0.0167      0.0086     0.0000   -0.0024        0.0083      0.0223     0.0000    0.0000
  2.37  0.4958  0.14  0.0259  1.160E+00  5.50E-02   0.00E+00  0.9167        0.0310      0.0192     0.0000   -0.0055        0.1009      0.0312     0.0000   -0.0007
  2.37  0.4958  0.18  0.0049  1.284E+00  2.89E-02   0.00E+00  0.9148        0.0191      0.0082     0.0000   -0.0022       -0.0074      0.0211     0.0000   -0.0002
  2.37  0.4958  0.18  0.0259  8.559E-01  3.06E-02   0.00E+00  0.9152        0.0236      0.0115     0.0000   -0.0054        0.0329      0.0263     0.0000   -0.0002
  2.37  0.4958  0.22  0.0049  9.978E-01  2.13E-02   0.00E+00  0.9135        0.0167      0.0081     0.0000   -0.0023        0.0230      0.0203     0.0000    0.0000
  2.37  0.4958  0.22  0.0259  7.173E-01  2.02E-02   0.00E+00  0.9146        0.0235      0.0088     0.0000   -0.0056       -0.0229      0.0224     0.0000    0.0003
  2.37  0.4958  0.26  0.0049  7.131E-01  1.64E-02   0.00E+00  0.9129        0.0256      0.0088     0.0000   -0.0024        0.0063      0.0220     0.0000    0.0000
  2.37  0.4958  0.26  0.0259  4.566E-01  1.16E-02   0.00E+00  0.9142        0.0426      0.0081     0.0000   -0.0060        0.0120      0.0212     0.0000    0.0005
  2.37  0.4958  0.30  0.0049  4.664E-01  1.26E-02   0.00E+00  0.9128        0.0298      0.0104     0.0000   -0.0026        0.0015      0.0256     0.0000    0.0001
  2.37  0.4958  0.30  0.0259  3.588E-01  9.38E-03   0.00E+00  0.9144        0.0489      0.0088     0.0000   -0.0065        0.0208      0.0234     0.0000    0.0010
  2.37  0.4958  0.34  0.0049  3.789E-01  1.17E-02   0.00E+00  0.9122        0.0118      0.0119     0.0000   -0.0028        0.0096      0.0301     0.0000    0.0003
  2.37  0.4958  0.34  0.0259  2.458E-01  7.08E-03   0.00E+00  0.9152        0.0506      0.0101     0.0000   -0.0063        0.0442      0.0258     0.0000    0.0016
  2.37  0.4958  0.38  0.0049  2.311E-01  9.24E-03   0.00E+00  0.9118        0.0502      0.0150     0.0000   -0.0026       -0.0317      0.0379     0.0000    0.0004
  2.37  0.4958  0.38  0.0259  1.934E-01  6.77E-03   0.00E+00  0.9199        0.0356      0.0121     0.0000   -0.0047       -0.0351      0.0324     0.0000    0.0016
  2.37  0.4958  0.42  0.0049  2.014E-01  1.11E-02   0.00E+00  0.9173       -0.0121      0.0209     0.0000   -0.0015       -0.0744      0.0555     0.0000    0.0000
  2.37  0.4958  0.42  0.0259  1.455E-01  7.76E-03   0.00E+00  0.9268        0.0550      0.0183     0.0000   -0.0054       -0.0387      0.0485     0.0000   -0.0005
  2.37  0.4958  0.46  0.0049  1.532E-01  1.32E-02   0.00E+00  0.9238       -0.0231      0.0330     0.0000   -0.0023       -0.0514      0.0841     0.0000    0.0004
  2.37  0.4958  0.46  0.0259  1.008E-01  1.03E-02   0.00E+00  0.9310        0.0701      0.0362     0.0000   -0.0056        0.0281      0.0920     0.0000   -0.0011
  2.37  0.4958  0.50  0.0655  9.511E-02  9.01E-03   0.00E+00  0.9795        0.1473      0.0251     0.0000   -0.0060       -0.1191      0.0661     0.0000   -0.0043
  2.37  0.4958  0.54  0.0259  2.149E-01  2.98E-02   0.00E+00  0.9756        0.1172      0.0397     0.0000   -0.0037       -0.3411      0.1042     0.0000   -0.0021
  2.37  0.4958  0.54  0.0655  1.138E-01  8.06E-03   0.00E+00  1.0598        0.0808      0.0204     0.0000   -0.0022       -0.2721      0.0547     0.0000   -0.0169
  2.37  0.4958  0.58  0.0259  2.502E-01  2.29E-02   0.00E+00  1.0728        0.1073      0.0268     0.0000   -0.0015       -0.2698      0.0720     0.0000   -0.0074
  2.37  0.5397 -0.38  0.0655  7.935E-02  9.71E-03   0.00E+00  1.5293       -0.0020      0.0592     0.0000   -0.0235        0.0197      0.1536     0.0000   -0.0861
  2.37  0.5397 -0.38  0.1290  1.345E-01  6.78E-03   0.00E+00  1.1978        0.0150      0.0210     0.0000   -0.0991        0.0706      0.0498     0.0000    0.0444
  2.37  0.5397 -0.34  0.0655  1.068E-01  7.84E-03   0.00E+00  1.1973        0.0054      0.0309     0.0000   -0.0134        0.0171      0.0782     0.0000   -0.0242
  2.37  0.5397 -0.34  0.1290  1.631E-01  6.56E-03   0.00E+00  1.0909        0.0055      0.0163     0.0000   -0.0521        0.0300      0.0406     0.0000   -0.0385
  2.37  0.5397 -0.30  0.0655  1.630E-01  8.74E-03   0.00E+00  1.0303        0.0463      0.0204     0.0000   -0.0171       -0.1307      0.0511     0.0000   -0.0142
  2.37  0.5397 -0.30  0.1290  2.092E-01  7.03E-03   0.00E+00  1.0113       -0.0112      0.0139     0.0000   -0.0224        0.0470      0.0340     0.0000   -0.0472
  2.37  0.5397 -0.26  0.0655  2.560E-01  1.05E-02   0.00E+00  0.9601       -0.0162      0.0174     0.0000   -0.0162        0.0460      0.0412     0.0000   -0.0075
  2.37  0.5397 -0.26  0.1290  2.312E-01  6.89E-03   0.00E+00  0.9670       -0.0048      0.0122     0.0000   -0.0115       -0.0168      0.0299     0.0000   -0.0241
  2.37  0.5397 -0.22  0.0655  3.517E-01  1.15E-02   0.00E+00  0.9316       -0.0239      0.0133     0.0000   -0.0153       -0.0229      0.0343     0.0000   -0.0006
  2.37  0.5397 -0.22  0.1290  2.497E-01  6.97E-03   0.00E+00  0.9414       -0.0170      0.0122     0.0000   -0.0092        0.0781      0.0279     0.0000   -0.0067
  2.37  0.5397 -0.18  0.0655  5.085E-01  1.36E-02   0.00E+00  0.9194       -0.0139      0.0116     0.0000   -0.0149       -0.0327      0.0270     0.0000    0.0023
  2.37  0.5397 -0.18  0.1290  2.437E-01  6.64E-03   0.00E+00  0.9260       -0.0090      0.0121     0.0000   -0.0097        0.0475      0.0266     0.0000    0.0006
  2.37  0.5397 -0.18  0.2165  1.038E-01  4.55E-03   0.00E+00  1.0525       -0.0423      0.0189     0.0000   -0.0902       -0.0744      0.0408     0.0000    0.0487
  2.37  0.5397 -0.14  0.0655  6.760E-01  1.57E-02   0.00E+00  0.9137       -0.0103      0.0104     0.0000   -0.0140        0.0208      0.0213     0.0000    0.0018
  2.37  0.5397 -0.14  0.1290  2.322E-01  6.14E-03   0.00E+00  0.9170       -0.0232      0.0116     0.0000   -0.0107       -0.0346      0.0256     0.0000    0.0027
  2.37  0.5397 -0.14  0.2165  9.885E-02  3.76E-03   0.00E+00  1.0466       -0.0626      0.0172     0.0000   -0.0689        0.0783      0.0341     0.0000    0.0014
  2.37  0.5397 -0.10  0.0655  7.028E-01  1.53E-02   0.00E+00  0.9099       -0.0369      0.0102     0.0000   -0.0129       -0.0289      0.0197     0.0000    0.0005
  2.37  0.5397 -0.10  0.1290  2.417E-01  6.47E-03   0.00E+00  0.9120       -0.0286      0.0123     0.0000   -0.0116        0.0318      0.0240     0.0000    0.0031
  2.37  0.5397 -0.10  0.2165  1.010E-01  3.49E-03   0.00E+00  1.0329       -0.0504      0.0154     0.0000   -0.0548        0.0374      0.0325     0.0000   -0.0252
  2.37  0.5397 -0.06  0.1290  2.303E-01  6.45E-03   0.00E+00  0.9099       -0.0276      0.0134     0.0000   -0.0122        0.0272      0.0250     0.0000    0.0030
  2.37  0.5397 -0.06  0.2165  1.065E-01  3.88E-03   0.00E+00  1.0246        0.0071      0.0164     0.0000   -0.0471        0.0680      0.0312     0.0000   -0.0363
  2.37  0.5397 -0.02  0.1290  2.172E-01  7.90E-03   0.00E+00  0.9098       -0.0056      0.0180     0.0000   -0.0126        0.0508      0.0309     0.0000    0.0031
  2.37  0.5397 -0.02  0.2165  9.326E-02  3.88E-03   0.00E+00  1.0218       -0.0192      0.0201     0.0000   -0.0442        0.0314      0.0375     0.0000   -0.0391
  2.37  0.5397  0.02  0.2165  8.367E-02  4.08E-03   0.00E+00  1.0230       -0.0592      0.0266     0.0000   -0.0450       -0.0528      0.0498     0.0000   -0.0372
  2.37  0.5397  0.06  0.0049  1.159E+00  1.20E-01   0.00E+00  0.8986       -0.0777      0.0497     0.0000   -0.0039        0.0718      0.0824     0.0000    0.0002
  2.37  0.5397  0.14  0.0049  1.639E+00  1.11E-01   0.00E+00  0.8957        0.0072      0.0264     0.0000   -0.0024        0.0922      0.0664     0.0000    0.0000
  2.37  0.5397  0.18  0.0049  1.173E+00  5.64E-02   0.00E+00  0.8944        0.0115      0.0186     0.0000   -0.0020        0.0548      0.0489     0.0000   -0.0003
  2.37  0.5397  0.22  0.0049  9.222E-01  3.73E-02   0.00E+00  0.8945        0.0193      0.0162     0.0000   -0.0018        0.0211      0.0413     0.0000   -0.0004
  2.37  0.5397  0.22  0.0259  6.478E-01  3.87E-02   0.00E+00  0.8981        0.0591      0.0207     0.0000   -0.0052        0.0941      0.0531     0.0000   -0.0006
  2.37  0.5397  0.26  0.0049  6.041E-01  2.84E-02   0.00E+00  0.8963        0.0186      0.0189     0.0000   -0.0021        0.0187      0.0456     0.0000   -0.0002
  2.37  0.5397  0.26  0.0259  3.314E-01  2.14E-02   0.00E+00  0.9006        0.0491      0.0225     0.0000   -0.0057        0.0851      0.0611     0.0000    0.0000
  2.37  0.5397  0.30  0.0049  4.277E-01  2.56E-02   0.00E+00  0.8997        0.0789      0.0244     0.0000   -0.0024        0.0556      0.0597     0.0000    0.0000
  2.37  0.5397  0.30  0.0259  3.019E-01  2.34E-02   0.00E+00  0.9050        0.0585      0.0265     0.0000   -0.0067       -0.0543      0.0747     0.0000    0.0003
  2.37  0.5397  0.30  0.1290  1.050E-01  7.09E-03   0.00E+00  0.9885        0.0003      0.0326     0.0000   -0.0203       -0.1910      0.0753     0.0000   -0.0229
  2.37  0.5397  0.34  0.0049  2.824E-01  2.67E-02   0.00E+00  0.9044        0.0745      0.0394     0.0000   -0.0030        0.0470      0.0987     0.0000    0.0001
  2.37  0.5397  0.34  0.0259  1.670E-01  2.22E-02   0.00E+00  0.9099        0.0020      0.0539     0.0000   -0.0081        0.1600      0.1233     0.0000    0.0007
  2.37  0.5397  0.42  0.0259  1.615E-01  2.17E-02   0.00E+00  0.9265       -0.1403      0.0516     0.0000   -0.0060        0.0294      0.1278     0.0000    0.0032
  2.37  0.5397  0.42  0.0655  1.135E-01  7.04E-03   0.00E+00  0.9784        0.1324      0.0165     0.0000   -0.0132       -0.2175      0.0438     0.0000   -0.0097
  2.37  0.5397  0.46  0.0259  1.734E-01  1.29E-02   0.00E+00  0.9549        0.0473      0.0312     0.0000   -0.0041        0.0604      0.0724     0.0000   -0.0014
  2.37  0.5397  0.46  0.0655  1.077E-01  5.39E-03   0.00E+00  0.9955        0.1188      0.0145     0.0000   -0.0159       -0.1603      0.0403     0.0000   -0.0101
  2.37  0.5397  0.50  0.0049  1.263E-01  1.78E-02   0.00E+00  0.9588        0.1154      0.0567     0.0000   -0.0012        0.0909      0.1460     0.0000    0.0005
  2.37  0.5397  0.50  0.0259  1.154E-01  6.50E-03   0.00E+00  0.9862        0.1722      0.0183     0.0000   -0.0063       -0.1515      0.0482     0.0000   -0.0068
  2.37  0.5397  0.50  0.0655  6.192E-02  3.56E-03   0.00E+00  0.0000        0.1000      0.0174     0.0000    0.0000       -0.1991      0.0472     0.0000    0.0000
  2.37  0.5397  0.54  0.0049  1.907E-01  2.07E-02   0.00E+00  1.0090        0.0883      0.0393     0.0000   -0.0023       -0.0613      0.1131     0.0000   -0.0014
  2.37  0.5397  0.54  0.0259  1.689E-01  1.04E-02   0.00E+00  1.0283        0.1652      0.0200     0.0000   -0.0054       -0.1827      0.0547     0.0000   -0.0044
  2.37  0.5855 -0.34  0.0655  8.532E-02  8.47E-03   0.00E+00  1.2920        0.0156      0.0453     0.0000   -0.0303        0.1295      0.1070     0.0000   -0.0420
  2.37  0.5855 -0.30  0.0655  1.224E-01  8.75E-03   0.00E+00  1.0665        0.0749      0.0293     0.0000   -0.0232       -0.0008      0.0757     0.0000   -0.0312
  2.37  0.5855 -0.26  0.0655  1.792E-01  9.68E-03   0.00E+00  0.9660        0.0163      0.0235     0.0000   -0.0159       -0.0068      0.0563     0.0000   -0.0170
  2.37  0.5855 -0.26  0.1290  1.445E-01  7.69E-03   0.00E+00  0.9931        0.0003      0.0239     0.0000   -0.0114        0.0419      0.0562     0.0000   -0.0416
  2.37  0.5855 -0.22  0.0655  2.454E-01  1.09E-02   0.00E+00  0.9226        0.0043      0.0202     0.0000   -0.0134        0.0759      0.0438     0.0000   -0.0054
  2.37  0.5855 -0.22  0.1290  1.402E-01  6.60E-03   0.00E+00  0.9505        0.0114      0.0210     0.0000   -0.0118       -0.0332      0.0481     0.0000   -0.0094
  2.37  0.5855 -0.18  0.0655  3.026E-01  1.18E-02   0.00E+00  0.9053        0.0000      0.0177     0.0000   -0.0133        0.0246      0.0371     0.0000    0.0005
  2.37  0.5855 -0.18  0.1290  1.353E-01  5.82E-03   0.00E+00  0.9225       -0.0182      0.0192     0.0000   -0.0152       -0.0250      0.0433     0.0000   -0.0040
  2.37  0.5855 -0.14  0.1290  1.473E-01  6.27E-03   0.00E+00  0.9095       -0.0136      0.0204     0.0000   -0.0164        0.0729      0.0400     0.0000   -0.0039
  2.37  0.5855 -0.10  0.1290  1.449E-01  6.31E-03   0.00E+00  0.9040       -0.0117      0.0214     0.0000   -0.0161       -0.0207      0.0429     0.0000   -0.0033
  2.37  0.5855 -0.06  0.1290  1.448E-01  7.28E-03   0.00E+00  0.9026       -0.0149      0.0258     0.0000   -0.0161        0.0109      0.0484     0.0000   -0.0028
  2.37  0.5855  0.06  0.0049  1.029E+00  4.99E-02   0.00E+00  0.8780       -0.0014      0.0201     0.0000   -0.0036        0.0328      0.0443     0.0000    0.0000
  2.37  0.5855  0.10  0.0049  8.474E-01  3.14E-02   0.00E+00  0.8770       -0.0146      0.0149     0.0000   -0.0029        0.0142      0.0381     0.0000   -0.0002
  2.37  0.5855  0.14  0.0049  6.560E-01  3.22E-02   0.00E+00  0.8759        0.0453      0.0193     0.0000   -0.0025       -0.0293      0.0519     0.0000   -0.0003
  2.37  0.5855  0.18  0.0049  5.574E-01  4.42E-02   0.00E+00  0.8752       -0.0042      0.0337     0.0000   -0.0020       -0.0142      0.0821     0.0000   -0.0004
  2.37  0.5855  0.18  0.0655  2.387E-01  1.22E-02   0.00E+00  0.8970       -0.0566      0.0273     0.0000   -0.0104       -0.0949      0.0618     0.0000    0.0011
  2.37  0.5855  0.22  0.0049  3.170E-01  5.37E-02   0.00E+00  0.8757        0.0321      0.0716     0.0000   -0.0015        0.1717      0.1834     0.0000   -0.0007
  2.37  0.5855  0.22  0.0259  3.695E-01  2.56E-02   0.00E+00  0.8852       -0.0353      0.0237     0.0000   -0.0047        0.0411      0.0699     0.0000   -0.0029
  2.37  0.5855  0.26  0.0049  4.972E-01  6.44E-02   0.00E+00  0.8796        0.0274      0.0525     0.0000   -0.0014       -0.0424      0.1448     0.0000   -0.0008
  2.37  0.5855  0.26  0.0259  3.828E-01  2.31E-02   0.00E+00  0.8914       -0.0518      0.0233     0.0000   -0.0054        0.0737      0.0633     0.0000   -0.0011
  2.37  0.5855  0.26  0.1290  6.368E-02  4.76E-03   0.00E+00  1.0551        0.0145      0.0352     0.0000   -0.0106       -0.1813      0.0842     0.0000   -0.0065
  2.37  0.5855  0.30  0.0049  4.684E-01  6.82E-02   0.00E+00  0.8877        0.0402      0.0622     0.0000   -0.0019       -0.0520      0.1488     0.0000   -0.0004
  2.37  0.5855  0.30  0.0259  3.949E-01  2.04E-02   0.00E+00  0.9022       -0.0381      0.0206     0.0000   -0.0066        0.0114      0.0506     0.0000   -0.0002
  2.37  0.5855  0.34  0.0049  3.333E-01  3.55E-02   0.00E+00  0.9007        0.0672      0.0421     0.0000   -0.0027       -0.0336      0.1115     0.0000   -0.0001
  2.37  0.5855  0.34  0.0259  2.473E-01  1.13E-02   0.00E+00  0.9179       -0.0088      0.0193     0.0000   -0.0090        0.0066      0.0486     0.0000   -0.0003
  2.37  0.5855  0.38  0.0049  2.653E-01  2.45E-02   0.00E+00  0.9190        0.0903      0.0397     0.0000   -0.0039        0.0601      0.1062     0.0000    0.0000
  2.37  0.5855  0.38  0.0259  2.259E-01  9.22E-03   0.00E+00  0.9366       -0.0115      0.0172     0.0000   -0.0127       -0.0290      0.0423     0.0000   -0.0002
  2.37  0.5855  0.38  0.0655  1.016E-01  4.86E-03   0.00E+00  0.9905        0.0660      0.0149     0.0000   -0.0188       -0.1886      0.0408     0.0000    0.0053
  2.37  0.5855  0.42  0.0049  2.148E-01  1.47E-02   0.00E+00  0.9387       -0.0473      0.0298     0.0000   -0.0057        0.1140      0.0710     0.0000    0.0000
  2.37  0.5855  0.42  0.0259  1.452E-01  5.67E-03   0.00E+00  0.9548       -0.0065      0.0164     0.0000   -0.0156       -0.0405      0.0430     0.0000    0.0010
  2.37  0.5855  0.46  0.0049  1.584E-01  1.10E-02   0.00E+00  0.9544        0.0472      0.0288     0.0000   -0.0068        0.0147      0.0728     0.0000    0.0004
  2.37  0.5855  0.46  0.0259  1.075E-01  4.89E-03   0.00E+00  0.9861        0.1074      0.0152     0.0000   -0.0107       -0.2427      0.0413     0.0000    0.0037
  2.37  0.5855  0.50  0.0049  1.069E-01  8.74E-03   0.00E+00  0.9838        0.0575      0.0346     0.0000   -0.0025        0.0924      0.0854     0.0000    0.0013
  2.37  0.6334 -0.30  0.0655  5.110E-02  7.17E-03   0.00E+00  1.1649       -0.0858      0.0662     0.0000   -0.0367        0.0240      0.1506     0.0000   -0.0677
  2.37  0.6334  0.06  0.0049  7.472E-01  3.61E-02   0.00E+00  0.8565        0.0320      0.0205     0.0000   -0.0033        0.1222      0.0456     0.0000   -0.0004
  2.37  0.6334  0.10  0.0049  7.268E-01  2.51E-02   0.00E+00  0.8561        0.0229      0.0146     0.0000   -0.0027        0.0828      0.0382     0.0000   -0.0005
  2.37  0.6334  0.14  0.0049  6.326E-01  1.98E-02   0.00E+00  0.8557        0.0091      0.0136     0.0000   -0.0025        0.0286      0.0364     0.0000   -0.0007
  2.37  0.6334  0.18  0.0049  6.055E-01  2.09E-02   0.00E+00  0.8551        0.0592      0.0143     0.0000   -0.0023       -0.0374      0.0374     0.0000   -0.0010
  2.37  0.6334  0.18  0.0259  4.636E-01  1.67E-02   0.00E+00  0.8734        0.0240      0.0128     0.0000   -0.0035       -0.0343      0.0339     0.0000   -0.0113
  2.37  0.6334  0.18  0.0655  2.135E-01  1.18E-02   0.00E+00  0.9070        0.0078      0.0231     0.0000   -0.0126        0.0358      0.0543     0.0000    0.0018
  2.37  0.6334  0.22  0.0049  5.384E-01  2.15E-02   0.00E+00  0.8561        0.0171      0.0166     0.0000   -0.0016       -0.0146      0.0444     0.0000   -0.0014
  2.37  0.6334  0.22  0.0259  3.796E-01  1.20E-02   0.00E+00  0.8795       -0.0051      0.0119     0.0000   -0.0041        0.0231      0.0342     0.0000   -0.0092
  2.37  0.6334  0.26  0.0049  5.040E-01  2.07E-02   0.00E+00  0.8627        0.0175      0.0178     0.0000   -0.0007        0.0418      0.0467     0.0000   -0.0019
  2.37  0.6334  0.26  0.0259  3.742E-01  1.12E-02   0.00E+00  0.8921        0.0161      0.0113     0.0000   -0.0053       -0.0499      0.0321     0.0000   -0.0050
  2.37  0.6334  0.30  0.0049  4.865E-01  2.14E-02   0.00E+00  0.8797       -0.0375      0.0194     0.0000   -0.0010        0.0891      0.0478     0.0000   -0.0017
  2.37  0.6334  0.30  0.0259  2.932E-01  9.13E-03   0.00E+00  0.9158       -0.0242      0.0131     0.0000   -0.0072        0.0018      0.0356     0.0000   -0.0013
  2.37  0.6334  0.30  0.0655  8.264E-02  5.61E-03   0.00E+00  0.9565        0.0236      0.0205     0.0000   -0.0329       -0.1549      0.0612     0.0000   -0.0088
  2.37  0.6334  0.34  0.0049  3.134E-01  1.45E-02   0.00E+00  0.9086       -0.0348      0.0201     0.0000   -0.0024        0.0019      0.0530     0.0000   -0.0007
  2.37  0.6334  0.34  0.0259  2.191E-01  7.40E-03   0.00E+00  0.9558        0.0002      0.0139     0.0000   -0.0100       -0.0926      0.0375     0.0000   -0.0009
  2.37  0.6334  0.38  0.0049  2.364E-01  1.26E-02   0.00E+00  0.9547       -0.0201      0.0241     0.0000   -0.0038        0.1049      0.0595     0.0000   -0.0002
  2.37  0.6334  0.38  0.0259  1.301E-01  5.23E-03   0.00E+00  1.0118        0.0043      0.0168     0.0000   -0.0167       -0.1122      0.0446     0.0000   -0.0030
  2.37  0.6334  0.42  0.0049  1.827E-01  1.22E-02   0.00E+00  1.0229        0.0206      0.0274     0.0000   -0.0066       -0.1499      0.0798     0.0000   -0.0004
  2.37  0.6834  0.06  0.0049  3.942E-01  2.21E-02   0.00E+00  0.8337       -0.0806      0.0248     0.0000   -0.0029        0.0085      0.0668     0.0000   -0.0012
  2.37  0.6834  0.10  0.0049  4.671E-01  2.07E-02   0.00E+00  0.8343        0.0024      0.0200     0.0000   -0.0027        0.0627      0.0526     0.0000   -0.0014
  2.37  0.6834  0.14  0.0049  4.518E-01  1.79E-02   0.00E+00  0.8347       -0.0107      0.0175     0.0000   -0.0027       -0.0249      0.0466     0.0000   -0.0018
  2.37  0.6834  0.14  0.0259  3.086E-01  1.53E-02   0.00E+00  0.8679       -0.0648      0.0218     0.0000   -0.0020        0.0312      0.0527     0.0000   -0.0298
  2.37  0.6834  0.18  0.0049  4.617E-01  1.94E-02   0.00E+00  0.8354        0.0264      0.0194     0.0000   -0.0028        0.0932      0.0489     0.0000   -0.0026
  2.37  0.6834  0.18  0.0259  3.591E-01  1.53E-02   0.00E+00  0.8781       -0.0277      0.0173     0.0000   -0.0025       -0.0593      0.0472     0.0000   -0.0327
  2.37  0.6834  0.22  0.0049  4.721E-01  2.33E-02   0.00E+00  0.8368        0.0564      0.0221     0.0000   -0.0026        0.0644      0.0572     0.0000   -0.0037
  2.37  0.6834  0.22  0.0259  2.931E-01  1.19E-02   0.00E+00  0.8936       -0.0584      0.0173     0.0000   -0.0040        0.0155      0.0506     0.0000   -0.0297
  2.37  0.6834  0.26  0.0049  4.664E-01  2.49E-02   0.00E+00  0.8451        0.0007      0.0226     0.0000   -0.0011       -0.0583      0.0639     0.0000   -0.0051
  2.37  0.6834  0.26  0.0259  3.041E-01  1.36E-02   0.00E+00  0.9165       -0.0264      0.0181     0.0000   -0.0070       -0.0741      0.0541     0.0000   -0.0190
  2.37  0.6834  0.30  0.0049  4.083E-01  2.60E-02   0.00E+00  0.8755       -0.0329      0.0276     0.0000    0.0004        0.0279      0.0764     0.0000   -0.0057
  2.37  0.6834  0.34  0.0049  2.144E-01  1.72E-02   0.00E+00  0.9336       -0.0185      0.0385     0.0000   -0.0018        0.2024      0.0882     0.0000   -0.0037
  2.37  0.7355  0.06  0.0049  4.166E-01  3.21E-02   0.00E+00  0.8059        0.0263      0.0339     0.0000   -0.0027        0.0395      0.0915     0.0000   -0.0036
  2.37  0.7355  0.10  0.0049  3.440E-01  2.37E-02   0.00E+00  0.8076        0.0445      0.0334     0.0000   -0.0031        0.1579      0.0790     0.0000   -0.0041
  2.37  0.7355  0.14  0.0049  2.916E-01  1.90E-02   0.00E+00  0.8088        0.0583      0.0306     0.0000   -0.0036        0.0913      0.0866     0.0000   -0.0055
  2.37  0.7355  0.18  0.0049  3.600E-01  2.77E-02   0.00E+00  0.8071       -0.0565      0.0360     0.0000   -0.0044        0.0104      0.0965     0.0000   -0.0081
  2.37  0.7355  0.22  0.0049  1.882E-01  1.65E-02   0.00E+00  0.7904       -0.0189      0.0421     0.0000   -0.0055        0.0078      0.1111     0.0000   -0.0132
  2.93  0.3025 -0.66  0.1290  1.534E-01  2.58E-02   0.00E+00  1.0241       -0.0294      0.0306     0.0000   -0.0055       -0.0783      0.1322     0.0000    0.0074
  2.93  0.3025 -0.66  0.3402  6.809E-02  8.40E-03   0.00E+00  0.9555       -0.0124      0.0223     0.0000   -0.0032       -0.0541      0.0958     0.0000    0.0022
  2.93  0.3025 -0.62  0.2165  1.840E-01  1.84E-02   0.00E+00  1.0170       -0.0479      0.0191     0.0000   -0.0050        0.0451      0.0786     0.0000    0.0069
  2.93  0.3025 -0.62  0.3402  9.138E-02  9.41E-03   0.00E+00  0.9836       -0.0011      0.0205     0.0000   -0.0040        0.1194      0.0813     0.0000    0.0035
  2.93  0.3025 -0.58  0.1290  3.183E-01  2.92E-02   0.00E+00  1.1351       -0.0162      0.0186     0.0000   -0.0165        0.1240      0.0713     0.0000    0.0222
  2.93  0.3025 -0.58  0.2165  2.740E-01  2.04E-02   0.00E+00  1.0490       -0.0197      0.0146     0.0000   -0.0086        0.0220      0.0608     0.0000    0.0135
  2.93  0.3025 -0.58  0.3402  9.183E-02  9.08E-03   0.00E+00  1.0058       -0.0532      0.0193     0.0000   -0.0054        0.1362      0.0683     0.0000    0.0057
  2.93  0.3025 -0.58  0.5074  3.062E-02  3.95E-03   0.00E+00  0.9654        0.0176      0.0254     0.0000   -0.0048        0.1860      0.1154     0.0000    0.0046
  2.93  0.3025 -0.54  0.1290  4.426E-01  2.98E-02   0.00E+00  1.2398       -0.0244      0.0129     0.0000   -0.0268        0.0169      0.0527     0.0000    0.0424
  2.93  0.3025 -0.54  0.2165  4.186E-01  2.37E-02   0.00E+00  1.0768       -0.0239      0.0107     0.0000   -0.0113       -0.0212      0.0424     0.0000    0.0159
  2.93  0.3025 -0.54  0.3402  2.033E-01  1.31E-02   0.00E+00  1.0298       -0.0156      0.0128     0.0000   -0.0079        0.0974      0.0502     0.0000    0.0115
  2.93  0.3025 -0.54  0.5074  5.852E-02  5.19E-03   0.00E+00  0.9903        0.0036      0.0163     0.0000   -0.0062        0.0198      0.0717     0.0000    0.0070
  2.93  0.3025 -0.50  0.1290  6.229E-01  3.13E-02   0.00E+00  1.2570       -0.0209      0.0097     0.0000   -0.0186        0.0067      0.0377     0.0000   -0.0037
  2.93  0.3025 -0.50  0.2165  5.830E-01  2.66E-02   0.00E+00  1.1178       -0.0322      0.0087     0.0000   -0.0168        0.0316      0.0365     0.0000    0.0282
  2.93  0.3025 -0.50  0.3402  2.179E-01  1.23E-02   0.00E+00  1.0530       -0.0112      0.0110     0.0000   -0.0108        0.0684      0.0441     0.0000    0.0173
  2.93  0.3025 -0.50  0.5074  5.933E-02  4.97E-03   0.00E+00  1.0096       -0.0098      0.0152     0.0000   -0.0076        0.0225      0.0627     0.0000    0.0088
  2.93  0.3025 -0.50  0.7427  2.419E-02  3.60E-03   0.00E+00  0.9472        0.0027      0.0343     0.0000   -0.0058        0.3062      0.1191     0.0000    0.0059
  2.93  0.3025 -0.46  0.1290  8.610E-01  3.56E-02   0.00E+00  1.2431       -0.0087      0.0079     0.0000   -0.0100       -0.0078      0.0326     0.0000   -0.0237
  2.93  0.3025 -0.46  0.2165  6.754E-01  3.52E-02   0.00E+00  1.1529       -0.0455      0.0092     0.0000   -0.0209       -0.0370      0.0402     0.0000    0.0339
  2.93  0.3025 -0.46  0.3402  2.475E-01  1.58E-02   0.00E+00  1.0636       -0.0004      0.0128     0.0000   -0.0111        0.1220      0.0475     0.0000    0.0132
  2.93  0.3025 -0.46  0.5074  7.551E-02  5.58E-03   0.00E+00  1.0266        0.0297      0.0135     0.0000   -0.0091        0.0177      0.0600     0.0000    0.0111
  2.93  0.3025 -0.46  0.7427  3.299E-02  3.35E-03   0.00E+00  0.9756        0.0110      0.0199     0.0000   -0.0071        0.0973      0.0812     0.0000    0.0081
  2.93  0.3025 -0.42  0.1290  1.011E+00  7.52E-02   0.00E+00  1.2204       -0.0104      0.0141     0.0000   -0.0084        0.0086      0.0599     0.0000   -0.0193
  2.93  0.3025 -0.42  0.2165  1.013E+00  1.31E-01   0.00E+00  1.1455       -0.0204      0.0250     0.0000   -0.0170       -0.0142      0.1049     0.0000    0.0125
  2.93  0.3025 -0.42  0.5074  8.486E-02  8.56E-03   0.00E+00  1.0416        0.0123      0.0206     0.0000   -0.0107        0.2194      0.0793     0.0000    0.0140
  2.93  0.3025 -0.42  0.7427  3.925E-02  3.38E-03   0.00E+00  0.9965        0.0535      0.0156     0.0000   -0.0085        0.0234      0.0660     0.0000    0.0106
  2.93  0.3025 -0.38  0.1290  1.827E+00  8.99E-02   0.00E+00  1.1971       -0.0196      0.0090     0.0000   -0.0100       -0.0331      0.0390     0.0000   -0.0062
  2.93  0.3025 -0.38  0.2165  1.236E+00  4.01E-02   0.00E+00  1.1338       -0.0184      0.0061     0.0000   -0.0138        0.0396      0.0254     0.0000    0.0006
  2.93  0.3025 -0.38  0.3402  4.763E-01  1.98E-02   0.00E+00  1.0757       -0.0069      0.0081     0.0000   -0.0113        0.0736      0.0321     0.0000    0.0089
  2.93  0.3025 -0.38  0.5074  1.099E-01  1.51E-02   0.00E+00  1.0531        0.0459      0.0247     0.0000   -0.0121       -0.0641      0.1016     0.0000    0.0165
  2.93  0.3025 -0.38  0.7427  4.114E-02  3.70E-03   0.00E+00  1.0123        0.0677      0.0168     0.0000   -0.0099        0.1307      0.0663     0.0000    0.0128
  2.93  0.3025 -0.34  0.0655  1.309E+00  1.04E-01   0.00E+00  2.0095       -0.0301      0.0152     0.0000   -0.0818        0.0114      0.0612     0.0000    0.1700
  2.93  0.3025 -0.34  0.1290  2.712E+00  6.55E-02   0.00E+00  1.1794       -0.0102      0.0045     0.0000   -0.0121        0.0141      0.0191     0.0000    0.0089
  2.93  0.3025 -0.34  0.2165  1.416E+00  3.31E-02   0.00E+00  1.1237       -0.0043      0.0045     0.0000   -0.0120        0.0713      0.0187     0.0000   -0.0022
  2.93  0.3025 -0.34  0.3402  5.307E-01  1.53E-02   0.00E+00  1.0785       -0.0346      0.0054     0.0000   -0.0115        0.0397      0.0229     0.0000    0.0096
  2.93  0.3025 -0.34  0.5074  1.912E-01  1.00E-02   0.00E+00  1.0615        0.0079      0.0103     0.0000   -0.0131        0.0896      0.0427     0.0000    0.0182
  2.93  0.3025 -0.34  0.7427  6.204E-02  6.28E-03   0.00E+00  1.0246        0.0562      0.0195     0.0000   -0.0110        0.2063      0.0676     0.0000    0.0145
  2.93  0.3025 -0.30  0.0655  2.055E+00  9.00E-02   0.00E+00  2.0538       -0.0125      0.0079     0.0000   -0.0894       -0.0582      0.0345     0.0000    0.1558
  2.93  0.3025 -0.30  0.1290  3.732E+00  7.72E-02   0.00E+00  1.1638       -0.0089      0.0040     0.0000   -0.0135        0.0593      0.0164     0.0000    0.0193
  2.93  0.3025 -0.30  0.2165  1.693E+00  4.13E-02   0.00E+00  1.1142       -0.0108      0.0047     0.0000   -0.0112        0.0458      0.0192     0.0000   -0.0015
  2.93  0.3025 -0.30  0.3402  6.496E-01  1.74E-02   0.00E+00  1.0785       -0.0098      0.0053     0.0000   -0.0114        0.0807      0.0208     0.0000    0.0099
  2.93  0.3025 -0.30  0.5074  2.048E-01  7.88E-03   0.00E+00  1.0665       -0.0111      0.0077     0.0000   -0.0135        0.1186      0.0301     0.0000    0.0185
  2.93  0.3025 -0.30  0.7427  4.481E-02  5.71E-03   0.00E+00  1.0337       -0.0065      0.0230     0.0000   -0.0119       -0.0045      0.1117     0.0000    0.0155
  2.93  0.3025 -0.26  0.0655  3.664E+00  1.41E-01   0.00E+00  1.7679       -0.0170      0.0073     0.0000   -0.0718        0.0270      0.0296     0.0000    0.0858
  2.93  0.3025 -0.26  0.1290  4.697E+00  1.16E-01   0.00E+00  1.1474       -0.0023      0.0048     0.0000   -0.0139        0.0405      0.0200     0.0000    0.0225
  2.93  0.3025 -0.26  0.2165  2.112E+00  5.35E-02   0.00E+00  1.1052       -0.0109      0.0050     0.0000   -0.0108        0.0846      0.0201     0.0000    0.0001
  2.93  0.3025 -0.26  0.3402  6.804E-01  2.35E-02   0.00E+00  1.0749       -0.0147      0.0068     0.0000   -0.0108        0.0556      0.0275     0.0000    0.0090
  2.93  0.3025 -0.26  0.5074  2.228E-01  8.22E-03   0.00E+00  1.0665        0.0007      0.0072     0.0000   -0.0134        0.0411      0.0292     0.0000    0.0172
  2.93  0.3025 -0.26  0.7427  4.942E-02  4.64E-03   0.00E+00  1.0387       -0.0062      0.0195     0.0000   -0.0123        0.3194      0.0677     0.0000    0.0154
  2.93  0.3025 -0.26  1.0741  1.056E-02  1.74E-03   0.00E+00  0.9775        0.0213      0.0342     0.0000   -0.0080        0.1842      0.1419     0.0000    0.0091
  2.93  0.3025 -0.22  0.0655  7.201E+00  1.81E-01   0.00E+00  1.4561        0.0067      0.0049     0.0000   -0.0475        0.0532      0.0202     0.0000    0.0317
  2.93  0.3025 -0.22  0.1290  5.884E+00  8.28E-02   0.00E+00  1.1294       -0.0074      0.0028     0.0000   -0.0130        0.0596      0.0114     0.0000    0.0202
  2.93  0.3025 -0.22  0.2165  2.415E+00  3.80E-02   0.00E+00  1.0964       -0.0057      0.0031     0.0000   -0.0105        0.0362      0.0124     0.0000    0.0014
  2.93  0.3025 -0.22  0.3402  8.360E-01  2.14E-02   0.00E+00  1.0694       -0.0111      0.0051     0.0000   -0.0100        0.0725      0.0201     0.0000    0.0068
  2.93  0.3025 -0.22  0.5074  2.513E-01  9.76E-03   0.00E+00  1.0632       -0.0047      0.0076     0.0000   -0.0127        0.0996      0.0311     0.0000    0.0150
  2.93  0.3025 -0.22  0.7427  5.947E-02  4.11E-03   0.00E+00  1.0402       -0.0149      0.0131     0.0000   -0.0122        0.0896      0.0557     0.0000    0.0144
  2.93  0.3025 -0.18  0.0655  1.191E+01  1.59E-01   0.00E+00  1.2654       -0.0009      0.0026     0.0000   -0.0293        0.0119      0.0106     0.0000    0.0122
  2.93  0.3025 -0.18  0.1290  6.963E+00  7.39E-02   0.00E+00  1.1121       -0.0132      0.0021     0.0000   -0.0114        0.0244      0.0084     0.0000    0.0159
  2.93  0.3025 -0.18  0.2165  2.721E+00  3.52E-02   0.00E+00  1.0872       -0.0197      0.0025     0.0000   -0.0101        0.0305      0.0101     0.0000    0.0025
  2.93  0.3025 -0.18  0.3402  9.318E-01  1.89E-02   0.00E+00  1.0630       -0.0271      0.0040     0.0000   -0.0091        0.0529      0.0155     0.0000    0.0041
  2.93  0.3025 -0.18  0.5074  2.785E-01  1.09E-02   0.00E+00  1.0574       -0.0106      0.0077     0.0000   -0.0117        0.1039      0.0308     0.0000    0.0122
  2.93  0.3025 -0.18  0.7427  6.048E-02  3.66E-03   0.00E+00  1.0387       -0.0112      0.0110     0.0000   -0.0118       -0.0695      0.0471     0.0000    0.0130
  2.93  0.3025 -0.14  0.0655  1.747E+01  1.60E-01   0.00E+00  1.1681       -0.0087      0.0018     0.0000   -0.0186       -0.0012      0.0071     0.0000    0.0082
  2.93  0.3025 -0.14  0.1290  7.680E+00  7.03E-02   0.00E+00  1.0970       -0.0156      0.0017     0.0000   -0.0098        0.0189      0.0071     0.0000    0.0118
  2.93  0.3025 -0.14  0.2165  2.845E+00  3.54E-02   0.00E+00  1.0788       -0.0161      0.0024     0.0000   -0.0097        0.0082      0.0098     0.0000    0.0035
  2.93  0.3025 -0.14  0.3402  9.507E-01  1.73E-02   0.00E+00  1.0578       -0.0166      0.0035     0.0000   -0.0086        0.0517      0.0142     0.0000    0.0022
  2.93  0.3025 -0.14  0.5074  2.812E-01  1.01E-02   0.00E+00  1.0501       -0.0197      0.0068     0.0000   -0.0105        0.0437      0.0280     0.0000    0.0093
  2.93  0.3025 -0.14  0.7427  5.872E-02  3.35E-03   0.00E+00  1.0352       -0.0141      0.0117     0.0000   -0.0113        0.1306      0.0453     0.0000    0.0115
  2.93  0.3025 -0.10  0.0259  2.978E+01  7.24E-01   0.00E+00  1.2037        0.0009      0.0047     0.0000   -0.0120        0.0085      0.0186     0.0000   -0.0027
  2.93  0.3025 -0.10  0.0655  2.119E+01  1.50E-01   0.00E+00  1.1195       -0.0101      0.0013     0.0000   -0.0127       -0.0167      0.0055     0.0000    0.0074
  2.93  0.3025 -0.10  0.1290  7.925E+00  6.78E-02   0.00E+00  1.0855       -0.0169      0.0016     0.0000   -0.0085        0.0050      0.0067     0.0000    0.0085
  2.93  0.3025 -0.10  0.2165  2.880E+00  3.57E-02   0.00E+00  1.0696       -0.0199      0.0024     0.0000   -0.0091        0.0084      0.0097     0.0000    0.0048
  2.93  0.3025 -0.10  0.3402  1.009E+00  1.76E-02   0.00E+00  1.0539       -0.0187      0.0033     0.0000   -0.0085        0.0202      0.0136     0.0000    0.0017
  2.93  0.3025 -0.10  0.5074  2.949E-01  9.21E-03   0.00E+00  1.0423       -0.0349      0.0061     0.0000   -0.0094        0.0209      0.0246     0.0000    0.0066
  2.93  0.3025 -0.10  0.7427  6.015E-02  3.39E-03   0.00E+00  1.0303       -0.0087      0.0116     0.0000   -0.0106        0.0472      0.0461     0.0000    0.0100
  2.93  0.3025 -0.06  0.0259  4.640E+01  5.33E-01   0.00E+00  1.1202       -0.0006      0.0023     0.0000   -0.0085       -0.0099      0.0085     0.0000   -0.0008
  2.93  0.3025 -0.06  0.0655  2.107E+01  1.40E-01   0.00E+00  1.0932       -0.0107      0.0013     0.0000   -0.0092       -0.0158      0.0052     0.0000    0.0063
  2.93  0.3025 -0.06  0.1290  7.783E+00  6.96E-02   0.00E+00  1.0751       -0.0157      0.0018     0.0000   -0.0075        0.0023      0.0069     0.0000    0.0054
  2.93  0.3025 -0.06  0.2165  2.915E+00  3.54E-02   0.00E+00  1.0613       -0.0143      0.0023     0.0000   -0.0085       -0.0138      0.0093     0.0000    0.0064
  2.93  0.3025 -0.06  0.3402  1.048E+00  1.75E-02   0.00E+00  1.0505       -0.0211      0.0033     0.0000   -0.0086        0.0194      0.0129     0.0000    0.0026
  2.93  0.3025 -0.06  0.5074  2.845E-01  8.22E-03   0.00E+00  1.0351       -0.0227      0.0060     0.0000   -0.0085        0.0641      0.0233     0.0000    0.0046
  2.93  0.3025 -0.06  0.7427  6.296E-02  3.48E-03   0.00E+00  1.0238       -0.0312      0.0113     0.0000   -0.0098       -0.0163      0.0439     0.0000    0.0086
  2.93  0.3025 -0.02  0.0259  4.746E+01  4.56E-01   0.00E+00  1.0908       -0.0009      0.0020     0.0000   -0.0059        0.0004      0.0065     0.0000   -0.0009
  2.93  0.3025 -0.02  0.0655  1.919E+01  1.35E-01   0.00E+00  1.0766       -0.0095      0.0014     0.0000   -0.0070       -0.0069      0.0053     0.0000    0.0050
  2.93  0.3025 -0.02  0.1290  7.015E+00  6.53E-02   0.00E+00  1.0652       -0.0137      0.0017     0.0000   -0.0067       -0.0059      0.0071     0.0000    0.0025
  2.93  0.3025 -0.02  0.2165  2.803E+00  3.30E-02   0.00E+00  1.0523       -0.0122      0.0023     0.0000   -0.0074       -0.0299      0.0091     0.0000    0.0061
  2.93  0.3025 -0.02  0.3402  1.003E+00  1.62E-02   0.00E+00  1.0451       -0.0220      0.0032     0.0000   -0.0085       -0.0067      0.0125     0.0000    0.0044
  2.93  0.3025 -0.02  0.5074  2.777E-01  7.86E-03   0.00E+00  1.0285       -0.0261      0.0060     0.0000   -0.0077        0.0657      0.0220     0.0000    0.0033
  2.93  0.3025 -0.02  0.7427  4.834E-02  2.95E-03   0.00E+00  1.0172       -0.0357      0.0131     0.0000   -0.0091        0.0966      0.0436     0.0000    0.0070
  2.93  0.3025  0.02  0.0259  3.565E+01  4.24E-01   0.00E+00  1.0755        0.0106      0.0025     0.0000   -0.0047        0.0065      0.0073     0.0000    0.0013
  2.93  0.3025  0.02  0.0655  1.592E+01  1.35E-01   0.00E+00  1.0652       -0.0024      0.0016     0.0000   -0.0056       -0.0005      0.0064     0.0000    0.0038
  2.93  0.3025  0.02  0.1290  6.636E+00  5.95E-02   0.00E+00  1.0554       -0.0097      0.0017     0.0000   -0.0063       -0.0136      0.0070     0.0000    0.0014
  2.93  0.3025  0.02  0.2165  2.714E+00  3.12E-02   0.00E+00  1.0442       -0.0116      0.0023     0.0000   -0.0064       -0.0028      0.0089     0.0000    0.0027
  2.93  0.3025  0.02  0.3402  9.837E-01  1.59E-02   0.00E+00  1.0368       -0.0188      0.0033     0.0000   -0.0079        0.0284      0.0125     0.0000    0.0053
  2.93  0.3025  0.02  0.5074  2.717E-01  7.33E-03   0.00E+00  1.0219       -0.0174      0.0056     0.0000   -0.0072        0.0344      0.0209     0.0000    0.0024
  2.93  0.3025  0.02  0.7427  6.011E-02  3.28E-03   0.00E+00  1.0108       -0.0245      0.0112     0.0000   -0.0084        0.0666      0.0442     0.0000    0.0058
  2.93  0.3025  0.06  0.0655  1.338E+01  1.19E-01   0.00E+00  1.0560       -0.0045      0.0018     0.0000   -0.0044       -0.0090      0.0067     0.0000    0.0023
  2.93  0.3025  0.06  0.1290  5.742E+00  5.44E-02   0.00E+00  1.0464       -0.0078      0.0019     0.0000   -0.0058        0.0004      0.0072     0.0000    0.0030
  2.93  0.3025  0.06  0.2165  2.444E+00  2.97E-02   0.00E+00  1.0391       -0.0050      0.0024     0.0000   -0.0062        0.0020      0.0092     0.0000    0.0015
  2.93  0.3025  0.06  0.3402  8.884E-01  1.49E-02   0.00E+00  1.0269       -0.0141      0.0035     0.0000   -0.0068        0.0474      0.0129     0.0000    0.0038
  2.93  0.3025  0.06  0.5074  2.641E-01  7.06E-03   0.00E+00  1.0156       -0.0124      0.0055     0.0000   -0.0068        0.0115      0.0209     0.0000    0.0019
  2.93  0.3025  0.06  0.7427  5.347E-02  3.00E-03   0.00E+00  1.0046       -0.0377      0.0116     0.0000   -0.0078        0.0350      0.0439     0.0000    0.0047
  2.93  0.3025  0.10  0.0655  1.068E+01  1.34E-01   0.00E+00  1.0462        0.0112      0.0027     0.0000   -0.0041        0.0314      0.0080     0.0000    0.0004
  2.93  0.3025  0.10  0.1290  4.897E+00  5.34E-02   0.00E+00  1.0387        0.0023      0.0022     0.0000   -0.0049        0.0134      0.0080     0.0000    0.0022
  2.93  0.3025  0.10  0.2165  2.197E+00  2.83E-02   0.00E+00  1.0324       -0.0025      0.0026     0.0000   -0.0061        0.0110      0.0098     0.0000    0.0022
  2.93  0.3025  0.10  0.3402  7.923E-01  1.41E-02   0.00E+00  1.0191       -0.0037      0.0037     0.0000   -0.0060        0.0281      0.0137     0.0000    0.0028
  2.93  0.3025  0.10  0.5074  2.452E-01  6.61E-03   0.00E+00  1.0095       -0.0221      0.0055     0.0000   -0.0064       -0.0044      0.0210     0.0000    0.0018
  2.93  0.3025  0.10  0.7427  4.779E-02  2.78E-03   0.00E+00  0.9987       -0.0252      0.0121     0.0000   -0.0073        0.1069      0.0455     0.0000    0.0038
  2.93  0.3025  0.14  0.1290  4.206E+00  5.56E-02   0.00E+00  1.0326        0.0092      0.0028     0.0000   -0.0047        0.0246      0.0091     0.0000    0.0010
  2.93  0.3025  0.14  0.2165  1.947E+00  2.80E-02   0.00E+00  1.0237        0.0022      0.0030     0.0000   -0.0056        0.0040      0.0107     0.0000    0.0030
  2.93  0.3025  0.14  0.3402  7.170E-01  1.35E-02   0.00E+00  1.0127       -0.0076      0.0039     0.0000   -0.0055        0.0326      0.0141     0.0000    0.0023
  2.93  0.3025  0.14  0.5074  2.164E-01  6.28E-03   0.00E+00  1.0037       -0.0163      0.0060     0.0000   -0.0060        0.0244      0.0221     0.0000    0.0017
  2.93  0.3025  0.14  0.7427  4.891E-02  2.76E-03   0.00E+00  0.9930       -0.0308      0.0116     0.0000   -0.0068        0.0023      0.0448     0.0000    0.0031
  2.93  0.3025  0.18  0.1290  3.338E+00  6.27E-02   0.00E+00  1.0244        0.0039      0.0042     0.0000   -0.0046        0.0040      0.0120     0.0000    0.0018
  2.93  0.3025  0.18  0.2165  1.593E+00  2.63E-02   0.00E+00  1.0155       -0.0011      0.0035     0.0000   -0.0049       -0.0082      0.0118     0.0000    0.0023
  2.93  0.3025  0.18  0.3402  6.157E-01  1.25E-02   0.00E+00  1.0067       -0.0114      0.0042     0.0000   -0.0052       -0.0002      0.0150     0.0000    0.0019
  2.93  0.3025  0.18  0.5074  1.876E-01  5.91E-03   0.00E+00  0.9981       -0.0193      0.0066     0.0000   -0.0056        0.0189      0.0241     0.0000    0.0016
  2.93  0.3025  0.18  0.7427  4.312E-02  2.51E-03   0.00E+00  0.9872       -0.0434      0.0124     0.0000   -0.0063        0.1186      0.0420     0.0000    0.0025
  2.93  0.3025  0.22  0.2165  1.355E+00  2.73E-02   0.00E+00  1.0087       -0.0002      0.0044     0.0000   -0.0045        0.0023      0.0137     0.0000    0.0019
  2.93  0.3025  0.22  0.3402  5.379E-01  1.17E-02   0.00E+00  1.0010       -0.0098      0.0045     0.0000   -0.0049       -0.0063      0.0157     0.0000    0.0016
  2.93  0.3025  0.22  0.5074  1.683E-01  5.57E-03   0.00E+00  0.9926       -0.0224      0.0069     0.0000   -0.0053       -0.0081      0.0251     0.0000    0.0014
  2.93  0.3025  0.22  0.7427  4.063E-02  2.34E-03   0.00E+00  0.9813       -0.0541      0.0114     0.0000   -0.0059       -0.0569      0.0455     0.0000    0.0019
  2.93  0.3025  0.26  0.3402  4.210E-01  1.07E-02   0.00E+00  0.9953       -0.0197      0.0055     0.0000   -0.0046       -0.0100      0.0187     0.0000    0.0014
  2.93  0.3025  0.26  0.5074  1.418E-01  5.25E-03   0.00E+00  0.9867       -0.0354      0.0077     0.0000   -0.0050       -0.0080      0.0275     0.0000    0.0012
  2.93  0.3025  0.26  0.7427  3.620E-02  2.21E-03   0.00E+00  0.9753       -0.0476      0.0126     0.0000   -0.0055       -0.0285      0.0493     0.0000    0.0013
  2.93  0.3025  0.30  0.5074  1.319E-01  5.50E-03   0.00E+00  0.9810       -0.0299      0.0088     0.0000   -0.0047       -0.0158      0.0313     0.0000    0.0009
  2.93  0.3025  0.30  0.7427  3.530E-02  2.24E-03   0.00E+00  0.9693       -0.0316      0.0131     0.0000   -0.0051       -0.0360      0.0488     0.0000    0.0007
  2.93  0.3025  0.34  0.7427  4.564E-02  3.35E-03   0.00E+00  0.9631       -0.0472      0.0165     0.0000   -0.0048        0.0386      0.0544     0.0000    0.0000
  2.93  0.3379 -0.70  0.2165  2.701E-02  4.16E-03   0.00E+00  0.9018       -0.0219      0.0413     0.0000   -0.0043        0.0405      0.1215     0.0000    0.0022
  2.93  0.3379 -0.66  0.1290  5.696E-02  7.55E-03   0.00E+00  0.9776       -0.0040      0.0326     0.0000   -0.0055       -0.1158      0.1002     0.0000    0.0041
  2.93  0.3379 -0.66  0.2165  5.649E-02  5.27E-03   0.00E+00  0.9465       -0.0505      0.0249     0.0000   -0.0049        0.1716      0.0673     0.0000    0.0031
  2.93  0.3379 -0.66  0.3402  2.572E-02  2.85E-03   0.00E+00  0.8749       -0.0466      0.0310     0.0000   -0.0057        0.1798      0.0880     0.0000    0.0036
  2.93  0.3379 -0.62  0.1290  9.508E-02  8.11E-03   0.00E+00  1.0133       -0.0028      0.0216     0.0000   -0.0100       -0.0647      0.0662     0.0000    0.0125
  2.93  0.3379 -0.62  0.2165  6.117E-02  4.73E-03   0.00E+00  0.9753       -0.0016      0.0212     0.0000   -0.0066        0.0602      0.0640     0.0000    0.0057
  2.93  0.3379 -0.62  0.3402  4.114E-02  2.96E-03   0.00E+00  0.9342        0.0203      0.0186     0.0000   -0.0070        0.0052      0.0592     0.0000    0.0055
  2.93  0.3379 -0.58  0.1290  8.749E-02  6.35E-03   0.00E+00  1.0569        0.0029      0.0198     0.0000   -0.0166        0.0621      0.0574     0.0000    0.0228
  2.93  0.3379 -0.58  0.2165  8.121E-02  5.00E-03   0.00E+00  1.0042       -0.0294      0.0164     0.0000   -0.0105        0.0236      0.0470     0.0000    0.0127
  2.93  0.3379 -0.58  0.3402  3.588E-02  2.51E-03   0.00E+00  0.9651       -0.0614      0.0180     0.0000   -0.0085        0.0370      0.0587     0.0000    0.0073
  2.93  0.3379 -0.58  0.5074  9.825E-03  1.18E-03   0.00E+00  0.8804        0.0218      0.0323     0.0000   -0.0081        0.1265      0.0962     0.0000    0.0070
  2.93  0.3379 -0.54  0.1290  1.343E-01  6.89E-03   0.00E+00  1.1325        0.0046      0.0139     0.0000   -0.0312        0.0246      0.0414     0.0000    0.0502
  2.93  0.3379 -0.54  0.2165  1.521E-01  6.55E-03   0.00E+00  1.0251       -0.0235      0.0115     0.0000   -0.0129        0.0388      0.0353     0.0000    0.0148
  2.93  0.3379 -0.54  0.3402  5.691E-02  3.06E-03   0.00E+00  0.9914       -0.0203      0.0140     0.0000   -0.0117        0.0293      0.0429     0.0000    0.0132
  2.93  0.3379 -0.54  0.5074  2.093E-02  1.58E-03   0.00E+00  0.9384        0.0409      0.0193     0.0000   -0.0105        0.0134      0.0615     0.0000    0.0107
  2.93  0.3379 -0.50  0.1290  2.185E-01  8.37E-03   0.00E+00  1.1542       -0.0104      0.0103     0.0000   -0.0287        0.0456      0.0301     0.0000    0.0235
  2.93  0.3379 -0.50  0.2165  2.044E-01  7.19E-03   0.00E+00  1.0598       -0.0299      0.0095     0.0000   -0.0206        0.0785      0.0286     0.0000    0.0312
  2.93  0.3379 -0.50  0.3402  7.764E-02  3.36E-03   0.00E+00  1.0171       -0.0176      0.0112     0.0000   -0.0159        0.0101      0.0360     0.0000    0.0206
  2.93  0.3379 -0.50  0.5074  2.419E-02  1.55E-03   0.00E+00  0.9703        0.0140      0.0168     0.0000   -0.0129        0.0461      0.0556     0.0000    0.0138
  2.93  0.3379 -0.46  0.1290  3.497E-01  1.07E-02   0.00E+00  1.1349       -0.0209      0.0081     0.0000   -0.0178        0.0237      0.0245     0.0000   -0.0077
  2.93  0.3379 -0.46  0.2165  2.654E-01  7.92E-03   0.00E+00  1.0885       -0.0431      0.0077     0.0000   -0.0260        0.0004      0.0241     0.0000    0.0375
  2.93  0.3379 -0.46  0.3402  9.121E-02  3.44E-03   0.00E+00  1.0253       -0.0201      0.0101     0.0000   -0.0153        0.0902      0.0300     0.0000    0.0142
  2.93  0.3379 -0.46  0.5074  3.179E-02  1.65E-03   0.00E+00  0.9936        0.0238      0.0132     0.0000   -0.0153       -0.0132      0.0422     0.0000    0.0170
  2.93  0.3379 -0.46  0.7427  5.274E-03  7.03E-04   0.00E+00  0.8626        0.0760      0.0368     0.0000   -0.0117        0.2175      0.1164     0.0000    0.0131
  2.93  0.3379 -0.42  0.0655  1.631E-01  1.86E-02   0.00E+00  1.3623        0.0023      0.0272     0.0000   -0.0095       -0.0949      0.0847     0.0000   -0.0234
  2.93  0.3379 -0.42  0.1290  5.285E-01  1.50E-02   0.00E+00  1.1218       -0.0101      0.0075     0.0000   -0.0127        0.0025      0.0225     0.0000   -0.0096
  2.93  0.3379 -0.42  0.2165  3.205E-01  1.13E-02   0.00E+00  1.0782       -0.0350      0.0091     0.0000   -0.0204        0.0020      0.0277     0.0000    0.0155
  2.93  0.3379 -0.42  0.3402  1.089E-01  4.69E-03   0.00E+00  1.0354       -0.0263      0.0109     0.0000   -0.0163       -0.0275      0.0337     0.0000    0.0146
  2.93  0.3379 -0.42  0.5074  3.608E-02  1.74E-03   0.00E+00  1.0152       -0.0210      0.0126     0.0000   -0.0186        0.0360      0.0386     0.0000    0.0228
  2.93  0.3379 -0.42  0.7427  1.034E-02  8.83E-04   0.00E+00  0.9380        0.0661      0.0230     0.0000   -0.0142        0.0992      0.0725     0.0000    0.0165
  2.93  0.3379 -0.38  0.0655  2.182E-01  2.43E-02   0.00E+00  1.3597       -0.0269      0.0296     0.0000   -0.0255       -0.0738      0.0913     0.0000    0.0227
  2.93  0.3379 -0.38  0.1290  7.273E-01  3.36E-02   0.00E+00  1.1072        0.0054      0.0123     0.0000   -0.0120        0.0007      0.0373     0.0000   -0.0032
  2.93  0.3379 -0.38  0.2165  4.028E-01  2.34E-02   0.00E+00  1.0711       -0.0229      0.0152     0.0000   -0.0171        0.0426      0.0475     0.0000    0.0057
  2.93  0.3379 -0.38  0.3402  1.238E-01  8.61E-03   0.00E+00  1.0505       -0.0410      0.0194     0.0000   -0.0197        0.0661      0.0595     0.0000    0.0224
  2.93  0.3379 -0.38  0.5074  4.647E-02  2.56E-03   0.00E+00  1.0355       -0.0118      0.0138     0.0000   -0.0224       -0.0230      0.0440     0.0000    0.0304
  2.93  0.3379 -0.38  0.7427  1.275E-02  9.15E-04   0.00E+00  0.9730        0.0542      0.0195     0.0000   -0.0171        0.2225      0.0549     0.0000    0.0211
  2.93  0.3379 -0.34  0.0655  3.038E-01  4.82E-02   0.00E+00  1.3940       -0.0690      0.0419     0.0000   -0.0484        0.0371      0.1330     0.0000    0.0819
  2.93  0.3379 -0.34  0.1290  9.650E-01  2.86E-02   0.00E+00  1.0943       -0.0047      0.0076     0.0000   -0.0136        0.0091      0.0240     0.0000    0.0040
  2.93  0.3379 -0.34  0.2165  5.016E-01  1.16E-02   0.00E+00  1.0670       -0.0155      0.0062     0.0000   -0.0156        0.0644      0.0188     0.0000    0.0033
  2.93  0.3379 -0.34  0.3402  2.028E-01  6.46E-03   0.00E+00  1.0611       -0.0313      0.0084     0.0000   -0.0221        0.0557      0.0262     0.0000    0.0278
  2.93  0.3379 -0.34  0.5074  5.469E-02  3.67E-03   0.00E+00  1.0497        0.0122      0.0180     0.0000   -0.0250        0.0448      0.0539     0.0000    0.0348
  2.93  0.3379 -0.34  0.7427  1.431E-02  9.61E-04   0.00E+00  0.9972        0.0169      0.0184     0.0000   -0.0198        0.1534      0.0545     0.0000    0.0252
  2.93  0.3379 -0.30  0.0655  9.018E-01  3.60E-02   0.00E+00  1.3771        0.0037      0.0105     0.0000   -0.0602        0.0135      0.0320     0.0000    0.0881
  2.93  0.3379 -0.30  0.1290  1.232E+00  1.95E-02   0.00E+00  1.0860       -0.0088      0.0041     0.0000   -0.0153        0.0234      0.0127     0.0000    0.0110
  2.93  0.3379 -0.30  0.2165  5.926E-01  9.47E-03   0.00E+00  1.0629       -0.0155      0.0042     0.0000   -0.0148        0.0304      0.0130     0.0000    0.0037
  2.93  0.3379 -0.30  0.3402  2.158E-01  4.64E-03   0.00E+00  1.0619       -0.0159      0.0057     0.0000   -0.0218        0.0619      0.0171     0.0000    0.0258
  2.93  0.3379 -0.30  0.5074  6.057E-02  2.98E-03   0.00E+00  1.0550       -0.0340      0.0134     0.0000   -0.0252        0.0889      0.0396     0.0000    0.0329
  2.93  0.3379 -0.30  0.7427  1.616E-02  1.13E-03   0.00E+00  1.0135        0.0472      0.0189     0.0000   -0.0218        0.1762      0.0517     0.0000    0.0277
  2.93  0.3379 -0.26  0.0655  1.433E+00  3.05E-02   0.00E+00  1.2714        0.0057      0.0055     0.0000   -0.0499        0.0308      0.0173     0.0000    0.0450
  2.93  0.3379 -0.26  0.1290  1.598E+00  2.11E-02   0.00E+00  1.0796       -0.0067      0.0035     0.0000   -0.0161        0.0332      0.0107     0.0000    0.0153
  2.93  0.3379 -0.26  0.2165  6.926E-01  1.06E-02   0.00E+00  1.0587       -0.0119      0.0041     0.0000   -0.0144        0.0233      0.0122     0.0000    0.0049
  2.93  0.3379 -0.26  0.3402  2.497E-01  4.66E-03   0.00E+00  1.0579       -0.0179      0.0050     0.0000   -0.0204        0.0506      0.0153     0.0000    0.0218
  2.93  0.3379 -0.26  0.5074  7.416E-02  2.54E-03   0.00E+00  1.0541       -0.0108      0.0094     0.0000   -0.0242        0.0941      0.0278     0.0000    0.0283
  2.93  0.3379 -0.26  0.7427  2.133E-02  1.43E-03   0.00E+00  1.0233        0.0673      0.0178     0.0000   -0.0226        0.1860      0.0569     0.0000    0.0273
  2.93  0.3379 -0.22  0.0655  2.646E+00  4.68E-02   0.00E+00  1.1732        0.0022      0.0046     0.0000   -0.0343        0.0045      0.0141     0.0000    0.0166
  2.93  0.3379 -0.22  0.1290  1.940E+00  2.65E-02   0.00E+00  1.0714       -0.0015      0.0037     0.0000   -0.0157        0.0237      0.0111     0.0000    0.0156
  2.93  0.3379 -0.22  0.2165  8.260E-01  1.30E-02   0.00E+00  1.0546       -0.0131      0.0041     0.0000   -0.0142        0.0061      0.0127     0.0000    0.0058
  2.93  0.3379 -0.22  0.3402  2.816E-01  5.65E-03   0.00E+00  1.0527       -0.0238      0.0055     0.0000   -0.0191        0.0438      0.0164     0.0000    0.0186
  2.93  0.3379 -0.22  0.5074  8.836E-02  2.38E-03   0.00E+00  1.0512       -0.0119      0.0072     0.0000   -0.0230        0.0939      0.0216     0.0000    0.0244
  2.93  0.3379 -0.22  0.7427  1.871E-02  1.32E-03   0.00E+00  1.0277       -0.0335      0.0186     0.0000   -0.0226        0.1419      0.0566     0.0000    0.0254
  2.93  0.3379 -0.18  0.0655  4.318E+00  2.54E-02   0.00E+00  1.1127        0.0012      0.0015     0.0000   -0.0237       -0.0079      0.0108     0.0000    0.0075
  2.93  0.3379 -0.18  0.1290  2.413E+00  2.42E-02   0.00E+00  1.0626       -0.0171      0.0027     0.0000   -0.0144        0.0290      0.0081     0.0000    0.0136
  2.93  0.3379 -0.18  0.2165  9.212E-01  1.16E-02   0.00E+00  1.0502       -0.0134      0.0033     0.0000   -0.0140        0.0203      0.0101     0.0000    0.0063
  2.93  0.3379 -0.18  0.3402  3.253E-01  6.29E-03   0.00E+00  1.0473       -0.0359      0.0053     0.0000   -0.0179        0.0636      0.0154     0.0000    0.0162
  2.93  0.3379 -0.18  0.5074  9.448E-02  2.37E-03   0.00E+00  1.0469       -0.0045      0.0067     0.0000   -0.0218        0.1005      0.0204     0.0000    0.0216
  2.93  0.3379 -0.18  0.7427  2.184E-02  1.35E-03   0.00E+00  1.0287        0.0017      0.0167     0.0000   -0.0221        0.1365      0.0494     0.0000    0.0229
  2.93  0.3379 -0.14  0.0655  6.143E+00  4.78E-02   0.00E+00  1.0797       -0.0085      0.0021     0.0000   -0.0174       -0.0096      0.0063     0.0000    0.0055
  2.93  0.3379 -0.14  0.1290  2.670E+00  2.01E-02   0.00E+00  1.0549       -0.0169      0.0020     0.0000   -0.0130        0.0146      0.0060     0.0000    0.0111
  2.93  0.3379 -0.14  0.2165  1.004E+00  1.07E-02   0.00E+00  1.0451       -0.0225      0.0028     0.0000   -0.0137        0.0067      0.0084     0.0000    0.0065
  2.93  0.3379 -0.14  0.3402  3.517E-01  6.01E-03   0.00E+00  1.0407       -0.0204      0.0045     0.0000   -0.0166        0.0185      0.0136     0.0000    0.0135
  2.93  0.3379 -0.14  0.5074  9.830E-02  2.49E-03   0.00E+00  1.0416       -0.0177      0.0068     0.0000   -0.0206        0.0692      0.0201     0.0000    0.0193
  2.93  0.3379 -0.14  0.7427  2.153E-02  1.23E-03   0.00E+00  1.0261       -0.0240      0.0159     0.0000   -0.0212        0.0840      0.0465     0.0000    0.0201
  2.93  0.3379 -0.14  1.0741  3.985E-03  5.63E-04   0.00E+00  0.9147       -0.1069      0.0358     0.0000   -0.0167       -0.0294      0.1261     0.0000    0.0177
  2.93  0.3379 -0.10  0.0259  1.069E+01  1.90E-01   0.00E+00  1.0937       -0.0056      0.0048     0.0000   -0.0163       -0.0203      0.0140     0.0000    0.0024
  2.93  0.3379 -0.10  0.0655  7.214E+00  4.08E-02   0.00E+00  1.0613       -0.0103      0.0015     0.0000   -0.0134       -0.0094      0.0045     0.0000    0.0048
  2.93  0.3379 -0.10  0.1290  2.739E+00  1.87E-02   0.00E+00  1.0474       -0.0194      0.0018     0.0000   -0.0117        0.0017      0.0055     0.0000    0.0087
  2.93  0.3379 -0.10  0.2165  1.019E+00  1.01E-02   0.00E+00  1.0400       -0.0179      0.0026     0.0000   -0.0132       -0.0040      0.0079     0.0000    0.0064
  2.93  0.3379 -0.10  0.3402  3.528E-01  5.51E-03   0.00E+00  1.0332       -0.0207      0.0041     0.0000   -0.0149        0.0177      0.0126     0.0000    0.0096
  2.93  0.3379 -0.10  0.5074  9.704E-02  2.53E-03   0.00E+00  1.0337       -0.0139      0.0072     0.0000   -0.0189        0.0361      0.0209     0.0000    0.0165
  2.93  0.3379 -0.10  0.7427  1.901E-02  1.02E-03   0.00E+00  1.0216       -0.0531      0.0151     0.0000   -0.0200        0.0379      0.0422     0.0000    0.0172
  2.93  0.3379 -0.06  0.0259  1.643E+01  1.56E-01   0.00E+00  1.0614        0.0034      0.0027     0.0000   -0.0113       -0.0057      0.0069     0.0000    0.0023
  2.93  0.3379 -0.06  0.0655  7.326E+00  3.90E-02   0.00E+00  1.0490       -0.0118      0.0014     0.0000   -0.0108       -0.0195      0.0042     0.0000    0.0043
  2.93  0.3379 -0.06  0.1290  2.705E+00  1.94E-02   0.00E+00  1.0414       -0.0147      0.0020     0.0000   -0.0108       -0.0068      0.0055     0.0000    0.0067
  2.93  0.3379 -0.06  0.2165  1.028E+00  9.70E-03   0.00E+00  1.0345       -0.0141      0.0025     0.0000   -0.0126       -0.0043      0.0074     0.0000    0.0063
  2.93  0.3379 -0.06  0.3402  3.544E-01  5.10E-03   0.00E+00  1.0260       -0.0239      0.0039     0.0000   -0.0134       -0.0179      0.0112     0.0000    0.0053
  2.93  0.3379 -0.06  0.5074  9.845E-02  2.55E-03   0.00E+00  1.0245       -0.0139      0.0072     0.0000   -0.0168       -0.0033      0.0206     0.0000    0.0126
  2.93  0.3379 -0.06  0.7427  1.986E-02  9.73E-04   0.00E+00  1.0157       -0.0449      0.0137     0.0000   -0.0187       -0.0030      0.0394     0.0000    0.0146
  2.93  0.3379 -0.06  1.0741  3.966E-03  6.17E-04   0.00E+00  0.9625       -0.0645      0.0428     0.0000   -0.0159       -0.0963      0.1361     0.0000    0.0136
  2.93  0.3379 -0.02  0.0259  1.668E+01  1.43E-01   0.00E+00  1.0481        0.0116      0.0025     0.0000   -0.0079        0.0095      0.0055     0.0000    0.0008
  2.93  0.3379 -0.02  0.0655  6.798E+00  3.89E-02   0.00E+00  1.0409       -0.0015      0.0016     0.0000   -0.0090        0.0060      0.0043     0.0000    0.0040
  2.93  0.3379 -0.02  0.1290  2.510E+00  1.82E-02   0.00E+00  1.0353       -0.0139      0.0019     0.0000   -0.0101       -0.0152      0.0056     0.0000    0.0050
  2.93  0.3379 -0.02  0.2165  1.018E+00  9.38E-03   0.00E+00  1.0287       -0.0161      0.0025     0.0000   -0.0120       -0.0194      0.0072     0.0000    0.0064
  2.93  0.3379 -0.02  0.3402  3.490E-01  4.76E-03   0.00E+00  1.0210       -0.0202      0.0038     0.0000   -0.0128       -0.0010      0.0108     0.0000    0.0036
  2.93  0.3379 -0.02  0.5074  9.877E-02  2.52E-03   0.00E+00  1.0150       -0.0191      0.0072     0.0000   -0.0147        0.0399      0.0198     0.0000    0.0084
  2.93  0.3379 -0.02  0.7427  2.038E-02  9.34E-04   0.00E+00  1.0086       -0.0593      0.0131     0.0000   -0.0174        0.0330      0.0380     0.0000    0.0121
  2.93  0.3379  0.02  0.0259  1.314E+01  1.46E-01   0.00E+00  1.0392        0.0194      0.0032     0.0000   -0.0060        0.0119      0.0065     0.0000    0.0006
  2.93  0.3379  0.02  0.0655  5.852E+00  3.91E-02   0.00E+00  1.0341       -0.0004      0.0018     0.0000   -0.0079       -0.0004      0.0050     0.0000    0.0038
  2.93  0.3379  0.02  0.1290  2.358E+00  1.68E-02   0.00E+00  1.0290       -0.0116      0.0019     0.0000   -0.0095       -0.0153      0.0056     0.0000    0.0035
  2.93  0.3379  0.02  0.2165  9.673E-01  8.82E-03   0.00E+00  1.0232       -0.0173      0.0025     0.0000   -0.0113       -0.0091      0.0071     0.0000    0.0064
  2.93  0.3379  0.02  0.3402  3.461E-01  4.56E-03   0.00E+00  1.0172       -0.0190      0.0037     0.0000   -0.0128        0.0094      0.0102     0.0000    0.0042
  2.93  0.3379  0.02  0.5074  9.619E-02  2.37E-03   0.00E+00  1.0070       -0.0320      0.0071     0.0000   -0.0131        0.0329      0.0201     0.0000    0.0053
  2.93  0.3379  0.02  0.7427  2.288E-02  9.91E-04   0.00E+00  1.0008       -0.0372      0.0124     0.0000   -0.0161        0.0206      0.0352     0.0000    0.0100
  2.93  0.3379  0.06  0.0655  4.977E+00  3.71E-02   0.00E+00  1.0284        0.0008      0.0022     0.0000   -0.0069        0.0068      0.0055     0.0000    0.0033
  2.93  0.3379  0.06  0.1290  2.141E+00  1.59E-02   0.00E+00  1.0224       -0.0091      0.0021     0.0000   -0.0090        0.0031      0.0057     0.0000    0.0026
  2.93  0.3379  0.06  0.2165  8.992E-01  8.38E-03   0.00E+00  1.0173       -0.0137      0.0026     0.0000   -0.0105       -0.0014      0.0072     0.0000    0.0051
  2.93  0.3379  0.06  0.3402  3.257E-01  4.34E-03   0.00E+00  1.0123       -0.0139      0.0038     0.0000   -0.0125        0.0357      0.0102     0.0000    0.0055
  2.93  0.3379  0.06  0.5074  8.860E-02  2.20E-03   0.00E+00  0.9999       -0.0326      0.0071     0.0000   -0.0120        0.0361      0.0194     0.0000    0.0034
  2.93  0.3379  0.06  0.7427  2.265E-02  9.99E-04   0.00E+00  0.9929       -0.0318      0.0127     0.0000   -0.0149        0.0325      0.0350     0.0000    0.0078
  2.93  0.3379  0.10  0.0655  3.944E+00  4.39E-02   0.00E+00  1.0223        0.0111      0.0034     0.0000   -0.0062        0.0273      0.0071     0.0000    0.0019
  2.93  0.3379  0.10  0.1290  1.882E+00  1.65E-02   0.00E+00  1.0164        0.0114      0.0025     0.0000   -0.0085        0.0154      0.0063     0.0000    0.0030
  2.93  0.3379  0.10  0.2165  8.272E-01  8.38E-03   0.00E+00  1.0119        0.0046      0.0029     0.0000   -0.0099        0.0136      0.0077     0.0000    0.0029
  2.93  0.3379  0.10  0.3402  2.971E-01  4.19E-03   0.00E+00  1.0057       -0.0064      0.0039     0.0000   -0.0118        0.0003      0.0109     0.0000    0.0061
  2.93  0.3379  0.10  0.5074  8.715E-02  2.21E-03   0.00E+00  0.9938       -0.0161      0.0072     0.0000   -0.0112        0.0158      0.0203     0.0000    0.0024
  2.93  0.3379  0.10  0.7427  2.427E-02  1.06E-03   0.00E+00  0.9854       -0.0458      0.0128     0.0000   -0.0138        0.0679      0.0349     0.0000    0.0059
  2.93  0.3379  0.14  0.1290  1.613E+00  1.83E-02   0.00E+00  1.0113        0.0121      0.0034     0.0000   -0.0079        0.0167      0.0077     0.0000    0.0031
  2.93  0.3379  0.14  0.2165  7.238E-01  8.35E-03   0.00E+00  1.0072        0.0046      0.0033     0.0000   -0.0098        0.0020      0.0084     0.0000    0.0029
  2.93  0.3379  0.14  0.3402  2.684E-01  4.13E-03   0.00E+00  0.9979       -0.0055      0.0044     0.0000   -0.0105        0.0090      0.0117     0.0000    0.0047
  2.93  0.3379  0.14  0.5074  7.898E-02  2.11E-03   0.00E+00  0.9881       -0.0253      0.0077     0.0000   -0.0106        0.0299      0.0204     0.0000    0.0018
  2.93  0.3379  0.14  0.7427  2.241E-02  1.01E-03   0.00E+00  0.9781       -0.0373      0.0131     0.0000   -0.0128       -0.0074      0.0369     0.0000    0.0040
  2.93  0.3379  0.18  0.2165  6.440E-01  8.80E-03   0.00E+00  1.0015        0.0119      0.0040     0.0000   -0.0095        0.0081      0.0095     0.0000    0.0039
  2.93  0.3379  0.18  0.3402  2.363E-01  3.98E-03   0.00E+00  0.9915       -0.0076      0.0049     0.0000   -0.0096        0.0099      0.0124     0.0000    0.0036
  2.93  0.3379  0.18  0.5074  7.067E-02  2.03E-03   0.00E+00  0.9824       -0.0184      0.0084     0.0000   -0.0100        0.0222      0.0218     0.0000    0.0014
  2.93  0.3379  0.18  0.7427  2.303E-02  1.07E-03   0.00E+00  0.9712       -0.0266      0.0135     0.0000   -0.0119        0.0508      0.0359     0.0000    0.0025
  2.93  0.3379  0.22  0.0049  2.732E+00  2.73E-01   0.00E+00  1.0075       -0.0647      0.0351     0.0000   -0.0016       -0.0575      0.0531     0.0000    0.0001
  2.93  0.3379  0.22  0.2165  5.228E-01  9.22E-03   0.00E+00  0.9946       -0.0039      0.0055     0.0000   -0.0087       -0.0114      0.0119     0.0000    0.0039
  2.93  0.3379  0.22  0.3402  2.048E-01  3.85E-03   0.00E+00  0.9860       -0.0087      0.0056     0.0000   -0.0090       -0.0173      0.0137     0.0000    0.0028
  2.93  0.3379  0.22  0.5074  6.572E-02  1.97E-03   0.00E+00  0.9763       -0.0202      0.0087     0.0000   -0.0095       -0.0066      0.0217     0.0000    0.0011
  2.93  0.3379  0.22  0.7427  1.847E-02  9.59E-04   0.00E+00  0.9643       -0.0168      0.0145     0.0000   -0.0111       -0.0277      0.0390     0.0000    0.0011
  2.93  0.3379  0.26  0.5074  5.588E-02  1.80E-03   0.00E+00  0.9701       -0.0392      0.0096     0.0000   -0.0089       -0.0175      0.0238     0.0000    0.0007
  2.93  0.3379  0.26  0.7427  1.789E-02  9.92E-04   0.00E+00  0.9578       -0.0577      0.0163     0.0000   -0.0104        0.0274      0.0442     0.0000   -0.0003
  2.93  0.3379  0.30  0.0049  1.947E+00  1.59E-01   0.00E+00  0.9957       -0.0035      0.0244     0.0000   -0.0015       -0.0002      0.0447     0.0000    0.0001
  2.93  0.3379  0.30  0.7427  1.655E-02  1.14E-03   0.00E+00  0.9500       -0.0086      0.0204     0.0000   -0.0098        0.0013      0.0503     0.0000   -0.0018
  2.93  0.3379  0.34  0.0049  1.002E+00  6.91E-02   0.00E+00  0.9877       -0.0647      0.0220     0.0000   -0.0014       -0.1412      0.0496     0.0000    0.0002
  2.93  0.3379  0.38  0.0049  1.083E+00  8.65E-02   0.00E+00  0.9812        0.0317      0.0211     0.0000   -0.0013        0.0532      0.0437     0.0000    0.0001
  2.93  0.3379  0.42  0.0049  6.077E-01  4.24E-02   0.00E+00  0.9756       -0.0448      0.0215     0.0000   -0.0012       -0.0535      0.0516     0.0000    0.0002
  2.93  0.3379  0.46  0.0049  4.887E-01  3.75E-02   0.00E+00  0.9705       -0.0366      0.0229     0.0000   -0.0012       -0.0702      0.0556     0.0000    0.0001
  2.93  0.3379  0.50  0.0049  3.352E-01  2.86E-02   0.00E+00  0.9656       -0.0491      0.0269     0.0000   -0.0011        0.0535      0.0643     0.0000    0.0002
  2.93  0.3379  0.54  0.0049  2.389E-01  2.57E-02   0.00E+00  0.9591       -0.0296      0.0290     0.0000   -0.0011       -0.1304      0.0743     0.0000    0.0002
  2.93  0.3379  0.66  0.0049  1.416E-01  2.27E-02   0.00E+00  0.9439        0.0246      0.0422     0.0000   -0.0010        0.0520      0.1163     0.0000    0.0002
  2.93  0.3748 -0.66  0.2165  3.682E-02  6.61E-03   0.00E+00  0.8852       -0.1503      0.0426     0.0000   -0.0069        0.1892      0.1059     0.0000    0.0048
  2.93  0.3748 -0.62  0.1290  9.446E-02  1.32E-02   0.00E+00  0.9733       -0.1227      0.0339     0.0000   -0.0085        0.1929      0.0683     0.0000    0.0082
  2.93  0.3748 -0.62  0.2165  6.385E-02  5.40E-03   0.00E+00  0.9325       -0.1181      0.0235     0.0000   -0.0077        0.1204      0.0622     0.0000    0.0055
  2.93  0.3748 -0.62  0.3402  1.682E-02  2.19E-03   0.00E+00  0.8043       -0.0180      0.0380     0.0000   -0.0090       -0.0990      0.1100     0.0000    0.0075
  2.93  0.3748 -0.58  0.1290  1.523E-01  1.28E-02   0.00E+00  1.0093       -0.1098      0.0216     0.0000   -0.0137        0.2081      0.0472     0.0000    0.0155
  2.93  0.3748 -0.58  0.2165  6.414E-02  4.20E-03   0.00E+00  0.9638       -0.0750      0.0204     0.0000   -0.0106        0.1017      0.0525     0.0000    0.0100
  2.93  0.3748 -0.58  0.3402  1.723E-02  1.61E-03   0.00E+00  0.9084       -0.1264      0.0255     0.0000   -0.0103        0.0460      0.0837     0.0000    0.0085
  2.93  0.3748 -0.54  0.1290  1.807E-01  1.14E-02   0.00E+00  1.0580       -0.0625      0.0197     0.0000   -0.0245        0.1549      0.0448     0.0000    0.0346
  2.93  0.3748 -0.54  0.2165  9.585E-02  4.55E-03   0.00E+00  0.9855       -0.0182      0.0149     0.0000   -0.0125        0.0594      0.0410     0.0000    0.0111
  2.93  0.3748 -0.54  0.3402  3.349E-02  2.02E-03   0.00E+00  0.9454       -0.0047      0.0181     0.0000   -0.0122       -0.0018      0.0498     0.0000    0.0106
  2.93  0.3748 -0.50  0.1290  2.272E-01  9.83E-03   0.00E+00  1.1108       -0.0153      0.0141     0.0000   -0.0358        0.1588      0.0341     0.0000    0.0497
  2.93  0.3748 -0.50  0.2165  1.083E-01  4.47E-03   0.00E+00  1.0073        0.0084      0.0121     0.0000   -0.0166       -0.0031      0.0349     0.0000    0.0185
  2.93  0.3748 -0.50  0.3402  3.864E-02  2.00E-03   0.00E+00  0.9755        0.0080      0.0142     0.0000   -0.0166       -0.0938      0.0415     0.0000    0.0186
  2.93  0.3748 -0.50  0.5074  1.691E-02  1.45E-03   0.00E+00  0.8898        0.0125      0.0260     0.0000   -0.0152        0.0622      0.0704     0.0000    0.0166
  2.93  0.3748 -0.46  0.1290  2.562E-01  8.82E-03   0.00E+00  1.0868       -0.0055      0.0109     0.0000   -0.0227        0.0690      0.0295     0.0000    0.0087
  2.93  0.3748 -0.46  0.2165  1.412E-01  4.82E-03   0.00E+00  1.0424       -0.0175      0.0103     0.0000   -0.0263        0.0408      0.0278     0.0000    0.0386
  2.93  0.3748 -0.46  0.3402  4.829E-02  2.09E-03   0.00E+00  0.9937       -0.0039      0.0129     0.0000   -0.0184        0.0008      0.0348     0.0000    0.0185
  2.93  0.3748 -0.46  0.5074  1.638E-02  1.13E-03   0.00E+00  0.9426        0.0245      0.0207     0.0000   -0.0178        0.0378      0.0562     0.0000    0.0188
  2.93  0.3748 -0.42  0.0655  1.172E-01  1.55E-02   0.00E+00  1.2866       -0.1465      0.0320     0.0000   -0.0095        0.1783      0.0941     0.0000   -0.0322
  2.93  0.3748 -0.42  0.1290  3.234E-01  9.26E-03   0.00E+00  1.0691        0.0157      0.0082     0.0000   -0.0152       -0.0578      0.0234     0.0000   -0.0036
  2.93  0.3748 -0.42  0.2165  1.822E-01  5.15E-03   0.00E+00  1.0425       -0.0242      0.0085     0.0000   -0.0235        0.0398      0.0234     0.0000    0.0243
  2.93  0.3748 -0.42  0.3402  6.121E-02  2.23E-03   0.00E+00  1.0005       -0.0171      0.0109     0.0000   -0.0174        0.0390      0.0296     0.0000    0.0131
  2.93  0.3748 -0.42  0.5074  1.895E-02  1.07E-03   0.00E+00  0.9720        0.0122      0.0162     0.0000   -0.0204       -0.0148      0.0441     0.0000    0.0217
  2.93  0.3748 -0.38  0.0655  2.023E-01  1.33E-02   0.00E+00  1.2239        0.0130      0.0212     0.0000   -0.0156        0.0312      0.0534     0.0000   -0.0150
  2.93  0.3748 -0.38  0.1290  4.380E-01  1.08E-02   0.00E+00  1.0556       -0.0007      0.0072     0.0000   -0.0126       -0.0330      0.0203     0.0000   -0.0028
  2.93  0.3748 -0.38  0.2165  2.105E-01  6.11E-03   0.00E+00  1.0340       -0.0221      0.0090     0.0000   -0.0188        0.0732      0.0241     0.0000    0.0104
  2.93  0.3748 -0.38  0.3402  7.933E-02  2.64E-03   0.00E+00  1.0134       -0.0384      0.0100     0.0000   -0.0201        0.0334      0.0272     0.0000    0.0186
  2.93  0.3748 -0.38  0.5074  2.175E-02  1.07E-03   0.00E+00  0.9959        0.0096      0.0148     0.0000   -0.0240        0.0406      0.0393     0.0000    0.0278
  2.93  0.3748 -0.34  0.0655  2.370E-01  1.32E-02   0.00E+00  1.1880       -0.0282      0.0169     0.0000   -0.0255        0.0506      0.0469     0.0000    0.0205
  2.93  0.3748 -0.34  0.1290  6.484E-01  2.02E-02   0.00E+00  1.0437        0.0040      0.0094     0.0000   -0.0126        0.0193      0.0260     0.0000    0.0002
  2.93  0.3748 -0.34  0.2165  2.719E-01  1.22E-02   0.00E+00  1.0295       -0.0234      0.0135     0.0000   -0.0166        0.0271      0.0364     0.0000    0.0056
  2.93  0.3748 -0.34  0.3402  9.163E-02  3.92E-03   0.00E+00  1.0304       -0.0289      0.0130     0.0000   -0.0249        0.0398      0.0343     0.0000    0.0298
  2.93  0.3748 -0.34  0.5074  2.686E-02  1.27E-03   0.00E+00  1.0187       -0.0015      0.0141     0.0000   -0.0288       -0.0099      0.0372     0.0000    0.0371
  2.93  0.3748 -0.30  0.0655  5.217E-01  4.43E-02   0.00E+00  1.1651       -0.0576      0.0263     0.0000   -0.0341        0.2028      0.0640     0.0000    0.0430
  2.93  0.3748 -0.30  0.1290  6.560E-01  2.52E-02   0.00E+00  1.0364       -0.0047      0.0113     0.0000   -0.0136       -0.0008      0.0313     0.0000    0.0044
  2.93  0.3748 -0.30  0.2165  3.168E-01  1.06E-02   0.00E+00  1.0266       -0.0176      0.0103     0.0000   -0.0156        0.0609      0.0275     0.0000    0.0046
  2.93  0.3748 -0.30  0.3402  1.153E-01  5.69E-03   0.00E+00  1.0357       -0.0271      0.0151     0.0000   -0.0258        0.0108      0.0400     0.0000    0.0303
  2.93  0.3748 -0.30  0.5074  3.023E-02  1.59E-03   0.00E+00  1.0345       -0.0204      0.0156     0.0000   -0.0318       -0.0378      0.0445     0.0000    0.0420
  2.93  0.3748 -0.30  0.7427  9.199E-03  7.36E-04   0.00E+00  0.9589        0.0726      0.0255     0.0000   -0.0263        0.2873      0.0616     0.0000    0.0329
  2.93  0.3748 -0.26  0.0655  8.445E-01  3.29E-02   0.00E+00  1.1190        0.0014      0.0114     0.0000   -0.0323       -0.0094      0.0328     0.0000    0.0292
  2.93  0.3748 -0.26  0.1290  8.702E-01  1.46E-02   0.00E+00  1.0325       -0.0046      0.0051     0.0000   -0.0144        0.0120      0.0139     0.0000    0.0083
  2.93  0.3748 -0.26  0.2165  3.866E-01  6.96E-03   0.00E+00  1.0243       -0.0165      0.0055     0.0000   -0.0152        0.0113      0.0151     0.0000    0.0050
  2.93  0.3748 -0.26  0.3402  1.263E-01  4.01E-03   0.00E+00  1.0326       -0.0387      0.0098     0.0000   -0.0241        0.0378      0.0268     0.0000    0.0247
  2.93  0.3748 -0.26  0.5074  3.828E-02  2.19E-03   0.00E+00  1.0375        0.0138      0.0172     0.0000   -0.0313        0.0314      0.0438     0.0000    0.0380
  2.93  0.3748 -0.26  0.7427  8.638E-03  6.00E-04   0.00E+00  0.9933        0.0590      0.0220     0.0000   -0.0289        0.2393      0.0547     0.0000    0.0356
  2.93  0.3748 -0.22  0.0655  1.493E+00  2.58E-02   0.00E+00  1.0758       -0.0010      0.0051     0.0000   -0.0254       -0.0218      0.0141     0.0000    0.0128
  2.93  0.3748 -0.22  0.1290  1.085E+00  1.28E-02   0.00E+00  1.0292       -0.0072      0.0036     0.0000   -0.0146        0.0293      0.0099     0.0000    0.0100
  2.93  0.3748 -0.22  0.2165  4.400E-01  6.20E-03   0.00E+00  1.0217       -0.0211      0.0043     0.0000   -0.0151       -0.0307      0.0116     0.0000    0.0057
  2.93  0.3748 -0.22  0.3402  1.509E-01  3.34E-03   0.00E+00  1.0280       -0.0391      0.0069     0.0000   -0.0224        0.0343      0.0181     0.0000    0.0201
  2.93  0.3748 -0.22  0.5074  4.316E-02  2.24E-03   0.00E+00  1.0356        0.0046      0.0159     0.0000   -0.0296        0.1011      0.0423     0.0000    0.0319
  2.93  0.3748 -0.22  0.7427  8.973E-03  6.32E-04   0.00E+00  1.0117       -0.0152      0.0210     0.0000   -0.0306        0.0724      0.0602     0.0000    0.0368
  2.93  0.3748 -0.18  0.0655  2.526E+00  2.95E-02   0.00E+00  1.0492       -0.0036      0.0036     0.0000   -0.0196        0.0030      0.0097     0.0000    0.0066
  2.93  0.3748 -0.18  0.1290  1.289E+00  1.42E-02   0.00E+00  1.0257       -0.0056      0.0034     0.0000   -0.0141        0.0142      0.0091     0.0000    0.0098
  2.93  0.3748 -0.18  0.2165  4.920E-01  6.92E-03   0.00E+00  1.0195       -0.0096      0.0044     0.0000   -0.0151       -0.0101      0.0115     0.0000    0.0063
  2.93  0.3748 -0.18  0.3402  1.725E-01  3.21E-03   0.00E+00  1.0242       -0.0150      0.0057     0.0000   -0.0213        0.0369      0.0147     0.0000    0.0175
  2.93  0.3748 -0.18  0.5074  4.942E-02  2.01E-03   0.00E+00  1.0319       -0.0376      0.0122     0.0000   -0.0280        0.0597      0.0340     0.0000    0.0273
  2.93  0.3748 -0.18  0.7427  1.096E-02  7.53E-04   0.00E+00  1.0203        0.0231      0.0216     0.0000   -0.0310        0.1826      0.0570     0.0000    0.0350
  2.93  0.3748 -0.14  0.0655  3.490E+00  3.54E-02   0.00E+00  1.0342       -0.0102      0.0031     0.0000   -0.0157       -0.0058      0.0084     0.0000    0.0047
  2.93  0.3748 -0.14  0.1290  1.401E+00  1.59E-02   0.00E+00  1.0211       -0.0095      0.0035     0.0000   -0.0132        0.0089      0.0093     0.0000    0.0087
  2.93  0.3748 -0.14  0.2165  5.386E-01  7.88E-03   0.00E+00  1.0165       -0.0151      0.0045     0.0000   -0.0150       -0.0188      0.0116     0.0000    0.0066
  2.93  0.3748 -0.14  0.3402  1.911E-01  3.33E-03   0.00E+00  1.0201       -0.0307      0.0053     0.0000   -0.0203        0.0422      0.0143     0.0000    0.0160
  2.93  0.3748 -0.14  0.5074  5.455E-02  1.82E-03   0.00E+00  1.0284       -0.0202      0.0104     0.0000   -0.0267        0.0944      0.0277     0.0000    0.0245
  2.93  0.3748 -0.14  0.7427  9.561E-03  7.35E-04   0.00E+00  1.0232       -0.0465      0.0245     0.0000   -0.0304        0.2089      0.0738     0.0000    0.0316
  2.93  0.3748 -0.10  0.0259  6.236E+00  1.69E-01   0.00E+00  1.0423       -0.0014      0.0086     0.0000   -0.0163       -0.0408      0.0222     0.0000    0.0035
  2.93  0.3748 -0.10  0.0655  3.896E+00  3.32E-02   0.00E+00  1.0247       -0.0104      0.0026     0.0000   -0.0130       -0.0125      0.0070     0.0000    0.0039
  2.93  0.3748 -0.10  0.1290  1.524E+00  1.54E-02   0.00E+00  1.0173       -0.0168      0.0032     0.0000   -0.0124        0.0041      0.0082     0.0000    0.0074
  2.93  0.3748 -0.10  0.2165  5.701E-01  8.18E-03   0.00E+00  1.0138       -0.0175      0.0044     0.0000   -0.0148       -0.0028      0.0114     0.0000    0.0068
  2.93  0.3748 -0.10  0.3402  1.996E-01  3.52E-03   0.00E+00  1.0159       -0.0108      0.0054     0.0000   -0.0195        0.0407      0.0141     0.0000    0.0146
  2.93  0.3748 -0.10  0.5074  5.295E-02  1.61E-03   0.00E+00  1.0236       -0.0283      0.0095     0.0000   -0.0255        0.0444      0.0247     0.0000    0.0225
  2.93  0.3748 -0.10  0.7427  9.643E-03  7.64E-04   0.00E+00  1.0213       -0.0213      0.0240     0.0000   -0.0292       -0.0696      0.0696     0.0000    0.0275
  2.93  0.3748 -0.06  0.0259  9.069E+00  1.28E-01   0.00E+00  1.0259        0.0034      0.0047     0.0000   -0.0118        0.0110      0.0099     0.0000    0.0028
  2.93  0.3748 -0.06  0.0655  3.932E+00  2.74E-02   0.00E+00  1.0180       -0.0087      0.0022     0.0000   -0.0111       -0.0051      0.0055     0.0000    0.0035
  2.93  0.3748 -0.06  0.1290  1.500E+00  1.38E-02   0.00E+00  1.0131       -0.0067      0.0029     0.0000   -0.0117        0.0086      0.0071     0.0000    0.0063
  2.93  0.3748 -0.06  0.2165  5.571E-01  7.38E-03   0.00E+00  1.0102       -0.0105      0.0040     0.0000   -0.0146        0.0049      0.0107     0.0000    0.0068
  2.93  0.3748 -0.06  0.3402  1.930E-01  3.55E-03   0.00E+00  1.0106       -0.0163      0.0056     0.0000   -0.0182       -0.0167      0.0147     0.0000    0.0121
  2.93  0.3748 -0.06  0.5074  5.590E-02  1.58E-03   0.00E+00  1.0170       -0.0191      0.0091     0.0000   -0.0239        0.0508      0.0225     0.0000    0.0203
  2.93  0.3748 -0.06  0.7427  9.747E-03  7.70E-04   0.00E+00  1.0167       -0.1250      0.0237     0.0000   -0.0278       -0.0035      0.0637     0.0000    0.0233
  2.93  0.3748 -0.02  0.0259  8.981E+00  1.11E-01   0.00E+00  1.0184        0.0193      0.0041     0.0000   -0.0086        0.0198      0.0074     0.0000    0.0013
  2.93  0.3748 -0.02  0.0655  3.733E+00  2.59E-02   0.00E+00  1.0127        0.0025      0.0023     0.0000   -0.0097        0.0121      0.0051     0.0000    0.0032
  2.93  0.3748 -0.02  0.1290  1.404E+00  1.19E-02   0.00E+00  1.0094       -0.0105      0.0026     0.0000   -0.0113        0.0032      0.0067     0.0000    0.0052
  2.93  0.3748 -0.02  0.2165  5.551E-01  6.75E-03   0.00E+00  1.0064       -0.0149      0.0037     0.0000   -0.0141       -0.0178      0.0096     0.0000    0.0068
  2.93  0.3748 -0.02  0.3402  1.914E-01  3.54E-03   0.00E+00  1.0035       -0.0331      0.0057     0.0000   -0.0165       -0.0375      0.0149     0.0000    0.0077
  2.93  0.3748 -0.02  0.5074  5.117E-02  1.43E-03   0.00E+00  1.0084       -0.0348      0.0089     0.0000   -0.0216       -0.0152      0.0230     0.0000    0.0165
  2.93  0.3748 -0.02  0.7427  1.232E-02  8.95E-04   0.00E+00  1.0101       -0.0749      0.0237     0.0000   -0.0261        0.0448      0.0584     0.0000    0.0195
  2.93  0.3748  0.02  0.0655  3.290E+00  2.66E-02   0.00E+00  1.0082        0.0064      0.0026     0.0000   -0.0087        0.0220      0.0058     0.0000    0.0031
  2.93  0.3748  0.02  0.1290  1.291E+00  1.08E-02   0.00E+00  1.0056       -0.0076      0.0026     0.0000   -0.0110       -0.0134      0.0066     0.0000    0.0043
  2.93  0.3748  0.02  0.2165  5.346E-01  6.23E-03   0.00E+00  1.0023       -0.0171      0.0036     0.0000   -0.0136       -0.0220      0.0092     0.0000    0.0067
  2.93  0.3748  0.02  0.3402  1.890E-01  3.51E-03   0.00E+00  0.9975       -0.0142      0.0059     0.0000   -0.0152       -0.0234      0.0147     0.0000    0.0042
  2.93  0.3748  0.02  0.5074  5.327E-02  1.44E-03   0.00E+00  0.9982       -0.0258      0.0087     0.0000   -0.0189        0.0194      0.0211     0.0000    0.0112
  2.93  0.3748  0.02  0.7427  1.158E-02  8.57E-04   0.00E+00  1.0021       -0.1048      0.0241     0.0000   -0.0244        0.0192      0.0632     0.0000    0.0159
  2.93  0.3748  0.06  0.0655  2.813E+00  2.81E-02   0.00E+00  1.0042        0.0168      0.0034     0.0000   -0.0080        0.0305      0.0070     0.0000    0.0032
  2.93  0.3748  0.06  0.1290  1.203E+00  1.07E-02   0.00E+00  1.0012       -0.0040      0.0029     0.0000   -0.0107        0.0073      0.0069     0.0000    0.0034
  2.93  0.3748  0.06  0.2165  5.100E-01  5.90E-03   0.00E+00  0.9981       -0.0101      0.0037     0.0000   -0.0130        0.0105      0.0091     0.0000    0.0064
  2.93  0.3748  0.06  0.3402  1.799E-01  3.41E-03   0.00E+00  0.9940       -0.0137      0.0061     0.0000   -0.0150       -0.0025      0.0148     0.0000    0.0039
  2.93  0.3748  0.06  0.5074  5.367E-02  1.47E-03   0.00E+00  0.9889       -0.0207      0.0089     0.0000   -0.0165        0.0102      0.0216     0.0000    0.0065
  2.93  0.3748  0.06  0.7427  1.302E-02  9.44E-04   0.00E+00  0.9930       -0.0375      0.0241     0.0000   -0.0227        0.0875      0.0594     0.0000    0.0123
  2.93  0.3748  0.10  0.1290  1.094E+00  1.19E-02   0.00E+00  0.9962        0.0162      0.0037     0.0000   -0.0103        0.0361      0.0076     0.0000    0.0028
  2.93  0.3748  0.10  0.2165  4.756E-01  6.00E-03   0.00E+00  0.9939       -0.0004      0.0042     0.0000   -0.0125        0.0238      0.0095     0.0000    0.0058
  2.93  0.3748  0.10  0.3402  1.673E-01  3.36E-03   0.00E+00  0.9903       -0.0111      0.0066     0.0000   -0.0150        0.0089      0.0152     0.0000    0.0051
  2.93  0.3748  0.10  0.5074  5.130E-02  1.44E-03   0.00E+00  0.9812       -0.0207      0.0094     0.0000   -0.0148        0.0186      0.0221     0.0000    0.0032
  2.93  0.3748  0.10  0.7427  1.168E-02  8.95E-04   0.00E+00  0.9837       -0.0375      0.0251     0.0000   -0.0213       -0.0088      0.0616     0.0000    0.0091
  2.93  0.3748  0.14  0.0049  4.084E+00  2.01E-01   0.00E+00  0.9994        0.0160      0.0155     0.0000   -0.0022        0.0336      0.0236     0.0000    0.0002
  2.93  0.3748  0.14  0.2165  4.193E-01  6.16E-03   0.00E+00  0.9887        0.0063      0.0050     0.0000   -0.0117        0.0106      0.0106     0.0000    0.0033
  2.93  0.3748  0.14  0.3402  1.593E-01  3.42E-03   0.00E+00  0.9851       -0.0084      0.0072     0.0000   -0.0146       -0.0016      0.0162     0.0000    0.0062
  2.93  0.3748  0.14  0.5074  5.108E-02  1.51E-03   0.00E+00  0.9744       -0.0085      0.0098     0.0000   -0.0137       -0.0222      0.0232     0.0000    0.0011
  2.93  0.3748  0.14  0.7427  1.187E-02  9.23E-04   0.00E+00  0.9745       -0.0909      0.0258     0.0000   -0.0203       -0.0128      0.0592     0.0000    0.0059
  2.93  0.3748  0.18  0.0049  3.772E+00  1.38E-01   0.00E+00  0.9935        0.0332      0.0110     0.0000   -0.0020        0.0214      0.0204     0.0000    0.0002
  2.93  0.3748  0.18  0.3402  1.346E-01  3.15E-03   0.00E+00  0.9782       -0.0255      0.0081     0.0000   -0.0133       -0.0323      0.0178     0.0000    0.0055
  2.93  0.3748  0.18  0.5074  4.816E-02  1.53E-03   0.00E+00  0.9681       -0.0220      0.0110     0.0000   -0.0129        0.0298      0.0235     0.0000   -0.0001
  2.93  0.3748  0.18  0.7427  1.151E-02  1.00E-03   0.00E+00  0.9657       -0.0698      0.0310     0.0000   -0.0195        0.0773      0.0669     0.0000    0.0029
  2.93  0.3748  0.22  0.0049  2.185E+00  6.63E-02   0.00E+00  0.9893        0.0094      0.0096     0.0000   -0.0016        0.0089      0.0200     0.0000    0.0001
  2.93  0.3748  0.22  0.5074  4.341E-02  1.50E-03   0.00E+00  0.9618       -0.0163      0.0121     0.0000   -0.0123        0.0012      0.0255     0.0000   -0.0008
  2.93  0.3748  0.26  0.0049  1.795E+00  5.11E-02   0.00E+00  0.9837        0.0102      0.0090     0.0000   -0.0019        0.0006      0.0207     0.0000    0.0001
  2.93  0.3748  0.30  0.0049  1.199E+00  3.39E-02   0.00E+00  0.9784        0.0019      0.0087     0.0000   -0.0017       -0.0115      0.0218     0.0000    0.0002
  2.93  0.3748  0.34  0.0049  8.209E-01  2.55E-02   0.00E+00  0.9749       -0.0105      0.0096     0.0000   -0.0017       -0.0280      0.0243     0.0000    0.0000
  2.93  0.3748  0.34  0.0259  6.823E-01  4.78E-02   0.00E+00  0.9740       -0.0393      0.0255     0.0000   -0.0041       -0.0526      0.0368     0.0000    0.0004
  2.93  0.3748  0.38  0.0049  8.993E-01  3.01E-02   0.00E+00  0.9683        0.0113      0.0104     0.0000   -0.0017        0.0501      0.0263     0.0000    0.0002
  2.93  0.3748  0.38  0.0259  6.979E-01  3.89E-02   0.00E+00  0.9671       -0.0059      0.0189     0.0000   -0.0039       -0.0432      0.0318     0.0000    0.0009
  2.93  0.3748  0.42  0.0049  5.209E-01  1.84E-02   0.00E+00  0.9615        0.0212      0.0106     0.0000   -0.0016       -0.0120      0.0278     0.0000    0.0002
  2.93  0.3748  0.42  0.0259  5.093E-01  2.41E-02   0.00E+00  0.9614        0.0429      0.0139     0.0000   -0.0036        0.0331      0.0266     0.0000    0.0008
  2.93  0.3748  0.46  0.0049  5.343E-01  2.17E-02   0.00E+00  0.9557        0.0293      0.0122     0.0000   -0.0015       -0.0025      0.0328     0.0000    0.0002
  2.93  0.3748  0.46  0.0259  4.930E-01  2.68E-02   0.00E+00  0.9566        0.0612      0.0151     0.0000   -0.0035        0.0273      0.0297     0.0000    0.0008
  2.93  0.3748  0.50  0.0049  3.052E-01  1.57E-02   0.00E+00  0.9505       -0.0164      0.0161     0.0000   -0.0015       -0.0709      0.0438     0.0000    0.0002
  2.93  0.3748  0.50  0.0259  2.695E-01  1.69E-02   0.00E+00  0.9507       -0.0152      0.0215     0.0000   -0.0035       -0.0519      0.0429     0.0000    0.0007
  2.93  0.3748  0.54  0.0049  1.931E-01  1.45E-02   0.00E+00  0.9454       -0.0077      0.0205     0.0000   -0.0015       -0.1698      0.0642     0.0000    0.0002
  2.93  0.3748  0.54  0.0259  1.864E-01  1.07E-02   0.00E+00  0.9449        0.0337      0.0168     0.0000   -0.0036        0.0143      0.0413     0.0000    0.0009
  2.93  0.3748  0.58  0.0049  1.949E-01  1.19E-02   0.00E+00  0.9408       -0.0171      0.0192     0.0000   -0.0015        0.0373      0.0472     0.0000    0.0003
  2.93  0.3748  0.58  0.0259  1.847E-01  8.94E-03   0.00E+00  0.9395        0.0191      0.0144     0.0000   -0.0037       -0.0384      0.0377     0.0000    0.0008
  2.93  0.3748  0.62  0.0049  1.779E-01  1.18E-02   0.00E+00  0.9365       -0.0010      0.0183     0.0000   -0.0015       -0.1217      0.0534     0.0000    0.0003
  2.93  0.3748  0.62  0.0259  1.443E-01  8.06E-03   0.00E+00  0.9355        0.0343      0.0162     0.0000   -0.0042       -0.1530      0.0411     0.0000    0.0004
  2.93  0.3748  0.66  0.0049  1.275E-01  9.65E-03   0.00E+00  0.9345        0.0381      0.0229     0.0000   -0.0017        0.0406      0.0634     0.0000    0.0003
  2.93  0.3748  0.66  0.0259  9.885E-02  6.62E-03   0.00E+00  0.9367        0.0428      0.0193     0.0000   -0.0043       -0.2193      0.0506     0.0000    0.0002
  2.93  0.3748  0.70  0.0049  1.024E-01  1.37E-02   0.00E+00  0.9415        0.0667      0.0374     0.0000   -0.0020        0.0101      0.1078     0.0000    0.0002
  2.93  0.4134 -0.62  0.1290  2.598E-01  5.74E-02   0.00E+00  0.9446       -0.2896      0.0149     0.0000   -0.0093        0.3293      0.0266     0.0000    0.0082
  2.93  0.4134 -0.62  0.2165  4.263E-02  6.96E-03   0.00E+00  0.8624       -0.1768      0.0424     0.0000   -0.0096        0.2639      0.0902     0.0000    0.0081
  2.93  0.4134 -0.58  0.1290  2.494E-01  3.76E-02   0.00E+00  0.9799       -0.2421      0.0202     0.0000   -0.0130        0.2558      0.0371     0.0000    0.0117
  2.93  0.4134 -0.58  0.2165  4.484E-02  3.99E-03   0.00E+00  0.9209        0.0004      0.0344     0.0000   -0.0107        0.0900      0.0823     0.0000    0.0087
  2.93  0.4134 -0.54  0.1290  1.592E-01  1.56E-02   0.00E+00  1.0132       -0.1139      0.0291     0.0000   -0.0192        0.0582      0.0629     0.0000    0.0226
  2.93  0.4134 -0.54  0.2165  6.352E-02  3.62E-03   0.00E+00  0.9529        0.0175      0.0194     0.0000   -0.0137       -0.0279      0.0543     0.0000    0.0127
  2.93  0.4134 -0.54  0.3402  2.182E-02  1.92E-03   0.00E+00  0.8630       -0.0330      0.0272     0.0000   -0.0136       -0.0154      0.0770     0.0000    0.0125
  2.93  0.4134 -0.50  0.1290  1.525E-01  9.38E-03   0.00E+00  1.0632       -0.0955      0.0196     0.0000   -0.0333        0.1737      0.0451     0.0000    0.0496
  2.93  0.4134 -0.50  0.2165  7.665E-02  3.61E-03   0.00E+00  0.9682        0.0263      0.0153     0.0000   -0.0138        0.0601      0.0393     0.0000    0.0104
  2.93  0.4134 -0.50  0.3402  2.995E-02  1.83E-03   0.00E+00  0.9229        0.0231      0.0189     0.0000   -0.0152       -0.0423      0.0503     0.0000    0.0138
  2.93  0.4134 -0.46  0.1290  1.974E-01  7.56E-03   0.00E+00  1.0627       -0.0326      0.0131     0.0000   -0.0286        0.1008      0.0338     0.0000    0.0283
  2.93  0.4134 -0.46  0.2165  9.681E-02  3.78E-03   0.00E+00  0.9908        0.0157      0.0128     0.0000   -0.0195        0.0776      0.0338     0.0000    0.0227
  2.93  0.4134 -0.46  0.3402  3.452E-02  1.76E-03   0.00E+00  0.9574        0.0004      0.0166     0.0000   -0.0198        0.0402      0.0433     0.0000    0.0218
  2.93  0.4134 -0.42  0.0655  9.746E-02  1.26E-02   0.00E+00  1.2578       -0.1069      0.0379     0.0000   -0.0164        0.0385      0.0981     0.0000   -0.0338
  2.93  0.4134 -0.42  0.1290  2.217E-01  7.18E-03   0.00E+00  1.0375        0.0087      0.0102     0.0000   -0.0177       -0.0422      0.0273     0.0000    0.0037
  2.93  0.4134 -0.42  0.2165  1.187E-01  3.93E-03   0.00E+00  1.0163       -0.0180      0.0107     0.0000   -0.0270        0.0108      0.0282     0.0000    0.0361
  2.93  0.4134 -0.42  0.3402  4.567E-02  1.90E-03   0.00E+00  0.9735       -0.0169      0.0139     0.0000   -0.0202        0.0828      0.0352     0.0000    0.0183
  2.93  0.4134 -0.42  0.5074  8.791E-03  8.73E-04   0.00E+00  0.8328        0.0188      0.0344     0.0000   -0.0258        0.2071      0.0771     0.0000    0.0308
  2.93  0.4134 -0.38  0.0655  9.893E-02  7.55E-03   0.00E+00  1.1684       -0.0068      0.0269     0.0000   -0.0155       -0.0137      0.0697     0.0000   -0.0260
  2.93  0.4134 -0.38  0.1290  3.059E-01  8.03E-03   0.00E+00  1.0209       -0.0011      0.0086     0.0000   -0.0135        0.0300      0.0228     0.0000   -0.0014
  2.93  0.4134 -0.38  0.2165  1.569E-01  4.30E-03   0.00E+00  1.0090       -0.0443      0.0090     0.0000   -0.0217        0.0329      0.0230     0.0000    0.0184
  2.93  0.4134 -0.38  0.3402  5.454E-02  1.96E-03   0.00E+00  0.9789       -0.0143      0.0120     0.0000   -0.0186        0.0404      0.0308     0.0000    0.0119
  2.93  0.4134 -0.38  0.5074  1.373E-02  1.00E-03   0.00E+00  0.9431       -0.0274      0.0195     0.0000   -0.0247       -0.2449      0.0540     0.0000    0.0260
  2.93  0.4134 -0.34  0.0655  1.693E-01  8.05E-03   0.00E+00  1.1080        0.0322      0.0157     0.0000   -0.0174        0.0391      0.0415     0.0000   -0.0017
  2.93  0.4134 -0.34  0.1290  3.888E-01  8.69E-03   0.00E+00  1.0088       -0.0116      0.0072     0.0000   -0.0126       -0.0074      0.0193     0.0000   -0.0014
  2.93  0.4134 -0.34  0.2165  1.761E-01  4.41E-03   0.00E+00  1.0021       -0.0183      0.0081     0.0000   -0.0179       -0.0165      0.0207     0.0000    0.0087
  2.93  0.4134 -0.34  0.3402  6.670E-02  2.08E-03   0.00E+00  0.9898       -0.0209      0.0100     0.0000   -0.0210       -0.0524      0.0264     0.0000    0.0169
  2.93  0.4134 -0.34  0.5074  1.539E-02  9.39E-04   0.00E+00  0.9748       -0.0201      0.0199     0.0000   -0.0269       -0.0093      0.0513     0.0000    0.0286
  2.93  0.4134 -0.30  0.0655  2.943E-01  9.99E-03   0.00E+00  1.0734        0.0095      0.0054     0.0000   -0.0215        0.0056      0.0298     0.0000    0.0181
  2.93  0.4134 -0.30  0.1290  5.309E-01  1.25E-02   0.00E+00  1.0018       -0.0007      0.0076     0.0000   -0.0126       -0.0031      0.0199     0.0000    0.0009
  2.93  0.4134 -0.30  0.2165  2.320E-01  6.70E-03   0.00E+00  0.9984       -0.0231      0.0094     0.0000   -0.0162       -0.0139      0.0246     0.0000    0.0056
  2.93  0.4134 -0.30  0.3402  7.985E-02  2.50E-03   0.00E+00  1.0055       -0.0436      0.0102     0.0000   -0.0260       -0.0504      0.0258     0.0000    0.0286
  2.93  0.4134 -0.30  0.5074  2.031E-02  1.03E-03   0.00E+00  0.9978        0.0072      0.0172     0.0000   -0.0305        0.0577      0.0421     0.0000    0.0350
  2.93  0.4134 -0.26  0.0655  4.768E-01  1.97E-02   0.00E+00  1.0463        0.0253      0.0133     0.0000   -0.0229       -0.0377      0.0342     0.0000    0.0186
  2.93  0.4134 -0.26  0.1290  6.413E-01  2.67E-02   0.00E+00  0.9985       -0.0238      0.0138     0.0000   -0.0129        0.0339      0.0350     0.0000    0.0038
  2.93  0.4134 -0.26  0.2165  2.572E-01  1.23E-02   0.00E+00  0.9962       -0.0244      0.0152     0.0000   -0.0156       -0.0876      0.0405     0.0000    0.0051
  2.93  0.4134 -0.26  0.3402  9.365E-02  3.72E-03   0.00E+00  1.0121       -0.0494      0.0133     0.0000   -0.0276       -0.0265      0.0329     0.0000    0.0311
  2.93  0.4134 -0.26  0.5074  2.514E-02  1.13E-03   0.00E+00  1.0175        0.0180      0.0149     0.0000   -0.0348        0.0694      0.0358     0.0000    0.0433
  2.93  0.4134 -0.22  0.0655  8.432E-01  4.38E-02   0.00E+00  1.0229       -0.0351      0.0171     0.0000   -0.0202       -0.0117      0.0452     0.0000    0.0098
  2.93  0.4134 -0.22  0.1290  6.826E-01  1.69E-02   0.00E+00  0.9961        0.0019      0.0083     0.0000   -0.0131        0.0015      0.0213     0.0000    0.0060
  2.93  0.4134 -0.22  0.2165  2.769E-01  8.56E-03   0.00E+00  0.9943       -0.0377      0.0106     0.0000   -0.0154        0.0129      0.0264     0.0000    0.0052
  2.93  0.4134 -0.22  0.3402  9.392E-02  4.88E-03   0.00E+00  1.0093       -0.0362      0.0173     0.0000   -0.0261       -0.0545      0.0436     0.0000    0.0261
  2.93  0.4134 -0.22  0.5074  2.831E-02  1.20E-03   0.00E+00  1.0294       -0.0115      0.0141     0.0000   -0.0372        0.0610      0.0361     0.0000    0.0470
  2.93  0.4134 -0.18  0.0655  1.558E+00  2.77E-02   0.00E+00  1.0086       -0.0156      0.0060     0.0000   -0.0169        0.0029      0.0152     0.0000    0.0054
  2.93  0.4134 -0.18  0.1290  8.336E-01  1.12E-02   0.00E+00  0.9942       -0.0057      0.0046     0.0000   -0.0131        0.0181      0.0115     0.0000    0.0068
  2.93  0.4134 -0.18  0.2165  3.197E-01  5.96E-03   0.00E+00  0.9923       -0.0247      0.0063     0.0000   -0.0153       -0.0323      0.0159     0.0000    0.0054
  2.93  0.4134 -0.18  0.3402  1.025E-01  4.13E-03   0.00E+00  1.0057       -0.0465      0.0132     0.0000   -0.0244        0.0008      0.0333     0.0000    0.0217
  2.93  0.4134 -0.18  0.5074  3.296E-02  1.48E-03   0.00E+00  1.0318       -0.0080      0.0156     0.0000   -0.0369        0.1557      0.0356     0.0000    0.0445
  2.93  0.4134 -0.14  0.0655  2.259E+00  2.33E-02   0.00E+00  1.0000       -0.0105      0.0036     0.0000   -0.0143        0.0040      0.0089     0.0000    0.0037
  2.93  0.4134 -0.14  0.1290  8.977E-01  9.73E-03   0.00E+00  0.9923       -0.0170      0.0037     0.0000   -0.0127       -0.0122      0.0093     0.0000    0.0067
  2.93  0.4134 -0.14  0.2165  3.470E-01  5.18E-03   0.00E+00  0.9906       -0.0313      0.0051     0.0000   -0.0154       -0.0213      0.0122     0.0000    0.0056
  2.93  0.4134 -0.14  0.3402  1.104E-01  3.21E-03   0.00E+00  1.0021       -0.0043      0.0097     0.0000   -0.0233        0.0310      0.0238     0.0000    0.0192
  2.93  0.4134 -0.14  0.5074  3.230E-02  1.66E-03   0.00E+00  1.0297       -0.0390      0.0177     0.0000   -0.0356        0.0945      0.0437     0.0000    0.0404
  2.93  0.4134 -0.10  0.0259  4.421E+00  1.15E-01   0.00E+00  1.0053        0.0071      0.0093     0.0000   -0.0151        0.0085      0.0194     0.0000    0.0026
  2.93  0.4134 -0.10  0.0655  2.595E+00  2.24E-02   0.00E+00  0.9946       -0.0131      0.0030     0.0000   -0.0123       -0.0009      0.0073     0.0000    0.0030
  2.93  0.4134 -0.10  0.1290  9.545E-01  1.05E-02   0.00E+00  0.9897       -0.0248      0.0039     0.0000   -0.0122        0.0153      0.0092     0.0000    0.0062
  2.93  0.4134 -0.10  0.2165  3.502E-01  4.89E-03   0.00E+00  0.9888       -0.0343      0.0046     0.0000   -0.0155       -0.0203      0.0113     0.0000    0.0059
  2.93  0.4134 -0.10  0.3402  1.251E-01  2.89E-03   0.00E+00  0.9990       -0.0316      0.0079     0.0000   -0.0225        0.0594      0.0194     0.0000    0.0177
  2.93  0.4134 -0.10  0.5074  3.526E-02  1.92E-03   0.00E+00  1.0258       -0.0112      0.0183     0.0000   -0.0340        0.0357      0.0435     0.0000    0.0365
  2.93  0.4134 -0.06  0.0259  5.799E+00  1.22E-01   0.00E+00  0.9961        0.0097      0.0078     0.0000   -0.0115       -0.0044      0.0138     0.0000    0.0023
  2.93  0.4134 -0.06  0.0655  2.487E+00  2.55E-02   0.00E+00  0.9908       -0.0056      0.0036     0.0000   -0.0109       -0.0102      0.0082     0.0000    0.0027
  2.93  0.4134 -0.06  0.1290  9.281E-01  1.21E-02   0.00E+00  0.9874       -0.0257      0.0046     0.0000   -0.0118        0.0148      0.0104     0.0000    0.0055
  2.93  0.4134 -0.06  0.2165  3.711E-01  5.22E-03   0.00E+00  0.9867       -0.0325      0.0047     0.0000   -0.0155       -0.0141      0.0118     0.0000    0.0063
  2.93  0.4134 -0.06  0.3402  1.189E-01  2.53E-03   0.00E+00  0.9955       -0.0296      0.0072     0.0000   -0.0216        0.0017      0.0175     0.0000    0.0160
  2.93  0.4134 -0.06  0.5074  3.444E-02  1.88E-03   0.00E+00  1.0194       -0.0127      0.0191     0.0000   -0.0319        0.1054      0.0441     0.0000    0.0323
  2.93  0.4134 -0.02  0.0655  2.376E+00  2.84E-02   0.00E+00  0.9875       -0.0035      0.0043     0.0000   -0.0097        0.0083      0.0089     0.0000    0.0025
  2.93  0.4134 -0.02  0.1290  8.874E-01  1.22E-02   0.00E+00  0.9851       -0.0239      0.0047     0.0000   -0.0115        0.0009      0.0109     0.0000    0.0048
  2.93  0.4134 -0.02  0.2165  3.583E-01  5.47E-03   0.00E+00  0.9844       -0.0180      0.0051     0.0000   -0.0154       -0.0107      0.0125     0.0000    0.0066
  2.93  0.4134 -0.02  0.3402  1.214E-01  2.43E-03   0.00E+00  0.9903       -0.0281      0.0069     0.0000   -0.0202        0.0000      0.0163     0.0000    0.0127
  2.93  0.4134 -0.02  0.5074  3.943E-02  2.02E-03   0.00E+00  1.0108       -0.0490      0.0186     0.0000   -0.0293        0.1096      0.0416     0.0000    0.0273
  2.93  0.4134  0.02  0.0655  2.126E+00  2.74E-02   0.00E+00  0.9840        0.0064      0.0047     0.0000   -0.0089        0.0351      0.0088     0.0000    0.0024
  2.93  0.4134  0.02  0.1290  8.378E-01  1.12E-02   0.00E+00  0.9828       -0.0043      0.0046     0.0000   -0.0114        0.0033      0.0108     0.0000    0.0042
  2.93  0.4134  0.02  0.2165  3.387E-01  5.61E-03   0.00E+00  0.9818       -0.0122      0.0057     0.0000   -0.0151       -0.0185      0.0133     0.0000    0.0068
  2.93  0.4134  0.02  0.3402  1.201E-01  2.39E-03   0.00E+00  0.9834       -0.0268      0.0070     0.0000   -0.0181       -0.0121      0.0159     0.0000    0.0073
  2.93  0.4134  0.02  0.5074  3.449E-02  1.74E-03   0.00E+00  1.0000       -0.0295      0.0179     0.0000   -0.0259        0.0439      0.0409     0.0000    0.0204
  2.93  0.4134  0.06  0.1290  7.915E-01  1.13E-02   0.00E+00  0.9800        0.0105      0.0052     0.0000   -0.0114        0.0315      0.0108     0.0000    0.0035
  2.93  0.4134  0.06  0.2165  3.205E-01  5.85E-03   0.00E+00  0.9789       -0.0007      0.0066     0.0000   -0.0146        0.0044      0.0142     0.0000    0.0068
  2.93  0.4134  0.06  0.3402  1.160E-01  2.41E-03   0.00E+00  0.9778        0.0001      0.0074     0.0000   -0.0167       -0.0136      0.0166     0.0000    0.0030
  2.93  0.4134  0.06  0.5074  3.535E-02  1.69E-03   0.00E+00  0.9889       -0.0203      0.0173     0.0000   -0.0224        0.0469      0.0372     0.0000    0.0132
  2.93  0.4134  0.10  0.0049  4.487E+00  2.12E-01   0.00E+00  0.9824       -0.0117      0.0171     0.0000   -0.0025       -0.0506      0.0288     0.0000    0.0000
  2.93  0.4134  0.10  0.2165  3.095E-01  6.36E-03   0.00E+00  0.9758        0.0027      0.0077     0.0000   -0.0141        0.0307      0.0152     0.0000    0.0067
  2.93  0.4134  0.10  0.3402  1.117E-01  2.48E-03   0.00E+00  0.9749       -0.0148      0.0082     0.0000   -0.0167        0.0026      0.0173     0.0000    0.0025
  2.93  0.4134  0.10  0.5074  3.066E-02  1.58E-03   0.00E+00  0.9794       -0.0337      0.0192     0.0000   -0.0197        0.0050      0.0416     0.0000    0.0073
  2.93  0.4134  0.14  0.0049  2.956E+00  8.05E-02   0.00E+00  0.9787        0.0187      0.0092     0.0000   -0.0023        0.0343      0.0180     0.0000    0.0002
  2.93  0.4134  0.14  0.3402  1.017E-01  2.48E-03   0.00E+00  0.9722       -0.0276      0.0094     0.0000   -0.0170       -0.0404      0.0193     0.0000    0.0041
  2.93  0.4134  0.14  0.5074  2.992E-02  1.65E-03   0.00E+00  0.9716       -0.0477      0.0209     0.0000   -0.0179       -0.0197      0.0441     0.0000    0.0031
  2.93  0.4134  0.18  0.0049  2.881E+00  6.10E-02   0.00E+00  0.9739        0.0160      0.0070     0.0000   -0.0022        0.0023      0.0156     0.0000    0.0002
  2.93  0.4134  0.18  0.5074  2.953E-02  1.81E-03   0.00E+00  0.9650       -0.0115      0.0231     0.0000   -0.0170       -0.0790      0.0503     0.0000    0.0004
  2.93  0.4134  0.22  0.0049  2.007E+00  3.99E-02   0.00E+00  0.9690        0.0088      0.0065     0.0000   -0.0021        0.0035      0.0158     0.0000    0.0002
  2.93  0.4134  0.26  0.0049  1.325E+00  2.82E-02   0.00E+00  0.9661        0.0293      0.0067     0.0000   -0.0017       -0.0116      0.0170     0.0000    0.0001
  2.93  0.4134  0.26  0.0259  1.018E+00  5.13E-02   0.00E+00  0.9651       -0.0049      0.0180     0.0000   -0.0045       -0.0765      0.0279     0.0000   -0.0002
  2.93  0.4134  0.30  0.0049  8.537E-01  1.93E-02   0.00E+00  0.9622        0.0094      0.0071     0.0000   -0.0021       -0.0122      0.0187     0.0000    0.0001
  2.93  0.4134  0.30  0.0259  6.278E-01  2.27E-02   0.00E+00  0.9610       -0.0075      0.0125     0.0000   -0.0047       -0.0234      0.0221     0.0000    0.0008
  2.93  0.4134  0.34  0.0049  6.830E-01  1.75E-02   0.00E+00  0.9573        0.0075      0.0080     0.0000   -0.0020       -0.0130      0.0213     0.0000    0.0002
  2.93  0.4134  0.34  0.0259  6.399E-01  2.00E-02   0.00E+00  0.9579        0.0083      0.0101     0.0000   -0.0043       -0.0215      0.0211     0.0000    0.0008
  2.93  0.4134  0.38  0.0049  6.984E-01  2.10E-02   0.00E+00  0.9548        0.0073      0.0099     0.0000   -0.0017        0.0639      0.0251     0.0000    0.0001
  2.93  0.4134  0.38  0.0259  5.456E-01  1.82E-02   0.00E+00  0.9555       -0.0013      0.0109     0.0000   -0.0043       -0.0010      0.0243     0.0000    0.0002
  2.93  0.4134  0.42  0.0049  3.993E-01  1.56E-02   0.00E+00  0.9508        0.0010      0.0129     0.0000   -0.0021        0.0551      0.0334     0.0000    0.0001
  2.93  0.4134  0.42  0.0259  3.650E-01  1.41E-02   0.00E+00  0.9496        0.0248      0.0124     0.0000   -0.0048        0.0082      0.0295     0.0000    0.0009
  2.93  0.4134  0.46  0.0049  2.991E-01  1.61E-02   0.00E+00  0.9434        0.0027      0.0177     0.0000   -0.0019        0.0229      0.0440     0.0000    0.0003
  2.93  0.4134  0.46  0.0259  2.496E-01  1.07E-02   0.00E+00  0.9427        0.0386      0.0135     0.0000   -0.0043        0.0816      0.0327     0.0000    0.0011
  2.93  0.4134  0.46  0.0655  1.594E-01  1.13E-02   0.00E+00  0.9416       -0.0781      0.0271     0.0000   -0.0067       -0.1824      0.0472     0.0000    0.0016
  2.93  0.4134  0.50  0.0049  2.122E-01  1.16E-02   0.00E+00  0.9379        0.0063      0.0174     0.0000   -0.0017        0.0125      0.0480     0.0000    0.0003
  2.93  0.4134  0.50  0.0259  1.938E-01  6.76E-03   0.00E+00  0.9377       -0.0096      0.0104     0.0000   -0.0042       -0.0229      0.0279     0.0000    0.0009
  2.93  0.4134  0.50  0.0655  1.506E-01  9.03E-03   0.00E+00  0.9367       -0.0350      0.0209     0.0000   -0.0070       -0.0531      0.0385     0.0000    0.0010
  2.93  0.4134  0.54  0.0049  1.814E-01  8.68E-03   0.00E+00  0.9329        0.0109      0.0151     0.0000   -0.0018        0.0035      0.0402     0.0000    0.0002
  2.93  0.4134  0.54  0.0259  1.725E-01  5.70E-03   0.00E+00  0.9334        0.0053      0.0093     0.0000   -0.0045       -0.1108      0.0272     0.0000    0.0007
  2.93  0.4134  0.54  0.0655  1.135E-01  6.50E-03   0.00E+00  0.9299        0.0655      0.0153     0.0000   -0.0085       -0.3620      0.0385     0.0000    0.0009
  2.93  0.4134  0.58  0.0049  1.701E-01  8.35E-03   0.00E+00  0.9280       -0.0041      0.0158     0.0000   -0.0020        0.0000      0.0421     0.0000    0.0004
  2.93  0.4134  0.58  0.0259  1.409E-01  5.26E-03   0.00E+00  0.9293        0.0398      0.0104     0.0000   -0.0051       -0.1317      0.0287     0.0000    0.0009
  2.93  0.4134  0.58  0.0655  9.813E-02  5.72E-03   0.00E+00  0.9249        0.0177      0.0183     0.0000   -0.0078       -0.1672      0.0421     0.0000    0.0012
  2.93  0.4134  0.62  0.0049  1.071E-01  6.68E-03   0.00E+00  0.9257       -0.0077      0.0192     0.0000   -0.0021       -0.0704      0.0516     0.0000    0.0003
  2.93  0.4134  0.62  0.0259  9.249E-02  4.64E-03   0.00E+00  0.9254        0.0906      0.0127     0.0000   -0.0055       -0.1598      0.0346     0.0000    0.0003
  2.93  0.4134  0.62  0.0655  7.413E-02  8.14E-03   0.00E+00  0.9236        0.0195      0.0373     0.0000   -0.0079        0.1476      0.0733     0.0000    0.0003
  2.93  0.4134  0.66  0.0049  7.081E-02  9.04E-03   0.00E+00  0.9310        0.0260      0.0334     0.0000   -0.0025       -0.2449      0.0950     0.0000    0.0002
  2.93  0.4134  0.66  0.0259  8.051E-02  8.76E-03   0.00E+00  0.9307        0.0728      0.0320     0.0000   -0.0059       -0.1275      0.0854     0.0000    0.0002
  2.93  0.4537 -0.58  0.1290  1.505E-01  2.24E-02   0.00E+00  0.9689       -0.2189      0.0285     0.0000   -0.0145        0.2117      0.0560     0.0000    0.0133
  2.93  0.4537 -0.54  0.1290  1.482E-01  1.68E-02   0.00E+00  0.9912       -0.1461      0.0322     0.0000   -0.0157        0.1346      0.0657     0.0000    0.0147
  2.93  0.4537 -0.54  0.2165  6.954E-02  4.91E-03   0.00E+00  0.9107       -0.0149      0.0266     0.0000   -0.0135        0.0224      0.0698     0.0000    0.0129
  2.93  0.4537 -0.50  0.1290  1.753E-01  1.09E-02   0.00E+00  1.0240       -0.1177      0.0203     0.0000   -0.0256        0.2243      0.0456     0.0000    0.0372
  2.93  0.4537 -0.50  0.2165  8.697E-02  4.31E-03   0.00E+00  0.9405       -0.0360      0.0172     0.0000   -0.0143        0.0532      0.0455     0.0000    0.0108
  2.93  0.4537 -0.46  0.0655  4.301E-02  9.34E-03   0.00E+00  1.4208        0.0557      0.0929     0.0000   -0.0405        0.3141      0.1659     0.0000    0.0140
  2.93  0.4537 -0.46  0.1290  1.534E-01  6.82E-03   0.00E+00  1.0515       -0.0141      0.0167     0.0000   -0.0342        0.1391      0.0384     0.0000    0.0500
  2.93  0.4537 -0.46  0.2165  9.725E-02  4.09E-03   0.00E+00  0.9540       -0.0174      0.0149     0.0000   -0.0144        0.0772      0.0377     0.0000    0.0107
  2.93  0.4537 -0.46  0.3402  2.514E-02  1.96E-03   0.00E+00  0.8694        0.0261      0.0277     0.0000   -0.0179        0.1217      0.0681     0.0000    0.0196
  2.93  0.4537 -0.42  0.0655  6.039E-02  7.60E-03   0.00E+00  1.2607        0.0357      0.0477     0.0000   -0.0260        0.1282      0.1044     0.0000   -0.0321
  2.93  0.4537 -0.42  0.1290  1.900E-01  6.91E-03   0.00E+00  1.0204       -0.0215      0.0125     0.0000   -0.0209       -0.0216      0.0310     0.0000    0.0140
  2.93  0.4537 -0.42  0.2165  1.181E-01  4.14E-03   0.00E+00  0.9768       -0.0323      0.0122     0.0000   -0.0214        0.0568      0.0315     0.0000    0.0268
  2.93  0.4537 -0.42  0.3402  3.757E-02  2.03E-03   0.00E+00  0.9383        0.0088      0.0182     0.0000   -0.0221       -0.0202      0.0478     0.0000    0.0252
  2.93  0.4537 -0.38  0.0655  9.201E-02  7.32E-03   0.00E+00  1.1489        0.0193      0.0310     0.0000   -0.0201        0.0714      0.0695     0.0000   -0.0259
  2.93  0.4537 -0.38  0.1290  2.392E-01  7.11E-03   0.00E+00  0.9981       -0.0046      0.0100     0.0000   -0.0150       -0.0181      0.0268     0.0000    0.0009
  2.93  0.4537 -0.38  0.2165  1.243E-01  3.91E-03   0.00E+00  0.9931       -0.0130      0.0109     0.0000   -0.0260        0.0094      0.0277     0.0000    0.0334
  2.93  0.4537 -0.38  0.3402  4.180E-02  1.90E-03   0.00E+00  0.9619        0.0087      0.0159     0.0000   -0.0236        0.0327      0.0383     0.0000    0.0226
  2.93  0.4537 -0.34  0.0655  1.408E-01  7.79E-03   0.00E+00  1.0718        0.0321      0.0194     0.0000   -0.0164        0.0280      0.0531     0.0000   -0.0093
  2.93  0.4537 -0.34  0.1290  2.750E-01  7.05E-03   0.00E+00  0.9845       -0.0113      0.0087     0.0000   -0.0131       -0.0047      0.0218     0.0000   -0.0019
  2.93  0.4537 -0.34  0.2165  1.493E-01  3.99E-03   0.00E+00  0.9841       -0.0268      0.0091     0.0000   -0.0202       -0.0056      0.0234     0.0000    0.0163
  2.93  0.4537 -0.34  0.3402  4.783E-02  1.89E-03   0.00E+00  0.9647       -0.0071      0.0132     0.0000   -0.0200       -0.0726      0.0339     0.0000    0.0109
  2.93  0.4537 -0.30  0.0655  2.930E-01  1.12E-02   0.00E+00  1.0266        0.0304      0.0134     0.0000   -0.0150        0.0174      0.0329     0.0000    0.0050
  2.93  0.4537 -0.30  0.1290  3.575E-01  7.80E-03   0.00E+00  0.9763       -0.0123      0.0074     0.0000   -0.0121       -0.0257      0.0188     0.0000   -0.0014
  2.93  0.4537 -0.30  0.2165  1.670E-01  4.00E-03   0.00E+00  0.9779       -0.0278      0.0082     0.0000   -0.0170       -0.0299      0.0203     0.0000    0.0087
  2.93  0.4537 -0.30  0.3402  5.763E-02  2.03E-03   0.00E+00  0.9711       -0.0085      0.0126     0.0000   -0.0201       -0.0074      0.0292     0.0000    0.0108
  2.93  0.4537 -0.26  0.0655  4.888E-01  1.35E-02   0.00E+00  1.0020        0.0155      0.0097     0.0000   -0.0165       -0.0006      0.0235     0.0000    0.0096
  2.93  0.4537 -0.26  0.1290  4.359E-01  8.73E-03   0.00E+00  0.9714       -0.0161      0.0070     0.0000   -0.0114       -0.0061      0.0171     0.0000    0.0000
  2.93  0.4537 -0.26  0.2165  1.830E-01  4.36E-03   0.00E+00  0.9747       -0.0309      0.0083     0.0000   -0.0159       -0.0486      0.0209     0.0000    0.0063
  2.93  0.4537 -0.26  0.3402  6.641E-02  2.11E-03   0.00E+00  0.9815       -0.0258      0.0115     0.0000   -0.0231        0.0050      0.0274     0.0000    0.0181
  2.93  0.4537 -0.26  0.5074  1.170E-02  8.67E-04   0.00E+00  0.9460       -0.0552      0.0249     0.0000   -0.0356       -0.0663      0.0593     0.0000    0.0396
  2.93  0.4537 -0.22  0.0655  8.590E-01  2.07E-02   0.00E+00  0.9869       -0.0179      0.0082     0.0000   -0.0158       -0.0488      0.0206     0.0000    0.0064
  2.93  0.4537 -0.22  0.1290  5.237E-01  1.33E-02   0.00E+00  0.9695       -0.0128      0.0090     0.0000   -0.0112       -0.0038      0.0221     0.0000    0.0021
  2.93  0.4537 -0.22  0.2165  2.157E-01  6.51E-03   0.00E+00  0.9726       -0.0398      0.0107     0.0000   -0.0155       -0.0804      0.0268     0.0000    0.0051
  2.93  0.4537 -0.22  0.3402  7.378E-02  2.27E-03   0.00E+00  0.9915       -0.0585      0.0112     0.0000   -0.0265        0.0327      0.0264     0.0000    0.0265
  2.93  0.4537 -0.22  0.5074  1.626E-02  9.74E-04   0.00E+00  1.0107       -0.0443      0.0222     0.0000   -0.0346        0.1361      0.0499     0.0000    0.0394
  2.93  0.4537 -0.18  0.0655  1.334E+00  4.44E-02   0.00E+00  0.9775       -0.0230      0.0120     0.0000   -0.0136        0.0133      0.0289     0.0000    0.0034
  2.93  0.4537 -0.18  0.1290  5.981E-01  2.52E-02   0.00E+00  0.9683       -0.0064      0.0147     0.0000   -0.0111       -0.0516      0.0377     0.0000    0.0037
  2.93  0.4537 -0.18  0.2165  2.185E-01  1.03E-02   0.00E+00  0.9702       -0.0257      0.0174     0.0000   -0.0152       -0.0344      0.0416     0.0000    0.0040
  2.93  0.4537 -0.18  0.3402  8.270E-02  2.74E-03   0.00E+00  0.9953       -0.0167      0.0119     0.0000   -0.0275        0.0250      0.0272     0.0000    0.0285
  2.93  0.4537 -0.18  0.5074  1.805E-02  9.61E-04   0.00E+00  1.0292       -0.0282      0.0192     0.0000   -0.0373        0.1022      0.0448     0.0000    0.0434
  2.93  0.4537 -0.14  0.0655  1.390E+00  3.88E-02   0.00E+00  0.9726       -0.0105      0.0101     0.0000   -0.0120       -0.0188      0.0250     0.0000    0.0023
  2.93  0.4537 -0.14  0.1290  6.144E-01  1.41E-02   0.00E+00  0.9675       -0.0325      0.0083     0.0000   -0.0110       -0.0237      0.0202     0.0000    0.0046
  2.93  0.4537 -0.14  0.2165  2.253E-01  8.94E-03   0.00E+00  0.9688       -0.0405      0.0143     0.0000   -0.0152        0.0070      0.0329     0.0000    0.0037
  2.93  0.4537 -0.14  0.3402  9.390E-02  3.58E-03   0.00E+00  0.9939       -0.0560      0.0133     0.0000   -0.0266       -0.0266      0.0326     0.0000    0.0262
  2.93  0.4537 -0.14  0.5074  2.001E-02  1.02E-03   0.00E+00  1.0394        0.0023      0.0186     0.0000   -0.0398        0.1120      0.0428     0.0000    0.0466
  2.93  0.4537 -0.10  0.0259  2.851E+00  1.38E-01   0.00E+00  0.9757       -0.0411      0.0201     0.0000   -0.0120       -0.0592      0.0403     0.0000    0.0001
  2.93  0.4537 -0.10  0.0655  1.695E+00  2.23E-02   0.00E+00  0.9696       -0.0085      0.0048     0.0000   -0.0106       -0.0016      0.0112     0.0000    0.0018
  2.93  0.4537 -0.10  0.1290  6.308E-01  9.63E-03   0.00E+00  0.9661       -0.0397      0.0057     0.0000   -0.0107       -0.0054      0.0129     0.0000    0.0046
  2.93  0.4537 -0.10  0.2165  2.372E-01  6.26E-03   0.00E+00  0.9675       -0.0336      0.0094     0.0000   -0.0153        0.0058      0.0224     0.0000    0.0038
  2.93  0.4537 -0.10  0.3402  1.020E-01  4.63E-03   0.00E+00  0.9914       -0.0047      0.0164     0.0000   -0.0256        0.0895      0.0379     0.0000    0.0238
  2.93  0.4537 -0.10  0.5074  2.121E-02  1.04E-03   0.00E+00  1.0437       -0.0444      0.0177     0.0000   -0.0410        0.0233      0.0426     0.0000    0.0474
  2.93  0.4537 -0.06  0.0655  1.787E+00  1.89E-02   0.00E+00  0.9673       -0.0056      0.0040     0.0000   -0.0096        0.0059      0.0085     0.0000    0.0018
  2.93  0.4537 -0.06  0.1290  6.516E-01  8.72E-03   0.00E+00  0.9651       -0.0222      0.0050     0.0000   -0.0105       -0.0025      0.0109     0.0000    0.0044
  2.93  0.4537 -0.06  0.2165  2.281E-01  4.78E-03   0.00E+00  0.9664       -0.0357      0.0075     0.0000   -0.0154       -0.0054      0.0179     0.0000    0.0041
  2.93  0.4537 -0.06  0.3402  8.972E-02  4.22E-03   0.00E+00  0.9886       -0.0284      0.0174     0.0000   -0.0245        0.0428      0.0404     0.0000    0.0211
  2.93  0.4537 -0.06  0.5074  2.555E-02  1.26E-03   0.00E+00  1.0430       -0.0369      0.0191     0.0000   -0.0407        0.1071      0.0410     0.0000    0.0453
  2.93  0.4537 -0.02  0.0655  1.769E+00  2.17E-02   0.00E+00  0.9652       -0.0047      0.0049     0.0000   -0.0089        0.0252      0.0090     0.0000    0.0020
  2.93  0.4537 -0.02  0.1290  6.321E-01  8.23E-03   0.00E+00  0.9638       -0.0190      0.0049     0.0000   -0.0103        0.0078      0.0105     0.0000    0.0042
  2.93  0.4537 -0.02  0.2165  2.258E-01  4.24E-03   0.00E+00  0.9654       -0.0250      0.0068     0.0000   -0.0156        0.0152      0.0157     0.0000    0.0047
  2.93  0.4537 -0.02  0.3402  8.203E-02  3.64E-03   0.00E+00  0.9843       -0.0305      0.0165     0.0000   -0.0229        0.0234      0.0360     0.0000    0.0168
  2.93  0.4537 -0.02  0.5074  2.960E-02  1.49E-03   0.00E+00  1.0382       -0.0378      0.0192     0.0000   -0.0392        0.0731      0.0427     0.0000    0.0407
  2.93  0.4537  0.02  0.1290  6.051E-01  8.84E-03   0.00E+00  0.9625        0.0011      0.0056     0.0000   -0.0103        0.0351      0.0116     0.0000    0.0038
  2.93  0.4537  0.02  0.2165  2.326E-01  4.27E-03   0.00E+00  0.9642       -0.0075      0.0069     0.0000   -0.0156        0.0091      0.0149     0.0000    0.0053
  2.93  0.4537  0.02  0.3402  8.059E-02  3.38E-03   0.00E+00  0.9780       -0.0001      0.0157     0.0000   -0.0204        0.0260      0.0346     0.0000    0.0097
  2.93  0.4537  0.02  0.5074  2.855E-02  1.53E-03   0.00E+00  1.0305       -0.0100      0.0207     0.0000   -0.0366        0.1127      0.0418     0.0000    0.0343
  2.93  0.4537  0.06  0.1290  5.469E-01  1.07E-02   0.00E+00  0.9611        0.0064      0.0081     0.0000   -0.0104        0.0275      0.0151     0.0000    0.0031
  2.93  0.4537  0.06  0.2165  2.073E-01  4.19E-03   0.00E+00  0.9628       -0.0007      0.0078     0.0000   -0.0153       -0.0127      0.0160     0.0000    0.0061
  2.93  0.4537  0.06  0.3402  7.522E-02  3.30E-03   0.00E+00  0.9719        0.0235      0.0165     0.0000   -0.0182        0.0255      0.0350     0.0000    0.0025
  2.93  0.4537  0.06  0.5074  2.744E-02  1.57E-03   0.00E+00  1.0215        0.0106      0.0217     0.0000   -0.0335        0.0226      0.0454     0.0000    0.0269
  2.93  0.4537  0.10  0.0049  3.978E+00  1.76E-01   0.00E+00  0.9619       -0.0009      0.0161     0.0000   -0.0021       -0.0246      0.0323     0.0000   -0.0001
  2.93  0.4537  0.14  0.0049  2.309E+00  6.50E-02   0.00E+00  0.9596       -0.0003      0.0099     0.0000   -0.0020        0.0278      0.0224     0.0000    0.0000
  2.93  0.4537  0.14  0.3402  5.952E-02  3.24E-03   0.00E+00  0.9683       -0.0265      0.0233     0.0000   -0.0189       -0.0273      0.0443     0.0000    0.0001
  2.93  0.4537  0.14  0.5074  2.298E-02  1.59E-03   0.00E+00  1.0037       -0.0684      0.0300     0.0000   -0.0276       -0.0086      0.0573     0.0000    0.0109
  2.93  0.4537  0.18  0.0049  2.293E+00  4.96E-02   0.00E+00  0.9569        0.0168      0.0072     0.0000   -0.0020       -0.0027      0.0179     0.0000    0.0001
  2.93  0.4537  0.22  0.0049  1.400E+00  3.08E-02   0.00E+00  0.9535        0.0049      0.0076     0.0000   -0.0021        0.0392      0.0189     0.0000    0.0001
  2.93  0.4537  0.22  0.0259  9.844E-01  5.07E-02   0.00E+00  0.9527        0.0106      0.0190     0.0000   -0.0047       -0.0191      0.0303     0.0000    0.0010
  2.93  0.4537  0.26  0.0049  9.711E-01  2.46E-02   0.00E+00  0.9499        0.0250      0.0087     0.0000   -0.0020        0.0376      0.0215     0.0000    0.0002
  2.93  0.4537  0.26  0.0259  7.216E-01  2.95E-02   0.00E+00  0.9507        0.0077      0.0142     0.0000   -0.0040        0.0279      0.0263     0.0000    0.0012
  2.93  0.4537  0.30  0.0049  6.673E-01  1.98E-02   0.00E+00  0.9480        0.0196      0.0099     0.0000   -0.0015        0.0019      0.0257     0.0000    0.0002
  2.93  0.4537  0.30  0.0259  5.225E-01  1.88E-02   0.00E+00  0.9484        0.0239      0.0115     0.0000   -0.0041        0.0000      0.0255     0.0000   -0.0005
  2.93  0.4537  0.34  0.0049  6.239E-01  2.30E-02   0.00E+00  0.9470       -0.0004      0.0121     0.0000   -0.0020       -0.0544      0.0320     0.0000   -0.0001
  2.93  0.4537  0.34  0.0259  5.298E-01  1.94E-02   0.00E+00  0.9455        0.0241      0.0113     0.0000   -0.0048       -0.0125      0.0275     0.0000    0.0007
  2.93  0.4537  0.38  0.0049  3.896E-01  1.70E-02   0.00E+00  0.9424        0.0021      0.0145     0.0000   -0.0020       -0.0338      0.0380     0.0000    0.0002
  2.93  0.4537  0.38  0.0259  3.353E-01  1.08E-02   0.00E+00  0.9429        0.0428      0.0100     0.0000   -0.0043        0.0173      0.0260     0.0000    0.0009
  2.93  0.4537  0.38  0.0655  2.655E-01  1.59E-02   0.00E+00  0.9447        0.0067      0.0206     0.0000   -0.0067       -0.0564      0.0337     0.0000    0.0007
  2.93  0.4537  0.42  0.0049  3.190E-01  1.33E-02   0.00E+00  0.9405        0.0210      0.0139     0.0000   -0.0017       -0.0229      0.0367     0.0000    0.0003
  2.93  0.4537  0.42  0.0259  3.027E-01  8.79E-03   0.00E+00  0.9425        0.0132      0.0092     0.0000   -0.0040       -0.0135      0.0243     0.0000    0.0003
  2.93  0.4537  0.42  0.0655  2.360E-01  1.08E-02   0.00E+00  0.9428        0.0060      0.0149     0.0000   -0.0075       -0.0560      0.0286     0.0000   -0.0003
  2.93  0.4537  0.46  0.0049  2.880E-01  1.10E-02   0.00E+00  0.9405        0.0027      0.0132     0.0000   -0.0019        0.0298      0.0339     0.0000   -0.0001
  2.93  0.4537  0.46  0.0259  2.275E-01  6.28E-03   0.00E+00  0.9407        0.0034      0.0087     0.0000   -0.0051       -0.0306      0.0229     0.0000    0.0001
  2.93  0.4537  0.46  0.0655  1.538E-01  6.30E-03   0.00E+00  0.9383        0.0117      0.0127     0.0000   -0.0084       -0.0692      0.0280     0.0000    0.0022
  2.93  0.4537  0.50  0.0049  2.200E-01  8.97E-03   0.00E+00  0.9333        0.0154      0.0140     0.0000   -0.0023        0.0345      0.0366     0.0000    0.0004
  2.93  0.4537  0.50  0.0259  1.858E-01  5.63E-03   0.00E+00  0.9332        0.0227      0.0093     0.0000   -0.0051       -0.0487      0.0255     0.0000    0.0014
  2.93  0.4537  0.50  0.0655  1.215E-01  5.61E-03   0.00E+00  0.9299        0.0368      0.0130     0.0000   -0.0081       -0.1705      0.0313     0.0000    0.0007
  2.93  0.4537  0.54  0.0049  1.697E-01  8.18E-03   0.00E+00  0.9277       -0.0016      0.0167     0.0000   -0.0019        0.0253      0.0429     0.0000    0.0003
  2.93  0.4537  0.54  0.0259  1.353E-01  5.01E-03   0.00E+00  0.9280        0.0504      0.0113     0.0000   -0.0050       -0.0136      0.0300     0.0000    0.0005
  2.93  0.4537  0.54  0.0655  1.001E-01  5.56E-03   0.00E+00  0.9252        0.0124      0.0152     0.0000   -0.0090       -0.1958      0.0395     0.0000    0.0002
  2.93  0.4537  0.58  0.0049  1.086E-01  7.33E-03   0.00E+00  0.9273       -0.0122      0.0198     0.0000   -0.0024       -0.1596      0.0552     0.0000    0.0001
  2.93  0.4537  0.58  0.0259  8.501E-02  5.01E-03   0.00E+00  0.9250        0.1047      0.0145     0.0000   -0.0070       -0.2910      0.0393     0.0000    0.0003
  2.93  0.4537  0.58  0.0655  7.280E-02  7.66E-03   0.00E+00  0.9230        0.0311      0.0294     0.0000   -0.0097       -0.2247      0.0859     0.0000    0.0017
  2.93  0.4537  0.62  0.0259  5.298E-02  8.61E-03   0.00E+00  0.9252        0.0141      0.0356     0.0000   -0.0067       -0.3486      0.1008     0.0000    0.0006
  2.93  0.4537  0.66  0.0655  1.356E-01  2.61E-02   0.00E+00  0.9562        0.2452      0.0369     0.0000   -0.0106        0.1342      0.0916     0.0000   -0.0038
  2.93  0.4537  0.70  0.0259  1.695E-01  3.17E-02   0.00E+00  1.0213        0.0968      0.0446     0.0000   -0.0093       -0.2295      0.1319     0.0000   -0.0027
  2.93  0.4958 -0.54  0.1290  1.798E-01  2.47E-02   0.00E+00  0.9999       -0.1850      0.0356     0.0000   -0.0131        0.1668      0.0682     0.0000    0.0107
  2.93  0.4958 -0.50  0.1290  1.632E-01  1.14E-02   0.00E+00  1.0120       -0.1181      0.0247     0.0000   -0.0186        0.2293      0.0530     0.0000    0.0318
  2.93  0.4958 -0.50  0.2165  6.120E-02  4.89E-03   0.00E+00  0.8077       -0.0849      0.0294     0.0000   -0.0200        0.1396      0.0834     0.0000    0.0225
  2.93  0.4958 -0.46  0.1290  1.823E-01  9.24E-03   0.00E+00  1.0361       -0.1117      0.0181     0.0000   -0.0320        0.1295      0.0430     0.0000    0.0595
  2.93  0.4958 -0.46  0.2165  8.725E-02  4.69E-03   0.00E+00  0.9271       -0.0960      0.0196     0.0000   -0.0140        0.1813      0.0491     0.0000    0.0078
  2.93  0.4958 -0.42  0.1290  1.947E-01  7.74E-03   0.00E+00  1.0152       -0.0454      0.0151     0.0000   -0.0282        0.0758      0.0378     0.0000    0.0341
  2.93  0.4958 -0.42  0.2165  9.557E-02  4.04E-03   0.00E+00  0.9428       -0.0173      0.0153     0.0000   -0.0146        0.0317      0.0392     0.0000    0.0129
  2.93  0.4958 -0.38  0.0655  1.024E-01  1.01E-02   0.00E+00  1.1545        0.0103      0.0430     0.0000   -0.0300       -0.0590      0.1165     0.0000   -0.0272
  2.93  0.4958 -0.38  0.1290  2.000E-01  6.61E-03   0.00E+00  0.9821       -0.0157      0.0121     0.0000   -0.0198        0.0380      0.0308     0.0000    0.0056
  2.93  0.4958 -0.38  0.2165  1.018E-01  3.74E-03   0.00E+00  0.9636       -0.0100      0.0134     0.0000   -0.0222        0.0519      0.0332     0.0000    0.0318
  2.93  0.4958 -0.34  0.0655  1.647E-01  9.41E-03   0.00E+00  1.0556        0.0152      0.0201     0.0000   -0.0178       -0.0626      0.0556     0.0000   -0.0155
  2.93  0.4958 -0.34  0.1290  2.294E-01  6.54E-03   0.00E+00  0.9661       -0.0050      0.0105     0.0000   -0.0169        0.0248      0.0258     0.0000   -0.0015
  2.93  0.4958 -0.34  0.2165  1.291E-01  3.93E-03   0.00E+00  0.9765       -0.0064      0.0112     0.0000   -0.0270        0.0251      0.0271     0.0000    0.0385
  2.93  0.4958 -0.34  0.3402  2.940E-02  1.97E-03   0.00E+00  0.9342       -0.0278      0.0247     0.0000   -0.0351       -0.0357      0.0633     0.0000    0.0401
  2.93  0.4958 -0.30  0.0655  2.651E-01  1.08E-02   0.00E+00  0.9994        0.0441      0.0138     0.0000   -0.0133       -0.0608      0.0352     0.0000   -0.0011
  2.93  0.4958 -0.30  0.1290  2.848E-01  7.07E-03   0.00E+00  0.9567       -0.0128      0.0090     0.0000   -0.0144       -0.0037      0.0228     0.0000   -0.0033
  2.93  0.4958 -0.30  0.2165  1.363E-01  3.86E-03   0.00E+00  0.9666       -0.0357      0.0105     0.0000   -0.0224        0.0099      0.0253     0.0000    0.0220
  2.93  0.4958 -0.30  0.3402  4.559E-02  2.32E-03   0.00E+00  0.9726       -0.0443      0.0200     0.0000   -0.0285        0.0691      0.0434     0.0000    0.0191
  2.93  0.4958 -0.26  0.0655  4.095E-01  1.25E-02   0.00E+00  0.9707        0.0051      0.0111     0.0000   -0.0146        0.0031      0.0273     0.0000    0.0038
  2.93  0.4958 -0.26  0.1290  3.277E-01  7.11E-03   0.00E+00  0.9502       -0.0165      0.0079     0.0000   -0.0123       -0.0097      0.0198     0.0000   -0.0026
  2.93  0.4958 -0.26  0.2165  1.443E-01  3.84E-03   0.00E+00  0.9598       -0.0406      0.0103     0.0000   -0.0203        0.0294      0.0248     0.0000    0.0130
  2.93  0.4958 -0.26  0.3402  5.262E-02  2.22E-03   0.00E+00  0.9747       -0.0448      0.0163     0.0000   -0.0233        0.0443      0.0371     0.0000    0.0059
  2.93  0.4958 -0.22  0.0655  6.697E-01  1.50E-02   0.00E+00  0.9581       -0.0129      0.0084     0.0000   -0.0145        0.0306      0.0201     0.0000    0.0048
  2.93  0.4958 -0.22  0.1290  3.783E-01  7.34E-03   0.00E+00  0.9469       -0.0073      0.0073     0.0000   -0.0114       -0.0137      0.0174     0.0000   -0.0002
  2.93  0.4958 -0.22  0.2165  1.646E-01  4.06E-03   0.00E+00  0.9564       -0.0275      0.0095     0.0000   -0.0198       -0.0171      0.0219     0.0000    0.0083
  2.93  0.4958 -0.22  0.3402  5.347E-02  1.99E-03   0.00E+00  0.9750       -0.0527      0.0138     0.0000   -0.0208        0.0031      0.0322     0.0000    0.0016
  2.93  0.4958 -0.18  0.0655  9.600E-01  1.73E-02   0.00E+00  0.9514        0.0011      0.0070     0.0000   -0.0133        0.0028      0.0164     0.0000    0.0034
  2.93  0.4958 -0.18  0.1290  4.200E-01  8.41E-03   0.00E+00  0.9455       -0.0118      0.0077     0.0000   -0.0110       -0.0212      0.0188     0.0000    0.0021
  2.93  0.4958 -0.18  0.2165  1.623E-01  4.04E-03   0.00E+00  0.9528       -0.0214      0.0096     0.0000   -0.0191       -0.0027      0.0220     0.0000    0.0043
  2.93  0.4958 -0.18  0.3402  5.757E-02  1.97E-03   0.00E+00  0.9775       -0.0326      0.0132     0.0000   -0.0208        0.0815      0.0291     0.0000    0.0040
  2.93  0.4958 -0.14  0.0655  1.255E+00  2.39E-02   0.00E+00  0.9475       -0.0124      0.0075     0.0000   -0.0120       -0.0029      0.0171     0.0000    0.0021
  2.93  0.4958 -0.14  0.1290  4.498E-01  1.20E-02   0.00E+00  0.9442       -0.0057      0.0103     0.0000   -0.0109        0.0054      0.0233     0.0000    0.0036
  2.93  0.4958 -0.14  0.2165  1.710E-01  4.76E-03   0.00E+00  0.9509       -0.0100      0.0107     0.0000   -0.0187        0.0107      0.0241     0.0000    0.0022
  2.93  0.4958 -0.14  0.3402  6.498E-02  2.07E-03   0.00E+00  0.9821       -0.0371      0.0122     0.0000   -0.0221        0.0485      0.0277     0.0000    0.0092
  2.93  0.4958 -0.10  0.0655  1.502E+00  4.87E-02   0.00E+00  0.9450       -0.0128      0.0131     0.0000   -0.0108        0.0386      0.0266     0.0000    0.0015
  2.93  0.4958 -0.10  0.1290  4.687E-01  2.20E-02   0.00E+00  0.9435       -0.0130      0.0185     0.0000   -0.0108       -0.0017      0.0384     0.0000    0.0043
  2.93  0.4958 -0.10  0.2165  1.829E-01  6.22E-03   0.00E+00  0.9497       -0.0273      0.0128     0.0000   -0.0185       -0.0439      0.0295     0.0000    0.0016
  2.93  0.4958 -0.10  0.3402  6.777E-02  2.15E-03   0.00E+00  0.9851       -0.0457      0.0121     0.0000   -0.0232        0.0199      0.0289     0.0000    0.0128
  2.93  0.4958 -0.06  0.0655  1.112E+00  3.30E-02   0.00E+00  0.9431       -0.0602      0.0124     0.0000   -0.0099       -0.0623      0.0257     0.0000    0.0013
  2.93  0.4958 -0.06  0.1290  4.165E-01  1.64E-02   0.00E+00  0.9427       -0.0380      0.0155     0.0000   -0.0107       -0.0340      0.0330     0.0000    0.0045
  2.93  0.4958 -0.06  0.2165  1.997E-01  8.77E-03   0.00E+00  0.9491       -0.0169      0.0173     0.0000   -0.0186        0.0331      0.0353     0.0000    0.0017
  2.93  0.4958 -0.06  0.3402  7.478E-02  2.41E-03   0.00E+00  0.9856       -0.0485      0.0127     0.0000   -0.0231        0.0825      0.0282     0.0000    0.0123
  2.93  0.4958 -0.02  0.1290  3.658E-01  1.02E-02   0.00E+00  0.9419       -0.0434      0.0113     0.0000   -0.0106       -0.0596      0.0240     0.0000    0.0045
  2.93  0.4958 -0.02  0.2165  1.567E-01  7.99E-03   0.00E+00  0.9487       -0.0609      0.0194     0.0000   -0.0188       -0.0780      0.0437     0.0000    0.0022
  2.93  0.4958 -0.02  0.3402  7.584E-02  2.71E-03   0.00E+00  0.9840       -0.0239      0.0144     0.0000   -0.0219        0.0890      0.0308     0.0000    0.0079
  2.93  0.4958  0.02  0.1290  3.667E-01  9.31E-03   0.00E+00  0.9414       -0.0015      0.0104     0.0000   -0.0106        0.0207      0.0205     0.0000    0.0043
  2.93  0.4958  0.02  0.2165  1.593E-01  8.07E-03   0.00E+00  0.9484       -0.0075      0.0208     0.0000   -0.0191        0.0493      0.0417     0.0000    0.0031
  2.93  0.4958  0.02  0.3402  8.384E-02  3.32E-03   0.00E+00  0.9815       -0.0373      0.0168     0.0000   -0.0202        0.0471      0.0340     0.0000    0.0008
  2.93  0.4958  0.06  0.0049  2.984E+00  2.03E-01   0.00E+00  0.9404       -0.0186      0.0277     0.0000   -0.0031        0.0126      0.0377     0.0000    0.0003
  2.93  0.4958  0.06  0.3402  9.268E-02  4.27E-03   0.00E+00  0.9802        0.0071      0.0195     0.0000   -0.0192        0.1204      0.0351     0.0000   -0.0065
  2.93  0.4958  0.10  0.0049  2.867E+00  8.25E-02   0.00E+00  0.9388        0.0009      0.0102     0.0000   -0.0024        0.0447      0.0225     0.0000    0.0001
  2.93  0.4958  0.14  0.0049  1.911E+00  5.27E-02   0.00E+00  0.9365        0.0146      0.0091     0.0000   -0.0021        0.0075      0.0241     0.0000   -0.0001
  2.93  0.4958  0.14  0.0259  1.562E+00  5.23E-02   0.00E+00  0.9356        0.0093      0.0149     0.0000   -0.0050        0.0384      0.0288     0.0000    0.0002
  2.93  0.4958  0.18  0.0049  2.057E+00  4.73E-02   0.00E+00  0.9345        0.0022      0.0077     0.0000   -0.0022       -0.0152      0.0209     0.0000    0.0000
  2.93  0.4958  0.18  0.0259  1.147E+00  4.23E-02   0.00E+00  0.9339        0.0023      0.0138     0.0000   -0.0051       -0.0075      0.0249     0.0000    0.0005
  2.93  0.4958  0.22  0.0049  1.097E+00  2.59E-02   0.00E+00  0.9327        0.0186      0.0079     0.0000   -0.0022       -0.0126      0.0214     0.0000    0.0001
  2.93  0.4958  0.22  0.0259  7.885E-01  2.41E-02   0.00E+00  0.9325        0.0423      0.0096     0.0000   -0.0053        0.0039      0.0209     0.0000    0.0006
  2.93  0.4958  0.26  0.0049  8.331E-01  2.21E-02   0.00E+00  0.9305        0.0420      0.0091     0.0000   -0.0023        0.0162      0.0243     0.0000    0.0001
  2.93  0.4958  0.26  0.0259  6.034E-01  1.63E-02   0.00E+00  0.9305        0.0423      0.0083     0.0000   -0.0054        0.0062      0.0208     0.0000    0.0010
  2.93  0.4958  0.26  0.0655  3.419E-01  1.44E-02   0.00E+00  0.9342        0.0689      0.0154     0.0000   -0.0077        0.0488      0.0293     0.0000    0.0019
  2.93  0.4958  0.30  0.0049  4.678E-01  1.35E-02   0.00E+00  0.9278        0.0189      0.0100     0.0000   -0.0023        0.0019      0.0269     0.0000    0.0003
  2.93  0.4958  0.30  0.0259  3.909E-01  9.65E-03   0.00E+00  0.9296        0.0307      0.0077     0.0000   -0.0047       -0.0288      0.0203     0.0000    0.0016
  2.93  0.4958  0.30  0.0655  2.798E-01  1.45E-02   0.00E+00  0.9321        0.0215      0.0190     0.0000   -0.0080       -0.0384      0.0328     0.0000   -0.0004
  2.93  0.4958  0.34  0.0049  4.469E-01  1.36E-02   0.00E+00  0.9264        0.0025      0.0110     0.0000   -0.0018        0.0375      0.0279     0.0000    0.0004
  2.93  0.4958  0.34  0.0259  3.916E-01  9.60E-03   0.00E+00  0.9295        0.0352      0.0075     0.0000   -0.0043       -0.0708      0.0207     0.0000   -0.0003
  2.93  0.4958  0.34  0.0655  2.162E-01  1.04E-02   0.00E+00  0.9309        0.0220      0.0160     0.0000   -0.0088       -0.0348      0.0304     0.0000    0.0006
  2.93  0.4958  0.38  0.0049  2.960E-01  9.61E-03   0.00E+00  0.9284        0.0106      0.0115     0.0000   -0.0021       -0.0084      0.0297     0.0000   -0.0003
  2.93  0.4958  0.38  0.0259  2.370E-01  5.99E-03   0.00E+00  0.9290        0.0223      0.0081     0.0000   -0.0056       -0.0455      0.0220     0.0000    0.0004
  2.93  0.4958  0.42  0.0049  2.733E-01  9.71E-03   0.00E+00  0.9248        0.0469      0.0127     0.0000   -0.0024        0.0369      0.0330     0.0000    0.0003
  2.93  0.4958  0.42  0.0259  2.218E-01  6.17E-03   0.00E+00  0.9264        0.0314      0.0090     0.0000   -0.0050       -0.0528      0.0236     0.0000    0.0010
  2.93  0.4958  0.42  0.0655  1.259E-01  6.14E-03   0.00E+00  0.9313        0.0411      0.0147     0.0000   -0.0076       -0.0575      0.0349     0.0000    0.0005
  2.93  0.4958  0.46  0.0049  1.772E-01  7.22E-03   0.00E+00  0.9250        0.0082      0.0146     0.0000   -0.0018        0.0100      0.0354     0.0000    0.0003
  2.93  0.4958  0.46  0.0259  1.462E-01  4.81E-03   0.00E+00  0.9278        0.0458      0.0109     0.0000   -0.0046       -0.0275      0.0285     0.0000    0.0001
  2.93  0.4958  0.46  0.0655  8.961E-02  5.48E-03   0.00E+00  0.9349        0.0636      0.0193     0.0000   -0.0082        0.0332      0.0449     0.0000   -0.0012
  2.93  0.4958  0.50  0.0049  1.461E-01  7.81E-03   0.00E+00  0.9299        0.0211      0.0197     0.0000   -0.0020        0.0592      0.0497     0.0000    0.0002
  2.93  0.4958  0.50  0.0259  1.045E-01  5.16E-03   0.00E+00  0.9329        0.0527      0.0161     0.0000   -0.0052       -0.0253      0.0407     0.0000   -0.0002
  2.93  0.4958  0.50  0.0655  6.687E-02  6.88E-03   0.00E+00  0.9353        0.0523      0.0273     0.0000   -0.0111       -0.3304      0.0707     0.0000   -0.0002
  2.93  0.4958  0.54  0.0049  1.237E-01  1.17E-02   0.00E+00  0.9333        0.0164      0.0315     0.0000   -0.0026       -0.1030      0.0827     0.0000    0.0001
  2.93  0.4958  0.54  0.0259  9.963E-02  1.02E-02   0.00E+00  0.9328        0.0895      0.0279     0.0000   -0.0071       -0.2697      0.0760     0.0000    0.0005
  2.93  0.4958  0.58  0.0655  2.045E-01  2.82E-02   0.00E+00  0.9334        0.1182      0.0306     0.0000   -0.0131       -0.2426      0.0855     0.0000   -0.0008
  2.93  0.4958  0.62  0.0655  1.846E-01  2.25E-02   0.00E+00  0.9385        0.1395      0.0321     0.0000   -0.0114       -0.1465      0.0815     0.0000   -0.0039
  2.93  0.4958  0.66  0.0259  2.003E-01  3.12E-02   0.00E+00  0.9757        0.1383      0.0426     0.0000   -0.0091       -0.2356      0.1100     0.0000   -0.0027
  2.93  0.5397 -0.50  0.1290  1.387E-01  1.78E-02   0.00E+00  1.0240       -0.1853      0.0353     0.0000   -0.0038        0.3137      0.0892     0.0000    0.0464
  2.93  0.5397 -0.46  0.1290  1.486E-01  1.15E-02   0.00E+00  1.0210       -0.1422      0.0261     0.0000   -0.0256        0.1726      0.0606     0.0000    0.0748
  2.93  0.5397 -0.42  0.0655  8.491E-02  1.64E-02   0.00E+00  1.4117       -0.1010      0.0770     0.0000   -0.0663        0.3304      0.1179     0.0000   -0.0353
  2.93  0.5397 -0.42  0.1290  1.592E-01  7.97E-03   0.00E+00  1.0224       -0.0998      0.0201     0.0000   -0.0449        0.0960      0.0505     0.0000    0.0681
  2.93  0.5397 -0.38  0.0655  1.200E-01  1.67E-02   0.00E+00  1.1961       -0.0742      0.0538     0.0000   -0.0380        0.1650      0.1150     0.0000   -0.0386
  2.93  0.5397 -0.38  0.1290  1.827E-01  6.49E-03   0.00E+00  0.9830       -0.0259      0.0132     0.0000   -0.0328       -0.0088      0.0351     0.0000    0.0133
  2.93  0.5397 -0.38  0.2165  6.971E-02  4.00E-03   0.00E+00  0.9112       -0.0479      0.0214     0.0000   -0.0086        0.0349      0.0516     0.0000    0.0220
  2.93  0.5397 -0.34  0.0655  1.597E-01  9.99E-03   0.00E+00  1.0610       -0.0625      0.0261     0.0000   -0.0175        0.0077      0.0651     0.0000   -0.0194
  2.93  0.5397 -0.34  0.1290  2.064E-01  6.49E-03   0.00E+00  0.9615       -0.0120      0.0112     0.0000   -0.0240       -0.0667      0.0299     0.0000   -0.0042
  2.93  0.5397 -0.34  0.2165  1.004E-01  4.20E-03   0.00E+00  0.9428       -0.0460      0.0153     0.0000   -0.0224       -0.0289      0.0387     0.0000    0.0481
  2.93  0.5397 -0.30  0.0655  2.252E-01  9.90E-03   0.00E+00  0.9850       -0.0051      0.0170     0.0000   -0.0126       -0.0080      0.0418     0.0000   -0.0066
  2.93  0.5397 -0.30  0.1290  2.332E-01  6.48E-03   0.00E+00  0.9469       -0.0088      0.0103     0.0000   -0.0173       -0.0524      0.0258     0.0000   -0.0086
  2.93  0.5397 -0.30  0.2165  1.063E-01  3.89E-03   0.00E+00  0.9636       -0.0531      0.0141     0.0000   -0.0367        0.0011      0.0338     0.0000    0.0592
  2.93  0.5397 -0.26  0.0655  3.525E-01  1.14E-02   0.00E+00  0.9498       -0.0023      0.0120     0.0000   -0.0123       -0.0121      0.0297     0.0000   -0.0005
  2.93  0.5397 -0.26  0.1290  2.534E-01  6.44E-03   0.00E+00  0.9373       -0.0213      0.0098     0.0000   -0.0130       -0.0182      0.0250     0.0000   -0.0069
  2.93  0.5397 -0.26  0.2165  1.202E-01  4.07E-03   0.00E+00  0.9572       -0.0439      0.0138     0.0000   -0.0352        0.0081      0.0327     0.0000    0.0345
  2.93  0.5397 -0.22  0.0655  5.215E-01  1.32E-02   0.00E+00  0.9353        0.0020      0.0098     0.0000   -0.0125       -0.0499      0.0245     0.0000    0.0022
  2.93  0.5397 -0.22  0.1290  2.767E-01  6.53E-03   0.00E+00  0.9312        0.0034      0.0094     0.0000   -0.0109       -0.0384      0.0229     0.0000   -0.0029
  2.93  0.5397 -0.22  0.2165  1.292E-01  3.87E-03   0.00E+00  0.9524       -0.0482      0.0120     0.0000   -0.0321       -0.0361      0.0277     0.0000    0.0170
  2.93  0.5397 -0.18  0.0655  7.069E-01  1.43E-02   0.00E+00  0.9286       -0.0297      0.0082     0.0000   -0.0119       -0.0215      0.0190     0.0000    0.0024
  2.93  0.5397 -0.18  0.1290  2.952E-01  6.39E-03   0.00E+00  0.9277       -0.0294      0.0088     0.0000   -0.0101       -0.0478      0.0204     0.0000    0.0004
  2.93  0.5397 -0.18  0.2165  1.321E-01  3.70E-03   0.00E+00  0.9489       -0.0503      0.0116     0.0000   -0.0290        0.0540      0.0255     0.0000    0.0060
  2.93  0.5397 -0.14  0.0655  8.922E-01  1.51E-02   0.00E+00  0.9253       -0.0203      0.0070     0.0000   -0.0110       -0.0227      0.0156     0.0000    0.0016
  2.93  0.5397 -0.14  0.1290  3.191E-01  6.68E-03   0.00E+00  0.9254       -0.0038      0.0086     0.0000   -0.0099        0.0023      0.0188     0.0000    0.0024
  2.93  0.5397 -0.14  0.2165  1.365E-01  3.55E-03   0.00E+00  0.9462       -0.0325      0.0105     0.0000   -0.0261        0.0215      0.0230     0.0000   -0.0010
  2.93  0.5397 -0.10  0.0655  9.861E-01  1.69E-02   0.00E+00  0.9232       -0.0155      0.0073     0.0000   -0.0101        0.0030      0.0147     0.0000    0.0009
  2.93  0.5397 -0.10  0.1290  3.178E-01  7.09E-03   0.00E+00  0.9244       -0.0220      0.0095     0.0000   -0.0100        0.0336      0.0192     0.0000    0.0034
  2.93  0.5397 -0.10  0.2165  1.306E-01  3.44E-03   0.00E+00  0.9451       -0.0195      0.0109     0.0000   -0.0244        0.0580      0.0225     0.0000   -0.0039
  2.93  0.5397 -0.10  0.3402  3.739E-02  1.97E-03   0.00E+00  0.9997       -0.0273      0.0217     0.0000   -0.0172        0.0818      0.0482     0.0000   -0.0384
  2.93  0.5397 -0.06  0.0655  1.028E+00  2.56E-02   0.00E+00  0.9219       -0.0384      0.0116     0.0000   -0.0093       -0.0197      0.0213     0.0000    0.0006
  2.93  0.5397 -0.06  0.1290  3.230E-01  9.16E-03   0.00E+00  0.9235       -0.0063      0.0123     0.0000   -0.0101        0.0446      0.0233     0.0000    0.0040
  2.93  0.5397 -0.06  0.2165  1.307E-01  3.65E-03   0.00E+00  0.9449       -0.0097      0.0119     0.0000   -0.0237        0.0583      0.0235     0.0000   -0.0048
  2.93  0.5397 -0.06  0.3402  3.980E-02  2.03E-03   0.00E+00  1.0283       -0.0760      0.0217     0.0000   -0.0132        0.0650      0.0476     0.0000   -0.0382
  2.93  0.5397 -0.02  0.2165  1.341E-01  4.22E-03   0.00E+00  0.9455       -0.0008      0.0138     0.0000   -0.0238        0.1021      0.0258     0.0000   -0.0045
  2.93  0.5397 -0.02  0.3402  4.127E-02  2.15E-03   0.00E+00  1.0391       -0.0463      0.0228     0.0000   -0.0123        0.0157      0.0464     0.0000   -0.0408
  2.93  0.5397  0.02  0.2165  1.449E-01  5.63E-03   0.00E+00  0.9465        0.0050      0.0178     0.0000   -0.0243        0.0480      0.0337     0.0000   -0.0035
  2.93  0.5397  0.02  0.3402  4.199E-02  2.27E-03   0.00E+00  1.0513       -0.0435      0.0245     0.0000   -0.0134       -0.0283      0.0499     0.0000   -0.0460
  2.93  0.5397  0.10  0.0049  1.845E+00  6.29E-02   0.00E+00  0.9170        0.0189      0.0121     0.0000   -0.0024       -0.0201      0.0285     0.0000    0.0001
  2.93  0.5397  0.14  0.0049  1.343E+00  3.69E-02   0.00E+00  0.9157        0.0029      0.0094     0.0000   -0.0020       -0.0034      0.0245     0.0000    0.0000
  2.93  0.5397  0.14  0.0259  1.104E+00  4.53E-02   0.00E+00  0.9157        0.0200      0.0168     0.0000   -0.0046        0.0377      0.0316     0.0000   -0.0005
  2.93  0.5397  0.18  0.0049  1.354E+00  2.93E-02   0.00E+00  0.9141        0.0016      0.0078     0.0000   -0.0019        0.0179      0.0203     0.0000   -0.0002
  2.93  0.5397  0.18  0.0259  7.244E-01  2.19E-02   0.00E+00  0.9149       -0.0003      0.0106     0.0000   -0.0047       -0.0053      0.0234     0.0000   -0.0001
  2.93  0.5397  0.22  0.0049  7.893E-01  1.68E-02   0.00E+00  0.9136        0.0050      0.0078     0.0000   -0.0020        0.0206      0.0200     0.0000    0.0000
  2.93  0.5397  0.22  0.0259  5.681E-01  1.44E-02   0.00E+00  0.9146        0.0251      0.0084     0.0000   -0.0049        0.0252      0.0209     0.0000    0.0003
  2.93  0.5397  0.26  0.0049  7.446E-01  1.84E-02   0.00E+00  0.9137        0.0327      0.0090     0.0000   -0.0021        0.0009      0.0235     0.0000    0.0000
  2.93  0.5397  0.26  0.0259  5.032E-01  1.29E-02   0.00E+00  0.9152        0.0474      0.0081     0.0000   -0.0054       -0.0062      0.0216     0.0000    0.0004
  2.93  0.5397  0.30  0.0049  4.132E-01  1.17E-02   0.00E+00  0.9143        0.0193      0.0105     0.0000   -0.0024        0.0170      0.0268     0.0000    0.0001
  2.93  0.5397  0.30  0.0259  2.917E-01  7.61E-03   0.00E+00  0.9161        0.0466      0.0087     0.0000   -0.0059        0.0314      0.0235     0.0000    0.0010
  2.93  0.5397  0.30  0.0655  1.842E-01  1.26E-02   0.00E+00  0.9247        0.0287      0.0225     0.0000   -0.0080       -0.1123      0.0462     0.0000    0.0029
  2.93  0.5397  0.34  0.0049  3.330E-01  1.12E-02   0.00E+00  0.9139        0.0287      0.0124     0.0000   -0.0026       -0.0075      0.0318     0.0000    0.0003
  2.93  0.5397  0.34  0.0259  2.397E-01  7.41E-03   0.00E+00  0.9168        0.0586      0.0101     0.0000   -0.0055       -0.0142      0.0269     0.0000    0.0018
  2.93  0.5397  0.38  0.0049  2.007E-01  8.47E-03   0.00E+00  0.9137        0.0419      0.0155     0.0000   -0.0022        0.0077      0.0398     0.0000    0.0004
  2.93  0.5397  0.38  0.0259  1.555E-01  6.03E-03   0.00E+00  0.9207        0.0525      0.0129     0.0000   -0.0043       -0.0169      0.0358     0.0000    0.0005
  2.93  0.5397  0.38  0.0655  1.134E-01  1.29E-02   0.00E+00  0.9301        0.1062      0.0321     0.0000   -0.0105        0.0052      0.0783     0.0000   -0.0005
  2.93  0.5397  0.42  0.0049  1.559E-01  9.41E-03   0.00E+00  0.9201        0.0130      0.0220     0.0000   -0.0016       -0.0175      0.0571     0.0000   -0.0002
  2.93  0.5397  0.42  0.0259  1.263E-01  7.70E-03   0.00E+00  0.9246        0.0630      0.0198     0.0000   -0.0062       -0.0932      0.0533     0.0000   -0.0002
  2.93  0.5397  0.46  0.0049  9.050E-02  1.02E-02   0.00E+00  0.9210        0.0624      0.0410     0.0000   -0.0028        0.0438      0.1037     0.0000    0.0004
  2.93  0.5397  0.46  0.0259  5.807E-02  8.45E-03   0.00E+00  0.9259       -0.0311      0.0465     0.0000   -0.0057       -0.1161      0.1334     0.0000    0.0006
  2.93  0.5397  0.50  0.0655  1.047E-01  9.35E-03   0.00E+00  0.9614        0.1392      0.0252     0.0000   -0.0074       -0.0732      0.0666     0.0000    0.0003
  2.93  0.5397  0.54  0.0259  1.179E-01  1.47E-02   0.00E+00  0.9578        0.1589      0.0450     0.0000   -0.0050       -0.0875      0.1183     0.0000   -0.0004
  2.93  0.5397  0.54  0.0655  9.252E-02  5.90E-03   0.00E+00  1.0052        0.1210      0.0181     0.0000   -0.0070       -0.1697      0.0501     0.0000   -0.0083
  2.93  0.5397  0.58  0.0259  1.483E-01  1.17E-02   0.00E+00  1.0121        0.1484      0.0261     0.0000   -0.0051       -0.1126      0.0682     0.0000   -0.0032
  2.93  0.5397  0.58  0.0655  7.451E-02  6.45E-03   0.00E+00  0.9768        0.0944      0.0277     0.0000   -0.0162       -0.2006      0.0748     0.0000   -0.0172
  2.93  0.5397  0.62  0.0259  1.360E-01  1.65E-02   0.00E+00  0.0000        0.1490      0.0347     0.0000    0.0000       -0.1913      0.0928     0.0000    0.0000
  2.93  0.5855 -0.42  0.0655  8.078E-02  1.32E-02   0.00E+00  1.6978       -0.1318      0.0603     0.0000   -0.0891        0.1582      0.1354     0.0000   -0.0716
  2.93  0.5855 -0.38  0.1290  1.391E-01  6.98E-03   0.00E+00  1.0381       -0.0613      0.0196     0.0000   -0.0682        0.0185      0.0487     0.0000    0.0369
  2.93  0.5855 -0.34  0.0655  1.537E-01  1.17E-02   0.00E+00  1.0957       -0.0269      0.0319     0.0000   -0.0161        0.1650      0.0744     0.0000   -0.0190
  2.93  0.5855 -0.34  0.1290  1.665E-01  6.37E-03   0.00E+00  0.9971        0.0116      0.0143     0.0000   -0.0406       -0.0436      0.0365     0.0000   -0.0128
  2.93  0.5855 -0.30  0.0655  2.162E-01  9.91E-03   0.00E+00  0.9857        0.0139      0.0181     0.0000   -0.0128       -0.0237      0.0458     0.0000   -0.0103
  2.93  0.5855 -0.30  0.1290  1.858E-01  6.19E-03   0.00E+00  0.9620       -0.0003      0.0127     0.0000   -0.0225       -0.0583      0.0314     0.0000   -0.0227
  2.93  0.5855 -0.26  0.0655  2.839E-01  1.05E-02   0.00E+00  0.9367        0.0268      0.0147     0.0000   -0.0112       -0.0105      0.0352     0.0000   -0.0058
  2.93  0.5855 -0.26  0.1290  2.264E-01  6.78E-03   0.00E+00  0.9401       -0.0077      0.0125     0.0000   -0.0139        0.0087      0.0302     0.0000   -0.0141
  2.93  0.5855 -0.22  0.0655  4.154E-01  1.25E-02   0.00E+00  0.9167       -0.0056      0.0128     0.0000   -0.0105        0.0211      0.0293     0.0000   -0.0011
  2.93  0.5855 -0.22  0.1290  2.297E-01  6.52E-03   0.00E+00  0.9267       -0.0080      0.0121     0.0000   -0.0107        0.0343      0.0273     0.0000   -0.0051
  2.93  0.5855 -0.22  0.2165  7.197E-02  3.58E-03   0.00E+00  0.9622       -0.0842      0.0212     0.0000   -0.0805       -0.0348      0.0485     0.0000    0.0768
  2.93  0.5855 -0.18  0.0655  5.154E-01  1.26E-02   0.00E+00  0.9090       -0.0177      0.0105     0.0000   -0.0103        0.0028      0.0234     0.0000    0.0013
  2.93  0.5855 -0.18  0.1290  2.275E-01  6.03E-03   0.00E+00  0.9180       -0.0134      0.0112     0.0000   -0.0098       -0.0250      0.0255     0.0000   -0.0004
  2.93  0.5855 -0.18  0.2165  8.752E-02  3.69E-03   0.00E+00  0.9923       -0.0577      0.0184     0.0000   -0.0664        0.0657      0.0372     0.0000    0.0381
  2.93  0.5855 -0.14  0.0655  6.490E-01  1.45E-02   0.00E+00  0.9052        0.0016      0.0098     0.0000   -0.0100        0.0274      0.0194     0.0000    0.0013
  2.93  0.5855 -0.14  0.1290  2.324E-01  6.08E-03   0.00E+00  0.9127       -0.0138      0.0114     0.0000   -0.0097        0.0097      0.0239     0.0000    0.0013
  2.93  0.5855 -0.14  0.2165  8.698E-02  3.34E-03   0.00E+00  0.9935       -0.0452      0.0165     0.0000   -0.0550        0.0107      0.0359     0.0000    0.0096
  2.93  0.5855 -0.10  0.0655  7.240E-01  1.64E-02   0.00E+00  0.9035        0.0010      0.0103     0.0000   -0.0095        0.0328      0.0191     0.0000    0.0006
  2.93  0.5855 -0.10  0.1290  2.314E-01  6.28E-03   0.00E+00  0.9100       -0.0094      0.0122     0.0000   -0.0100        0.0465      0.0234     0.0000    0.0018
  2.93  0.5855 -0.10  0.2165  9.532E-02  3.50E-03   0.00E+00  0.9906       -0.0427      0.0166     0.0000   -0.0464        0.0597      0.0331     0.0000   -0.0084
  2.93  0.5855 -0.06  0.1290  2.121E-01  6.29E-03   0.00E+00  0.9087       -0.0175      0.0139     0.0000   -0.0104        0.0164      0.0257     0.0000    0.0019
  2.93  0.5855 -0.06  0.2165  8.992E-02  3.51E-03   0.00E+00  0.9894       -0.0056      0.0175     0.0000   -0.0415        0.0131      0.0347     0.0000   -0.0174
  2.93  0.5855 -0.02  0.2165  8.512E-02  3.65E-03   0.00E+00  0.9910       -0.0066      0.0205     0.0000   -0.0397       -0.0181      0.0399     0.0000   -0.0204
  2.93  0.5855  0.06  0.0049  1.752E+00  1.01E-01   0.00E+00  0.8964        0.0121      0.0219     0.0000   -0.0029        0.0185      0.0475     0.0000    0.0001
  2.93  0.5855  0.10  0.0049  6.866E-01  7.65E-02   0.00E+00  0.8956       -0.0418      0.0411     0.0000   -0.0023        0.0229      0.1155     0.0000    0.0000
  2.93  0.5855  0.14  0.0049  9.241E-01  9.32E-02   0.00E+00  0.8943        0.0754      0.0335     0.0000   -0.0020        0.0077      0.0969     0.0000   -0.0001
  2.93  0.5855  0.18  0.0049  8.288E-01  4.34E-02   0.00E+00  0.8936       -0.0149      0.0209     0.0000   -0.0016        0.1257      0.0515     0.0000   -0.0002
  2.93  0.5855  0.22  0.0049  5.938E-01  2.69E-02   0.00E+00  0.8941        0.0108      0.0171     0.0000   -0.0016       -0.0163      0.0455     0.0000   -0.0003
  2.93  0.5855  0.22  0.0259  4.056E-01  2.59E-02   0.00E+00  0.8980        0.0087      0.0218     0.0000   -0.0044        0.0067      0.0569     0.0000   -0.0004
  2.93  0.5855  0.26  0.0049  5.382E-01  2.82E-02   0.00E+00  0.8962        0.0187      0.0209     0.0000   -0.0018        0.0746      0.0499     0.0000   -0.0001
  2.93  0.5855  0.26  0.0259  2.999E-01  2.17E-02   0.00E+00  0.9015        0.0356      0.0237     0.0000   -0.0049       -0.0977      0.0662     0.0000    0.0000
  2.93  0.5855  0.30  0.0049  3.130E-01  2.12E-02   0.00E+00  0.9004        0.0186      0.0274     0.0000   -0.0020        0.1303      0.0681     0.0000    0.0000
  2.93  0.5855  0.30  0.0259  1.756E-01  1.75E-02   0.00E+00  0.9066        0.0329      0.0374     0.0000   -0.0059        0.1285      0.1005     0.0000    0.0001
  2.93  0.5855  0.30  0.1290  9.858E-02  5.74E-03   0.00E+00  0.9803       -0.0005      0.0253     0.0000   -0.0211       -0.1830      0.0553     0.0000   -0.0147
  2.93  0.5855  0.34  0.0049  2.107E-01  2.32E-02   0.00E+00  0.9064       -0.0016      0.0405     0.0000   -0.0026       -0.1119      0.1079     0.0000    0.0000
  2.93  0.5855  0.38  0.0655  1.642E-01  1.04E-02   0.00E+00  0.9538       -0.0247      0.0216     0.0000   -0.0091       -0.0521      0.0591     0.0000   -0.0006
  2.93  0.5855  0.38  0.1290  6.617E-02  5.11E-03   0.00E+00  0.9922        0.1132      0.0207     0.0000   -0.0339       -0.2902      0.0513     0.0000    0.0076
  2.93  0.5855  0.42  0.0259  2.088E-01  2.23E-02   0.00E+00  0.9328       -0.0549      0.0401     0.0000   -0.0056       -0.0441      0.0964     0.0000    0.0024
  2.93  0.5855  0.42  0.0655  1.273E-01  6.65E-03   0.00E+00  0.9730        0.0404      0.0164     0.0000   -0.0142       -0.1239      0.0458     0.0000   -0.0044
  2.93  0.5855  0.46  0.0259  1.949E-01  1.43E-02   0.00E+00  0.9567       -0.0366      0.0301     0.0000   -0.0064        0.0929      0.0737     0.0000   -0.0011
  2.93  0.5855  0.46  0.0655  1.003E-01  4.90E-03   0.00E+00  0.9825        0.1449      0.0135     0.0000   -0.0177       -0.1969      0.0367     0.0000   -0.0054
  2.93  0.5855  0.50  0.0049  1.425E-01  1.87E-02   0.00E+00  0.9560        0.0474      0.0567     0.0000   -0.0029        0.0849      0.1651     0.0000    0.0007
  2.93  0.5855  0.50  0.0259  1.257E-01  6.65E-03   0.00E+00  0.9775        0.1051      0.0194     0.0000   -0.0072       -0.0190      0.0556     0.0000   -0.0032
  2.93  0.5855  0.50  0.0655  7.046E-02  4.20E-03   0.00E+00  0.9995        0.1504      0.0177     0.0000   -0.0138       -0.1017      0.0474     0.0000    0.0015
  2.93  0.5855  0.54  0.0049  1.691E-01  1.66E-02   0.00E+00  0.9914        0.1232      0.0383     0.0000   -0.0028        0.0542      0.0979     0.0000   -0.0014
  2.93  0.5855  0.54  0.0259  1.372E-01  8.99E-03   0.00E+00  1.0091        0.1780      0.0190     0.0000   -0.0096       -0.1688      0.0515     0.0000   -0.0001
  2.93  0.5855  0.58  0.0049  1.830E-01  2.70E-02   0.00E+00  1.0274        0.1531      0.0491     0.0000   -0.0013        0.1138      0.1145     0.0000   -0.0006
  2.93  0.6334 -0.38  0.0655  5.849E-02  9.34E-03   0.00E+00  1.5751       -0.0804      0.0725     0.0000   -0.0234       -0.0255      0.1702     0.0000   -0.0386
  2.93  0.6334 -0.34  0.0655  9.910E-02  8.86E-03   0.00E+00  1.1745       -0.0471      0.0400     0.0000   -0.0249        0.1381      0.0908     0.0000   -0.0277
  2.93  0.6334 -0.30  0.0655  1.455E-01  9.23E-03   0.00E+00  1.0134        0.0097      0.0280     0.0000   -0.0163        0.1309      0.0616     0.0000   -0.0220
  2.93  0.6334 -0.26  0.0655  1.802E-01  9.03E-03   0.00E+00  0.9402        0.0383      0.0212     0.0000   -0.0102        0.0149      0.0481     0.0000   -0.0127
  2.93  0.6334 -0.26  0.1290  9.397E-02  5.35E-03   0.00E+00  0.9632       -0.0046      0.0246     0.0000   -0.0170       -0.0412      0.0576     0.0000   -0.0275
  2.93  0.6334 -0.22  0.0655  2.529E-01  1.02E-02   0.00E+00  0.9071       -0.0254      0.0180     0.0000   -0.0083       -0.0220      0.0396     0.0000   -0.0045
  2.93  0.6334 -0.22  0.1290  1.046E-01  5.16E-03   0.00E+00  0.9396       -0.0076      0.0216     0.0000   -0.0138        0.0008      0.0507     0.0000   -0.0060
  2.93  0.6334 -0.18  0.0655  2.965E-01  1.10E-02   0.00E+00  0.8936       -0.0081      0.0171     0.0000   -0.0085        0.0434      0.0340     0.0000    0.0001
  2.93  0.6334 -0.18  0.1290  1.160E-01  5.30E-03   0.00E+00  0.9216        0.0096      0.0203     0.0000   -0.0147        0.0092      0.0430     0.0000   -0.0024
  2.93  0.6334 -0.14  0.1290  1.162E-01  5.54E-03   0.00E+00  0.9122        0.0230      0.0219     0.0000   -0.0149        0.0796      0.0420     0.0000   -0.0034
  2.93  0.6334 -0.10  0.0655  3.598E-01  1.44E-02   0.00E+00  0.8869        0.0097      0.0197     0.0000   -0.0092        0.0411      0.0350     0.0000    0.0006
  2.93  0.6334 -0.10  0.1290  1.127E-01  5.36E-03   0.00E+00  0.9086       -0.0343      0.0243     0.0000   -0.0143        0.0555      0.0439     0.0000   -0.0035
  2.93  0.6334  0.06  0.0049  9.549E-01  3.73E-02   0.00E+00  0.8742        0.0011      0.0151     0.0000   -0.0027       -0.0132      0.0358     0.0000   -0.0001
  2.93  0.6334  0.10  0.0049  6.423E-01  2.01E-02   0.00E+00  0.8735       -0.0227      0.0123     0.0000   -0.0022        0.0559      0.0327     0.0000   -0.0002
  2.93  0.6334  0.10  0.0259  5.446E-01  2.88E-02   0.00E+00  0.8790        0.0081      0.0222     0.0000   -0.0036       -0.0248      0.0396     0.0000   -0.0041
  2.93  0.6334  0.14  0.0049  6.949E-01  2.75E-02   0.00E+00  0.8730       -0.0003      0.0153     0.0000   -0.0020       -0.0250      0.0407     0.0000   -0.0003
  2.93  0.6334  0.14  0.0259  4.365E-01  2.18E-02   0.00E+00  0.8792       -0.0244      0.0197     0.0000   -0.0035        0.0073      0.0419     0.0000   -0.0041
  2.93  0.6334  0.14  0.0655  2.055E-01  7.63E-03   0.00E+00  0.8919       -0.0392      0.0186     0.0000   -0.0077       -0.0316      0.0438     0.0000    0.0009
  2.93  0.6334  0.18  0.0049  5.470E-01  3.24E-02   0.00E+00  0.8724        0.0170      0.0231     0.0000   -0.0017        0.0302      0.0600     0.0000   -0.0003
  2.93  0.6334  0.18  0.0259  4.157E-01  1.98E-02   0.00E+00  0.8804       -0.0006      0.0152     0.0000   -0.0035       -0.0087      0.0460     0.0000   -0.0037
  2.93  0.6334  0.18  0.0655  2.181E-01  1.00E-02   0.00E+00  0.8986       -0.0113      0.0207     0.0000   -0.0081        0.0087      0.0454     0.0000    0.0011
  2.93  0.6334  0.22  0.0049  6.668E-01  5.21E-02   0.00E+00  0.8737        0.0748      0.0300     0.0000   -0.0012       -0.0110      0.0822     0.0000   -0.0006
  2.93  0.6334  0.22  0.0259  4.618E-01  2.19E-02   0.00E+00  0.8839       -0.0043      0.0176     0.0000   -0.0036        0.0864      0.0461     0.0000   -0.0025
  2.93  0.6334  0.22  0.0655  1.713E-01  8.23E-03   0.00E+00  0.9103       -0.0169      0.0195     0.0000   -0.0094        0.0568      0.0447     0.0000    0.0002
  2.93  0.6334  0.26  0.0049  7.338E-01  6.54E-02   0.00E+00  0.8787       -0.0655      0.0363     0.0000   -0.0011        0.0827      0.0912     0.0000   -0.0007
  2.93  0.6334  0.26  0.0259  3.887E-01  1.68E-02   0.00E+00  0.8918       -0.0092      0.0168     0.0000   -0.0042        0.0331      0.0436     0.0000   -0.0010
  2.93  0.6334  0.26  0.0655  1.483E-01  6.90E-03   0.00E+00  0.9265       -0.0235      0.0164     0.0000   -0.0122       -0.0239      0.0427     0.0000   -0.0010
  2.93  0.6334  0.30  0.0049  4.778E-01  4.22E-02   0.00E+00  0.8885        0.0039      0.0337     0.0000   -0.0015       -0.0404      0.0912     0.0000   -0.0004
  2.93  0.6334  0.30  0.0259  3.374E-01  1.34E-02   0.00E+00  0.9059        0.0104      0.0153     0.0000   -0.0052       -0.0080      0.0401     0.0000   -0.0003
  2.93  0.6334  0.30  0.0655  1.148E-01  5.08E-03   0.00E+00  0.9490       -0.0266      0.0150     0.0000   -0.0166       -0.0855      0.0415     0.0000   -0.0009
  2.93  0.6334  0.34  0.0049  3.778E-01  2.85E-02   0.00E+00  0.9050        0.0452      0.0314     0.0000   -0.0021        0.1017      0.0783     0.0000   -0.0001
  2.93  0.6334  0.34  0.0259  2.134E-01  7.81E-03   0.00E+00  0.9271       -0.0450      0.0148     0.0000   -0.0075        0.0411      0.0386     0.0000   -0.0004
  2.93  0.6334  0.34  0.0655  1.090E-01  4.48E-03   0.00E+00  0.9773        0.0358      0.0139     0.0000   -0.0209       -0.0612      0.0361     0.0000    0.0019
  2.93  0.6334  0.38  0.0049  2.982E-01  1.91E-02   0.00E+00  0.9290       -0.0467      0.0247     0.0000   -0.0032       -0.0445      0.0698     0.0000    0.0000
  2.93  0.6334  0.38  0.0259  1.841E-01  6.75E-03   0.00E+00  0.9528        0.0317      0.0140     0.0000   -0.0113       -0.0383      0.0389     0.0000   -0.0003
  2.93  0.6334  0.38  0.0655  9.672E-02  4.42E-03   0.00E+00  1.0187        0.0782      0.0146     0.0000   -0.0188       -0.1111      0.0405     0.0000    0.0072
  2.93  0.6334  0.42  0.0049  1.980E-01  1.31E-02   0.00E+00  0.9561       -0.0099      0.0268     0.0000   -0.0051       -0.0093      0.0671     0.0000    0.0000
  2.93  0.6334  0.42  0.0259  1.562E-01  6.11E-03   0.00E+00  0.9789        0.0126      0.0152     0.0000   -0.0148       -0.0453      0.0406     0.0000    0.0010
  2.93  0.6334  0.42  0.0655  8.139E-02  5.24E-03   0.00E+00  1.0726        0.1580      0.0184     0.0000   -0.0096       -0.1758      0.0501     0.0000   -0.0037
  2.93  0.6334  0.46  0.0049  2.278E-01  1.75E-02   0.00E+00  0.9808        0.0425      0.0313     0.0000   -0.0065       -0.0410      0.0740     0.0000    0.0004
  2.93  0.6334  0.46  0.0259  1.930E-01  1.03E-02   0.00E+00  1.0186        0.0984      0.0196     0.0000   -0.0112       -0.0284      0.0534     0.0000    0.0043
  2.93  0.6334  0.50  0.0049  1.632E-01  1.79E-02   0.00E+00  1.0213        0.0032      0.0418     0.0000   -0.0031       -0.1696      0.1089     0.0000    0.0015
  2.93  0.6834 -0.26  0.0655  1.120E-01  9.65E-03   0.00E+00  0.9735        0.0086      0.0399     0.0000   -0.0098        0.0158      0.0914     0.0000   -0.0239
  2.93  0.6834  0.06  0.0049  5.664E-01  2.41E-02   0.00E+00  0.8512       -0.0105      0.0169     0.0000   -0.0024       -0.0746      0.0433     0.0000   -0.0005
  2.93  0.6834  0.06  0.0259  4.470E-01  2.47E-02   0.00E+00  0.8627       -0.0053      0.0268     0.0000   -0.0026       -0.0311      0.0489     0.0000   -0.0090
  2.93  0.6834  0.10  0.0049  4.986E-01  1.63E-02   0.00E+00  0.8515        0.0084      0.0130     0.0000   -0.0021       -0.0328      0.0347     0.0000   -0.0006
  2.93  0.6834  0.10  0.0259  4.128E-01  2.00E-02   0.00E+00  0.8645        0.0018      0.0199     0.0000   -0.0025        0.0260      0.0387     0.0000   -0.0098
  2.93  0.6834  0.14  0.0049  5.529E-01  1.84E-02   0.00E+00  0.8515        0.0473      0.0136     0.0000   -0.0021        0.0492      0.0343     0.0000   -0.0008
  2.93  0.6834  0.14  0.0259  3.763E-01  1.40E-02   0.00E+00  0.8670       -0.0098      0.0144     0.0000   -0.0024        0.0381      0.0343     0.0000   -0.0108
  2.93  0.6834  0.14  0.0655  1.525E-01  7.28E-03   0.00E+00  0.9021       -0.1041      0.0248     0.0000   -0.0088       -0.1088      0.0574     0.0000    0.0022
  2.93  0.6834  0.18  0.0049  4.969E-01  1.75E-02   0.00E+00  0.8520        0.0375      0.0134     0.0000   -0.0019       -0.0484      0.0371     0.0000   -0.0011
  2.93  0.6834  0.18  0.0259  3.750E-01  1.14E-02   0.00E+00  0.8717        0.0166      0.0110     0.0000   -0.0025        0.0605      0.0309     0.0000   -0.0110
  2.93  0.6834  0.22  0.0049  4.794E-01  1.74E-02   0.00E+00  0.8540        0.0285      0.0154     0.0000   -0.0014        0.0626      0.0393     0.0000   -0.0014
  2.93  0.6834  0.22  0.0259  3.989E-01  1.16E-02   0.00E+00  0.8798       -0.0057      0.0107     0.0000   -0.0026       -0.0128      0.0307     0.0000   -0.0092
  2.93  0.6834  0.22  0.0655  1.170E-01  6.38E-03   0.00E+00  0.9529       -0.0407      0.0184     0.0000   -0.0100       -0.1092      0.0486     0.0000    0.0020
  2.93  0.6834  0.26  0.0049  4.796E-01  1.79E-02   0.00E+00  0.8616       -0.0010      0.0164     0.0000   -0.0003        0.0971      0.0394     0.0000   -0.0020
  2.93  0.6834  0.26  0.0259  3.017E-01  8.53E-03   0.00E+00  0.8973       -0.0089      0.0114     0.0000   -0.0034       -0.0014      0.0301     0.0000   -0.0051
  2.93  0.6834  0.26  0.0655  9.917E-02  5.49E-03   0.00E+00  1.0011       -0.0377      0.0179     0.0000   -0.0145       -0.1622      0.0504     0.0000   -0.0022
  2.93  0.6834  0.30  0.0049  3.952E-01  1.51E-02   0.00E+00  0.8820       -0.0027      0.0158     0.0000   -0.0003       -0.0250      0.0435     0.0000   -0.0018
  2.93  0.6834  0.30  0.0259  2.208E-01  6.65E-03   0.00E+00  0.9310       -0.0243      0.0122     0.0000   -0.0048       -0.0302      0.0331     0.0000   -0.0011
  2.93  0.6834  0.34  0.0049  2.679E-01  1.17E-02   0.00E+00  0.9196       -0.0242      0.0184     0.0000   -0.0013       -0.0046      0.0487     0.0000   -0.0007
  2.93  0.6834  0.34  0.0259  1.496E-01  5.08E-03   0.00E+00  0.9894       -0.0062      0.0136     0.0000   -0.0070       -0.0504      0.0380     0.0000   -0.0003
  2.93  0.6834  0.38  0.0049  1.828E-01  1.01E-02   0.00E+00  0.9832        0.0301      0.0233     0.0000   -0.0025        0.0098      0.0647     0.0000   -0.0001
  2.93  0.6834  0.38  0.0259  1.301E-01  5.98E-03   0.00E+00  1.0761        0.0442      0.0183     0.0000   -0.0131       -0.0777      0.0489     0.0000   -0.0027
  2.93  0.6834  0.42  0.0049  1.684E-01  1.31E-02   0.00E+00  1.0847        0.0015      0.0328     0.0000   -0.0050       -0.0392      0.0865     0.0000   -0.0005
  2.93  0.7355  0.02  0.0049  3.383E-01  3.27E-02   0.00E+00  0.8260       -0.1233      0.0463     0.0000   -0.0025       -0.0796      0.1037     0.0000   -0.0013
  2.93  0.7355  0.06  0.0049  3.518E-01  1.82E-02   0.00E+00  0.8270        0.0304      0.0222     0.0000   -0.0021        0.0781      0.0562     0.0000   -0.0016
  2.93  0.7355  0.06  0.0259  2.863E-01  1.96E-02   0.00E+00  0.8553       -0.0326      0.0307     0.0000   -0.0009       -0.1227      0.0630     0.0000   -0.0267
  2.93  0.7355  0.10  0.0049  3.314E-01  1.47E-02   0.00E+00  0.8285        0.0229      0.0194     0.0000   -0.0022        0.0844      0.0510     0.0000   -0.0017
  2.93  0.7355  0.10  0.0259  2.677E-01  1.48E-02   0.00E+00  0.8608       -0.0383      0.0231     0.0000   -0.0009        0.0135      0.0531     0.0000   -0.0298
  2.93  0.7355  0.14  0.0049  3.937E-01  1.72E-02   0.00E+00  0.8304        0.0107      0.0192     0.0000   -0.0023        0.0097      0.0502     0.0000   -0.0022
  2.93  0.7355  0.14  0.0259  2.592E-01  1.28E-02   0.00E+00  0.8705       -0.0110      0.0205     0.0000   -0.0007        0.0528      0.0488     0.0000   -0.0345
  2.93  0.7355  0.18  0.0049  3.226E-01  1.62E-02   0.00E+00  0.8327        0.0089      0.0234     0.0000   -0.0025        0.1652      0.0561     0.0000   -0.0031
  2.93  0.7355  0.18  0.0259  2.833E-01  1.30E-02   0.00E+00  0.8852       -0.0420      0.0185     0.0000   -0.0008        0.0225      0.0508     0.0000   -0.0385
  2.93  0.7355  0.22  0.0049  4.921E-01  2.93E-02   0.00E+00  0.8358       -0.0436      0.0253     0.0000   -0.0023        0.0418      0.0702     0.0000   -0.0045
  2.93  0.7355  0.22  0.0259  2.340E-01  1.07E-02   0.00E+00  0.9073       -0.0132      0.0166     0.0000   -0.0015       -0.1065      0.0510     0.0000   -0.0361
  2.93  0.7355  0.26  0.0049  2.936E-01  1.67E-02   0.00E+00  0.8464        0.0128      0.0242     0.0000   -0.0008       -0.0786      0.0644     0.0000   -0.0061
  2.93  0.7355  0.26  0.0259  1.611E-01  8.74E-03   0.00E+00  0.9310       -0.0017      0.0225     0.0000   -0.0040       -0.0173      0.0611     0.0000   -0.0245
  2.93  0.7355  0.30  0.0049  3.165E-01  2.45E-02   0.00E+00  0.8846       -0.0270      0.0359     0.0000    0.0015       -0.0279      0.0951     0.0000   -0.0070
  2.93  0.7355  0.34  0.0049  1.667E-01  1.65E-02   0.00E+00  0.9272        0.0365      0.0426     0.0000    0.0005       -0.0480      0.1188     0.0000   -0.0048
  2.93  0.7900  0.02  0.0049  2.425E-01  3.02E-02   0.00E+00  0.7899       -0.1143      0.0589     0.0000   -0.0022        0.0221      0.1511     0.0000   -0.0052
  2.93  0.7900  0.06  0.0049  1.507E-01  1.41E-02   0.00E+00  0.7933       -0.0648      0.0431     0.0000   -0.0023       -0.1330      0.1325     0.0000   -0.0060
  2.93  0.7900  0.10  0.0049  2.734E-01  2.33E-02   0.00E+00  0.7971        0.0848      0.0373     0.0000   -0.0030        0.0610      0.1069     0.0000   -0.0067
  2.93  0.7900  0.14  0.0049  1.574E-01  1.41E-02   0.00E+00  0.7974       -0.0361      0.0390     0.0000   -0.0036       -0.1464      0.1176     0.0000   -0.0091
  2.93  0.7900  0.18  0.0049  1.415E-01  1.70E-02   0.00E+00  0.7738       -0.0892      0.0573     0.0000   -0.0047       -0.0023      0.1499     0.0000   -0.0140
  3.42  0.3379 -0.50  0.1290  1.196E+00  2.31E-01   0.00E+00  1.3334       -0.0338      0.0262     0.0000   -0.0146        0.0625      0.1773     0.0000    0.0095
  3.42  0.3379 -0.50  0.2165  7.959E-01  1.36E-01   0.00E+00  1.1108        0.0045      0.0206     0.0000   -0.0088       -0.1784      0.1333     0.0000    0.0152
  3.42  0.3379 -0.46  0.1290  2.399E+00  2.50E-01   0.00E+00  1.2776       -0.0235      0.0131     0.0000   -0.0069       -0.0291      0.0871     0.0000   -0.0326
  3.42  0.3379 -0.42  0.1290  2.737E+00  3.56E-01   0.00E+00  1.2320       -0.0178      0.0169     0.0000   -0.0041       -0.1116      0.1082     0.0000   -0.0307
  3.42  0.3379 -0.34  0.1290  3.864E+00  4.29E-01   0.00E+00  1.1778       -0.0096      0.0144     0.0000   -0.0047        0.0353      0.0875     0.0000    0.0101
  3.42  0.3379 -0.34  0.2165  2.371E+00  2.02E-01   0.00E+00  1.1335       -0.0031      0.0120     0.0000   -0.0084        0.0451      0.0733     0.0000   -0.0011
  3.42  0.3379 -0.34  0.3402  9.189E-01  1.19E-02   0.00E+00  1.0718       -0.0227      0.0124     0.0000   -0.0057       -0.0201      0.0842     0.0000    0.0019
  3.42  0.3379 -0.30  0.0655  3.347E+00  5.46E-01   0.00E+00  2.1386        0.0164      0.0227     0.0000   -0.0632        0.2568      0.1420     0.0000    0.1537
  3.42  0.3379 -0.30  0.1290  6.417E+00  4.02E-01   0.00E+00  1.1576       -0.0041      0.0087     0.0000   -0.0061        0.0994      0.0494     0.0000    0.0185
  3.42  0.3379 -0.30  0.2165  3.585E+00  2.23E-01   0.00E+00  1.1199       -0.0097      0.0090     0.0000   -0.0074        0.1463      0.0489     0.0000   -0.0039
  3.42  0.3379 -0.30  0.3402  8.943E-01  8.23E-02   0.00E+00  1.0704       -0.0146      0.0118     0.0000   -0.0054        0.0231      0.0753     0.0000    0.0014
  3.42  0.3379 -0.26  0.0655  8.760E+00  7.08E-01   0.00E+00  1.8522        0.0108      0.0114     0.0000   -0.0521        0.1648      0.0610     0.0000    0.1001
  3.42  0.3379 -0.26  0.1290  9.481E+00  5.40E-01   0.00E+00  1.1389       -0.0049      0.0079     0.0000   -0.0070        0.0210      0.0476     0.0000    0.0182
  3.42  0.3379 -0.26  0.2165  3.620E+00  2.73E-01   0.00E+00  1.1089        0.0030      0.0102     0.0000   -0.0068        0.0515      0.0622     0.0000   -0.0035
  3.42  0.3379 -0.26  0.3402  1.207E+00  9.82E-02   0.00E+00  1.0673       -0.0403      0.0104     0.0000   -0.0051        0.0434      0.0656     0.0000    0.0010
  3.42  0.3379 -0.22  0.0655  1.489E+01  1.32E+00   0.00E+00  1.5161       -0.0103      0.0120     0.0000   -0.0352        0.0589      0.0717     0.0000    0.0475
  3.42  0.3379 -0.22  0.1290  1.048E+01  7.90E-01   0.00E+00  1.1227       -0.0088      0.0097     0.0000   -0.0069       -0.0215      0.0596     0.0000    0.0149
  3.42  0.3379 -0.22  0.2165  4.798E+00  3.68E-01   0.00E+00  1.0993       -0.0109      0.0103     0.0000   -0.0065        0.0215      0.0612     0.0000   -0.0020
  3.42  0.3379 -0.22  0.3402  1.132E+00  1.72E-01   0.00E+00  1.0638       -0.0279      0.0186     0.0000   -0.0048       -0.1581      0.1175     0.0000    0.0003
  3.42  0.3379 -0.22  0.5074  4.019E-01  4.45E-02   0.00E+00  1.0541       -0.0532      0.0151     0.0000   -0.0064        0.1902      0.0908     0.0000    0.0087
  3.42  0.3379 -0.18  0.0655  2.137E+01  1.07E+00   0.00E+00  1.2989       -0.0050      0.0066     0.0000   -0.0213        0.0113      0.0394     0.0000    0.0202
  3.42  0.3379 -0.18  0.1290  1.331E+01  4.54E-01   0.00E+00  1.1087       -0.0199      0.0043     0.0000   -0.0063       -0.0115      0.0262     0.0000    0.0115
  3.42  0.3379 -0.18  0.2165  4.640E+00  2.05E-01   0.00E+00  1.0897       -0.0289      0.0058     0.0000   -0.0063        0.0303      0.0307     0.0000   -0.0001
  3.42  0.3379 -0.18  0.3402  1.426E+00  1.37E-01   0.00E+00  1.0606       -0.0264      0.0142     0.0000   -0.0047        0.1686      0.0765     0.0000   -0.0002
  3.42  0.3379 -0.18  0.5074  3.311E-01  4.64E-02   0.00E+00  1.0501       -0.0315      0.0202     0.0000   -0.0060        0.2055      0.1140     0.0000    0.0074
  3.42  0.3379 -0.14  0.0655  3.476E+01  9.62E-01   0.00E+00  1.1865       -0.0068      0.0036     0.0000   -0.0129       -0.0066      0.0217     0.0000    0.0111
  3.42  0.3379 -0.14  0.1290  1.384E+01  4.27E-01   0.00E+00  1.0963       -0.0136      0.0041     0.0000   -0.0054        0.0058      0.0240     0.0000    0.0088
  3.42  0.3379 -0.14  0.2165  5.693E+00  2.32E-01   0.00E+00  1.0806       -0.0213      0.0054     0.0000   -0.0061       -0.0341      0.0326     0.0000    0.0024
  3.42  0.3379 -0.14  0.3402  2.004E+00  1.21E-01   0.00E+00  1.0579       -0.0137      0.0082     0.0000   -0.0048        0.0381      0.0471     0.0000   -0.0002
  3.42  0.3379 -0.10  0.0259  5.924E+01  3.67E+00   0.00E+00  1.2312       -0.0137      0.0076     0.0000   -0.0049       -0.1469      0.0483     0.0000   -0.0035
  3.42  0.3379 -0.10  0.0655  4.254E+01  9.72E-01   0.00E+00  1.1295       -0.0042      0.0030     0.0000   -0.0083       -0.0110      0.0180     0.0000    0.0075
  3.42  0.3379 -0.10  0.1290  1.502E+01  4.29E-01   0.00E+00  1.0866       -0.0135      0.0039     0.0000   -0.0045        0.0107      0.0229     0.0000    0.0065
  3.42  0.3379 -0.10  0.2165  5.414E+00  2.24E-01   0.00E+00  1.0709       -0.0161      0.0056     0.0000   -0.0059        0.0028      0.0332     0.0000    0.0056
  3.42  0.3379 -0.10  0.3402  1.774E+00  1.10E-01   0.00E+00  1.0554       -0.0008      0.0088     0.0000   -0.0050        0.1096      0.0510     0.0000    0.0009
  3.42  0.3379 -0.06  0.0259  9.106E+01  3.21E+00   0.00E+00  1.1377       -0.0093      0.0051     0.0000   -0.0041        0.0080      0.0268     0.0000   -0.0033
  3.42  0.3379 -0.06  0.0655  3.999E+01  8.73E-01   0.00E+00  1.0994       -0.0096      0.0030     0.0000   -0.0056       -0.0410      0.0170     0.0000    0.0052
  3.42  0.3379 -0.06  0.1290  1.429E+01  4.38E-01   0.00E+00  1.0775       -0.0101      0.0042     0.0000   -0.0039       -0.0031      0.0233     0.0000    0.0037
  3.42  0.3379 -0.06  0.2165  5.834E+00  2.28E-01   0.00E+00  1.0603       -0.0031      0.0053     0.0000   -0.0051       -0.0087      0.0307     0.0000    0.0071
  3.42  0.3379 -0.06  0.3402  1.690E+00  1.04E-01   0.00E+00  1.0516       -0.0201      0.0090     0.0000   -0.0052        0.0869      0.0518     0.0000    0.0030
  3.42  0.3379 -0.06  0.5074  5.093E-01  5.95E-02   0.00E+00  1.0324       -0.0417      0.0166     0.0000   -0.0045        0.0403      0.0946     0.0000    0.0034
  3.42  0.3379 -0.02  0.0259  9.737E+01  3.18E+00   0.00E+00  1.1030        0.0013      0.0046     0.0000   -0.0034       -0.0285      0.0228     0.0000   -0.0023
  3.42  0.3379 -0.02  0.0655  3.624E+01  8.76E-01   0.00E+00  1.0812       -0.0026      0.0034     0.0000   -0.0042        0.0102      0.0181     0.0000    0.0037
  3.42  0.3379 -0.02  0.1290  1.300E+01  3.95E-01   0.00E+00  1.0679       -0.0128      0.0041     0.0000   -0.0036        0.0249      0.0236     0.0000    0.0004
  3.42  0.3379 -0.02  0.2165  5.764E+00  2.18E-01   0.00E+00  1.0495       -0.0182      0.0052     0.0000   -0.0038       -0.0795      0.0309     0.0000    0.0040
  3.42  0.3379 -0.02  0.3402  1.739E+00  9.75E-02   0.00E+00  1.0438       -0.0219      0.0082     0.0000   -0.0050       -0.0437      0.0450     0.0000    0.0045
  3.42  0.3379 -0.02  0.5074  4.562E-01  4.99E-02   0.00E+00  1.0262       -0.0270      0.0167     0.0000   -0.0042        0.1293      0.0804     0.0000    0.0026
  3.42  0.3379  0.02  0.0259  8.269E+01  3.37E+00   0.00E+00  1.0840        0.0030      0.0061     0.0000   -0.0029        0.0331      0.0246     0.0000    0.0010
  3.42  0.3379  0.02  0.0655  2.849E+01  7.90E-01   0.00E+00  1.0686       -0.0125      0.0038     0.0000   -0.0032        0.0171      0.0210     0.0000    0.0027
  3.42  0.3379  0.02  0.1290  1.206E+01  3.66E-01   0.00E+00  1.0574       -0.0089      0.0043     0.0000   -0.0037        0.0144      0.0233     0.0000    0.0001
  3.42  0.3379  0.02  0.2165  5.078E+00  2.04E-01   0.00E+00  1.0443       -0.0047      0.0058     0.0000   -0.0034        0.0150      0.0315     0.0000    0.0013
  3.42  0.3379  0.02  0.3402  1.874E+00  9.93E-02   0.00E+00  1.0332       -0.0090      0.0076     0.0000   -0.0042        0.0312      0.0409     0.0000    0.0037
  3.42  0.3379  0.02  0.5074  4.647E-01  4.84E-02   0.00E+00  1.0198       -0.0242      0.0147     0.0000   -0.0039       -0.0740      0.0863     0.0000    0.0020
  3.42  0.3379  0.06  0.0655  2.361E+01  7.10E-01   0.00E+00  1.0590       -0.0069      0.0044     0.0000   -0.0024       -0.0433      0.0241     0.0000    0.0017
  3.42  0.3379  0.06  0.1290  1.115E+01  3.54E-01   0.00E+00  1.0464       -0.0061      0.0046     0.0000   -0.0033        0.0431      0.0241     0.0000    0.0025
  3.42  0.3379  0.06  0.2165  4.766E+00  1.82E-01   0.00E+00  1.0395       -0.0023      0.0054     0.0000   -0.0035        0.0219      0.0282     0.0000    0.0005
  3.42  0.3379  0.06  0.3402  1.602E+00  8.72E-02   0.00E+00  1.0237       -0.0195      0.0076     0.0000   -0.0036       -0.0468      0.0437     0.0000    0.0024
  3.42  0.3379  0.06  0.5074  5.435E-01  5.35E-02   0.00E+00  1.0135        0.0018      0.0124     0.0000   -0.0037       -0.0768      0.0758     0.0000    0.0017
  3.42  0.3379  0.10  0.0655  1.940E+01  8.21E-01   0.00E+00  1.0487        0.0009      0.0065     0.0000   -0.0023       -0.0135      0.0276     0.0000   -0.0001
  3.42  0.3379  0.10  0.1290  9.399E+00  3.36E-01   0.00E+00  1.0391        0.0014      0.0052     0.0000   -0.0026        0.0075      0.0260     0.0000    0.0014
  3.42  0.3379  0.10  0.2165  3.847E+00  1.66E-01   0.00E+00  1.0312        0.0017      0.0060     0.0000   -0.0034       -0.0150      0.0320     0.0000    0.0018
  3.42  0.3379  0.10  0.3402  1.432E+00  8.58E-02   0.00E+00  1.0164       -0.0019      0.0086     0.0000   -0.0032        0.0031      0.0473     0.0000    0.0018
  3.42  0.3379  0.10  0.5074  3.995E-01  4.22E-02   0.00E+00  1.0073       -0.0222      0.0153     0.0000   -0.0035       -0.0067      0.0890     0.0000    0.0017
  3.42  0.3379  0.14  0.1290  7.799E+00  3.51E-01   0.00E+00  1.0329       -0.0017      0.0068     0.0000   -0.0025       -0.0205      0.0311     0.0000    0.0004
  3.42  0.3379  0.14  0.2165  3.306E+00  1.59E-01   0.00E+00  1.0208       -0.0048      0.0069     0.0000   -0.0029       -0.0072      0.0358     0.0000    0.0017
  3.42  0.3379  0.14  0.3402  1.116E+00  7.09E-02   0.00E+00  1.0101       -0.0205      0.0084     0.0000   -0.0029       -0.1257      0.0479     0.0000    0.0015
  3.42  0.3379  0.18  0.2165  3.373E+00  1.88E-01   0.00E+00  1.0129        0.0107      0.0080     0.0000   -0.0025        0.0649      0.0378     0.0000    0.0013
  3.42  0.3379  0.18  0.3402  1.158E+00  7.49E-02   0.00E+00  1.0043       -0.0168      0.0088     0.0000   -0.0027       -0.1140      0.0470     0.0000    0.0013
  3.42  0.3379  0.18  0.5074  3.276E-01  4.03E-02   0.00E+00  0.9956       -0.0281      0.0172     0.0000   -0.0031       -0.0926      0.0918     0.0000    0.0016
  3.42  0.3379  0.22  0.3402  9.065E-01  6.72E-02   0.00E+00  0.9988       -0.0175      0.0108     0.0000   -0.0026       -0.0453      0.0547     0.0000    0.0012
  3.42  0.3379  0.26  0.5074  2.761E-01  3.98E-02   0.00E+00  0.9845       -0.0104      0.0199     0.0000   -0.0027       -0.0382      0.1159     0.0000    0.0012
  3.42  0.3748 -0.66  0.2165  5.065E-02  7.02E-03   0.00E+00  0.9490        0.0239      0.0319     0.0000   -0.0051       -0.0467      0.1070     0.0000    0.0040
  3.42  0.3748 -0.62  0.1290  9.459E-02  1.54E-02   0.00E+00  1.0225       -0.0087      0.0412     0.0000   -0.0098        0.1912      0.1270     0.0000    0.0134
  3.42  0.3748 -0.62  0.2165  6.936E-02  8.09E-03   0.00E+00  0.9788        0.0076      0.0260     0.0000   -0.0066       -0.1394      0.0940     0.0000    0.0064
  3.42  0.3748 -0.58  0.1290  1.686E-01  1.88E-02   0.00E+00  1.0723       -0.0091      0.0268     0.0000   -0.0167       -0.0159      0.0996     0.0000    0.0250
  3.42  0.3748 -0.58  0.2165  1.153E-01  9.53E-03   0.00E+00  1.0080       -0.0145      0.0195     0.0000   -0.0097       -0.0238      0.0693     0.0000    0.0122
  3.42  0.3748 -0.58  0.3402  4.185E-02  4.56E-03   0.00E+00  0.9654        0.0284      0.0265     0.0000   -0.0077        0.1594      0.0944     0.0000    0.0077
  3.42  0.3748 -0.54  0.1290  2.991E-01  2.21E-02   0.00E+00  1.1558        0.0123      0.0174     0.0000   -0.0312       -0.0406      0.0568     0.0000    0.0570
  3.42  0.3748 -0.54  0.2165  1.777E-01  1.20E-02   0.00E+00  1.0271        0.0087      0.0158     0.0000   -0.0113        0.0487      0.0548     0.0000    0.0133
  3.42  0.3748 -0.54  0.3402  7.214E-02  5.95E-03   0.00E+00  0.9915        0.0349      0.0183     0.0000   -0.0100       -0.0139      0.0620     0.0000    0.0119
  3.42  0.3748 -0.54  0.5074  2.757E-02  3.24E-03   0.00E+00  0.9346        0.0313      0.0280     0.0000   -0.0089        0.0946      0.0903     0.0000    0.0098
  3.42  0.3748 -0.50  0.1290  4.053E-01  2.42E-02   0.00E+00  1.1698       -0.0360      0.0128     0.0000   -0.0270       -0.1058      0.0483     0.0000    0.0242
  3.42  0.3748 -0.50  0.2165  2.565E-01  1.37E-02   0.00E+00  1.0605       -0.0158      0.0133     0.0000   -0.0176        0.1499      0.0424     0.0000    0.0296
  3.42  0.3748 -0.50  0.3402  8.342E-02  5.85E-03   0.00E+00  1.0166       -0.0058      0.0166     0.0000   -0.0136        0.0811      0.0547     0.0000    0.0190
  3.42  0.3748 -0.50  0.5074  3.534E-02  3.29E-03   0.00E+00  0.9681        0.0006      0.0224     0.0000   -0.0110        0.0962      0.0789     0.0000    0.0131
  3.42  0.3748 -0.46  0.1290  6.149E-01  2.79E-02   0.00E+00  1.1407       -0.0007      0.0047     0.0000   -0.0158       -0.0499      0.0386     0.0000   -0.0075
  3.42  0.3748 -0.46  0.2165  3.321E-01  1.45E-02   0.00E+00  1.0917       -0.0230      0.0103     0.0000   -0.0234        0.0570      0.0356     0.0000    0.0399
  3.42  0.3748 -0.46  0.3402  1.219E-01  6.65E-03   0.00E+00  1.0254        0.0225      0.0129     0.0000   -0.0130        0.0924      0.0445     0.0000    0.0132
  3.42  0.3748 -0.46  0.5074  4.460E-02  3.37E-03   0.00E+00  0.9910        0.0167      0.0186     0.0000   -0.0129        0.1739      0.0607     0.0000    0.0151
  3.42  0.3748 -0.42  0.1290  8.059E-01  3.09E-02   0.00E+00  1.1200       -0.0367      0.0088     0.0000   -0.0112       -0.0148      0.0320     0.0000   -0.0096
  3.42  0.3748 -0.42  0.2165  4.065E-01  1.62E-02   0.00E+00  1.0811       -0.0176      0.0093     0.0000   -0.0184        0.0455      0.0315     0.0000    0.0176
  3.42  0.3748 -0.42  0.3402  1.390E-01  7.09E-03   0.00E+00  1.0338       -0.0286      0.0122     0.0000   -0.0132        0.0732      0.0416     0.0000    0.0118
  3.42  0.3748 -0.42  0.5074  5.284E-02  3.49E-03   0.00E+00  1.0114        0.0322      0.0158     0.0000   -0.0150        0.1277      0.0536     0.0000    0.0196
  3.42  0.3748 -0.42  0.7427  1.384E-02  1.98E-03   0.00E+00  0.9276        0.1232      0.0319     0.0000   -0.0110        0.2849      0.1111     0.0000    0.0138
  3.42  0.3748 -0.38  0.0655  3.500E-01  4.09E-02   0.00E+00  1.3896        0.0111      0.0270     0.0000   -0.0256        0.0445      0.0857     0.0000    0.0395
  3.42  0.3748 -0.38  0.1290  1.113E+00  4.81E-02   0.00E+00  1.1014       -0.0055      0.0096     0.0000   -0.0105       -0.0766      0.0348     0.0000   -0.0044
  3.42  0.3748 -0.38  0.2165  4.702E-01  3.84E-02   0.00E+00  1.0720        0.0119      0.0185     0.0000   -0.0149       -0.0131      0.0637     0.0000    0.0065
  3.42  0.3748 -0.38  0.3402  1.368E-01  1.29E-02   0.00E+00  1.0459       -0.0200      0.0228     0.0000   -0.0153        0.0744      0.0689     0.0000    0.0175
  3.42  0.3748 -0.38  0.5074  5.014E-02  3.65E-03   0.00E+00  1.0297        0.0418      0.0186     0.0000   -0.0177        0.1955      0.0587     0.0000    0.0250
  3.42  0.3748 -0.38  0.7427  1.768E-02  2.01E-03   0.00E+00  0.9638        0.1107      0.0248     0.0000   -0.0133        0.1882      0.0824     0.0000    0.0177
  3.42  0.3748 -0.34  0.0655  4.968E-01  7.26E-02   0.00E+00  1.4092       -0.0331      0.0302     0.0000   -0.0460       -0.0546      0.1166     0.0000    0.0976
  3.42  0.3748 -0.34  0.1290  8.079E-01  8.55E-02   0.00E+00  1.0895        0.0202      0.0232     0.0000   -0.0112       -0.0285      0.0941     0.0000    0.0037
  3.42  0.3748 -0.34  0.2165  7.366E-01  3.93E-02   0.00E+00  1.0660       -0.0198      0.0133     0.0000   -0.0131        0.1277      0.0433     0.0000    0.0037
  3.42  0.3748 -0.34  0.3402  2.449E-01  2.08E-02   0.00E+00  1.0567        0.0030      0.0198     0.0000   -0.0174        0.0367      0.0700     0.0000    0.0236
  3.42  0.3748 -0.34  0.5074  5.351E-02  5.79E-03   0.00E+00  1.0439        0.0567      0.0243     0.0000   -0.0198        0.0404      0.0948     0.0000    0.0301
  3.42  0.3748 -0.30  0.0655  1.035E+00  1.09E-01   0.00E+00  1.3700       -0.0059      0.0263     0.0000   -0.0547        0.1995      0.0956     0.0000    0.0913
  3.42  0.3748 -0.30  0.1290  1.542E+00  4.28E-02   0.00E+00  1.0825       -0.0056      0.0065     0.0000   -0.0122        0.0136      0.0228     0.0000    0.0108
  3.42  0.3748 -0.30  0.2165  7.722E-01  1.94E-02   0.00E+00  1.0625       -0.0032      0.0060     0.0000   -0.0122        0.0036      0.0213     0.0000    0.0035
  3.42  0.3748 -0.30  0.3402  2.761E-01  9.76E-03   0.00E+00  1.0600       -0.0175      0.0086     0.0000   -0.0180        0.1306      0.0295     0.0000    0.0253
  3.42  0.3748 -0.30  0.5074  7.004E-02  8.02E-03   0.00E+00  1.0519       -0.0193      0.0292     0.0000   -0.0208        0.1809      0.0888     0.0000    0.0311
  3.42  0.3748 -0.30  0.7427  1.880E-02  1.84E-03   0.00E+00  1.0037        0.0325      0.0243     0.0000   -0.0172        0.2261      0.0734     0.0000    0.0234
  3.42  0.3748 -0.26  0.0655  2.196E+00  6.88E-02   0.00E+00  1.2607        0.0094      0.0075     0.0000   -0.0424        0.0631      0.0257     0.0000    0.0465
  3.42  0.3748 -0.26  0.1290  2.185E+00  3.91E-02   0.00E+00  1.0771       -0.0084      0.0043     0.0000   -0.0125        0.0365      0.0148     0.0000    0.0154
  3.42  0.3748 -0.26  0.2165  9.385E-01  1.86E-02   0.00E+00  1.0581       -0.0129      0.0048     0.0000   -0.0117        0.0686      0.0159     0.0000    0.0046
  3.42  0.3748 -0.26  0.3402  2.923E-01  8.25E-03   0.00E+00  1.0580       -0.0214      0.0068     0.0000   -0.0171        0.0697      0.0231     0.0000    0.0231
  3.42  0.3748 -0.26  0.5074  8.082E-02  5.48E-03   0.00E+00  1.0532        0.0069      0.0165     0.0000   -0.0204        0.0932      0.0519     0.0000    0.0291
  3.42  0.3748 -0.26  0.7427  1.785E-02  2.10E-03   0.00E+00  1.0149        0.0395      0.0280     0.0000   -0.0178       -0.0472      0.1009     0.0000    0.0243
  3.42  0.3748 -0.22  0.0655  3.958E+00  8.04E-02   0.00E+00  1.1670        0.0053      0.0048     0.0000   -0.0280       -0.0031      0.0164     0.0000    0.0179
  3.42  0.3748 -0.22  0.1290  2.673E+00  4.71E-02   0.00E+00  1.0702        0.0056      0.0043     0.0000   -0.0121        0.0229      0.0145     0.0000    0.0158
  3.42  0.3748 -0.22  0.2165  9.915E-01  2.24E-02   0.00E+00  1.0543       -0.0204      0.0054     0.0000   -0.0114        0.0409      0.0179     0.0000    0.0055
  3.42  0.3748 -0.22  0.3402  3.515E-01  9.26E-03   0.00E+00  1.0532       -0.0236      0.0064     0.0000   -0.0159        0.0493      0.0209     0.0000    0.0202
  3.42  0.3748 -0.22  0.5074  1.020E-01  4.66E-03   0.00E+00  1.0513       -0.0129      0.0112     0.0000   -0.0196        0.1137      0.0359     0.0000    0.0261
  3.42  0.3748 -0.22  0.7427  1.682E-02  2.27E-03   0.00E+00  1.0196       -0.0804      0.0320     0.0000   -0.0179        0.0705      0.1397     0.0000    0.0230
  3.42  0.3748 -0.18  0.0655  6.252E+00  1.23E-01   0.00E+00  1.1110       -0.0084      0.0047     0.0000   -0.0187       -0.0161      0.0160     0.0000    0.0083
  3.42  0.3748 -0.18  0.1290  3.000E+00  5.63E-02   0.00E+00  1.0627       -0.0103      0.0044     0.0000   -0.0110        0.0124      0.0153     0.0000    0.0139
  3.42  0.3748 -0.18  0.2165  1.135E+00  2.78E-02   0.00E+00  1.0502       -0.0294      0.0059     0.0000   -0.0111        0.0250      0.0197     0.0000    0.0063
  3.42  0.3748 -0.18  0.3402  3.768E-01  1.16E-02   0.00E+00  1.0471       -0.0299      0.0073     0.0000   -0.0145        0.0390      0.0251     0.0000    0.0172
  3.42  0.3748 -0.18  0.5074  1.118E-01  4.33E-03   0.00E+00  1.0473       -0.0159      0.0089     0.0000   -0.0184       -0.0120      0.0319     0.0000    0.0232
  3.42  0.3748 -0.14  0.0655  7.892E+00  1.03E-01   0.00E+00  1.0806       -0.0082      0.0030     0.0000   -0.0134       -0.0062      0.0105     0.0000    0.0062
  3.42  0.3748 -0.14  0.1290  3.339E+00  4.03E-02   0.00E+00  1.0554       -0.0152      0.0028     0.0000   -0.0098       -0.0155      0.0097     0.0000    0.0120
  3.42  0.3748 -0.14  0.2165  1.222E+00  2.21E-02   0.00E+00  1.0455       -0.0246      0.0044     0.0000   -0.0108        0.0286      0.0146     0.0000    0.0066
  3.42  0.3748 -0.14  0.3402  4.207E-01  1.33E-02   0.00E+00  1.0396       -0.0295      0.0074     0.0000   -0.0129        0.0126      0.0257     0.0000    0.0130
  3.42  0.3748 -0.14  0.5074  1.169E-01  4.34E-03   0.00E+00  1.0410       -0.0362      0.0090     0.0000   -0.0169        0.0183      0.0302     0.0000    0.0205
  3.42  0.3748 -0.14  0.7427  2.690E-02  2.95E-03   0.00E+00  1.0191       -0.0633      0.0273     0.0000   -0.0168       -0.0125      0.0951     0.0000    0.0190
  3.42  0.3748 -0.10  0.0259  1.655E+01  3.83E-01   0.00E+00  1.0926       -0.0001      0.0056     0.0000   -0.0112       -0.0050      0.0188     0.0000    0.0017
  3.42  0.3748 -0.10  0.0655  9.240E+00  5.63E-02   0.00E+00  1.0631       -0.0104      0.0015     0.0000   -0.0102       -0.0278      0.0063     0.0000    0.0058
  3.42  0.3748 -0.10  0.1290  3.420E+00  3.70E-02   0.00E+00  1.0487       -0.0180      0.0026     0.0000   -0.0088       -0.0013      0.0087     0.0000    0.0098
  3.42  0.3748 -0.10  0.2165  1.264E+00  1.95E-02   0.00E+00  1.0410       -0.0219      0.0036     0.0000   -0.0103        0.0014      0.0124     0.0000    0.0069
  3.42  0.3748 -0.10  0.3402  4.340E-01  1.21E-02   0.00E+00  1.0318       -0.0290      0.0067     0.0000   -0.0111       -0.0154      0.0225     0.0000    0.0081
  3.42  0.3748 -0.10  0.5074  1.280E-01  4.85E-03   0.00E+00  1.0322       -0.0427      0.0097     0.0000   -0.0152        0.0721      0.0303     0.0000    0.0167
  3.42  0.3748 -0.10  0.7427  2.525E-02  2.32E-03   0.00E+00  1.0150       -0.0675      0.0223     0.0000   -0.0158        0.0350      0.0727     0.0000    0.0165
  3.42  0.3748 -0.06  0.0259  2.175E+01  2.98E-01   0.00E+00  1.0641        0.0036      0.0034     0.0000   -0.0076       -0.0024      0.0099     0.0000    0.0024
  3.42  0.3748 -0.06  0.0655  9.310E+00  7.70E-02   0.00E+00  1.0510       -0.0060      0.0020     0.0000   -0.0081       -0.0144      0.0065     0.0000    0.0058
  3.42  0.3748 -0.06  0.1290  3.401E+00  3.75E-02   0.00E+00  1.0431       -0.0155      0.0027     0.0000   -0.0081       -0.0114      0.0087     0.0000    0.0080
  3.42  0.3748 -0.06  0.2165  1.285E+00  1.88E-02   0.00E+00  1.0359       -0.0169      0.0034     0.0000   -0.0098       -0.0098      0.0117     0.0000    0.0075
  3.42  0.3748 -0.06  0.3402  4.466E-01  1.08E-02   0.00E+00  1.0258       -0.0238      0.0061     0.0000   -0.0099        0.0152      0.0199     0.0000    0.0046
  3.42  0.3748 -0.06  0.5074  1.301E-01  5.12E-03   0.00E+00  1.0226       -0.0261      0.0100     0.0000   -0.0132        0.0197      0.0324     0.0000    0.0124
  3.42  0.3748 -0.06  0.7427  2.153E-02  1.92E-03   0.00E+00  1.0094       -0.0389      0.0218     0.0000   -0.0147       -0.0362      0.0774     0.0000    0.0144
  3.42  0.3748 -0.02  0.0259  2.182E+01  2.87E-01   0.00E+00  1.0508        0.0089      0.0033     0.0000   -0.0054        0.0067      0.0084     0.0000    0.0019
  3.42  0.3748 -0.02  0.0655  8.532E+00  7.71E-02   0.00E+00  1.0426       -0.0066      0.0022     0.0000   -0.0069        0.0140      0.0068     0.0000    0.0057
  3.42  0.3748 -0.02  0.1290  3.164E+00  3.51E-02   0.00E+00  1.0370       -0.0104      0.0026     0.0000   -0.0075       -0.0073      0.0088     0.0000    0.0062
  3.42  0.3748 -0.02  0.2165  1.317E+00  1.87E-02   0.00E+00  1.0306       -0.0112      0.0035     0.0000   -0.0091        0.0000      0.0115     0.0000    0.0079
  3.42  0.3748 -0.02  0.3402  4.249E-01  9.36E-03   0.00E+00  1.0220       -0.0261      0.0056     0.0000   -0.0097       -0.0126      0.0180     0.0000    0.0040
  3.42  0.3748 -0.02  0.5074  1.153E-01  4.74E-03   0.00E+00  1.0134       -0.0281      0.0104     0.0000   -0.0114        0.0542      0.0337     0.0000    0.0086
  3.42  0.3748 -0.02  0.7427  2.533E-02  1.98E-03   0.00E+00  1.0020       -0.0488      0.0208     0.0000   -0.0136        0.2028      0.0576     0.0000    0.0120
  3.42  0.3748  0.02  0.0259  1.700E+01  2.94E-01   0.00E+00  1.0397        0.0046      0.0047     0.0000   -0.0047       -0.0032      0.0107     0.0000    0.0010
  3.42  0.3748  0.02  0.0655  7.125E+00  7.41E-02   0.00E+00  1.0354       -0.0025      0.0025     0.0000   -0.0060        0.0183      0.0079     0.0000    0.0053
  3.42  0.3748  0.02  0.1290  2.939E+00  3.24E-02   0.00E+00  1.0308       -0.0125      0.0027     0.0000   -0.0071       -0.0174      0.0088     0.0000    0.0047
  3.42  0.3748  0.02  0.2165  1.221E+00  1.73E-02   0.00E+00  1.0252       -0.0137      0.0035     0.0000   -0.0085       -0.0052      0.0114     0.0000    0.0082
  3.42  0.3748  0.02  0.3402  4.236E-01  8.91E-03   0.00E+00  1.0183       -0.0180      0.0053     0.0000   -0.0097        0.0186      0.0167     0.0000    0.0053
  3.42  0.3748  0.02  0.5074  1.146E-01  4.61E-03   0.00E+00  1.0059       -0.0314      0.0103     0.0000   -0.0099        0.0259      0.0326     0.0000    0.0057
  3.42  0.3748  0.02  0.7427  2.479E-02  1.83E-03   0.00E+00  0.9946       -0.0836      0.0190     0.0000   -0.0124        0.0720      0.0664     0.0000    0.0101
  3.42  0.3748  0.06  0.0655  6.033E+00  7.15E-02   0.00E+00  1.0295        0.0067      0.0031     0.0000   -0.0051        0.0152      0.0086     0.0000    0.0049
  3.42  0.3748  0.06  0.1290  2.632E+00  3.09E-02   0.00E+00  1.0243       -0.0047      0.0030     0.0000   -0.0066        0.0215      0.0091     0.0000    0.0040
  3.42  0.3748  0.06  0.2165  1.109E+00  1.63E-02   0.00E+00  1.0185       -0.0033      0.0037     0.0000   -0.0075       -0.0003      0.0114     0.0000    0.0058
  3.42  0.3748  0.06  0.3402  4.082E-01  8.48E-03   0.00E+00  1.0132       -0.0130      0.0052     0.0000   -0.0095        0.0295      0.0161     0.0000    0.0069
  3.42  0.3748  0.06  0.5074  1.183E-01  4.78E-03   0.00E+00  0.9986       -0.0086      0.0102     0.0000   -0.0090        0.0690      0.0325     0.0000    0.0042
  3.42  0.3748  0.06  0.7427  2.915E-02  2.06E-03   0.00E+00  0.9872       -0.0301      0.0183     0.0000   -0.0114        0.0508      0.0582     0.0000    0.0083
  3.42  0.3748  0.10  0.1290  2.332E+00  3.21E-02   0.00E+00  1.0183        0.0039      0.0036     0.0000   -0.0062       -0.0005      0.0103     0.0000    0.0049
  3.42  0.3748  0.10  0.2165  1.028E+00  1.61E-02   0.00E+00  1.0135        0.0028      0.0039     0.0000   -0.0070        0.0129      0.0118     0.0000    0.0037
  3.42  0.3748  0.10  0.3402  3.709E-01  8.10E-03   0.00E+00  1.0056       -0.0123      0.0055     0.0000   -0.0086       -0.0217      0.0174     0.0000    0.0069
  3.42  0.3748  0.10  0.5074  1.070E-01  4.46E-03   0.00E+00  0.9926       -0.0142      0.0102     0.0000   -0.0084       -0.0370      0.0323     0.0000    0.0031
  3.42  0.3748  0.10  0.7427  2.744E-02  2.07E-03   0.00E+00  0.9798       -0.0127      0.0196     0.0000   -0.0105        0.1085      0.0579     0.0000    0.0067
  3.42  0.3748  0.14  0.1290  1.997E+00  3.63E-02   0.00E+00  1.0128        0.0121      0.0048     0.0000   -0.0054        0.0094      0.0122     0.0000    0.0046
  3.42  0.3748  0.14  0.2165  8.966E-01  1.62E-02   0.00E+00  1.0084        0.0019      0.0047     0.0000   -0.0070        0.0080      0.0132     0.0000    0.0041
  3.42  0.3748  0.14  0.3402  3.376E-01  7.93E-03   0.00E+00  0.9971       -0.0059      0.0059     0.0000   -0.0074       -0.0236      0.0181     0.0000    0.0052
  3.42  0.3748  0.14  0.5074  9.785E-02  4.34E-03   0.00E+00  0.9865       -0.0248      0.0115     0.0000   -0.0079        0.0280      0.0336     0.0000    0.0026
  3.42  0.3748  0.14  0.7427  2.431E-02  1.84E-03   0.00E+00  0.9728       -0.0696      0.0185     0.0000   -0.0098       -0.0403      0.0646     0.0000    0.0052
  3.42  0.3748  0.18  0.2165  7.807E-01  1.74E-02   0.00E+00  1.0020        0.0101      0.0059     0.0000   -0.0067       -0.0119      0.0157     0.0000    0.0052
  3.42  0.3748  0.18  0.3402  2.886E-01  7.52E-03   0.00E+00  0.9910       -0.0191      0.0068     0.0000   -0.0066        0.0089      0.0194     0.0000    0.0042
  3.42  0.3748  0.18  0.5074  8.895E-02  4.05E-03   0.00E+00  0.9810       -0.0247      0.0120     0.0000   -0.0074        0.0181      0.0353     0.0000    0.0026
  3.42  0.3748  0.18  0.7427  2.769E-02  2.24E-03   0.00E+00  0.9660        0.0116      0.0199     0.0000   -0.0091       -0.0066      0.0648     0.0000    0.0040
  3.42  0.3748  0.22  0.3402  2.316E-01  7.21E-03   0.00E+00  0.9853       -0.0260      0.0085     0.0000   -0.0063        0.0081      0.0224     0.0000    0.0039
  3.42  0.3748  0.22  0.5074  7.640E-02  3.59E-03   0.00E+00  0.9747       -0.0452      0.0121     0.0000   -0.0070       -0.0528      0.0359     0.0000    0.0026
  3.42  0.3748  0.22  0.7427  2.366E-02  2.11E-03   0.00E+00  0.9586       -0.0507      0.0249     0.0000   -0.0086        0.1503      0.0635     0.0000    0.0027
  3.42  0.3748  0.26  0.5074  6.820E-02  3.50E-03   0.00E+00  0.9683       -0.0130      0.0136     0.0000   -0.0067        0.0555      0.0378     0.0000    0.0017
  3.42  0.3748  0.26  0.7427  2.265E-02  2.24E-03   0.00E+00  0.9508       -0.0434      0.0255     0.0000   -0.0082       -0.0165      0.0812     0.0000    0.0010
  3.42  0.4134 -0.66  0.1290  9.819E-02  1.61E-02   0.00E+00  0.9425       -0.0603      0.0394     0.0000   -0.0065       -0.0955      0.1146     0.0000    0.0047
  3.42  0.4134 -0.66  0.2165  2.537E-02  3.40E-03   0.00E+00  0.8829        0.0020      0.0425     0.0000   -0.0070        0.2177      0.1043     0.0000    0.0054
  3.42  0.4134 -0.62  0.2165  5.531E-02  4.46E-03   0.00E+00  0.9324        0.0053      0.0241     0.0000   -0.0079        0.0310      0.0697     0.0000    0.0060
  3.42  0.4134 -0.62  0.3402  1.586E-02  2.26E-03   0.00E+00  0.7792       -0.0090      0.0400     0.0000   -0.0087        0.0077      0.1257     0.0000    0.0078
  3.42  0.4134 -0.58  0.1290  1.402E-01  1.38E-02   0.00E+00  1.0114       -0.0583      0.0280     0.0000   -0.0132        0.1257      0.0656     0.0000    0.0143
  3.42  0.4134 -0.58  0.2165  6.632E-02  4.45E-03   0.00E+00  0.9632       -0.0208      0.0192     0.0000   -0.0102        0.0495      0.0561     0.0000    0.0098
  3.42  0.4134 -0.58  0.3402  2.809E-02  2.33E-03   0.00E+00  0.9048        0.0153      0.0235     0.0000   -0.0099        0.0466      0.0687     0.0000    0.0087
  3.42  0.4134 -0.54  0.1290  1.879E-01  1.23E-02   0.00E+00  1.0581       -0.0842      0.0190     0.0000   -0.0234        0.1091      0.0519     0.0000    0.0354
  3.42  0.4134 -0.54  0.2165  9.529E-02  5.19E-03   0.00E+00  0.9823        0.0082      0.0153     0.0000   -0.0112        0.0266      0.0465     0.0000    0.0094
  3.42  0.4134 -0.54  0.3402  3.363E-02  2.41E-03   0.00E+00  0.9430       -0.0069      0.0190     0.0000   -0.0114       -0.0563      0.0590     0.0000    0.0104
  3.42  0.4134 -0.50  0.1290  2.350E-01  1.09E-02   0.00E+00  1.1057       -0.0411      0.0134     0.0000   -0.0334        0.0598      0.0381     0.0000    0.0498
  3.42  0.4134 -0.50  0.2165  1.234E-01  5.58E-03   0.00E+00  1.0021       -0.0014      0.0127     0.0000   -0.0146        0.0451      0.0368     0.0000    0.0166
  3.42  0.4134 -0.50  0.3402  4.956E-02  2.75E-03   0.00E+00  0.9718        0.0204      0.0154     0.0000   -0.0149        0.0402      0.0458     0.0000    0.0171
  3.42  0.4134 -0.50  0.5074  1.645E-02  1.54E-03   0.00E+00  0.8780        0.0311      0.0267     0.0000   -0.0138        0.0968      0.0768     0.0000    0.0157
  3.42  0.4134 -0.46  0.0655  1.269E-01  2.86E-02   0.00E+00  1.3866       -0.0148      0.0686     0.0000   -0.0155       -0.1494      0.1915     0.0000   -0.0269
  3.42  0.4134 -0.46  0.1290  2.900E-01  1.12E-02   0.00E+00  1.0775       -0.0125      0.0111     0.0000   -0.0209        0.0231      0.0307     0.0000    0.0100
  3.42  0.4134 -0.46  0.2165  1.609E-01  6.03E-03   0.00E+00  1.0354       -0.0313      0.0104     0.0000   -0.0234       -0.0001      0.0308     0.0000    0.0369
  3.42  0.4134 -0.46  0.3402  6.250E-02  2.89E-03   0.00E+00  0.9892       -0.0054      0.0130     0.0000   -0.0164        0.0219      0.0385     0.0000    0.0170
  3.42  0.4134 -0.46  0.5074  1.859E-02  1.36E-03   0.00E+00  0.9360        0.0295      0.0193     0.0000   -0.0161       -0.0536      0.0586     0.0000    0.0180
  3.42  0.4134 -0.42  0.0655  2.001E-01  2.28E-02   0.00E+00  1.2888       -0.0515      0.0330     0.0000   -0.0141        0.0534      0.0918     0.0000   -0.0344
  3.42  0.4134 -0.42  0.1290  3.692E-01  1.18E-02   0.00E+00  1.0579        0.0046      0.0087     0.0000   -0.0143       -0.0155      0.0268     0.0000   -0.0017
  3.42  0.4134 -0.42  0.2165  2.114E-01  6.58E-03   0.00E+00  1.0366       -0.0202      0.0090     0.0000   -0.0212        0.0894      0.0263     0.0000    0.0245
  3.42  0.4134 -0.42  0.3402  7.131E-02  2.89E-03   0.00E+00  0.9954       -0.0204      0.0114     0.0000   -0.0153        0.0432      0.0345     0.0000    0.0117
  3.42  0.4134 -0.42  0.5074  2.314E-02  1.39E-03   0.00E+00  0.9656        0.0546      0.0165     0.0000   -0.0182        0.0112      0.0486     0.0000    0.0203
  3.42  0.4134 -0.38  0.0655  2.598E-01  1.82E-02   0.00E+00  1.2105       -0.0177      0.0209     0.0000   -0.0165        0.0812      0.0575     0.0000   -0.0129
  3.42  0.4134 -0.38  0.1290  5.019E-01  1.32E-02   0.00E+00  1.0440       -0.0059      0.0070     0.0000   -0.0119       -0.0445      0.0219     0.0000   -0.0021
  3.42  0.4134 -0.38  0.2165  2.424E-01  7.15E-03   0.00E+00  1.0281       -0.0203      0.0083     0.0000   -0.0170        0.0386      0.0246     0.0000    0.0112
  3.42  0.4134 -0.38  0.3402  8.886E-02  3.18E-03   0.00E+00  1.0072       -0.0294      0.0101     0.0000   -0.0174        0.0422      0.0298     0.0000    0.0164
  3.42  0.4134 -0.38  0.5074  2.627E-02  1.41E-03   0.00E+00  0.9886        0.0100      0.0156     0.0000   -0.0211        0.0840      0.0434     0.0000    0.0252
  3.42  0.4134 -0.34  0.0655  3.904E-01  1.98E-02   0.00E+00  1.1658        0.0085      0.0146     0.0000   -0.0228        0.0416      0.0419     0.0000    0.0211
  3.42  0.4134 -0.34  0.1290  6.543E-01  1.90E-02   0.00E+00  1.0339       -0.0010      0.0081     0.0000   -0.0116        0.0177      0.0245     0.0000    0.0001
  3.42  0.4134 -0.34  0.2165  2.793E-01  1.30E-02   0.00E+00  1.0237       -0.0271      0.0130     0.0000   -0.0150        0.0383      0.0388     0.0000    0.0064
  3.42  0.4134 -0.34  0.3402  1.078E-01  5.05E-03   0.00E+00  1.0236       -0.0326      0.0131     0.0000   -0.0219       -0.0101      0.0397     0.0000    0.0278
  3.42  0.4134 -0.34  0.5074  2.982E-02  1.57E-03   0.00E+00  1.0096       -0.0036      0.0156     0.0000   -0.0249        0.1127      0.0451     0.0000    0.0332
  3.42  0.4134 -0.30  0.0655  6.663E-01  3.78E-02   0.00E+00  1.1370       -0.0012      0.0156     0.0000   -0.0287       -0.0037      0.0478     0.0000    0.0388
  3.42  0.4134 -0.30  0.1290  9.018E-01  4.39E-02   0.00E+00  1.0280       -0.0063      0.0144     0.0000   -0.0119        0.0942      0.0404     0.0000    0.0037
  3.42  0.4134 -0.30  0.2165  3.623E-01  1.63E-02   0.00E+00  1.0209       -0.0071      0.0130     0.0000   -0.0140        0.0758      0.0372     0.0000    0.0052
  3.42  0.4134 -0.30  0.3402  1.265E-01  8.33E-03   0.00E+00  1.0309       -0.0133      0.0197     0.0000   -0.0235        0.1225      0.0539     0.0000    0.0308
  3.42  0.4134 -0.30  0.5074  4.171E-02  2.25E-03   0.00E+00  1.0254        0.0386      0.0155     0.0000   -0.0279        0.1321      0.0437     0.0000    0.0390
  3.42  0.4134 -0.26  0.0655  1.220E+00  7.07E-02   0.00E+00  1.0946        0.0186      0.0167     0.0000   -0.0264        0.0131      0.0507     0.0000    0.0251
  3.42  0.4134 -0.26  0.1290  9.948E-01  2.06E-02   0.00E+00  1.0250        0.0012      0.0060     0.0000   -0.0123        0.0495      0.0177     0.0000    0.0071
  3.42  0.4134 -0.26  0.2165  4.337E-01  8.91E-03   0.00E+00  1.0190       -0.0134      0.0059     0.0000   -0.0136        0.0537      0.0169     0.0000    0.0052
  3.42  0.4134 -0.26  0.3402  1.469E-01  5.49E-03   0.00E+00  1.0293       -0.0323      0.0109     0.0000   -0.0223        0.0488      0.0310     0.0000    0.0264
  3.42  0.4134 -0.26  0.5074  5.003E-02  3.14E-03   0.00E+00  1.0310       -0.0279      0.0177     0.0000   -0.0282        0.1098      0.0556     0.0000    0.0377
  3.42  0.4134 -0.26  0.7427  9.135E-03  8.01E-04   0.00E+00  0.9720       -0.0263      0.0250     0.0000   -0.0240        0.0782      0.0798     0.0000    0.0310
  3.42  0.4134 -0.22  0.0655  1.921E+00  3.71E-02   0.00E+00  1.0596       -0.0069      0.0055     0.0000   -0.0205       -0.0083      0.0163     0.0000    0.0112
  3.42  0.4134 -0.22  0.1290  1.289E+00  1.65E-02   0.00E+00  1.0225       -0.0128      0.0037     0.0000   -0.0124        0.0205      0.0108     0.0000    0.0088
  3.42  0.4134 -0.22  0.2165  4.994E-01  7.75E-03   0.00E+00  1.0167       -0.0253      0.0044     0.0000   -0.0134       -0.0007      0.0129     0.0000    0.0056
  3.42  0.4134 -0.22  0.3402  1.700E-01  4.26E-03   0.00E+00  1.0251       -0.0281      0.0073     0.0000   -0.0208        0.0447      0.0207     0.0000    0.0220
  3.42  0.4134 -0.22  0.5074  4.012E-02  2.79E-03   0.00E+00  1.0304       -0.0243      0.0199     0.0000   -0.0271        0.0345      0.0608     0.0000    0.0331
  3.42  0.4134 -0.22  0.7427  1.034E-02  8.92E-04   0.00E+00  0.9914       -0.0864      0.0247     0.0000   -0.0255        0.0547      0.0687     0.0000    0.0322
  3.42  0.4134 -0.18  0.0655  3.002E+00  3.56E-02   0.00E+00  1.0386       -0.0118      0.0034     0.0000   -0.0160       -0.0034      0.0098     0.0000    0.0057
  3.42  0.4134 -0.18  0.1290  1.486E+00  1.71E-02   0.00E+00  1.0200       -0.0104      0.0033     0.0000   -0.0120       -0.0001      0.0096     0.0000    0.0087
  3.42  0.4134 -0.18  0.2165  5.436E-01  8.47E-03   0.00E+00  1.0147       -0.0184      0.0045     0.0000   -0.0134        0.0185      0.0127     0.0000    0.0060
  3.42  0.4134 -0.18  0.3402  1.917E-01  4.02E-03   0.00E+00  1.0214       -0.0174      0.0060     0.0000   -0.0197        0.0164      0.0172     0.0000    0.0191
  3.42  0.4134 -0.18  0.5074  4.488E-02  2.40E-03   0.00E+00  1.0275       -0.0671      0.0147     0.0000   -0.0258       -0.0429      0.0426     0.0000    0.0290
  3.42  0.4134 -0.18  0.7427  1.046E-02  9.30E-04   0.00E+00  1.0013       -0.0420      0.0271     0.0000   -0.0260        0.0695      0.0724     0.0000    0.0313
  3.42  0.4134 -0.14  0.0259  3.680E+00  2.66E-01   0.00E+00  1.0669        0.0125      0.0201     0.0000   -0.0171       -0.0560      0.0560     0.0000   -0.0049
  3.42  0.4134 -0.14  0.0655  4.123E+00  4.24E-02   0.00E+00  1.0268       -0.0172      0.0029     0.0000   -0.0129       -0.0090      0.0084     0.0000    0.0039
  3.42  0.4134 -0.14  0.1290  1.643E+00  2.17E-02   0.00E+00  1.0162       -0.0152      0.0038     0.0000   -0.0113        0.0039      0.0108     0.0000    0.0078
  3.42  0.4134 -0.14  0.2165  5.890E-01  1.06E-02   0.00E+00  1.0124       -0.0191      0.0053     0.0000   -0.0134        0.0238      0.0145     0.0000    0.0063
  3.42  0.4134 -0.14  0.3402  1.992E-01  4.09E-03   0.00E+00  1.0172       -0.0463      0.0058     0.0000   -0.0187       -0.0151      0.0172     0.0000    0.0172
  3.42  0.4134 -0.14  0.5074  6.272E-02  2.42E-03   0.00E+00  1.0242       -0.0497      0.0115     0.0000   -0.0246        0.0629      0.0327     0.0000    0.0264
  3.42  0.4134 -0.14  0.7427  1.072E-02  1.04E-03   0.00E+00  1.0049        0.0058      0.0289     0.0000   -0.0256        0.0834      0.0783     0.0000    0.0288
  3.42  0.4134 -0.10  0.0259  8.073E+00  2.00E-01   0.00E+00  1.0321       -0.0077      0.0075     0.0000   -0.0128       -0.0243      0.0202     0.0000    0.0022
  3.42  0.4134 -0.10  0.0655  4.454E+00  4.50E-02   0.00E+00  1.0192       -0.0095      0.0029     0.0000   -0.0108       -0.0247      0.0083     0.0000    0.0032
  3.42  0.4134 -0.10  0.1290  1.661E+00  2.02E-02   0.00E+00  1.0131       -0.0198      0.0036     0.0000   -0.0106        0.0079      0.0100     0.0000    0.0067
  3.42  0.4134 -0.10  0.2165  6.245E-01  1.08E-02   0.00E+00  1.0101       -0.0215      0.0048     0.0000   -0.0133       -0.0185      0.0141     0.0000    0.0065
  3.42  0.4134 -0.10  0.3402  2.156E-01  4.62E-03   0.00E+00  1.0129       -0.0351      0.0062     0.0000   -0.0178        0.0077      0.0177     0.0000    0.0154
  3.42  0.4134 -0.10  0.5074  5.961E-02  2.08E-03   0.00E+00  1.0193       -0.0373      0.0107     0.0000   -0.0234        0.0717      0.0284     0.0000    0.0245
  3.42  0.4134 -0.10  0.7427  1.411E-02  1.24E-03   0.00E+00  1.0036       -0.0873      0.0265     0.0000   -0.0247       -0.0017      0.0740     0.0000    0.0256
  3.42  0.4134 -0.06  0.0259  1.060E+01  1.61E-01   0.00E+00  1.0202       -0.0006      0.0047     0.0000   -0.0093        0.0066      0.0109     0.0000    0.0017
  3.42  0.4134 -0.06  0.0655  4.640E+00  3.74E-02   0.00E+00  1.0135       -0.0084      0.0024     0.0000   -0.0093       -0.0026      0.0064     0.0000    0.0028
  3.42  0.4134 -0.06  0.1290  1.637E+00  1.74E-02   0.00E+00  1.0094       -0.0223      0.0031     0.0000   -0.0101       -0.0005      0.0084     0.0000    0.0056
  3.42  0.4134 -0.06  0.2165  6.052E-01  9.44E-03   0.00E+00  1.0069       -0.0274      0.0044     0.0000   -0.0130       -0.0221      0.0129     0.0000    0.0067
  3.42  0.4134 -0.06  0.3402  2.101E-01  4.77E-03   0.00E+00  1.0070       -0.0185      0.0069     0.0000   -0.0164        0.0395      0.0185     0.0000    0.0122
  3.42  0.4134 -0.06  0.5074  5.900E-02  1.93E-03   0.00E+00  1.0125       -0.0233      0.0099     0.0000   -0.0218        0.0221      0.0269     0.0000    0.0219
  3.42  0.4134 -0.06  0.7427  1.154E-02  1.10E-03   0.00E+00  0.9996       -0.0714      0.0303     0.0000   -0.0234        0.0352      0.0806     0.0000    0.0222
  3.42  0.4134 -0.02  0.0259  1.095E+01  1.45E-01   0.00E+00  1.0143        0.0136      0.0041     0.0000   -0.0069        0.0063      0.0083     0.0000    0.0007
  3.42  0.4134 -0.02  0.0655  4.364E+00  3.56E-02   0.00E+00  1.0089       -0.0017      0.0025     0.0000   -0.0082        0.0117      0.0062     0.0000    0.0027
  3.42  0.4134 -0.02  0.1290  1.546E+00  1.51E-02   0.00E+00  1.0062       -0.0149      0.0027     0.0000   -0.0098       -0.0201      0.0079     0.0000    0.0047
  3.42  0.4134 -0.02  0.2165  6.216E-01  8.74E-03   0.00E+00  1.0034       -0.0229      0.0042     0.0000   -0.0126       -0.0188      0.0114     0.0000    0.0067
  3.42  0.4134 -0.02  0.3402  2.039E-01  4.66E-03   0.00E+00  0.9995       -0.0321      0.0070     0.0000   -0.0145        0.0140      0.0188     0.0000    0.0072
  3.42  0.4134 -0.02  0.5074  6.324E-02  1.93E-03   0.00E+00  1.0034       -0.0228      0.0094     0.0000   -0.0195        0.0252      0.0249     0.0000    0.0175
  3.42  0.4134 -0.02  0.7427  1.326E-02  1.18E-03   0.00E+00  0.9934       -0.0836      0.0283     0.0000   -0.0219        0.0727      0.0721     0.0000    0.0188
  3.42  0.4134  0.02  0.0655  3.604E+00  3.34E-02   0.00E+00  1.0050       -0.0013      0.0028     0.0000   -0.0075        0.0179      0.0071     0.0000    0.0027
  3.42  0.4134  0.02  0.1290  1.483E+00  1.42E-02   0.00E+00  1.0028       -0.0123      0.0029     0.0000   -0.0096       -0.0002      0.0077     0.0000    0.0038
  3.42  0.4134  0.02  0.2165  6.077E-01  8.05E-03   0.00E+00  0.9996       -0.0105      0.0040     0.0000   -0.0121        0.0100      0.0106     0.0000    0.0066
  3.42  0.4134  0.02  0.3402  2.102E-01  4.67E-03   0.00E+00  0.9939       -0.0185      0.0068     0.0000   -0.0134        0.0281      0.0176     0.0000    0.0038
  3.42  0.4134  0.02  0.5074  5.909E-02  1.80E-03   0.00E+00  0.9931       -0.0328      0.0094     0.0000   -0.0168        0.0524      0.0244     0.0000    0.0119
  3.42  0.4134  0.02  0.7427  1.563E-02  1.37E-03   0.00E+00  0.9857       -0.0387      0.0280     0.0000   -0.0203        0.0371      0.0716     0.0000    0.0154
  3.42  0.4134  0.06  0.0655  3.187E+00  3.67E-02   0.00E+00  1.0015        0.0096      0.0037     0.0000   -0.0070        0.0128      0.0083     0.0000    0.0029
  3.42  0.4134  0.06  0.1290  1.367E+00  1.44E-02   0.00E+00  0.9987        0.0036      0.0033     0.0000   -0.0095        0.0181      0.0081     0.0000    0.0031
  3.42  0.4134  0.06  0.2165  5.722E-01  7.71E-03   0.00E+00  0.9956        0.0008      0.0041     0.0000   -0.0116        0.0228      0.0104     0.0000    0.0065
  3.42  0.4134  0.06  0.3402  2.028E-01  4.52E-03   0.00E+00  0.9906       -0.0096      0.0067     0.0000   -0.0133       -0.0051      0.0182     0.0000    0.0038
  3.42  0.4134  0.06  0.5074  5.703E-02  1.77E-03   0.00E+00  0.9837       -0.0350      0.0096     0.0000   -0.0146        0.0355      0.0249     0.0000    0.0072
  3.42  0.4134  0.10  0.1290  1.194E+00  1.54E-02   0.00E+00  0.9938        0.0088      0.0041     0.0000   -0.0091        0.0203      0.0092     0.0000    0.0026
  3.42  0.4134  0.10  0.2165  5.324E-01  7.73E-03   0.00E+00  0.9912        0.0060      0.0045     0.0000   -0.0110        0.0070      0.0111     0.0000    0.0057
  3.42  0.4134  0.10  0.3402  1.792E-01  4.36E-03   0.00E+00  0.9869       -0.0097      0.0076     0.0000   -0.0134        0.0174      0.0188     0.0000    0.0053
  3.42  0.4134  0.10  0.5074  6.072E-02  1.93E-03   0.00E+00  0.9759       -0.0117      0.0098     0.0000   -0.0130        0.0158      0.0251     0.0000    0.0041
  3.42  0.4134  0.10  0.7427  1.343E-02  1.20E-03   0.00E+00  0.9679       -0.0478      0.0264     0.0000   -0.0176       -0.0423      0.0776     0.0000    0.0097
  3.42  0.4134  0.14  0.2165  4.525E-01  7.86E-03   0.00E+00  0.9858        0.0029      0.0056     0.0000   -0.0102        0.0097      0.0128     0.0000    0.0028
  3.42  0.4134  0.14  0.3402  1.645E-01  4.26E-03   0.00E+00  0.9816       -0.0125      0.0082     0.0000   -0.0129        0.0059      0.0201     0.0000    0.0066
  3.42  0.4134  0.14  0.5074  5.566E-02  1.85E-03   0.00E+00  0.9691       -0.0277      0.0106     0.0000   -0.0120        0.0609      0.0244     0.0000    0.0022
  3.42  0.4134  0.14  0.7427  1.334E-02  1.39E-03   0.00E+00  0.9586        0.0480      0.0293     0.0000   -0.0167        0.1435      0.0699     0.0000    0.0071
  3.42  0.4134  0.18  0.0049  3.155E+00  2.29E-01   0.00E+00  0.9916       -0.0240      0.0247     0.0000   -0.0018       -0.0051      0.0383     0.0000    0.0002
  3.42  0.4134  0.18  0.3402  1.477E-01  4.32E-03   0.00E+00  0.9740       -0.0063      0.0094     0.0000   -0.0116       -0.0346      0.0221     0.0000    0.0054
  3.42  0.4134  0.18  0.5074  4.844E-02  1.68E-03   0.00E+00  0.9626       -0.0439      0.0112     0.0000   -0.0113       -0.0059      0.0277     0.0000    0.0011
  3.42  0.4134  0.22  0.0049  3.095E+00  1.71E-01   0.00E+00  0.9876        0.0103      0.0168     0.0000   -0.0014       -0.0200      0.0333     0.0000    0.0001
  3.42  0.4134  0.22  0.5074  4.688E-02  1.85E-03   0.00E+00  0.9562       -0.0135      0.0123     0.0000   -0.0107       -0.0354      0.0297     0.0000    0.0005
  3.42  0.4134  0.26  0.0049  1.636E+00  8.12E-02   0.00E+00  0.9819        0.0132      0.0149     0.0000   -0.0017        0.0257      0.0324     0.0000    0.0001
  3.42  0.4134  0.30  0.0049  1.217E+00  5.76E-02   0.00E+00  0.9767       -0.0233      0.0151     0.0000   -0.0015       -0.0214      0.0348     0.0000    0.0001
  3.42  0.4134  0.34  0.0049  8.150E-01  3.87E-02   0.00E+00  0.9734       -0.0354      0.0145     0.0000   -0.0015       -0.1185      0.0369     0.0000    0.0000
  3.42  0.4134  0.38  0.0049  8.848E-01  4.79E-02   0.00E+00  0.9665       -0.0119      0.0169     0.0000   -0.0015       -0.0372      0.0423     0.0000    0.0002
  3.42  0.4134  0.42  0.0049  5.735E-01  3.06E-02   0.00E+00  0.9594        0.0286      0.0149     0.0000   -0.0014       -0.0807      0.0424     0.0000    0.0001
  3.42  0.4134  0.42  0.0259  4.189E-01  3.14E-02   0.00E+00  0.9591       -0.0564      0.0273     0.0000   -0.0031       -0.1278      0.0507     0.0000    0.0006
  3.42  0.4134  0.46  0.0049  4.576E-01  2.84E-02   0.00E+00  0.9537        0.0478      0.0172     0.0000   -0.0013        0.0238      0.0465     0.0000    0.0002
  3.42  0.4134  0.50  0.0049  3.205E-01  2.64E-02   0.00E+00  0.9482       -0.0012      0.0249     0.0000   -0.0012       -0.0176      0.0648     0.0000    0.0002
  3.42  0.4134  0.54  0.0049  2.038E-01  2.67E-02   0.00E+00  0.9431        0.0138      0.0350     0.0000   -0.0012       -0.0565      0.1176     0.0000    0.0002
  3.42  0.4134  0.54  0.0259  1.702E-01  1.82E-02   0.00E+00  0.9419        0.0266      0.0315     0.0000   -0.0029        0.0358      0.0713     0.0000    0.0006
  3.42  0.4134  0.58  0.0049  2.406E-01  2.65E-02   0.00E+00  0.9380        0.0078      0.0315     0.0000   -0.0012       -0.0276      0.0889     0.0000    0.0002
  3.42  0.4134  0.58  0.0259  2.148E-01  2.08E-02   0.00E+00  0.9361       -0.0094      0.0308     0.0000   -0.0029        0.0032      0.0705     0.0000    0.0007
  3.42  0.4134  0.62  0.0049  2.332E-01  2.49E-02   0.00E+00  0.9307        0.0348      0.0318     0.0000   -0.0012        0.1837      0.0696     0.0000    0.0002
  3.42  0.4134  0.62  0.0259  1.607E-01  1.62E-02   0.00E+00  0.9311       -0.0050      0.0307     0.0000   -0.0030       -0.1389      0.0728     0.0000    0.0004
  3.42  0.4134  0.66  0.0049  1.420E-01  1.93E-02   0.00E+00  0.9255       -0.0093      0.0428     0.0000   -0.0012        0.1843      0.0984     0.0000    0.0002
  3.42  0.4134  0.66  0.0259  1.241E-01  1.82E-02   0.00E+00  0.9252        0.0540      0.0422     0.0000   -0.0034       -0.2552      0.1103     0.0000   -0.0001
  3.42  0.4537 -0.62  0.1290  1.473E-01  4.65E-02   0.00E+00  0.9507       -0.1814      0.0561     0.0000   -0.0108        0.1093      0.1081     0.0000    0.0092
  3.42  0.4537 -0.62  0.2165  3.548E-02  4.91E-03   0.00E+00  0.8544       -0.1598      0.0418     0.0000   -0.0100        0.2130      0.0888     0.0000    0.0084
  3.42  0.4537 -0.58  0.1290  2.554E-01  4.21E-02   0.00E+00  0.9804       -0.2301      0.0226     0.0000   -0.0127        0.2928      0.0365     0.0000    0.0098
  3.42  0.4537 -0.58  0.2165  4.394E-02  3.61E-03   0.00E+00  0.9177       -0.0458      0.0286     0.0000   -0.0107        0.0850      0.0720     0.0000    0.0087
  3.42  0.4537 -0.54  0.1290  2.020E-01  1.78E-02   0.00E+00  1.0050       -0.1285      0.0234     0.0000   -0.0166        0.1567      0.0534     0.0000    0.0186
  3.42  0.4537 -0.54  0.2165  6.262E-02  3.77E-03   0.00E+00  0.9482        0.0053      0.0193     0.0000   -0.0127        0.0236      0.0519     0.0000    0.0114
  3.42  0.4537 -0.54  0.3402  2.506E-02  2.38E-03   0.00E+00  0.8465       -0.0275      0.0287     0.0000   -0.0131        0.0283      0.0791     0.0000    0.0125
  3.42  0.4537 -0.50  0.1290  1.926E-01  1.08E-02   0.00E+00  1.0477       -0.0996      0.0166     0.0000   -0.0292        0.1453      0.0407     0.0000    0.0456
  3.42  0.4537 -0.50  0.2165  8.144E-02  3.97E-03   0.00E+00  0.9610       -0.0221      0.0150     0.0000   -0.0120        0.0066      0.0428     0.0000    0.0079
  3.42  0.4537 -0.50  0.3402  3.418E-02  2.27E-03   0.00E+00  0.9156       -0.0363      0.0207     0.0000   -0.0142        0.0976      0.0584     0.0000    0.0132
  3.42  0.4537 -0.46  0.1290  2.201E-01  8.84E-03   0.00E+00  1.0455       -0.0176      0.0134     0.0000   -0.0256        0.1212      0.0337     0.0000    0.0278
  3.42  0.4537 -0.46  0.2165  9.862E-02  4.07E-03   0.00E+00  0.9808       -0.0081      0.0125     0.0000   -0.0167        0.0211      0.0346     0.0000    0.0191
  3.42  0.4537 -0.46  0.3402  4.149E-02  2.20E-03   0.00E+00  0.9496       -0.0243      0.0164     0.0000   -0.0178        0.0349      0.0451     0.0000    0.0196
  3.42  0.4537 -0.42  0.0655  1.273E-01  1.55E-02   0.00E+00  1.2412       -0.0860      0.0349     0.0000   -0.0229       -0.0177      0.0882     0.0000   -0.0298
  3.42  0.4537 -0.42  0.1290  2.602E-01  8.67E-03   0.00E+00  1.0223       -0.0034      0.0108     0.0000   -0.0166        0.0589      0.0295     0.0000    0.0059
  3.42  0.4537 -0.42  0.2165  1.253E-01  4.29E-03   0.00E+00  1.0048       -0.0018      0.0104     0.0000   -0.0237        0.0055      0.0290     0.0000    0.0332
  3.42  0.4537 -0.42  0.3402  4.514E-02  2.10E-03   0.00E+00  0.9657        0.0107      0.0138     0.0000   -0.0181       -0.0491      0.0384     0.0000    0.0167
  3.42  0.4537 -0.38  0.0655  1.999E-01  1.38E-02   0.00E+00  1.1428       -0.0061      0.0239     0.0000   -0.0174        0.0761      0.0590     0.0000   -0.0235
  3.42  0.4537 -0.38  0.1290  3.243E-01  8.85E-03   0.00E+00  1.0078       -0.0163      0.0083     0.0000   -0.0132        0.0134      0.0233     0.0000    0.0003
  3.42  0.4537 -0.38  0.2165  1.577E-01  4.55E-03   0.00E+00  0.9995       -0.0054      0.0090     0.0000   -0.0195        0.0164      0.0251     0.0000    0.0184
  3.42  0.4537 -0.38  0.3402  5.594E-02  2.18E-03   0.00E+00  0.9710       -0.0026      0.0122     0.0000   -0.0165        0.0268      0.0340     0.0000    0.0106
  3.42  0.4537 -0.38  0.5074  1.673E-02  1.23E-03   0.00E+00  0.9261        0.0311      0.0246     0.0000   -0.0222        0.2377      0.0591     0.0000    0.0246
  3.42  0.4537 -0.34  0.0655  2.791E-01  1.29E-02   0.00E+00  1.0800        0.0113      0.0143     0.0000   -0.0156        0.0023      0.0410     0.0000   -0.0032
  3.42  0.4537 -0.34  0.1290  4.110E-01  9.43E-03   0.00E+00  0.9977       -0.0018      0.0070     0.0000   -0.0119       -0.0147      0.0193     0.0000   -0.0009
  3.42  0.4537 -0.34  0.2165  1.883E-01  4.85E-03   0.00E+00  0.9944       -0.0214      0.0081     0.0000   -0.0164        0.0057      0.0218     0.0000    0.0098
  3.42  0.4537 -0.34  0.3402  6.457E-02  2.23E-03   0.00E+00  0.9811       -0.0399      0.0110     0.0000   -0.0184        0.0110      0.0299     0.0000    0.0149
  3.42  0.4537 -0.34  0.5074  1.969E-02  1.19E-03   0.00E+00  0.9611       -0.0016      0.0197     0.0000   -0.0239        0.1048      0.0529     0.0000    0.0265
  3.42  0.4537 -0.30  0.0655  4.740E-01  1.56E-02   0.00E+00  1.0476        0.0099      0.0098     0.0000   -0.0174       -0.0247      0.0270     0.0000    0.0133
  3.42  0.4537 -0.30  0.1290  5.384E-01  1.20E-02   0.00E+00  0.9922       -0.0087      0.0069     0.0000   -0.0113       -0.0140      0.0191     0.0000    0.0006
  3.42  0.4537 -0.30  0.2165  2.278E-01  6.59E-03   0.00E+00  0.9913       -0.0257      0.0091     0.0000   -0.0149       -0.0283      0.0247     0.0000    0.0066
  3.42  0.4537 -0.30  0.3402  8.251E-02  2.83E-03   0.00E+00  0.9963        0.0066      0.0112     0.0000   -0.0231        0.0688      0.0293     0.0000    0.0264
  3.42  0.4537 -0.30  0.5074  2.241E-02  1.15E-03   0.00E+00  0.9841        0.0462      0.0166     0.0000   -0.0267        0.1671      0.0404     0.0000    0.0318
  3.42  0.4537 -0.26  0.0655  8.426E-01  2.57E-02   0.00E+00  1.0252       -0.0183      0.0097     0.0000   -0.0181        0.0270      0.0254     0.0000    0.0142
  3.42  0.4537 -0.26  0.1290  6.595E-01  2.22E-02   0.00E+00  0.9900       -0.0099      0.0105     0.0000   -0.0113       -0.0166      0.0281     0.0000    0.0030
  3.42  0.4537 -0.26  0.2165  2.726E-01  1.20E-02   0.00E+00  0.9893       -0.0001      0.0139     0.0000   -0.0142       -0.0402      0.0366     0.0000    0.0056
  3.42  0.4537 -0.26  0.3402  1.014E-01  4.06E-03   0.00E+00  1.0051       -0.0355      0.0130     0.0000   -0.0255        0.0343      0.0342     0.0000    0.0312
  3.42  0.4537 -0.26  0.5074  2.677E-02  1.24E-03   0.00E+00  1.0028        0.0329      0.0146     0.0000   -0.0304        0.0761      0.0387     0.0000    0.0393
  3.42  0.4537 -0.22  0.0655  1.394E+00  5.89E-02   0.00E+00  1.0080       -0.0060      0.0134     0.0000   -0.0161       -0.0130      0.0373     0.0000    0.0078
  3.42  0.4537 -0.22  0.1290  7.034E-01  1.93E-02   0.00E+00  0.9888       -0.0244      0.0086     0.0000   -0.0114       -0.0030      0.0233     0.0000    0.0048
  3.42  0.4537 -0.22  0.2165  2.852E-01  9.18E-03   0.00E+00  0.9880       -0.0300      0.0102     0.0000   -0.0140       -0.0025      0.0272     0.0000    0.0054
  3.42  0.4537 -0.22  0.3402  1.013E-01  4.95E-03   0.00E+00  1.0038       -0.0081      0.0152     0.0000   -0.0245       -0.0409      0.0404     0.0000    0.0274
  3.42  0.4537 -0.22  0.5074  3.104E-02  1.47E-03   0.00E+00  1.0157        0.0228      0.0151     0.0000   -0.0330        0.0876      0.0392     0.0000    0.0440
  3.42  0.4537 -0.18  0.0655  1.753E+00  3.56E-02   0.00E+00  0.9980       -0.0047      0.0066     0.0000   -0.0136        0.0456      0.0170     0.0000    0.0044
  3.42  0.4537 -0.18  0.1290  8.377E-01  1.21E-02   0.00E+00  0.9874       -0.0278      0.0045     0.0000   -0.0113       -0.0034      0.0121     0.0000    0.0056
  3.42  0.4537 -0.18  0.2165  3.325E-01  6.73E-03   0.00E+00  0.9865       -0.0214      0.0064     0.0000   -0.0140       -0.0448      0.0171     0.0000    0.0055
  3.42  0.4537 -0.18  0.3402  1.101E-01  4.52E-03   0.00E+00  1.0009       -0.0311      0.0124     0.0000   -0.0230       -0.0590      0.0343     0.0000    0.0231
  3.42  0.4537 -0.18  0.5074  3.432E-02  1.73E-03   0.00E+00  1.0197       -0.0317      0.0166     0.0000   -0.0333        0.0386      0.0414     0.0000    0.0434
  3.42  0.4537 -0.14  0.0259  2.598E+00  1.59E-01   0.00E+00  1.0117       -0.0174      0.0198     0.0000   -0.0154       -0.0564      0.0498     0.0000   -0.0020
  3.42  0.4537 -0.14  0.0655  2.286E+00  2.44E-02   0.00E+00  0.9920       -0.0167      0.0034     0.0000   -0.0117       -0.0086      0.0091     0.0000    0.0030
  3.42  0.4537 -0.14  0.1290  9.490E-01  1.08E-02   0.00E+00  0.9862       -0.0265      0.0037     0.0000   -0.0110       -0.0262      0.0098     0.0000    0.0056
  3.42  0.4537 -0.14  0.2165  3.569E-01  5.86E-03   0.00E+00  0.9854       -0.0228      0.0053     0.0000   -0.0141       -0.0109      0.0138     0.0000    0.0056
  3.42  0.4537 -0.14  0.3402  1.141E-01  3.55E-03   0.00E+00  0.9975       -0.0394      0.0100     0.0000   -0.0219        0.0659      0.0264     0.0000    0.0204
  3.42  0.4537 -0.14  0.5074  3.421E-02  1.90E-03   0.00E+00  1.0188       -0.0639      0.0187     0.0000   -0.0323        0.0250      0.0484     0.0000    0.0403
  3.42  0.4537 -0.10  0.0259  4.978E+00  1.08E-01   0.00E+00  0.9951        0.0025      0.0074     0.0000   -0.0120       -0.0355      0.0173     0.0000    0.0017
  3.42  0.4537 -0.10  0.0655  2.688E+00  2.46E-02   0.00E+00  0.9879       -0.0121      0.0030     0.0000   -0.0102       -0.0015      0.0077     0.0000    0.0023
  3.42  0.4537 -0.10  0.1290  9.808E-01  1.22E-02   0.00E+00  0.9842       -0.0140      0.0041     0.0000   -0.0107        0.0160      0.0101     0.0000    0.0052
  3.42  0.4537 -0.10  0.2165  3.662E-01  5.59E-03   0.00E+00  0.9840       -0.0262      0.0048     0.0000   -0.0142       -0.0376      0.0127     0.0000    0.0059
  3.42  0.4537 -0.10  0.3402  1.177E-01  3.06E-03   0.00E+00  0.9947       -0.0212      0.0084     0.0000   -0.0211        0.0170      0.0220     0.0000    0.0187
  3.42  0.4537 -0.10  0.5074  3.534E-02  2.10E-03   0.00E+00  1.0157        0.0056      0.0196     0.0000   -0.0311        0.0399      0.0502     0.0000    0.0372
  3.42  0.4537 -0.06  0.0259  6.498E+00  1.28E-01   0.00E+00  0.9894        0.0097      0.0070     0.0000   -0.0091        0.0189      0.0128     0.0000    0.0013
  3.42  0.4537 -0.06  0.0655  2.701E+00  2.92E-02   0.00E+00  0.9852       -0.0069      0.0037     0.0000   -0.0091        0.0182      0.0085     0.0000    0.0021
  3.42  0.4537 -0.06  0.1290  9.484E-01  1.31E-02   0.00E+00  0.9825       -0.0188      0.0045     0.0000   -0.0104       -0.0153      0.0111     0.0000    0.0047
  3.42  0.4537 -0.06  0.2165  3.718E-01  5.83E-03   0.00E+00  0.9824       -0.0288      0.0049     0.0000   -0.0143       -0.0485      0.0130     0.0000    0.0063
  3.42  0.4537 -0.06  0.3402  1.267E-01  2.88E-03   0.00E+00  0.9915       -0.0309      0.0075     0.0000   -0.0203        0.0037      0.0188     0.0000    0.0170
  3.42  0.4537 -0.06  0.5074  3.878E-02  2.18E-03   0.00E+00  1.0100       -0.0090      0.0192     0.0000   -0.0294        0.0452      0.0464     0.0000    0.0339
  3.42  0.4537 -0.02  0.0655  2.510E+00  3.26E-02   0.00E+00  0.9826       -0.0031      0.0045     0.0000   -0.0083        0.0041      0.0097     0.0000    0.0020
  3.42  0.4537 -0.02  0.1290  9.182E-01  1.30E-02   0.00E+00  0.9808       -0.0083      0.0046     0.0000   -0.0102        0.0075      0.0116     0.0000    0.0042
  3.42  0.4537 -0.02  0.2165  3.753E-01  6.17E-03   0.00E+00  0.9807       -0.0215      0.0054     0.0000   -0.0142       -0.0205      0.0135     0.0000    0.0068
  3.42  0.4537 -0.02  0.3402  1.284E-01  2.88E-03   0.00E+00  0.9861       -0.0017      0.0076     0.0000   -0.0189        0.0509      0.0180     0.0000    0.0137
  3.42  0.4537 -0.02  0.5074  3.616E-02  1.98E-03   0.00E+00  1.0019       -0.0515      0.0191     0.0000   -0.0271        0.0554      0.0462     0.0000    0.0292
  3.42  0.4537  0.02  0.0655  2.174E+00  2.97E-02   0.00E+00  0.9796       -0.0006      0.0048     0.0000   -0.0077        0.0057      0.0104     0.0000    0.0020
  3.42  0.4537  0.02  0.1290  8.754E-01  1.24E-02   0.00E+00  0.9787       -0.0072      0.0048     0.0000   -0.0102        0.0023      0.0116     0.0000    0.0037
  3.42  0.4537  0.02  0.2165  3.529E-01  6.32E-03   0.00E+00  0.9785       -0.0126      0.0061     0.0000   -0.0139        0.0007      0.0148     0.0000    0.0071
  3.42  0.4537  0.02  0.3402  1.245E-01  2.80E-03   0.00E+00  0.9790       -0.0073      0.0077     0.0000   -0.0168        0.0163      0.0180     0.0000    0.0079
  3.42  0.4537  0.02  0.5074  3.820E-02  1.95E-03   0.00E+00  0.9913       -0.0245      0.0176     0.0000   -0.0239        0.0089      0.0411     0.0000    0.0226
  3.42  0.4537  0.06  0.1290  8.349E-01  1.29E-02   0.00E+00  0.9764        0.0069      0.0054     0.0000   -0.0104        0.0330      0.0118     0.0000    0.0033
  3.42  0.4537  0.06  0.2165  3.404E-01  6.65E-03   0.00E+00  0.9758        0.0078      0.0067     0.0000   -0.0134        0.0306      0.0153     0.0000    0.0071
  3.42  0.4537  0.06  0.3402  1.212E-01  2.74E-03   0.00E+00  0.9733       -0.0191      0.0078     0.0000   -0.0153       -0.0210      0.0184     0.0000    0.0034
  3.42  0.4537  0.06  0.5074  3.589E-02  1.83E-03   0.00E+00  0.9803       -0.0348      0.0176     0.0000   -0.0206        0.0046      0.0425     0.0000    0.0155
  3.42  0.4537  0.10  0.2165  3.198E-01  7.13E-03   0.00E+00  0.9728        0.0080      0.0079     0.0000   -0.0130       -0.0057      0.0169     0.0000    0.0070
  3.42  0.4537  0.10  0.3402  1.185E-01  2.93E-03   0.00E+00  0.9703        0.0091      0.0085     0.0000   -0.0153        0.0312      0.0189     0.0000    0.0029
  3.42  0.4537  0.10  0.5074  3.597E-02  1.98E-03   0.00E+00  0.9705        0.0242      0.0178     0.0000   -0.0180        0.0035      0.0405     0.0000    0.0097
  3.42  0.4537  0.14  0.0049  3.287E+00  1.06E-01   0.00E+00  0.9754       -0.0265      0.0115     0.0000   -0.0020       -0.0375      0.0223     0.0000    0.0001
  3.42  0.4537  0.14  0.3402  1.087E-01  2.96E-03   0.00E+00  0.9676       -0.0046      0.0098     0.0000   -0.0157       -0.0198      0.0208     0.0000    0.0047
  3.42  0.4537  0.14  0.5074  3.395E-02  1.94E-03   0.00E+00  0.9621       -0.0215      0.0202     0.0000   -0.0162       -0.0253      0.0459     0.0000    0.0057
  3.42  0.4537  0.18  0.0049  2.423E+00  6.59E-02   0.00E+00  0.9711        0.0065      0.0091     0.0000   -0.0020        0.0171      0.0196     0.0000    0.0001
  3.42  0.4537  0.22  0.0049  2.122E+00  5.47E-02   0.00E+00  0.9666        0.0199      0.0083     0.0000   -0.0019        0.0178      0.0201     0.0000    0.0002
  3.42  0.4537  0.26  0.0049  1.211E+00  3.28E-02   0.00E+00  0.9637        0.0134      0.0087     0.0000   -0.0015        0.0292      0.0216     0.0000    0.0001
  3.42  0.4537  0.26  0.0259  1.051E+00  6.37E-02   0.00E+00  0.9626        0.0266      0.0199     0.0000   -0.0041       -0.0056      0.0313     0.0000   -0.0003
  3.42  0.4537  0.30  0.0049  1.000E+00  2.85E-02   0.00E+00  0.9598        0.0073      0.0090     0.0000   -0.0020       -0.0287      0.0239     0.0000    0.0001
  3.42  0.4537  0.30  0.0259  7.149E-01  3.18E-02   0.00E+00  0.9584       -0.0143      0.0158     0.0000   -0.0043       -0.0171      0.0276     0.0000    0.0008
  3.42  0.4537  0.34  0.0049  7.037E-01  2.23E-02   0.00E+00  0.9547        0.0270      0.0100     0.0000   -0.0018       -0.0132      0.0263     0.0000    0.0002
  3.42  0.4537  0.34  0.0259  5.611E-01  2.47E-02   0.00E+00  0.9552       -0.0048      0.0154     0.0000   -0.0039        0.0033      0.0287     0.0000    0.0008
  3.42  0.4537  0.38  0.0049  6.987E-01  2.67E-02   0.00E+00  0.9522       -0.0021      0.0123     0.0000   -0.0016        0.0128      0.0329     0.0000    0.0001
  3.42  0.4537  0.38  0.0259  6.281E-01  2.96E-02   0.00E+00  0.9525        0.0431      0.0148     0.0000   -0.0038        0.0636      0.0307     0.0000    0.0002
  3.42  0.4537  0.42  0.0049  4.446E-01  2.06E-02   0.00E+00  0.9483       -0.0145      0.0143     0.0000   -0.0018       -0.0596      0.0402     0.0000    0.0001
  3.42  0.4537  0.42  0.0259  3.579E-01  1.80E-02   0.00E+00  0.9465       -0.0210      0.0174     0.0000   -0.0043       -0.0575      0.0405     0.0000    0.0008
  3.42  0.4537  0.46  0.0049  3.871E-01  2.49E-02   0.00E+00  0.9406        0.0235      0.0203     0.0000   -0.0017       -0.0238      0.0547     0.0000    0.0002
  3.42  0.4537  0.46  0.0259  2.779E-01  1.37E-02   0.00E+00  0.9392       -0.0550      0.0167     0.0000   -0.0038       -0.0538      0.0429     0.0000    0.0008
  3.42  0.4537  0.50  0.0049  2.147E-01  1.41E-02   0.00E+00  0.9338        0.0453      0.0194     0.0000   -0.0015        0.0030      0.0548     0.0000    0.0002
  3.42  0.4537  0.50  0.0259  1.897E-01  8.12E-03   0.00E+00  0.9339       -0.0025      0.0134     0.0000   -0.0036        0.0294      0.0360     0.0000    0.0008
  3.42  0.4537  0.50  0.0655  1.538E-01  1.12E-02   0.00E+00  0.9319       -0.0464      0.0275     0.0000   -0.0057       -0.0899      0.0502     0.0000    0.0009
  3.42  0.4537  0.54  0.0049  1.851E-01  1.06E-02   0.00E+00  0.9283       -0.0194      0.0171     0.0000   -0.0015       -0.0955      0.0490     0.0000    0.0002
  3.42  0.4537  0.54  0.0259  1.717E-01  6.85E-03   0.00E+00  0.9295       -0.0105      0.0120     0.0000   -0.0036       -0.0954      0.0335     0.0000    0.0005
  3.42  0.4537  0.54  0.0655  1.286E-01  1.02E-02   0.00E+00  0.9251        0.0659      0.0232     0.0000   -0.0062       -0.0850      0.0482     0.0000    0.0006
  3.42  0.4537  0.58  0.0049  1.858E-01  1.25E-02   0.00E+00  0.9234       -0.0113      0.0198     0.0000   -0.0016       -0.0986      0.0626     0.0000    0.0002
  3.42  0.4537  0.58  0.0259  1.641E-01  7.93E-03   0.00E+00  0.9231        0.0076      0.0146     0.0000   -0.0040       -0.0223      0.0404     0.0000    0.0007
  3.42  0.4537  0.58  0.0655  1.129E-01  1.03E-02   0.00E+00  0.9187        0.0376      0.0291     0.0000   -0.0067       -0.2575      0.0692     0.0000    0.0009
  3.42  0.4537  0.62  0.0049  1.130E-01  1.05E-02   0.00E+00  0.9185        0.0580      0.0309     0.0000   -0.0016        0.0647      0.0748     0.0000    0.0003
  3.42  0.4537  0.62  0.0259  9.806E-02  7.10E-03   0.00E+00  0.9167        0.0568      0.0209     0.0000   -0.0044       -0.1705      0.0570     0.0000    0.0004
  3.42  0.4537  0.66  0.0049  8.628E-02  1.44E-02   0.00E+00  0.9183        0.0358      0.0515     0.0000   -0.0017        0.0008      0.1580     0.0000    0.0002
  3.42  0.4958 -0.58  0.1290  1.784E-01  4.56E-02   0.00E+00  0.9696       -0.1943      0.0500     0.0000   -0.0151        0.1862      0.0797     0.0000    0.0124
  3.42  0.4958 -0.54  0.1290  1.995E-01  2.46E-02   0.00E+00  0.9787       -0.1717      0.0282     0.0000   -0.0128        0.3010      0.0464     0.0000    0.0085
  3.42  0.4958 -0.54  0.2165  7.131E-02  5.55E-03   0.00E+00  0.8985       -0.0838      0.0279     0.0000   -0.0131        0.1975      0.0680     0.0000    0.0121
  3.42  0.4958 -0.50  0.1290  2.159E-01  1.55E-02   0.00E+00  1.0007       -0.1283      0.0219     0.0000   -0.0204        0.1805      0.0487     0.0000    0.0294
  3.42  0.4958 -0.50  0.2165  7.567E-02  3.92E-03   0.00E+00  0.9298       -0.0346      0.0180     0.0000   -0.0131        0.0880      0.0494     0.0000    0.0089
  3.42  0.4958 -0.46  0.1290  1.936E-01  8.86E-03   0.00E+00  1.0228       -0.0783      0.0164     0.0000   -0.0288        0.1159      0.0407     0.0000    0.0440
  3.42  0.4958 -0.46  0.2165  9.138E-02  3.78E-03   0.00E+00  0.9415       -0.0086      0.0136     0.0000   -0.0122        0.0323      0.0355     0.0000    0.0073
  3.42  0.4958 -0.46  0.3402  2.843E-02  2.13E-03   0.00E+00  0.8038        0.0429      0.0236     0.0000   -0.0176        0.0172      0.0670     0.0000    0.0212
  3.42  0.4958 -0.42  0.0655  1.331E-01  2.31E-02   0.00E+00  1.2176       -0.1617      0.0444     0.0000   -0.0310        0.1558      0.1045     0.0000   -0.0245
  3.42  0.4958 -0.42  0.1290  1.945E-01  7.07E-03   0.00E+00  0.9984        0.0066      0.0126     0.0000   -0.0193        0.0422      0.0330     0.0000    0.0148
  3.42  0.4958 -0.42  0.2165  1.087E-01  3.87E-03   0.00E+00  0.9611       -0.0157      0.0118     0.0000   -0.0178        0.0299      0.0305     0.0000    0.0213
  3.42  0.4958 -0.42  0.3402  3.800E-02  2.16E-03   0.00E+00  0.9210        0.0165      0.0161     0.0000   -0.0197       -0.1687      0.0450     0.0000    0.0226
  3.42  0.4958 -0.38  0.0655  1.628E-01  1.30E-02   0.00E+00  1.1076       -0.1431      0.0250     0.0000   -0.0213        0.1857      0.0582     0.0000   -0.0211
  3.42  0.4958 -0.38  0.1290  2.277E-01  6.85E-03   0.00E+00  0.9807        0.0049      0.0099     0.0000   -0.0147       -0.0047      0.0269     0.0000    0.0024
  3.42  0.4958 -0.38  0.2165  1.290E-01  3.99E-03   0.00E+00  0.9787       -0.0275      0.0103     0.0000   -0.0231        0.0149      0.0271     0.0000    0.0311
  3.42  0.4958 -0.38  0.3402  4.327E-02  2.01E-03   0.00E+00  0.9484        0.0024      0.0158     0.0000   -0.0215        0.0245      0.0408     0.0000    0.0214
  3.42  0.4958 -0.34  0.0655  2.271E-01  1.09E-02   0.00E+00  1.0380       -0.0183      0.0173     0.0000   -0.0152        0.0592      0.0427     0.0000   -0.0091
  3.42  0.4958 -0.34  0.1290  2.829E-01  7.30E-03   0.00E+00  0.9713       -0.0157      0.0084     0.0000   -0.0128       -0.0107      0.0225     0.0000   -0.0006
  3.42  0.4958 -0.34  0.2165  1.371E-01  3.92E-03   0.00E+00  0.9729       -0.0270      0.0096     0.0000   -0.0189       -0.0263      0.0256     0.0000    0.0173
  3.42  0.4958 -0.34  0.3402  5.393E-02  2.14E-03   0.00E+00  0.9531       -0.0234      0.0139     0.0000   -0.0181        0.0255      0.0338     0.0000    0.0102
  3.42  0.4958 -0.30  0.0655  3.584E-01  1.24E-02   0.00E+00  1.0016       -0.0227      0.0116     0.0000   -0.0131        0.0026      0.0298     0.0000    0.0026
  3.42  0.4958 -0.30  0.1290  3.568E-01  7.76E-03   0.00E+00  0.9656        0.0014      0.0073     0.0000   -0.0116       -0.0320      0.0193     0.0000   -0.0005
  3.42  0.4958 -0.30  0.2165  1.639E-01  4.11E-03   0.00E+00  0.9685       -0.0157      0.0087     0.0000   -0.0163       -0.0075      0.0227     0.0000    0.0102
  3.42  0.4958 -0.30  0.3402  5.861E-02  2.03E-03   0.00E+00  0.9590       -0.0475      0.0120     0.0000   -0.0179        0.0226      0.0305     0.0000    0.0093
  3.42  0.4958 -0.26  0.0655  5.982E-01  1.52E-02   0.00E+00  0.9835       -0.0049      0.0087     0.0000   -0.0138       -0.0027      0.0223     0.0000    0.0070
  3.42  0.4958 -0.26  0.1290  4.202E-01  8.30E-03   0.00E+00  0.9624       -0.0075      0.0068     0.0000   -0.0109       -0.0070      0.0174     0.0000    0.0005
  3.42  0.4958 -0.26  0.2165  1.740E-01  4.26E-03   0.00E+00  0.9659       -0.0220      0.0085     0.0000   -0.0153       -0.0401      0.0219     0.0000    0.0075
  3.42  0.4958 -0.26  0.3402  6.662E-02  2.11E-03   0.00E+00  0.9696       -0.0176      0.0105     0.0000   -0.0207       -0.0404      0.0271     0.0000    0.0165
  3.42  0.4958 -0.22  0.0655  9.825E-01  1.99E-02   0.00E+00  0.9734       -0.0075      0.0070     0.0000   -0.0134       -0.0003      0.0178     0.0000    0.0053
  3.42  0.4958 -0.22  0.1290  5.160E-01  1.14E-02   0.00E+00  0.9611       -0.0271      0.0077     0.0000   -0.0106       -0.0203      0.0199     0.0000    0.0020
  3.42  0.4958 -0.22  0.2165  2.031E-01  5.65E-03   0.00E+00  0.9647       -0.0452      0.0095     0.0000   -0.0151       -0.0564      0.0242     0.0000    0.0063
  3.42  0.4958 -0.22  0.3402  7.214E-02  2.25E-03   0.00E+00  0.9805       -0.0351      0.0108     0.0000   -0.0244        0.0254      0.0266     0.0000    0.0256
  3.42  0.4958 -0.22  0.5074  1.557E-02  1.03E-03   0.00E+00  0.9733       -0.0072      0.0224     0.0000   -0.0298        0.0050      0.0585     0.0000    0.0386
  3.42  0.4958 -0.18  0.0655  1.531E+00  3.41E-02   0.00E+00  0.9672       -0.0188      0.0078     0.0000   -0.0119       -0.0282      0.0198     0.0000    0.0034
  3.42  0.4958 -0.18  0.1290  5.792E-01  2.17E-02   0.00E+00  0.9606       -0.0333      0.0131     0.0000   -0.0105       -0.0197      0.0331     0.0000    0.0033
  3.42  0.4958 -0.18  0.2165  2.195E-01  9.28E-03   0.00E+00  0.9632       -0.0031      0.0145     0.0000   -0.0150       -0.0439      0.0353     0.0000    0.0055
  3.42  0.4958 -0.18  0.3402  8.418E-02  2.76E-03   0.00E+00  0.9862       -0.0425      0.0117     0.0000   -0.0260        0.0917      0.0287     0.0000    0.0290
  3.42  0.4958 -0.18  0.5074  1.733E-02  9.95E-04   0.00E+00  1.0007       -0.0336      0.0197     0.0000   -0.0318        0.0135      0.0501     0.0000    0.0406
  3.42  0.4958 -0.14  0.0655  1.616E+00  4.74E-02   0.00E+00  0.9637       -0.0144      0.0104     0.0000   -0.0106        0.0364      0.0258     0.0000    0.0022
  3.42  0.4958 -0.14  0.1290  5.957E-01  1.67E-02   0.00E+00  0.9600       -0.0229      0.0101     0.0000   -0.0104        0.0338      0.0244     0.0000    0.0040
  3.42  0.4958 -0.14  0.2165  2.022E-01  9.04E-03   0.00E+00  0.9624       -0.0603      0.0157     0.0000   -0.0151        0.0100      0.0388     0.0000    0.0050
  3.42  0.4958 -0.14  0.3402  8.459E-02  3.49E-03   0.00E+00  0.9860       -0.0135      0.0146     0.0000   -0.0256        0.0438      0.0343     0.0000    0.0276
  3.42  0.4958 -0.14  0.5074  2.002E-02  1.07E-03   0.00E+00  1.0124       -0.0319      0.0190     0.0000   -0.0339        0.0336      0.0466     0.0000    0.0430
  3.42  0.4958 -0.10  0.0259  3.207E+00  1.99E-01   0.00E+00  0.9658        0.0197      0.0229     0.0000   -0.0108        0.0292      0.0443     0.0000    0.0009
  3.42  0.4958 -0.10  0.0655  1.698E+00  2.61E-02   0.00E+00  0.9618       -0.0140      0.0055     0.0000   -0.0096       -0.0064      0.0131     0.0000    0.0017
  3.42  0.4958 -0.10  0.1290  6.172E-01  1.08E-02   0.00E+00  0.9593       -0.0325      0.0064     0.0000   -0.0102        0.0158      0.0144     0.0000    0.0042
  3.42  0.4958 -0.10  0.2165  2.196E-01  6.58E-03   0.00E+00  0.9614       -0.0256      0.0102     0.0000   -0.0152       -0.0006      0.0264     0.0000    0.0050
  3.42  0.4958 -0.10  0.3402  8.939E-02  4.19E-03   0.00E+00  0.9841       -0.0552      0.0163     0.0000   -0.0247        0.0022      0.0402     0.0000    0.0250
  3.42  0.4958 -0.10  0.5074  2.291E-02  1.19E-03   0.00E+00  1.0178       -0.0263      0.0189     0.0000   -0.0351        0.0213      0.0458     0.0000    0.0439
  3.42  0.4958 -0.06  0.0655  1.720E+00  2.03E-02   0.00E+00  0.9598       -0.0141      0.0044     0.0000   -0.0087        0.0131      0.0095     0.0000    0.0015
  3.42  0.4958 -0.06  0.1290  6.143E-01  8.70E-03   0.00E+00  0.9585       -0.0314      0.0051     0.0000   -0.0101       -0.0184      0.0118     0.0000    0.0041
  3.42  0.4958 -0.06  0.2165  2.248E-01  5.10E-03   0.00E+00  0.9608       -0.0187      0.0078     0.0000   -0.0154        0.0079      0.0193     0.0000    0.0053
  3.42  0.4958 -0.06  0.3402  8.989E-02  4.29E-03   0.00E+00  0.9816       -0.0638      0.0173     0.0000   -0.0236        0.0452      0.0391     0.0000    0.0223
  3.42  0.4958 -0.06  0.5074  2.182E-02  1.16E-03   0.00E+00  1.0180       -0.0398      0.0201     0.0000   -0.0350        0.0619      0.0439     0.0000    0.0423
  3.42  0.4958 -0.02  0.0655  1.670E+00  2.33E-02   0.00E+00  0.9580        0.0048      0.0053     0.0000   -0.0081        0.0172      0.0101     0.0000    0.0014
  3.42  0.4958 -0.02  0.1290  6.054E-01  8.32E-03   0.00E+00  0.9574       -0.0119      0.0049     0.0000   -0.0100        0.0259      0.0114     0.0000    0.0038
  3.42  0.4958 -0.02  0.2165  2.267E-01  4.57E-03   0.00E+00  0.9602       -0.0073      0.0071     0.0000   -0.0156       -0.0009      0.0168     0.0000    0.0059
  3.42  0.4958 -0.02  0.3402  8.216E-02  3.98E-03   0.00E+00  0.9776       -0.0150      0.0179     0.0000   -0.0222        0.0715      0.0396     0.0000    0.0183
  3.42  0.4958 -0.02  0.5074  2.660E-02  1.40E-03   0.00E+00  1.0138       -0.0451      0.0199     0.0000   -0.0337        0.0373      0.0450     0.0000    0.0383
  3.42  0.4958  0.02  0.1290  5.839E-01  9.31E-03   0.00E+00  0.9564        0.0068      0.0061     0.0000   -0.0101        0.0334      0.0127     0.0000    0.0035
  3.42  0.4958  0.02  0.2165  2.227E-01  4.50E-03   0.00E+00  0.9593        0.0019      0.0075     0.0000   -0.0157        0.0120      0.0164     0.0000    0.0066
  3.42  0.4958  0.02  0.3402  8.134E-02  3.62E-03   0.00E+00  0.9713       -0.0392      0.0167     0.0000   -0.0199       -0.0159      0.0372     0.0000    0.0114
  3.42  0.4958  0.02  0.5074  2.770E-02  1.62E-03   0.00E+00  1.0059       -0.0598      0.0227     0.0000   -0.0313        0.0543      0.0505     0.0000    0.0325
  3.42  0.4958  0.06  0.2165  2.153E-01  4.76E-03   0.00E+00  0.9581        0.0087      0.0084     0.0000   -0.0154        0.0168      0.0175     0.0000    0.0074
  3.42  0.4958  0.06  0.3402  7.471E-02  3.54E-03   0.00E+00  0.9651        0.0082      0.0181     0.0000   -0.0177       -0.0058      0.0378     0.0000    0.0042
  3.42  0.4958  0.06  0.5074  3.222E-02  2.05E-03   0.00E+00  0.9964       -0.0006      0.0237     0.0000   -0.0286       -0.0166      0.0548     0.0000    0.0259
  3.42  0.4958  0.10  0.0049  3.796E+00  2.32E-01   0.00E+00  0.9558        0.0265      0.0217     0.0000   -0.0020        0.0562      0.0386     0.0000    0.0000
  3.42  0.4958  0.10  0.3402  6.782E-02  3.28E-03   0.00E+00  0.9620       -0.0262      0.0191     0.0000   -0.0172        0.0237      0.0376     0.0000    0.0007
  3.42  0.4958  0.10  0.5074  2.963E-02  1.98E-03   0.00E+00  0.9864       -0.0444      0.0262     0.0000   -0.0258       -0.0383      0.0555     0.0000    0.0191
  3.42  0.4958  0.14  0.0049  2.562E+00  7.77E-02   0.00E+00  0.9535        0.0074      0.0106     0.0000   -0.0020       -0.0218      0.0234     0.0000    0.0000
  3.42  0.4958  0.18  0.0049  1.828E+00  4.69E-02   0.00E+00  0.9510        0.0091      0.0088     0.0000   -0.0020        0.0089      0.0218     0.0000    0.0001
  3.42  0.4958  0.22  0.0049  1.514E+00  3.87E-02   0.00E+00  0.9480        0.0219      0.0088     0.0000   -0.0021        0.0650      0.0216     0.0000    0.0001
  3.42  0.4958  0.22  0.0259  9.373E-01  5.21E-02   0.00E+00  0.9473       -0.0051      0.0212     0.0000   -0.0048       -0.0582      0.0360     0.0000    0.0010
  3.42  0.4958  0.26  0.0049  8.981E-01  2.68E-02   0.00E+00  0.9445        0.0079      0.0099     0.0000   -0.0021       -0.0215      0.0260     0.0000    0.0002
  3.42  0.4958  0.26  0.0259  6.665E-01  3.26E-02   0.00E+00  0.9453       -0.0037      0.0184     0.0000   -0.0042        0.0196      0.0328     0.0000    0.0013
  3.42  0.4958  0.30  0.0049  8.027E-01  2.87E-02   0.00E+00  0.9423       -0.0296      0.0115     0.0000   -0.0016       -0.0660      0.0316     0.0000    0.0003
  3.42  0.4958  0.30  0.0259  6.102E-01  2.50E-02   0.00E+00  0.9427        0.0119      0.0140     0.0000   -0.0041       -0.0056      0.0307     0.0000   -0.0003
  3.42  0.4958  0.34  0.0049  5.081E-01  2.23E-02   0.00E+00  0.9411        0.0079      0.0148     0.0000   -0.0020        0.0169      0.0402     0.0000   -0.0001
  3.42  0.4958  0.34  0.0259  4.935E-01  1.97E-02   0.00E+00  0.9396        0.0302      0.0129     0.0000   -0.0048        0.0225      0.0314     0.0000    0.0006
  3.42  0.4958  0.34  0.0655  3.170E-01  2.45E-02   0.00E+00  0.9391        0.0005      0.0298     0.0000   -0.0069       -0.0634      0.0500     0.0000    0.0020
  3.42  0.4958  0.38  0.0049  4.608E-01  2.19E-02   0.00E+00  0.9360        0.0312      0.0158     0.0000   -0.0020        0.0489      0.0423     0.0000    0.0002
  3.42  0.4958  0.38  0.0259  3.282E-01  1.11E-02   0.00E+00  0.9364        0.0172      0.0109     0.0000   -0.0043       -0.0067      0.0286     0.0000    0.0009
  3.42  0.4958  0.38  0.0655  2.901E-01  1.75E-02   0.00E+00  0.9382        0.0361      0.0200     0.0000   -0.0064       -0.0276      0.0352     0.0000    0.0010
  3.42  0.4958  0.42  0.0049  3.109E-01  1.40E-02   0.00E+00  0.9336        0.0131      0.0155     0.0000   -0.0017        0.0923      0.0386     0.0000    0.0003
  3.42  0.4958  0.42  0.0259  3.160E-01  1.01E-02   0.00E+00  0.9359        0.0234      0.0101     0.0000   -0.0039        0.0442      0.0267     0.0000    0.0006
  3.42  0.4958  0.42  0.0655  2.526E-01  1.21E-02   0.00E+00  0.9363        0.0065      0.0160     0.0000   -0.0071       -0.0684      0.0312     0.0000   -0.0003
  3.42  0.4958  0.46  0.0049  3.081E-01  1.35E-02   0.00E+00  0.9333       -0.0336      0.0144     0.0000   -0.0016       -0.0121      0.0384     0.0000    0.0000
  3.42  0.4958  0.46  0.0259  2.432E-01  7.40E-03   0.00E+00  0.9334       -0.0078      0.0093     0.0000   -0.0047       -0.0480      0.0260     0.0000   -0.0002
  3.42  0.4958  0.46  0.0655  1.449E-01  6.06E-03   0.00E+00  0.9300       -0.0361      0.0131     0.0000   -0.0079       -0.1354      0.0304     0.0000    0.0019
  3.42  0.4958  0.50  0.0049  1.789E-01  8.64E-03   0.00E+00  0.9266        0.0219      0.0150     0.0000   -0.0023       -0.0632      0.0414     0.0000    0.0004
  3.42  0.4958  0.50  0.0259  1.530E-01  5.17E-03   0.00E+00  0.9249        0.0159      0.0104     0.0000   -0.0049       -0.0261      0.0289     0.0000    0.0014
  3.42  0.4958  0.50  0.0655  1.047E-01  5.28E-03   0.00E+00  0.9213        0.0426      0.0152     0.0000   -0.0071       -0.1029      0.0361     0.0000    0.0014
  3.42  0.4958  0.54  0.0049  1.277E-01  7.16E-03   0.00E+00  0.9187        0.0263      0.0172     0.0000   -0.0018       -0.0860      0.0473     0.0000    0.0003
  3.42  0.4958  0.54  0.0259  1.113E-01  4.59E-03   0.00E+00  0.9179        0.0137      0.0121     0.0000   -0.0042       -0.1199      0.0350     0.0000    0.0008
  3.42  0.4958  0.54  0.0655  8.990E-02  5.99E-03   0.00E+00  0.9147        0.0625      0.0181     0.0000   -0.0079       -0.2774      0.0469     0.0000   -0.0004
  3.42  0.4958  0.58  0.0049  1.267E-01  9.98E-03   0.00E+00  0.9168        0.0079      0.0246     0.0000   -0.0018       -0.0420      0.0724     0.0000    0.0002
  3.42  0.4958  0.58  0.0259  1.084E-01  7.25E-03   0.00E+00  0.9140        0.0964      0.0178     0.0000   -0.0051       -0.1443      0.0495     0.0000   -0.0001
  3.42  0.4958  0.66  0.0655  8.035E-02  1.27E-02   0.00E+00  0.9104       -0.0048      0.0396     0.0000   -0.0083       -0.2912      0.1149     0.0000   -0.0031
  3.42  0.5397 -0.54  0.1290  1.502E-01  2.41E-02   0.00E+00  0.9826       -0.2166      0.0347     0.0000   -0.0112        0.1891      0.0646     0.0000    0.0049
  3.42  0.5397 -0.50  0.1290  1.591E-01  1.45E-02   0.00E+00  0.9809       -0.1184      0.0329     0.0000   -0.0131        0.0959      0.0720     0.0000    0.0223
  3.42  0.5397 -0.46  0.1290  2.004E-01  1.06E-02   0.00E+00  0.9960       -0.1183      0.0179     0.0000   -0.0249        0.2164      0.0415     0.0000    0.0468
  3.42  0.5397 -0.46  0.2165  8.132E-02  4.27E-03   0.00E+00  0.9049       -0.0153      0.0183     0.0000   -0.0123       -0.0042      0.0496     0.0000    0.0057
  3.42  0.5397 -0.42  0.1290  1.834E-01  7.13E-03   0.00E+00  0.9832       -0.0391      0.0143     0.0000   -0.0245        0.0890      0.0371     0.0000    0.0299
  3.42  0.5397 -0.42  0.2165  9.628E-02  3.90E-03   0.00E+00  0.9237       -0.0143      0.0137     0.0000   -0.0113       -0.0176      0.0374     0.0000    0.0081
  3.42  0.5397 -0.38  0.0655  1.391E-01  1.30E-02   0.00E+00  1.0913       -0.0033      0.0414     0.0000   -0.0280        0.0059      0.0906     0.0000   -0.0190
  3.42  0.5397 -0.38  0.1290  1.972E-01  6.50E-03   0.00E+00  0.9595        0.0076      0.0114     0.0000   -0.0179       -0.0179      0.0300     0.0000    0.0061
  3.42  0.5397 -0.38  0.2165  9.715E-02  3.49E-03   0.00E+00  0.9427       -0.0122      0.0129     0.0000   -0.0173        0.0301      0.0323     0.0000    0.0246
  3.42  0.5397 -0.34  0.0655  1.835E-01  9.40E-03   0.00E+00  1.0154        0.0084      0.0190     0.0000   -0.0165        0.0506      0.0497     0.0000   -0.0113
  3.42  0.5397 -0.34  0.1290  2.232E-01  6.34E-03   0.00E+00  0.9491       -0.0065      0.0100     0.0000   -0.0151       -0.0018      0.0256     0.0000   -0.0001
  3.42  0.5397 -0.34  0.2165  1.144E-01  3.68E-03   0.00E+00  0.9584       -0.0315      0.0118     0.0000   -0.0233        0.0041      0.0298     0.0000    0.0356
  3.42  0.5397 -0.30  0.0655  2.798E-01  1.05E-02   0.00E+00  0.9737        0.0290      0.0125     0.0000   -0.0113       -0.0680      0.0329     0.0000   -0.0022
  3.42  0.5397 -0.30  0.1290  2.637E-01  6.59E-03   0.00E+00  0.9437       -0.0082      0.0090     0.0000   -0.0132       -0.0080      0.0233     0.0000   -0.0015
  3.42  0.5397 -0.30  0.2165  1.221E-01  3.64E-03   0.00E+00  0.9529       -0.0425      0.0112     0.0000   -0.0203        0.0263      0.0278     0.0000    0.0224
  3.42  0.5397 -0.30  0.3402  3.691E-02  1.92E-03   0.00E+00  0.9469       -0.0684      0.0194     0.0000   -0.0263        0.0557      0.0473     0.0000    0.0215
  3.42  0.5397 -0.26  0.0655  5.039E-01  1.36E-02   0.00E+00  0.9532        0.0032      0.0098     0.0000   -0.0114        0.0008      0.0241     0.0000    0.0018
  3.42  0.5397 -0.26  0.1290  2.977E-01  6.65E-03   0.00E+00  0.9400        0.0006      0.0082     0.0000   -0.0113       -0.0166      0.0210     0.0000   -0.0016
  3.42  0.5397 -0.26  0.2165  1.359E-01  3.66E-03   0.00E+00  0.9475       -0.0401      0.0100     0.0000   -0.0186       -0.0376      0.0245     0.0000    0.0135
  3.42  0.5397 -0.26  0.3402  4.617E-02  2.01E-03   0.00E+00  0.9580       -0.0193      0.0165     0.0000   -0.0207        0.1503      0.0380     0.0000    0.0069
  3.42  0.5397 -0.22  0.0655  6.803E-01  1.46E-02   0.00E+00  0.9449       -0.0059      0.0080     0.0000   -0.0113       -0.0161      0.0197     0.0000    0.0032
  3.42  0.5397 -0.22  0.1290  3.434E-01  6.72E-03   0.00E+00  0.9379       -0.0062      0.0072     0.0000   -0.0102       -0.0235      0.0179     0.0000   -0.0003
  3.42  0.5397 -0.22  0.2165  1.455E-01  3.64E-03   0.00E+00  0.9455       -0.0232      0.0093     0.0000   -0.0184       -0.0081      0.0217     0.0000    0.0092
  3.42  0.5397 -0.22  0.3402  5.590E-02  2.05E-03   0.00E+00  0.9618       -0.0515      0.0134     0.0000   -0.0185        0.0354      0.0324     0.0000    0.0028
  3.42  0.5397 -0.18  0.0655  9.347E-01  1.55E-02   0.00E+00  0.9408       -0.0159      0.0062     0.0000   -0.0106        0.0111      0.0150     0.0000    0.0025
  3.42  0.5397 -0.18  0.1290  3.809E-01  7.24E-03   0.00E+00  0.9373       -0.0231      0.0072     0.0000   -0.0098        0.0004      0.0172     0.0000    0.0014
  3.42  0.5397 -0.18  0.2165  1.543E-01  3.81E-03   0.00E+00  0.9443       -0.0207      0.0092     0.0000   -0.0182        0.0047      0.0210     0.0000    0.0062
  3.42  0.5397 -0.18  0.3402  5.638E-02  2.00E-03   0.00E+00  0.9653       -0.0372      0.0131     0.0000   -0.0179        0.0049      0.0322     0.0000    0.0035
  3.42  0.5397 -0.14  0.0655  1.187E+00  1.94E-02   0.00E+00  0.9387       -0.0178      0.0062     0.0000   -0.0097       -0.0115      0.0145     0.0000    0.0016
  3.42  0.5397 -0.14  0.1290  4.187E-01  1.04E-02   0.00E+00  0.9367       -0.0285      0.0096     0.0000   -0.0097       -0.0087      0.0217     0.0000    0.0026
  3.42  0.5397 -0.14  0.2165  1.688E-01  4.48E-03   0.00E+00  0.9437       -0.0120      0.0097     0.0000   -0.0180       -0.0268      0.0228     0.0000    0.0041
  3.42  0.5397 -0.14  0.3402  5.864E-02  1.99E-03   0.00E+00  0.9698       -0.0400      0.0129     0.0000   -0.0188        0.0730      0.0298     0.0000    0.0072
  3.42  0.5397 -0.10  0.0655  1.350E+00  3.69E-02   0.00E+00  0.9371       -0.0123      0.0107     0.0000   -0.0089       -0.0159      0.0232     0.0000    0.0011
  3.42  0.5397 -0.10  0.1290  3.671E-01  1.77E-02   0.00E+00  0.9366       -0.0519      0.0199     0.0000   -0.0096        0.0350      0.0412     0.0000    0.0033
  3.42  0.5397 -0.10  0.2165  1.630E-01  5.65E-03   0.00E+00  0.9432       -0.0436      0.0133     0.0000   -0.0178        0.0231      0.0298     0.0000    0.0032
  3.42  0.5397 -0.10  0.3402  6.458E-02  2.12E-03   0.00E+00  0.9732       -0.0228      0.0126     0.0000   -0.0196        0.1103      0.0283     0.0000    0.0101
  3.42  0.5397 -0.06  0.0655  1.176E+00  4.62E-02   0.00E+00  0.9361        0.0231      0.0152     0.0000   -0.0082        0.0146      0.0303     0.0000    0.0009
  3.42  0.5397 -0.06  0.1290  3.603E-01  1.68E-02   0.00E+00  0.9362       -0.0083      0.0175     0.0000   -0.0096       -0.0304      0.0393     0.0000    0.0036
  3.42  0.5397 -0.06  0.2165  1.613E-01  7.84E-03   0.00E+00  0.9434       -0.0140      0.0190     0.0000   -0.0179        0.0494      0.0419     0.0000    0.0032
  3.42  0.5397 -0.06  0.3402  7.135E-02  2.40E-03   0.00E+00  0.9749       -0.0334      0.0129     0.0000   -0.0196        0.0041      0.0302     0.0000    0.0099
  3.42  0.5397 -0.02  0.1290  3.525E-01  1.09E-02   0.00E+00  0.9359       -0.0032      0.0121     0.0000   -0.0096        0.0061      0.0268     0.0000    0.0037
  3.42  0.5397 -0.02  0.2165  1.477E-01  8.16E-03   0.00E+00  0.9437       -0.0819      0.0230     0.0000   -0.0182       -0.0126      0.0519     0.0000    0.0037
  3.42  0.5397 -0.02  0.3402  6.987E-02  2.60E-03   0.00E+00  0.9744       -0.0343      0.0148     0.0000   -0.0185       -0.0076      0.0320     0.0000    0.0059
  3.42  0.5397  0.02  0.1290  3.584E-01  9.53E-03   0.00E+00  0.9360        0.0096      0.0111     0.0000   -0.0098        0.0300      0.0223     0.0000    0.0036
  3.42  0.5397  0.02  0.2165  1.392E-01  7.97E-03   0.00E+00  0.9440       -0.0118      0.0234     0.0000   -0.0186       -0.0524      0.0512     0.0000    0.0046
  3.42  0.5397  0.02  0.3402  6.874E-02  2.99E-03   0.00E+00  0.9731       -0.0535      0.0185     0.0000   -0.0172        0.0643      0.0366     0.0000   -0.0004
  3.42  0.5397  0.06  0.0049  2.573E+00  1.53E-01   0.00E+00  0.9344        0.0112      0.0230     0.0000   -0.0025       -0.0034      0.0372     0.0000    0.0002
  3.42  0.5397  0.06  0.3402  7.079E-02  3.74E-03   0.00E+00  0.9725        0.0003      0.0218     0.0000   -0.0164        0.0499      0.0419     0.0000   -0.0071
  3.42  0.5397  0.10  0.0049  2.602E+00  8.30E-02   0.00E+00  0.9331        0.0269      0.0113     0.0000   -0.0020        0.0690      0.0249     0.0000    0.0001
  3.42  0.5397  0.14  0.0049  1.626E+00  4.22E-02   0.00E+00  0.9312        0.0040      0.0090     0.0000   -0.0018       -0.0038      0.0235     0.0000   -0.0001
  3.42  0.5397  0.18  0.0049  1.447E+00  3.39E-02   0.00E+00  0.9299        0.0054      0.0079     0.0000   -0.0019       -0.0147      0.0214     0.0000    0.0000
  3.42  0.5397  0.18  0.0259  1.019E+00  3.63E-02   0.00E+00  0.9296        0.0229      0.0134     0.0000   -0.0045        0.0499      0.0243     0.0000    0.0004
  3.42  0.5397  0.22  0.0049  9.484E-01  2.48E-02   0.00E+00  0.9287        0.0010      0.0089     0.0000   -0.0020        0.0001      0.0239     0.0000    0.0001
  3.42  0.5397  0.22  0.0259  6.224E-01  1.87E-02   0.00E+00  0.9287       -0.0054      0.0107     0.0000   -0.0048       -0.0314      0.0232     0.0000    0.0005
  3.42  0.5397  0.26  0.0049  6.652E-01  1.93E-02   0.00E+00  0.9273        0.0354      0.0100     0.0000   -0.0021        0.0334      0.0265     0.0000    0.0001
  3.42  0.5397  0.26  0.0259  5.898E-01  1.65E-02   0.00E+00  0.9274        0.0460      0.0092     0.0000   -0.0051        0.0708      0.0217     0.0000    0.0009
  3.42  0.5397  0.26  0.0655  3.244E-01  1.28E-02   0.00E+00  0.9315        0.0307      0.0156     0.0000   -0.0075       -0.0098      0.0311     0.0000    0.0023
  3.42  0.5397  0.30  0.0049  5.813E-01  1.82E-02   0.00E+00  0.9252        0.0126      0.0107     0.0000   -0.0023        0.0073      0.0285     0.0000    0.0002
  3.42  0.5397  0.30  0.0259  3.988E-01  1.04E-02   0.00E+00  0.9267        0.0332      0.0086     0.0000   -0.0047        0.0326      0.0221     0.0000    0.0016
  3.42  0.5397  0.30  0.0655  2.648E-01  1.30E-02   0.00E+00  0.9291        0.0385      0.0180     0.0000   -0.0078       -0.0487      0.0331     0.0000   -0.0002
  3.42  0.5397  0.34  0.0049  3.588E-01  1.19E-02   0.00E+00  0.9235        0.0359      0.0114     0.0000   -0.0019       -0.0088      0.0303     0.0000    0.0004
  3.42  0.5397  0.34  0.0259  3.280E-01  8.58E-03   0.00E+00  0.9269        0.0211      0.0085     0.0000   -0.0041       -0.0322      0.0224     0.0000    0.0001
  3.42  0.5397  0.34  0.0655  2.432E-01  1.18E-02   0.00E+00  0.9277        0.0699      0.0156     0.0000   -0.0085        0.0058      0.0294     0.0000    0.0004
  3.42  0.5397  0.38  0.0049  2.963E-01  1.04E-02   0.00E+00  0.9256        0.0443      0.0121     0.0000   -0.0018        0.0169      0.0316     0.0000   -0.0003
  3.42  0.5397  0.38  0.0259  2.418E-01  6.36E-03   0.00E+00  0.9256        0.0287      0.0085     0.0000   -0.0054       -0.0418      0.0231     0.0000   -0.0001
  3.42  0.5397  0.38  0.0655  1.563E-01  6.69E-03   0.00E+00  0.9268        0.0084      0.0144     0.0000   -0.0084       -0.0528      0.0312     0.0000    0.0025
  3.42  0.5397  0.42  0.0049  2.355E-01  9.14E-03   0.00E+00  0.9224        0.0209      0.0133     0.0000   -0.0024       -0.0167      0.0359     0.0000    0.0003
  3.42  0.5397  0.42  0.0259  2.141E-01  6.30E-03   0.00E+00  0.9225        0.0171      0.0094     0.0000   -0.0050       -0.0583      0.0257     0.0000    0.0013
  3.42  0.5397  0.42  0.0655  1.407E-01  6.27E-03   0.00E+00  0.9263        0.0165      0.0135     0.0000   -0.0072       -0.1298      0.0338     0.0000    0.0010
  3.42  0.5397  0.46  0.0049  1.700E-01  7.84E-03   0.00E+00  0.9204        0.0089      0.0158     0.0000   -0.0019       -0.0145      0.0414     0.0000    0.0004
  3.42  0.5397  0.46  0.0259  1.397E-01  4.91E-03   0.00E+00  0.9233        0.0032      0.0121     0.0000   -0.0043        0.0324      0.0316     0.0000    0.0005
  3.42  0.5397  0.46  0.0655  9.415E-02  5.83E-03   0.00E+00  0.9301        0.0424      0.0198     0.0000   -0.0073       -0.0519      0.0469     0.0000   -0.0006
  3.42  0.5397  0.50  0.0049  1.135E-01  7.06E-03   0.00E+00  0.9237        0.0571      0.0206     0.0000   -0.0017       -0.0160      0.0579     0.0000   -0.0001
  3.42  0.5397  0.50  0.0259  9.941E-02  5.03E-03   0.00E+00  0.9278        0.0318      0.0165     0.0000   -0.0046       -0.0154      0.0433     0.0000   -0.0002
  3.42  0.5397  0.50  0.0655  5.495E-02  6.70E-03   0.00E+00  0.9305        0.0673      0.0287     0.0000   -0.0103       -0.2817      0.0757     0.0000    0.0004
  3.42  0.5397  0.54  0.0049  7.822E-02  8.82E-03   0.00E+00  0.9266        0.0199      0.0366     0.0000   -0.0024       -0.1347      0.1028     0.0000    0.0001
  3.42  0.5397  0.54  0.0259  5.636E-02  7.02E-03   0.00E+00  0.9271        0.0874      0.0366     0.0000   -0.0064       -0.0173      0.0949     0.0000    0.0007
  3.42  0.5397  0.54  0.1290  5.156E-02  6.60E-03   0.00E+00  0.9059       -0.0111      0.0388     0.0000   -0.0149       -0.2336      0.0979     0.0000   -0.0007
  3.42  0.5397  0.58  0.0655  8.679E-02  1.20E-02   0.00E+00  0.9171       -0.0166      0.0473     0.0000   -0.0113       -0.0801      0.1416     0.0000   -0.0023
  3.42  0.5397  0.62  0.0259  1.257E-01  2.13E-02   0.00E+00  0.9234        0.1301      0.0453     0.0000   -0.0089       -0.2271      0.1260     0.0000   -0.0004
  3.42  0.5397  0.62  0.0655  5.229E-02  5.45E-03   0.00E+00  0.8908        0.0580      0.0271     0.0000   -0.0109       -0.2437      0.0719     0.0000   -0.0015
  3.42  0.5397  0.66  0.0259  1.439E-01  2.14E-02   0.00E+00  0.8889        0.1196      0.0401     0.0000   -0.0077       -0.2679      0.1113     0.0000   -0.0020
  3.42  0.5855 -0.46  0.1290  1.494E-01  1.17E-02   0.00E+00  0.9537       -0.1260      0.0295     0.0000   -0.0186        0.1680      0.0687     0.0000    0.0556
  3.42  0.5855 -0.42  0.0655  1.001E-01  1.99E-02   0.00E+00  1.2630       -0.1798      0.0613     0.0000   -0.0590        0.2905      0.1020     0.0000   -0.0244
  3.42  0.5855 -0.42  0.1290  1.596E-01  8.43E-03   0.00E+00  0.9662       -0.0813      0.0213     0.0000   -0.0370        0.1568      0.0485     0.0000    0.0544
  3.42  0.5855 -0.38  0.0655  1.230E-01  1.12E-02   0.00E+00  1.1054       -0.0338      0.0379     0.0000   -0.0339        0.1722      0.0871     0.0000   -0.0242
  3.42  0.5855 -0.38  0.1290  1.948E-01  7.31E-03   0.00E+00  0.9480       -0.0333      0.0138     0.0000   -0.0285        0.0143      0.0367     0.0000    0.0132
  3.42  0.5855 -0.34  0.0655  1.771E-01  9.49E-03   0.00E+00  1.0097        0.0147      0.0203     0.0000   -0.0162        0.0129      0.0543     0.0000   -0.0127
  3.42  0.5855 -0.34  0.1290  2.135E-01  7.00E-03   0.00E+00  0.9370        0.0033      0.0119     0.0000   -0.0211       -0.0350      0.0303     0.0000   -0.0015
  3.42  0.5855 -0.34  0.2165  8.314E-02  3.95E-03   0.00E+00  0.9001       -0.0450      0.0184     0.0000   -0.0154        0.0262      0.0453     0.0000    0.0379
  3.42  0.5855 -0.30  0.0655  2.332E-01  9.47E-03   0.00E+00  0.9557       -0.0090      0.0143     0.0000   -0.0108       -0.1078      0.0374     0.0000   -0.0059
  3.42  0.5855 -0.30  0.1290  2.239E-01  6.70E-03   0.00E+00  0.9303       -0.0301      0.0116     0.0000   -0.0162        0.0146      0.0294     0.0000   -0.0046
  3.42  0.5855 -0.30  0.2165  1.035E-01  4.17E-03   0.00E+00  0.9304       -0.0464      0.0161     0.0000   -0.0314        0.0544      0.0378     0.0000    0.0532
  3.42  0.5855 -0.26  0.0655  3.527E-01  1.12E-02   0.00E+00  0.9312        0.0004      0.0120     0.0000   -0.0097       -0.0387      0.0303     0.0000   -0.0015
  3.42  0.5855 -0.26  0.1290  2.455E-01  6.49E-03   0.00E+00  0.9247       -0.0100      0.0103     0.0000   -0.0124       -0.0133      0.0256     0.0000   -0.0045
  3.42  0.5855 -0.26  0.2165  1.152E-01  3.98E-03   0.00E+00  0.9364       -0.0461      0.0135     0.0000   -0.0335       -0.0100      0.0320     0.0000    0.0372
  3.42  0.5855 -0.22  0.0655  5.369E-01  1.31E-02   0.00E+00  0.9219       -0.0091      0.0096     0.0000   -0.0097       -0.0080      0.0232     0.0000    0.0010
  3.42  0.5855 -0.22  0.1290  2.486E-01  5.98E-03   0.00E+00  0.9210       -0.0265      0.0094     0.0000   -0.0103       -0.0152      0.0232     0.0000   -0.0024
  3.42  0.5855 -0.22  0.2165  1.095E-01  3.55E-03   0.00E+00  0.9354       -0.0401      0.0127     0.0000   -0.0305       -0.0061      0.0290     0.0000    0.0192
  3.42  0.5855 -0.18  0.0655  6.735E-01  1.31E-02   0.00E+00  0.9177       -0.0227      0.0077     0.0000   -0.0093       -0.0164      0.0180     0.0000    0.0016
  3.42  0.5855 -0.18  0.1290  2.575E-01  5.94E-03   0.00E+00  0.9187       -0.0264      0.0092     0.0000   -0.0094       -0.0146      0.0213     0.0000   -0.0001
  3.42  0.5855 -0.18  0.2165  1.267E-01  3.74E-03   0.00E+00  0.9367       -0.0125      0.0118     0.0000   -0.0284        0.0654      0.0254     0.0000    0.0102
  3.42  0.5855 -0.14  0.0655  8.170E-01  1.45E-02   0.00E+00  0.9158       -0.0157      0.0073     0.0000   -0.0088       -0.0201      0.0161     0.0000    0.0012
  3.42  0.5855 -0.14  0.1290  2.780E-01  6.28E-03   0.00E+00  0.9174       -0.0136      0.0093     0.0000   -0.0091        0.0327      0.0195     0.0000    0.0014
  3.42  0.5855 -0.14  0.2165  1.179E-01  3.34E-03   0.00E+00  0.9377       -0.0202      0.0112     0.0000   -0.0264        0.0242      0.0257     0.0000    0.0039
  3.42  0.5855 -0.10  0.0655  8.571E-01  1.58E-02   0.00E+00  0.9147       -0.0140      0.0079     0.0000   -0.0082       -0.0088      0.0159     0.0000    0.0007
  3.42  0.5855 -0.10  0.1290  2.778E-01  6.64E-03   0.00E+00  0.9171       -0.0130      0.0100     0.0000   -0.0091        0.0329      0.0202     0.0000    0.0024
  3.42  0.5855 -0.10  0.2165  1.136E-01  3.20E-03   0.00E+00  0.9382       -0.0201      0.0114     0.0000   -0.0248        0.0327      0.0249     0.0000    0.0000
  3.42  0.5855 -0.06  0.1290  2.712E-01  8.17E-03   0.00E+00  0.9168        0.0008      0.0126     0.0000   -0.0092       -0.0063      0.0257     0.0000    0.0028
  3.42  0.5855 -0.06  0.2165  1.167E-01  3.38E-03   0.00E+00  0.9395       -0.0263      0.0120     0.0000   -0.0242        0.0163      0.0262     0.0000   -0.0015
  3.42  0.5855 -0.02  0.2165  1.128E-01  4.07E-03   0.00E+00  0.9414        0.0063      0.0154     0.0000   -0.0243        0.0652      0.0310     0.0000   -0.0016
  3.42  0.5855  0.10  0.0049  1.613E+00  6.73E-02   0.00E+00  0.9104        0.0137      0.0151     0.0000   -0.0020        0.0156      0.0358     0.0000    0.0001
  3.42  0.5855  0.14  0.0049  1.268E+00  3.55E-02   0.00E+00  0.9094        0.0154      0.0101     0.0000   -0.0017        0.0448      0.0265     0.0000    0.0000
  3.42  0.5855  0.14  0.0259  8.875E-01  3.28E-02   0.00E+00  0.9098       -0.0168      0.0156     0.0000   -0.0040       -0.0569      0.0307     0.0000   -0.0006
  3.42  0.5855  0.18  0.0049  1.033E+00  2.39E-02   0.00E+00  0.9083       -0.0040      0.0081     0.0000   -0.0016       -0.0021      0.0216     0.0000   -0.0002
  3.42  0.5855  0.18  0.0259  7.229E-01  2.19E-02   0.00E+00  0.9096        0.0209      0.0108     0.0000   -0.0040        0.0065      0.0232     0.0000   -0.0002
  3.42  0.5855  0.22  0.0049  7.177E-01  1.73E-02   0.00E+00  0.9086        0.0153      0.0086     0.0000   -0.0018        0.0127      0.0227     0.0000    0.0000
  3.42  0.5855  0.22  0.0259  4.741E-01  1.29E-02   0.00E+00  0.9104        0.0367      0.0090     0.0000   -0.0044       -0.0125      0.0226     0.0000    0.0001
  3.42  0.5855  0.26  0.0049  5.064E-01  1.37E-02   0.00E+00  0.9097        0.0147      0.0099     0.0000   -0.0019        0.0549      0.0249     0.0000    0.0000
  3.42  0.5855  0.26  0.0259  4.166E-01  1.13E-02   0.00E+00  0.9121        0.0428      0.0090     0.0000   -0.0049        0.0038      0.0238     0.0000    0.0002
  3.42  0.5855  0.26  0.0655  1.932E-01  1.44E-02   0.00E+00  0.9190       -0.0104      0.0335     0.0000   -0.0088       -0.0046      0.0589     0.0000    0.0032
  3.42  0.5855  0.30  0.0049  3.901E-01  1.27E-02   0.00E+00  0.9116        0.0310      0.0115     0.0000   -0.0022       -0.0020      0.0310     0.0000    0.0000
  3.42  0.5855  0.30  0.0259  2.880E-01  8.41E-03   0.00E+00  0.9137        0.0525      0.0096     0.0000   -0.0057        0.0218      0.0260     0.0000    0.0007
  3.42  0.5855  0.30  0.0655  1.629E-01  1.14E-02   0.00E+00  0.9235        0.0567      0.0242     0.0000   -0.0082        0.0376      0.0489     0.0000    0.0037
  3.42  0.5855  0.34  0.0049  2.735E-01  1.04E-02   0.00E+00  0.9121        0.0219      0.0135     0.0000   -0.0026        0.0013      0.0353     0.0000    0.0002
  3.42  0.5855  0.34  0.0259  2.199E-01  7.37E-03   0.00E+00  0.9151        0.0545      0.0115     0.0000   -0.0058        0.0477      0.0308     0.0000    0.0016
  3.42  0.5855  0.34  0.0655  1.179E-01  9.41E-03   0.00E+00  0.9269        0.0346      0.0259     0.0000   -0.0085       -0.1200      0.0640     0.0000   -0.0004
  3.42  0.5855  0.38  0.0049  1.956E-01  8.78E-03   0.00E+00  0.9121        0.0044      0.0168     0.0000   -0.0024        0.0428      0.0426     0.0000    0.0004
  3.42  0.5855  0.38  0.0259  1.457E-01  6.21E-03   0.00E+00  0.9194        0.0441      0.0144     0.0000   -0.0043       -0.0381      0.0391     0.0000    0.0014
  3.42  0.5855  0.38  0.0655  9.844E-02  1.03E-02   0.00E+00  0.9293        0.0677      0.0294     0.0000   -0.0105       -0.1589      0.0770     0.0000   -0.0009
  3.42  0.5855  0.42  0.0049  1.455E-01  9.69E-03   0.00E+00  0.9180        0.0027      0.0209     0.0000   -0.0014       -0.1693      0.0600     0.0000   -0.0001
  3.42  0.5855  0.42  0.0259  1.218E-01  7.72E-03   0.00E+00  0.9243        0.0177      0.0226     0.0000   -0.0060        0.0304      0.0601     0.0000   -0.0015
  3.42  0.5855  0.46  0.0049  1.112E-01  1.18E-02   0.00E+00  0.9223       -0.0247      0.0368     0.0000   -0.0032       -0.0360      0.1048     0.0000    0.0003
  3.42  0.5855  0.46  0.0259  8.727E-02  1.13E-02   0.00E+00  0.9258        0.0374      0.0390     0.0000   -0.0065       -0.2621      0.1094     0.0000    0.0023
  3.42  0.5855  0.46  0.1290  5.134E-02  4.64E-03   0.00E+00  0.9967        0.0240      0.0256     0.0000   -0.0079       -0.2700      0.0700     0.0000   -0.0073
  3.42  0.5855  0.50  0.0655  9.762E-02  9.77E-03   0.00E+00  0.9580        0.1436      0.0286     0.0000   -0.0095       -0.1938      0.0771     0.0000    0.0027
  3.42  0.5855  0.54  0.0655  6.337E-02  5.23E-03   0.00E+00  0.9986        0.0434      0.0238     0.0000   -0.0064       -0.3190      0.0686     0.0000   -0.0061
  3.42  0.5855  0.58  0.0259  1.250E-01  1.22E-02   0.00E+00  0.9983        0.1315      0.0276     0.0000   -0.0046       -0.2513      0.0777     0.0000   -0.0030
  3.42  0.5855  0.62  0.0049  1.107E-01  1.99E-02   0.00E+00  1.0253        0.1048      0.0499     0.0000   -0.0025       -0.2509      0.1601     0.0000   -0.0007
  3.42  0.6334 -0.42  0.0655  7.719E-02  1.20E-02   0.00E+00  1.4565       -0.1017      0.0600     0.0000   -0.0767        0.1895      0.1200     0.0000   -0.0552
  3.42  0.6334 -0.38  0.0655  1.182E-01  1.27E-02   0.00E+00  1.1790       -0.0735      0.0432     0.0000   -0.0306        0.0609      0.1115     0.0000   -0.0344
  3.42  0.6334 -0.38  0.1290  1.225E-01  7.30E-03   0.00E+00  0.9492       -0.0346      0.0228     0.0000   -0.0674        0.0098      0.0621     0.0000    0.0400
  3.42  0.6334 -0.34  0.0655  1.773E-01  1.15E-02   0.00E+00  1.0284       -0.0383      0.0271     0.0000   -0.0156        0.0469      0.0729     0.0000   -0.0129
  3.42  0.6334 -0.34  0.1290  1.642E-01  7.51E-03   0.00E+00  0.9561       -0.0090      0.0179     0.0000   -0.0384       -0.0456      0.0470     0.0000   -0.0080
  3.42  0.6334 -0.30  0.0655  2.114E-01  1.02E-02   0.00E+00  0.9519        0.0130      0.0194     0.0000   -0.0113        0.0082      0.0491     0.0000   -0.0095
  3.42  0.6334 -0.30  0.1290  1.696E-01  6.82E-03   0.00E+00  0.9388        0.0011      0.0166     0.0000   -0.0225        0.0152      0.0410     0.0000   -0.0162
  3.42  0.6334 -0.26  0.0655  2.773E-01  1.08E-02   0.00E+00  0.9178       -0.0215      0.0154     0.0000   -0.0087       -0.0851      0.0398     0.0000   -0.0056
  3.42  0.6334 -0.26  0.1290  1.995E-01  6.89E-03   0.00E+00  0.9248       -0.0043      0.0141     0.0000   -0.0144       -0.0338      0.0335     0.0000   -0.0105
  3.42  0.6334 -0.22  0.0655  3.752E-01  1.14E-02   0.00E+00  0.9033       -0.0026      0.0123     0.0000   -0.0078       -0.0567      0.0291     0.0000   -0.0016
  3.42  0.6334 -0.22  0.1290  1.930E-01  6.22E-03   0.00E+00  0.9159       -0.0151      0.0133     0.0000   -0.0113       -0.0208      0.0313     0.0000   -0.0038
  3.42  0.6334 -0.18  0.0655  4.542E-01  1.22E-02   0.00E+00  0.8980       -0.0103      0.0113     0.0000   -0.0078       -0.0317      0.0250     0.0000    0.0007
  3.42  0.6334 -0.18  0.1290  1.857E-01  5.89E-03   0.00E+00  0.9098       -0.0104      0.0135     0.0000   -0.0101       -0.0010      0.0299     0.0000   -0.0005
  3.42  0.6334 -0.14  0.0655  5.122E-01  1.34E-02   0.00E+00  0.8956        0.0024      0.0114     0.0000   -0.0077        0.0070      0.0232     0.0000    0.0010
  3.42  0.6334 -0.14  0.1290  1.901E-01  6.04E-03   0.00E+00  0.9061       -0.0106      0.0140     0.0000   -0.0098        0.0802      0.0278     0.0000    0.0004
  3.42  0.6334 -0.14  0.2165  7.232E-02  3.43E-03   0.00E+00  0.9694       -0.0773      0.0203     0.0000   -0.0664        0.0135      0.0446     0.0000    0.0282
  3.42  0.6334 -0.10  0.0655  5.208E-01  1.41E-02   0.00E+00  0.8948       -0.0124      0.0123     0.0000   -0.0075        0.0273      0.0230     0.0000    0.0005
  3.42  0.6334 -0.10  0.1290  1.831E-01  6.12E-03   0.00E+00  0.9044       -0.0100      0.0149     0.0000   -0.0099        0.0540      0.0289     0.0000    0.0003
  3.42  0.6334 -0.10  0.2165  7.212E-02  3.35E-03   0.00E+00  0.9871       -0.0251      0.0207     0.0000   -0.0565        0.0537      0.0424     0.0000    0.0064
  3.42  0.6334 -0.06  0.1290  1.721E-01  6.34E-03   0.00E+00  0.9041        0.0012      0.0166     0.0000   -0.0102        0.0142      0.0315     0.0000    0.0002
  3.42  0.6334  0.06  0.0049  1.267E+00  5.99E-02   0.00E+00  0.8890       -0.0111      0.0190     0.0000   -0.0022        0.0099      0.0418     0.0000    0.0000
  3.42  0.6334  0.10  0.0049  7.301E-01  5.51E-02   0.00E+00  0.8884        0.0014      0.0278     0.0000   -0.0019        0.0967      0.0738     0.0000   -0.0001
  3.42  0.6334  0.14  0.0049  7.674E-01  9.37E-02   0.00E+00  0.8875       -0.0204      0.0485     0.0000   -0.0017       -0.0110      0.1314     0.0000   -0.0001
  3.42  0.6334  0.18  0.0049  9.070E-01  6.20E-02   0.00E+00  0.8874        0.0004      0.0260     0.0000   -0.0014        0.0432      0.0670     0.0000   -0.0002
  3.42  0.6334  0.18  0.0259  4.873E-01  5.11E-02   0.00E+00  0.8910       -0.0227      0.0386     0.0000   -0.0034       -0.0175      0.0949     0.0000   -0.0015
  3.42  0.6334  0.22  0.0049  5.808E-01  3.44E-02   0.00E+00  0.8884        0.0084      0.0214     0.0000   -0.0013       -0.0376      0.0612     0.0000   -0.0004
  3.42  0.6334  0.22  0.0259  2.725E-01  2.43E-02   0.00E+00  0.8938       -0.0220      0.0346     0.0000   -0.0036        0.0977      0.0974     0.0000   -0.0007
  3.42  0.6334  0.26  0.0049  3.206E-01  2.21E-02   0.00E+00  0.8917        0.0132      0.0258     0.0000   -0.0015        0.0742      0.0678     0.0000   -0.0002
  3.42  0.6334  0.26  0.0259  2.803E-01  2.66E-02   0.00E+00  0.8990        0.0270      0.0342     0.0000   -0.0042        0.0503      0.0866     0.0000   -0.0002
  3.42  0.6334  0.30  0.0049  3.489E-01  3.02E-02   0.00E+00  0.8979       -0.0252      0.0322     0.0000   -0.0017       -0.0600      0.0867     0.0000   -0.0001
  3.42  0.6334  0.30  0.0259  1.965E-01  2.43E-02   0.00E+00  0.9070       -0.0079      0.0484     0.0000   -0.0053        0.1129      0.1287     0.0000   -0.0002
  3.42  0.6334  0.30  0.1290  9.163E-02  6.41E-03   0.00E+00  1.0040        0.0499      0.0277     0.0000   -0.0218       -0.0665      0.0598     0.0000   -0.0150
  3.42  0.6334  0.34  0.0655  1.284E-01  1.01E-02   0.00E+00  0.9439        0.0025      0.0264     0.0000   -0.0119       -0.0579      0.0701     0.0000    0.0056
  3.42  0.6334  0.34  0.1290  6.890E-02  5.41E-03   0.00E+00  1.0227        0.1113      0.0241     0.0000   -0.0360       -0.0655      0.0521     0.0000   -0.0068
  3.42  0.6334  0.38  0.0259  2.146E-01  3.14E-02   0.00E+00  0.9268        0.0404      0.0462     0.0000   -0.0085       -0.2167      0.1327     0.0000    0.0014
  3.42  0.6334  0.38  0.0655  1.062E-01  7.16E-03   0.00E+00  0.9664        0.0303      0.0198     0.0000   -0.0101       -0.1585      0.0584     0.0000    0.0015
  3.42  0.6334  0.38  0.1290  4.798E-02  3.84E-03   0.00E+00  1.0044        0.1122      0.0209     0.0000   -0.0458       -0.3126      0.0536     0.0000    0.0160
  3.42  0.6334  0.42  0.0259  1.163E-01  1.27E-02   0.00E+00  0.9416        0.0324      0.0344     0.0000   -0.0072       -0.1393      0.0923     0.0000    0.0031
  3.42  0.6334  0.42  0.0655  9.843E-02  5.55E-03   0.00E+00  0.9951        0.0295      0.0176     0.0000   -0.0144       -0.1611      0.0487     0.0000   -0.0055
  3.42  0.6334  0.46  0.0259  1.940E-01  1.59E-02   0.00E+00  0.9705        0.0759      0.0270     0.0000   -0.0063       -0.0679      0.0752     0.0000   -0.0024
  3.42  0.6334  0.46  0.0655  8.205E-02  5.32E-03   0.00E+00  1.0116        0.1451      0.0173     0.0000   -0.0225       -0.2508      0.0467     0.0000   -0.0032
  3.42  0.6334  0.50  0.0049  1.566E-01  2.27E-02   0.00E+00  0.9772        0.1005      0.0556     0.0000   -0.0033        0.0377      0.1698     0.0000   -0.0008
  3.42  0.6334  0.50  0.0259  1.173E-01  8.13E-03   0.00E+00  1.0002        0.1096      0.0223     0.0000   -0.0092       -0.0640      0.0649     0.0000    0.0006
  3.42  0.6334  0.54  0.0049  1.321E-01  1.59E-02   0.00E+00  1.0100        0.1524      0.0419     0.0000   -0.0023        0.1388      0.1258     0.0000   -0.0004
  3.42  0.6334  0.54  0.0259  1.099E-01  8.81E-03   0.00E+00  1.0040        0.1792      0.0219     0.0000   -0.0149       -0.1977      0.0600     0.0000   -0.0002
  3.42  0.6834 -0.38  0.0655  4.264E-02  7.63E-03   0.00E+00  1.3756        0.0449      0.0765     0.0000   -0.0322       -0.2460      0.2125     0.0000   -0.0335
  3.42  0.6834 -0.34  0.0655  7.672E-02  8.67E-03   0.00E+00  1.0979       -0.0843      0.0484     0.0000   -0.0242        0.0503      0.1230     0.0000   -0.0244
  3.42  0.6834 -0.30  0.0655  1.340E-01  9.54E-03   0.00E+00  0.9781       -0.1104      0.0293     0.0000   -0.0138        0.0999      0.0703     0.0000   -0.0192
  3.42  0.6834 -0.26  0.0655  1.725E-01  9.49E-03   0.00E+00  0.9204       -0.0300      0.0244     0.0000   -0.0077        0.1220      0.0544     0.0000   -0.0115
  3.42  0.6834 -0.22  0.0655  1.961E-01  9.13E-03   0.00E+00  0.8933       -0.0445      0.0215     0.0000   -0.0057       -0.0149      0.0466     0.0000   -0.0045
  3.42  0.6834 -0.18  0.0655  2.371E-01  1.06E-02   0.00E+00  0.8819       -0.0159      0.0214     0.0000   -0.0059       -0.0357      0.0440     0.0000   -0.0002
  3.42  0.6834 -0.18  0.1290  8.221E-02  5.17E-03   0.00E+00  0.9016       -0.0318      0.0294     0.0000   -0.0200        0.0127      0.0612     0.0000   -0.0049
  3.42  0.6834 -0.14  0.1290  8.625E-02  5.58E-03   0.00E+00  0.9086        0.0334      0.0288     0.0000   -0.0180        0.1728      0.0529     0.0000   -0.0049
  3.42  0.6834  0.06  0.0049  6.749E-01  2.89E-02   0.00E+00  0.8646       -0.0018      0.0172     0.0000   -0.0021        0.1124      0.0413     0.0000   -0.0003
  3.42  0.6834  0.06  0.0259  4.746E-01  2.41E-02   0.00E+00  0.8709        0.0243      0.0222     0.0000   -0.0029        0.0451      0.0404     0.0000   -0.0045
  3.42  0.6834  0.10  0.0049  5.213E-01  1.97E-02   0.00E+00  0.8644        0.0400      0.0139     0.0000   -0.0018        0.0132      0.0373     0.0000   -0.0003
  3.42  0.6834  0.10  0.0259  3.846E-01  2.11E-02   0.00E+00  0.8715        0.0040      0.0232     0.0000   -0.0028        0.0236      0.0426     0.0000   -0.0048
  3.42  0.6834  0.14  0.0049  4.998E-01  2.26E-02   0.00E+00  0.8644        0.0126      0.0164     0.0000   -0.0017       -0.0401      0.0456     0.0000   -0.0004
  3.42  0.6834  0.14  0.0259  3.701E-01  1.62E-02   0.00E+00  0.8726       -0.0250      0.0160     0.0000   -0.0028       -0.0128      0.0413     0.0000   -0.0050
  3.42  0.6834  0.14  0.0655  1.633E-01  7.41E-03   0.00E+00  0.8926       -0.0058      0.0221     0.0000   -0.0066        0.0286      0.0480     0.0000    0.0012
  3.42  0.6834  0.18  0.0049  6.319E-01  3.23E-02   0.00E+00  0.8645        0.0173      0.0195     0.0000   -0.0015        0.0009      0.0522     0.0000   -0.0005
  3.42  0.6834  0.18  0.0259  3.250E-01  1.33E-02   0.00E+00  0.8751        0.0029      0.0146     0.0000   -0.0027        0.0153      0.0399     0.0000   -0.0048
  3.42  0.6834  0.18  0.0655  1.606E-01  8.40E-03   0.00E+00  0.9037       -0.0006      0.0234     0.0000   -0.0069       -0.0237      0.0494     0.0000    0.0015
  3.42  0.6834  0.22  0.0049  4.340E-01  2.41E-02   0.00E+00  0.8665        0.0643      0.0201     0.0000   -0.0010       -0.0985      0.0548     0.0000   -0.0007
  3.42  0.6834  0.22  0.0259  3.120E-01  1.24E-02   0.00E+00  0.8805       -0.0124      0.0152     0.0000   -0.0028        0.0487      0.0419     0.0000   -0.0036
  3.42  0.6834  0.22  0.0655  1.391E-01  7.10E-03   0.00E+00  0.9223        0.0290      0.0190     0.0000   -0.0082       -0.0327      0.0426     0.0000    0.0005
  3.42  0.6834  0.26  0.0049  4.741E-01  3.05E-02   0.00E+00  0.8730        0.0394      0.0233     0.0000   -0.0007       -0.0231      0.0690     0.0000   -0.0009
  3.42  0.6834  0.26  0.0259  3.169E-01  1.24E-02   0.00E+00  0.8924        0.0325      0.0148     0.0000   -0.0033        0.0742      0.0382     0.0000   -0.0017
  3.42  0.6834  0.26  0.0655  1.228E-01  5.72E-03   0.00E+00  0.9490       -0.0011      0.0173     0.0000   -0.0114       -0.0840      0.0434     0.0000   -0.0015
  3.42  0.6834  0.30  0.0049  3.084E-01  2.07E-02   0.00E+00  0.8868       -0.0442      0.0268     0.0000   -0.0010        0.0376      0.0707     0.0000   -0.0006
  3.42  0.6834  0.30  0.0259  2.172E-01  8.59E-03   0.00E+00  0.9136       -0.0044      0.0148     0.0000   -0.0042        0.0022      0.0422     0.0000   -0.0004
  3.42  0.6834  0.30  0.0655  8.258E-02  3.85E-03   0.00E+00  0.9861       -0.0207      0.0167     0.0000   -0.0173       -0.0664      0.0442     0.0000   -0.0022
  3.42  0.6834  0.34  0.0049  2.720E-01  1.73E-02   0.00E+00  0.9104        0.0028      0.0258     0.0000   -0.0016        0.0287      0.0731     0.0000   -0.0002
  3.42  0.6834  0.34  0.0259  1.607E-01  6.34E-03   0.00E+00  0.9469        0.0038      0.0156     0.0000   -0.0065        0.0637      0.0407     0.0000   -0.0005
  3.42  0.6834  0.34  0.0655  7.081E-02  3.58E-03   0.00E+00  1.0302        0.0223      0.0171     0.0000   -0.0246       -0.0853      0.0461     0.0000    0.0000
  3.42  0.6834  0.38  0.0049  1.906E-01  1.23E-02   0.00E+00  0.9472        0.0771      0.0248     0.0000   -0.0027        0.0289      0.0634     0.0000   -0.0001
  3.42  0.6834  0.38  0.0259  1.172E-01  5.01E-03   0.00E+00  0.9905        0.0014      0.0161     0.0000   -0.0111       -0.0044      0.0430     0.0000   -0.0009
  3.42  0.6834  0.38  0.0655  5.364E-02  3.36E-03   0.00E+00  1.0651        0.0819      0.0191     0.0000   -0.0290       -0.0927      0.0544     0.0000    0.0037
  3.42  0.6834  0.42  0.0049  1.341E-01  9.56E-03   0.00E+00  0.9955        0.0106      0.0285     0.0000   -0.0049       -0.0385      0.0836     0.0000    0.0000
  3.42  0.6834  0.42  0.0259  1.079E-01  5.06E-03   0.00E+00  1.0381        0.0443      0.0168     0.0000   -0.0168       -0.0475      0.0456     0.0000    0.0001
  3.42  0.6834  0.46  0.0049  1.514E-01  1.31E-02   0.00E+00  1.0447        0.0333      0.0363     0.0000   -0.0074        0.1007      0.0800     0.0000   -0.0001
  3.42  0.6834  0.46  0.0259  1.341E-01  9.61E-03   0.00E+00  1.0571        0.1510      0.0235     0.0000   -0.0201       -0.0397      0.0720     0.0000    0.0020
  3.42  0.7355  0.02  0.0049  3.773E-01  2.99E-02   0.00E+00  0.8389       -0.1384      0.0407     0.0000   -0.0022       -0.0290      0.0790     0.0000   -0.0007
  3.42  0.7355  0.06  0.0049  3.970E-01  2.03E-02   0.00E+00  0.8396       -0.0081      0.0208     0.0000   -0.0018        0.0111      0.0506     0.0000   -0.0008
  3.42  0.7355  0.06  0.0259  3.055E-01  1.98E-02   0.00E+00  0.8560       -0.0410      0.0323     0.0000   -0.0015        0.0100      0.0571     0.0000   -0.0125
  3.42  0.7355  0.10  0.0049  3.184E-01  1.47E-02   0.00E+00  0.8408        0.0156      0.0187     0.0000   -0.0018        0.0436      0.0500     0.0000   -0.0009
  3.42  0.7355  0.10  0.0259  3.079E-01  1.59E-02   0.00E+00  0.8596       -0.0607      0.0225     0.0000   -0.0014        0.0317      0.0480     0.0000   -0.0138
  3.42  0.7355  0.14  0.0049  3.340E-01  1.74E-02   0.00E+00  0.8419        0.0425      0.0217     0.0000   -0.0018        0.1744      0.0527     0.0000   -0.0011
  3.42  0.7355  0.14  0.0259  3.697E-01  1.64E-02   0.00E+00  0.8648        0.0204      0.0160     0.0000   -0.0014        0.0408      0.0430     0.0000   -0.0156
  3.42  0.7355  0.14  0.0655  9.294E-02  5.41E-03   0.00E+00  0.9252       -0.1500      0.0255     0.0000   -0.0081       -0.1278      0.0575     0.0000    0.0046
  3.42  0.7355  0.18  0.0049  4.627E-01  2.20E-02   0.00E+00  0.8437        0.0710      0.0185     0.0000   -0.0018        0.0248      0.0524     0.0000   -0.0015
  3.42  0.7355  0.18  0.0259  2.603E-01  1.01E-02   0.00E+00  0.8734       -0.0055      0.0139     0.0000   -0.0012       -0.0334      0.0399     0.0000   -0.0166
  3.42  0.7355  0.18  0.0655  9.477E-02  6.29E-03   0.00E+00  0.9561       -0.0320      0.0284     0.0000   -0.0077        0.0205      0.0678     0.0000    0.0066
  3.42  0.7355  0.22  0.0049  3.294E-01  1.38E-02   0.00E+00  0.8471        0.0266      0.0176     0.0000   -0.0014        0.0537      0.0447     0.0000   -0.0021
  3.42  0.7355  0.22  0.0259  2.570E-01  9.30E-03   0.00E+00  0.8881        0.0046      0.0141     0.0000   -0.0013        0.0036      0.0399     0.0000   -0.0148
  3.42  0.7355  0.22  0.0655  5.987E-02  4.04E-03   0.00E+00  0.0000       -0.0771      0.0258     0.0000    0.0000       -0.0801      0.0669     0.0000    0.0000
  3.42  0.7355  0.26  0.0049  3.499E-01  1.59E-02   0.00E+00  0.8575        0.0094      0.0188     0.0000   -0.0001        0.0309      0.0510     0.0000   -0.0028
  3.42  0.7355  0.26  0.0259  1.922E-01  7.52E-03   0.00E+00  0.9177       -0.0321      0.0143     0.0000   -0.0023       -0.0962      0.0403     0.0000   -0.0087
  3.42  0.7355  0.30  0.0049  2.628E-01  1.32E-02   0.00E+00  0.8871        0.0138      0.0199     0.0000    0.0007       -0.0346      0.0573     0.0000   -0.0029
  3.42  0.7355  0.30  0.0259  1.321E-01  5.54E-03   0.00E+00  0.9740       -0.0333      0.0176     0.0000   -0.0039        0.0685      0.0450     0.0000   -0.0019
  3.42  0.7355  0.34  0.0049  1.748E-01  1.01E-02   0.00E+00  0.9482       -0.0092      0.0257     0.0000   -0.0004        0.1620      0.0600     0.0000   -0.0015
  3.42  0.7355  0.34  0.0259  8.607E-02  4.59E-03   0.00E+00  1.0661        0.0222      0.0219     0.0000   -0.0058        0.0530      0.0556     0.0000    0.0005
  3.42  0.7355  0.38  0.0049  1.625E-01  1.33E-02   0.00E+00  1.0547        0.0415      0.0336     0.0000   -0.0018        0.0325      0.0896     0.0000   -0.0002
  3.42  0.7900  0.02  0.0049  2.036E-01  2.01E-02   0.00E+00  0.8165       -0.0331      0.0488     0.0000   -0.0017        0.1363      0.1173     0.0000   -0.0027
  3.42  0.7900  0.06  0.0049  2.706E-01  1.79E-02   0.00E+00  0.8191       -0.0050      0.0271     0.0000   -0.0017       -0.0239      0.0757     0.0000   -0.0030
  3.42  0.7900  0.06  0.0259  1.543E-01  1.30E-02   0.00E+00  0.8614       -0.1242      0.0344     0.0000    0.0007       -0.1847      0.0817     0.0000   -0.0521
  3.42  0.7900  0.10  0.0049  2.377E-01  1.62E-02   0.00E+00  0.8227        0.0262      0.0294     0.0000   -0.0020        0.0750      0.0779     0.0000   -0.0033
  3.42  0.7900  0.10  0.0259  2.391E-01  2.04E-02   0.00E+00  0.8702       -0.0449      0.0350     0.0000    0.0008       -0.0420      0.0834     0.0000   -0.0599
  3.42  0.7900  0.14  0.0049  4.557E-01  4.05E-02   0.00E+00  0.8269        0.0252      0.0366     0.0000   -0.0022        0.0047      0.0980     0.0000   -0.0042
  3.42  0.7900  0.14  0.0259  1.544E-01  1.19E-02   0.00E+00  0.8785       -0.0291      0.0286     0.0000    0.0013       -0.0737      0.0787     0.0000   -0.0736
  3.42  0.7900  0.18  0.0049  2.605E-01  2.16E-02   0.00E+00  0.8314        0.0850      0.0335     0.0000   -0.0026        0.0947      0.0934     0.0000   -0.0058
  3.42  0.7900  0.22  0.0049  2.169E-01  1.86E-02   0.00E+00  0.8345       -0.0116      0.0374     0.0000   -0.0027       -0.0061      0.1086     0.0000   -0.0090
  3.42  0.7900  0.26  0.0049  1.093E-01  9.92E-03   0.00E+00  0.8277       -0.0342      0.0388     0.0000   -0.0014       -0.0403      0.1042     0.0000   -0.0150
  4.10  0.4134 -0.26  0.1290  3.805E+00  3.94E-01   0.00E+00  1.0890        0.0446      0.0139     0.0000   -0.0067       -0.1638      0.0736     0.0000    0.0148
  4.10  0.4134 -0.26  0.2165  1.990E+00  1.96E-01   0.00E+00  1.0702        0.0189      0.0148     0.0000   -0.0076       -0.0803      0.0823     0.0000   -0.0012
  4.10  0.4134 -0.22  0.0655  9.677E+00  8.97E-01   0.00E+00  1.2378       -0.0214      0.0145     0.0000   -0.0245        0.0216      0.0702     0.0000    0.0281
  4.10  0.4134 -0.22  0.1290  5.028E+00  3.71E-01   0.00E+00  1.0804       -0.0126      0.0119     0.0000   -0.0067        0.0968      0.0568     0.0000    0.0140
  4.10  0.4134 -0.22  0.2165  1.699E+00  1.72E-01   0.00E+00  1.0643       -0.0202      0.0163     0.0000   -0.0073        0.0344      0.0786     0.0000   -0.0006
  4.10  0.4134 -0.22  0.3402  6.727E-01  9.87E-02   0.00E+00  1.0425       -0.0060      0.0241     0.0000   -0.0064        0.1230      0.1210     0.0000    0.0038
  4.10  0.4134 -0.18  0.0655  1.534E+01  9.47E-01   0.00E+00  1.1537       -0.0142      0.0094     0.0000   -0.0156       -0.0249      0.0487     0.0000    0.0113
  4.10  0.4134 -0.18  0.1290  6.347E+00  4.47E-01   0.00E+00  1.0716       -0.0106      0.0110     0.0000   -0.0063        0.0065      0.0588     0.0000    0.0118
  4.10  0.4134 -0.18  0.2165  1.538E+00  1.76E-01   0.00E+00  1.0591       -0.0351      0.0192     0.0000   -0.0071        0.0774      0.0920     0.0000    0.0004
  4.10  0.4134 -0.14  0.0655  2.136E+01  1.43E+00   0.00E+00  1.1079       -0.0065      0.0108     0.0000   -0.0105        0.0353      0.0574     0.0000    0.0062
  4.10  0.4134 -0.10  0.0655  2.051E+01  1.14E+00   0.00E+00  1.0816       -0.0104      0.0094     0.0000   -0.0076        0.0586      0.0460     0.0000    0.0050
  4.10  0.4134 -0.10  0.1290  7.530E+00  4.38E-01   0.00E+00  1.0579       -0.0177      0.0096     0.0000   -0.0051       -0.0313      0.0465     0.0000    0.0074
  4.10  0.4134 -0.10  0.2165  2.765E+00  2.83E-01   0.00E+00  1.0476       -0.0334      0.0163     0.0000   -0.0067       -0.0935      0.0909     0.0000    0.0037
  4.10  0.4134 -0.06  0.0259  4.386E+01  2.75E+00   0.00E+00  1.0846       -0.0195      0.0099     0.0000   -0.0042       -0.0591      0.0556     0.0000   -0.0023
  4.10  0.4134 -0.06  0.0655  2.120E+01  8.96E-01   0.00E+00  1.0649        0.0022      0.0070     0.0000   -0.0058        0.0147      0.0333     0.0000    0.0044
  4.10  0.4134 -0.06  0.1290  7.156E+00  4.07E-01   0.00E+00  1.0517       -0.0145      0.0093     0.0000   -0.0046        0.0536      0.0454     0.0000    0.0052
  4.10  0.4134 -0.06  0.2165  2.295E+00  1.92E-01   0.00E+00  1.0411       -0.0323      0.0136     0.0000   -0.0064       -0.0422      0.0651     0.0000    0.0063
  4.10  0.4134 -0.02  0.0259  4.365E+01  3.10E+00   0.00E+00  1.0666       -0.0010      0.0128     0.0000   -0.0033        0.0020      0.0484     0.0000   -0.0023
  4.10  0.4134 -0.02  0.0655  1.815E+01  8.83E-01   0.00E+00  1.0536       -0.0103      0.0080     0.0000   -0.0046       -0.0383      0.0381     0.0000    0.0037
  4.10  0.4134 -0.02  0.1290  7.273E+00  4.09E-01   0.00E+00  1.0446       -0.0042      0.0092     0.0000   -0.0043        0.0085      0.0445     0.0000    0.0023
  4.10  0.4134 -0.02  0.2165  2.881E+00  2.17E-01   0.00E+00  1.0338       -0.0078      0.0129     0.0000   -0.0057        0.1371      0.0581     0.0000    0.0078
  4.10  0.4134 -0.02  0.5074  2.505E-01  4.30E-02   0.00E+00  1.0094       -0.0229      0.0303     0.0000   -0.0056        0.0867      0.1328     0.0000    0.0042
  4.10  0.4134  0.02  0.0655  1.662E+01  8.77E-01   0.00E+00  1.0447        0.0037      0.0090     0.0000   -0.0039        0.0989      0.0380     0.0000    0.0030
  4.10  0.4134  0.02  0.1290  5.932E+00  3.49E-01   0.00E+00  1.0367       -0.0172      0.0094     0.0000   -0.0042       -0.0821      0.0455     0.0000    0.0001
  4.10  0.4134  0.02  0.2165  2.413E+00  1.76E-01   0.00E+00  1.0248       -0.0133      0.0124     0.0000   -0.0043        0.0778      0.0567     0.0000    0.0041
  4.10  0.4134  0.06  0.0655  1.408E+01  9.12E-01   0.00E+00  1.0373        0.0137      0.0111     0.0000   -0.0031        0.0770      0.0433     0.0000    0.0026
  4.10  0.4134  0.06  0.1290  6.135E+00  3.52E-01   0.00E+00  1.0287       -0.0093      0.0097     0.0000   -0.0042        0.0015      0.0453     0.0000    0.0013
  4.10  0.4134  0.06  0.2165  2.506E+00  1.74E-01   0.00E+00  1.0198       -0.0133      0.0116     0.0000   -0.0040        0.0128      0.0551     0.0000    0.0011
  4.10  0.4134  0.06  0.3402  6.429E-01  9.10E-02   0.00E+00  1.0103       -0.0295      0.0246     0.0000   -0.0051        0.0608      0.1101     0.0000    0.0044
  4.10  0.4134  0.06  0.5074  2.734E-01  4.71E-02   0.00E+00  0.9963        0.0059      0.0275     0.0000   -0.0047       -0.0090      0.1299     0.0000    0.0023
  4.10  0.4134  0.10  0.2165  2.010E+00  1.68E-01   0.00E+00  1.0152       -0.0107      0.0143     0.0000   -0.0041        0.0539      0.0609     0.0000    0.0007
  4.10  0.4134  0.14  0.5074  2.482E-01  4.42E-02   0.00E+00  0.9842       -0.0102      0.0308     0.0000   -0.0042        0.0080      0.1483     0.0000    0.0017
  4.10  0.4537 -0.58  0.1290  1.551E-01  2.26E-02   0.00E+00  1.0291       -0.0388      0.0341     0.0000   -0.0126        0.0085      0.1099     0.0000    0.0144
  4.10  0.4537 -0.58  0.3402  4.079E-02  6.69E-03   0.00E+00  0.9136        0.0305      0.0338     0.0000   -0.0080       -0.1212      0.1347     0.0000    0.0079
  4.10  0.4537 -0.54  0.1290  2.404E-01  2.64E-02   0.00E+00  1.0827        0.0408      0.0263     0.0000   -0.0232        0.0406      0.1012     0.0000    0.0429
  4.10  0.4537 -0.54  0.2165  1.155E-01  1.28E-02   0.00E+00  0.9882        0.0049      0.0270     0.0000   -0.0091        0.0929      0.0892     0.0000    0.0073
  4.10  0.4537 -0.54  0.3402  4.436E-02  6.24E-03   0.00E+00  0.9496       -0.0164      0.0315     0.0000   -0.0094       -0.0480      0.1148     0.0000    0.0098
  4.10  0.4537 -0.50  0.1290  3.586E-01  3.02E-02   0.00E+00  1.1181       -0.0263      0.0190     0.0000   -0.0281       -0.0954      0.0722     0.0000    0.0449
  4.10  0.4537 -0.50  0.2165  1.909E-01  1.53E-02   0.00E+00  1.0079       -0.0196      0.0191     0.0000   -0.0121        0.0359      0.0635     0.0000    0.0160
  4.10  0.4537 -0.50  0.3402  7.086E-02  7.28E-03   0.00E+00  0.9771       -0.0018      0.0241     0.0000   -0.0121        0.0066      0.0862     0.0000    0.0156
  4.10  0.4537 -0.46  0.1290  4.311E-01  3.02E-02   0.00E+00  1.0837        0.0334      0.0171     0.0000   -0.0170        0.1385      0.0562     0.0000    0.0065
  4.10  0.4537 -0.46  0.2165  2.529E-01  1.64E-02   0.00E+00  1.0413       -0.0201      0.0159     0.0000   -0.0196        0.1593      0.0546     0.0000    0.0366
  4.10  0.4537 -0.46  0.3402  7.659E-02  7.05E-03   0.00E+00  0.9934       -0.0061      0.0218     0.0000   -0.0130        0.0153      0.0827     0.0000    0.0151
  4.10  0.4537 -0.42  0.1290  6.576E-01  3.55E-02   0.00E+00  1.0619       -0.0195      0.0118     0.0000   -0.0120       -0.0485      0.0434     0.0000   -0.0029
  4.10  0.4537 -0.42  0.2165  2.938E-01  1.68E-02   0.00E+00  1.0428        0.0318      0.0139     0.0000   -0.0179        0.0442      0.0498     0.0000    0.0250
  4.10  0.4537 -0.42  0.3402  1.084E-01  7.75E-03   0.00E+00  0.9986        0.0107      0.0181     0.0000   -0.0120        0.2033      0.0571     0.0000    0.0096
  4.10  0.4537 -0.42  0.5074  3.162E-02  3.92E-03   0.00E+00  0.9663       -0.0526      0.0302     0.0000   -0.0138        0.1169      0.1139     0.0000    0.0168
  4.10  0.4537 -0.38  0.0655  4.206E-01  4.63E-02   0.00E+00  1.2357       -0.0003      0.0292     0.0000   -0.0161        0.1912      0.0869     0.0000    0.0039
  4.10  0.4537 -0.38  0.1290  8.045E-01  3.58E-02   0.00E+00  1.0469        0.0067      0.0109     0.0000   -0.0102        0.0897      0.0376     0.0000   -0.0035
  4.10  0.4537 -0.38  0.2165  3.419E-01  1.71E-02   0.00E+00  1.0349        0.0164      0.0125     0.0000   -0.0143        0.0859      0.0431     0.0000    0.0118
  4.10  0.4537 -0.38  0.3402  1.210E-01  7.83E-03   0.00E+00  1.0075       -0.0104      0.0161     0.0000   -0.0130        0.1718      0.0556     0.0000    0.0119
  4.10  0.4537 -0.38  0.5074  3.212E-02  3.51E-03   0.00E+00  0.9866       -0.0467      0.0226     0.0000   -0.0157       -0.1942      0.0812     0.0000    0.0203
  4.10  0.4537 -0.34  0.0655  6.507E-01  4.89E-02   0.00E+00  1.1886        0.0119      0.0167     0.0000   -0.0229       -0.0109      0.0614     0.0000    0.0415
  4.10  0.4537 -0.34  0.1290  1.049E+00  4.05E-02   0.00E+00  1.0377       -0.0007      0.0095     0.0000   -0.0096        0.0527      0.0318     0.0000   -0.0004
  4.10  0.4537 -0.34  0.2165  4.193E-01  2.15E-02   0.00E+00  1.0299       -0.0005      0.0123     0.0000   -0.0125        0.0145      0.0425     0.0000    0.0067
  4.10  0.4537 -0.34  0.3402  1.758E-01  1.05E-02   0.00E+00  1.0206       -0.0106      0.0145     0.0000   -0.0157        0.0487      0.0498     0.0000    0.0200
  4.10  0.4537 -0.34  0.5074  3.253E-02  3.46E-03   0.00E+00  1.0044        0.0250      0.0270     0.0000   -0.0181        0.2301      0.0788     0.0000    0.0257
  4.10  0.4537 -0.30  0.0655  1.187E+00  6.68E-02   0.00E+00  1.1509        0.0082      0.0141     0.0000   -0.0281        0.0655      0.0475     0.0000    0.0468
  4.10  0.4537 -0.30  0.1290  1.460E+00  7.77E-02   0.00E+00  1.0332       -0.0034      0.0111     0.0000   -0.0096        0.0177      0.0447     0.0000    0.0039
  4.10  0.4537 -0.30  0.5074  4.930E-02  4.45E-03   0.00E+00  1.0179       -0.0194      0.0219     0.0000   -0.0201        0.0194      0.0731     0.0000    0.0305
  4.10  0.4537 -0.26  0.0655  2.198E+00  1.76E-01   0.00E+00  1.1038        0.0025      0.0182     0.0000   -0.0237       -0.1051      0.0683     0.0000    0.0265
  4.10  0.4537 -0.26  0.1290  1.348E+00  9.73E-02   0.00E+00  1.0305       -0.0261      0.0166     0.0000   -0.0097       -0.0269      0.0571     0.0000    0.0074
  4.10  0.4537 -0.26  0.2165  6.121E-01  3.61E-02   0.00E+00  1.0241       -0.0357      0.0146     0.0000   -0.0112        0.0910      0.0495     0.0000    0.0047
  4.10  0.4537 -0.26  0.5074  6.062E-02  6.32E-03   0.00E+00  1.0260       -0.0087      0.0256     0.0000   -0.0212       -0.0113      0.0862     0.0000    0.0326
  4.10  0.4537 -0.22  0.0655  2.512E+00  1.48E-01   0.00E+00  1.0667       -0.0288      0.0139     0.0000   -0.0172        0.0100      0.0466     0.0000    0.0112
  4.10  0.4537 -0.22  0.1290  1.778E+00  4.54E-02   0.00E+00  1.0278       -0.0124      0.0060     0.0000   -0.0096       -0.0149      0.0210     0.0000    0.0090
  4.10  0.4537 -0.22  0.2165  7.159E-01  2.16E-02   0.00E+00  1.0219       -0.0217      0.0074     0.0000   -0.0110        0.0262      0.0254     0.0000    0.0048
  4.10  0.4537 -0.22  0.3402  2.069E-01  1.33E-02   0.00E+00  1.0299       -0.0186      0.0157     0.0000   -0.0172        0.0766      0.0533     0.0000    0.0240
  4.10  0.4537 -0.18  0.0655  4.436E+00  9.51E-02   0.00E+00  1.0450       -0.0177      0.0051     0.0000   -0.0128        0.0055      0.0174     0.0000    0.0050
  4.10  0.4537 -0.18  0.1290  2.032E+00  3.95E-02   0.00E+00  1.0249       -0.0158      0.0047     0.0000   -0.0093        0.0171      0.0161     0.0000    0.0088
  4.10  0.4537 -0.18  0.2165  7.891E-01  2.08E-02   0.00E+00  1.0194       -0.0216      0.0065     0.0000   -0.0109        0.0038      0.0212     0.0000    0.0050
  4.10  0.4537 -0.18  0.3402  2.450E-01  1.06E-02   0.00E+00  1.0256       -0.0272      0.0109     0.0000   -0.0162        0.0515      0.0359     0.0000    0.0209
  4.10  0.4537 -0.14  0.0259  6.225E+00  4.08E-01   0.00E+00  1.0673       -0.0219      0.0165     0.0000   -0.0117        0.0014      0.0533     0.0000   -0.0058
  4.10  0.4537 -0.14  0.0655  5.977E+00  9.17E-02   0.00E+00  1.0326       -0.0090      0.0037     0.0000   -0.0102       -0.0097      0.0128     0.0000    0.0031
  4.10  0.4537 -0.14  0.1290  2.144E+00  4.49E-02   0.00E+00  1.0214       -0.0162      0.0051     0.0000   -0.0087       -0.0328      0.0173     0.0000    0.0078
  4.10  0.4537 -0.14  0.2165  7.934E-01  2.15E-02   0.00E+00  1.0172       -0.0253      0.0065     0.0000   -0.0108       -0.0209      0.0216     0.0000    0.0053
  4.10  0.4537 -0.14  0.3402  2.640E-01  1.02E-02   0.00E+00  1.0202       -0.0251      0.0099     0.0000   -0.0149        0.0667      0.0323     0.0000    0.0174
  4.10  0.4537 -0.14  0.5074  6.768E-02  7.89E-03   0.00E+00  1.0225       -0.0088      0.0300     0.0000   -0.0193        0.1018      0.0900     0.0000    0.0265
  4.10  0.4537 -0.10  0.0259  1.166E+01  3.58E-01   0.00E+00  1.0361       -0.0038      0.0079     0.0000   -0.0087        0.0069      0.0239     0.0000    0.0001
  4.10  0.4537 -0.10  0.0655  6.388E+00  1.19E-01   0.00E+00  1.0247       -0.0061      0.0046     0.0000   -0.0084       -0.0089      0.0152     0.0000    0.0025
  4.10  0.4537 -0.10  0.1290  2.210E+00  6.57E-02   0.00E+00  1.0178       -0.0168      0.0075     0.0000   -0.0082       -0.0150      0.0235     0.0000    0.0065
  4.10  0.4537 -0.10  0.2165  8.727E-01  2.91E-02   0.00E+00  1.0142       -0.0152      0.0079     0.0000   -0.0106       -0.0400      0.0272     0.0000    0.0056
  4.10  0.4537 -0.10  0.3402  2.838E-01  1.05E-02   0.00E+00  1.0131       -0.0230      0.0096     0.0000   -0.0132        0.0448      0.0297     0.0000    0.0125
  4.10  0.4537 -0.10  0.5074  7.329E-02  6.29E-03   0.00E+00  1.0159       -0.0333      0.0221     0.0000   -0.0178        0.0548      0.0739     0.0000    0.0231
  4.10  0.4537 -0.06  0.0259  1.384E+01  4.46E-01   0.00E+00  1.0253       -0.0075      0.0084     0.0000   -0.0064       -0.0612      0.0231     0.0000    0.0001
  4.10  0.4537 -0.06  0.0655  6.059E+00  1.14E-01   0.00E+00  1.0183       -0.0063      0.0048     0.0000   -0.0071        0.0015      0.0147     0.0000    0.0024
  4.10  0.4537 -0.06  0.1290  2.299E+00  5.30E-02   0.00E+00  1.0145       -0.0186      0.0057     0.0000   -0.0078        0.0218      0.0190     0.0000    0.0053
  4.10  0.4537 -0.06  0.2165  8.870E-01  3.27E-02   0.00E+00  1.0109       -0.0112      0.0095     0.0000   -0.0103        0.0132      0.0303     0.0000    0.0059
  4.10  0.4537 -0.06  0.3402  3.205E-01  1.15E-02   0.00E+00  1.0052       -0.0078      0.0092     0.0000   -0.0114        0.0406      0.0290     0.0000    0.0068
  4.10  0.4537 -0.06  0.5074  8.990E-02  5.94E-03   0.00E+00  1.0072       -0.0450      0.0175     0.0000   -0.0159        0.1084      0.0522     0.0000    0.0185
  4.10  0.4537 -0.02  0.0259  1.405E+01  3.75E-01   0.00E+00  1.0194        0.0107      0.0071     0.0000   -0.0049       -0.0001      0.0173     0.0000   -0.0004
  4.10  0.4537 -0.02  0.0655  5.894E+00  9.37E-02   0.00E+00  1.0136       -0.0003      0.0040     0.0000   -0.0063        0.0198      0.0121     0.0000    0.0025
  4.10  0.4537 -0.02  0.1290  2.117E+00  4.01E-02   0.00E+00  1.0112       -0.0064      0.0047     0.0000   -0.0076       -0.0087      0.0157     0.0000    0.0042
  4.10  0.4537 -0.02  0.2165  8.743E-01  2.73E-02   0.00E+00  1.0072       -0.0054      0.0079     0.0000   -0.0099       -0.0340      0.0257     0.0000    0.0063
  4.10  0.4537 -0.02  0.3402  2.928E-01  1.12E-02   0.00E+00  0.9994       -0.0156      0.0097     0.0000   -0.0104       -0.0135      0.0309     0.0000    0.0030
  4.10  0.4537 -0.02  0.5074  8.170E-02  4.99E-03   0.00E+00  0.9974       -0.0626      0.0162     0.0000   -0.0137        0.0743      0.0508     0.0000    0.0134
  4.10  0.4537 -0.02  0.7427  1.850E-02  3.49E-03   0.00E+00  0.9737        0.0030      0.0459     0.0000   -0.0143        0.0590      0.1693     0.0000    0.0139
  4.10  0.4537  0.02  0.0655  4.909E+00  8.43E-02   0.00E+00  1.0098       -0.0064      0.0045     0.0000   -0.0058        0.0050      0.0135     0.0000    0.0026
  4.10  0.4537  0.02  0.1290  2.046E+00  3.73E-02   0.00E+00  1.0074        0.0054      0.0046     0.0000   -0.0075        0.0334      0.0146     0.0000    0.0031
  4.10  0.4537  0.02  0.2165  8.418E-01  2.26E-02   0.00E+00  1.0032       -0.0097      0.0068     0.0000   -0.0094        0.0312      0.0213     0.0000    0.0067
  4.10  0.4537  0.02  0.3402  2.966E-01  1.19E-02   0.00E+00  0.9961       -0.0120      0.0098     0.0000   -0.0103       -0.0444      0.0327     0.0000    0.0026
  4.10  0.4537  0.02  0.5074  8.190E-02  4.63E-03   0.00E+00  0.9879       -0.0308      0.0140     0.0000   -0.0119       -0.0465      0.0480     0.0000    0.0091
  4.10  0.4537  0.06  0.1290  1.793E+00  3.55E-02   0.00E+00  1.0025        0.0011      0.0052     0.0000   -0.0073        0.0047      0.0154     0.0000    0.0021
  4.10  0.4537  0.06  0.2165  7.423E-01  1.97E-02   0.00E+00  0.9990       -0.0106      0.0067     0.0000   -0.0089       -0.0255      0.0215     0.0000    0.0069
  4.10  0.4537  0.06  0.3402  2.624E-01  1.14E-02   0.00E+00  0.9929       -0.0213      0.0113     0.0000   -0.0105        0.0423      0.0344     0.0000    0.0042
  4.10  0.4537  0.06  0.5074  7.248E-02  4.34E-03   0.00E+00  0.9798       -0.0382      0.0160     0.0000   -0.0105        0.0720      0.0509     0.0000    0.0060
  4.10  0.4537  0.10  0.1290  1.579E+00  3.96E-02   0.00E+00  0.9970        0.0020      0.0070     0.0000   -0.0070        0.0069      0.0186     0.0000    0.0020
  4.10  0.4537  0.10  0.2165  7.043E-01  1.97E-02   0.00E+00  0.9925       -0.0048      0.0072     0.0000   -0.0079       -0.0350      0.0216     0.0000    0.0037
  4.10  0.4537  0.10  0.3402  2.221E-01  1.03E-02   0.00E+00  0.9882       -0.0591      0.0118     0.0000   -0.0104       -0.0665      0.0358     0.0000    0.0063
  4.10  0.4537  0.10  0.5074  6.874E-02  4.12E-03   0.00E+00  0.9727       -0.0714      0.0148     0.0000   -0.0095       -0.1167      0.0492     0.0000    0.0040
  4.10  0.4537  0.14  0.2165  6.403E-01  2.17E-02   0.00E+00  0.9877        0.0019      0.0092     0.0000   -0.0076       -0.0141      0.0250     0.0000    0.0016
  4.10  0.4537  0.14  0.3402  1.999E-01  1.04E-02   0.00E+00  0.9805       -0.0198      0.0136     0.0000   -0.0094       -0.0730      0.0400     0.0000    0.0062
  4.10  0.4537  0.14  0.5074  6.300E-02  4.14E-03   0.00E+00  0.9662       -0.0454      0.0176     0.0000   -0.0088        0.0375      0.0509     0.0000    0.0027
  4.10  0.4537  0.18  0.5074  7.292E-02  5.07E-03   0.00E+00  0.9602       -0.0122      0.0182     0.0000   -0.0083        0.0116      0.0508     0.0000    0.0021
  4.10  0.4537  0.38  0.0049  7.272E-01  9.37E-02   0.00E+00  0.9667       -0.0687      0.0411     0.0000   -0.0011        0.0308      0.1083     0.0000    0.0001
  4.10  0.4537  0.42  0.0049  7.133E-01  1.10E-01   0.00E+00  0.9604        0.0139      0.0413     0.0000   -0.0010        0.0195      0.1019     0.0000    0.0001
  4.10  0.4958 -0.62  0.1290  1.150E-01  1.60E-02   0.00E+00  0.9613       -0.0488      0.0400     0.0000   -0.0115        0.0292      0.1164     0.0000    0.0101
  4.10  0.4958 -0.58  0.1290  1.352E-01  1.41E-02   0.00E+00  0.9837       -0.0890      0.0267     0.0000   -0.0113        0.0465      0.0861     0.0000    0.0065
  4.10  0.4958 -0.58  0.2165  5.081E-02  5.03E-03   0.00E+00  0.9207        0.0383      0.0281     0.0000   -0.0097        0.0733      0.0863     0.0000    0.0084
  4.10  0.4958 -0.54  0.1290  1.930E-01  1.53E-02   0.00E+00  1.0039       -0.1065      0.0207     0.0000   -0.0143        0.0657      0.0628     0.0000    0.0168
  4.10  0.4958 -0.54  0.2165  7.756E-02  5.77E-03   0.00E+00  0.9484        0.0016      0.0221     0.0000   -0.0109        0.1054      0.0626     0.0000    0.0094
  4.10  0.4958 -0.54  0.3402  2.232E-02  3.12E-03   0.00E+00  0.8572       -0.0179      0.0422     0.0000   -0.0110        0.1465      0.1100     0.0000    0.0105
  4.10  0.4958 -0.50  0.1290  2.117E-01  1.14E-02   0.00E+00  1.0429       -0.0090      0.0169     0.0000   -0.0254        0.0786      0.0455     0.0000    0.0437
  4.10  0.4958 -0.50  0.2165  1.033E-01  6.28E-03   0.00E+00  0.9599        0.0172      0.0168     0.0000   -0.0100        0.0223      0.0522     0.0000    0.0061
  4.10  0.4958 -0.50  0.3402  4.452E-02  3.68E-03   0.00E+00  0.9164       -0.0142      0.0239     0.0000   -0.0122        0.1066      0.0724     0.0000    0.0121
  4.10  0.4958 -0.46  0.0655  1.040E-01  2.38E-02   0.00E+00  1.3622       -0.1005      0.0536     0.0000   -0.0361       -0.0525      0.1474     0.0000   -0.0081
  4.10  0.4958 -0.46  0.1290  2.528E-01  1.32E-02   0.00E+00  1.0335        0.0086      0.0153     0.0000   -0.0204        0.0756      0.0447     0.0000    0.0224
  4.10  0.4958 -0.46  0.2165  1.398E-01  7.03E-03   0.00E+00  0.9798        0.0103      0.0144     0.0000   -0.0143        0.0794      0.0447     0.0000    0.0182
  4.10  0.4958 -0.46  0.3402  5.661E-02  3.60E-03   0.00E+00  0.9486        0.0395      0.0188     0.0000   -0.0152        0.1563      0.0530     0.0000    0.0179
  4.10  0.4958 -0.42  0.0655  1.564E-01  1.80E-02   0.00E+00  1.2269        0.0173      0.0360     0.0000   -0.0255       -0.0963      0.1133     0.0000   -0.0252
  4.10  0.4958 -0.42  0.1290  3.381E-01  1.40E-02   0.00E+00  1.0150        0.0207      0.0115     0.0000   -0.0143        0.0222      0.0365     0.0000    0.0061
  4.10  0.4958 -0.42  0.2165  1.689E-01  7.31E-03   0.00E+00  1.0010       -0.0103      0.0127     0.0000   -0.0197        0.0944      0.0361     0.0000    0.0299
  4.10  0.4958 -0.42  0.3402  6.228E-02  3.44E-03   0.00E+00  0.9626        0.0111      0.0163     0.0000   -0.0149        0.1041      0.0468     0.0000    0.0137
  4.10  0.4958 -0.42  0.5074  9.839E-03  1.48E-03   0.00E+00  0.8201       -0.0284      0.0424     0.0000   -0.0176       -0.0602      0.1417     0.0000    0.0229
  4.10  0.4958 -0.38  0.0655  2.496E-01  1.82E-02   0.00E+00  1.1274       -0.0017      0.0209     0.0000   -0.0171       -0.0223      0.0650     0.0000   -0.0174
  4.10  0.4958 -0.38  0.1290  4.245E-01  1.47E-02   0.00E+00  1.0037        0.0153      0.0097     0.0000   -0.0119        0.0281      0.0295     0.0000    0.0010
  4.10  0.4958 -0.38  0.2165  2.061E-01  7.45E-03   0.00E+00  0.9970        0.0196      0.0105     0.0000   -0.0164        0.0610      0.0310     0.0000    0.0171
  4.10  0.4958 -0.38  0.3402  6.313E-02  3.23E-03   0.00E+00  0.9684       -0.0034      0.0147     0.0000   -0.0137        0.0453      0.0448     0.0000    0.0090
  4.10  0.4958 -0.38  0.5074  1.894E-02  1.85E-03   0.00E+00  0.9188        0.0387      0.0253     0.0000   -0.0175       -0.0621      0.0776     0.0000    0.0204
  4.10  0.4958 -0.34  0.0655  3.885E-01  2.01E-02   0.00E+00  1.0684        0.0190      0.0135     0.0000   -0.0140       -0.0752      0.0423     0.0000    0.0009
  4.10  0.4958 -0.34  0.1290  5.287E-01  1.55E-02   0.00E+00  0.9959        0.0166      0.0085     0.0000   -0.0105        0.0594      0.0259     0.0000   -0.0004
  4.10  0.4958 -0.34  0.2165  2.387E-01  7.44E-03   0.00E+00  0.9937       -0.0110      0.0087     0.0000   -0.0142       -0.0227      0.0266     0.0000    0.0103
  4.10  0.4958 -0.34  0.3402  8.169E-02  3.63E-03   0.00E+00  0.9785       -0.0078      0.0130     0.0000   -0.0153        0.0610      0.0383     0.0000    0.0132
  4.10  0.4958 -0.34  0.5074  2.173E-02  1.82E-03   0.00E+00  0.9507        0.0158      0.0247     0.0000   -0.0191        0.1452      0.0679     0.0000    0.0226
  4.10  0.4958 -0.30  0.0655  6.707E-01  2.55E-02   0.00E+00  1.0397        0.0081      0.0110     0.0000   -0.0151        0.0338      0.0328     0.0000    0.0141
  4.10  0.4958 -0.30  0.1290  6.630E-01  1.65E-02   0.00E+00  0.9917        0.0106      0.0070     0.0000   -0.0098       -0.0401      0.0214     0.0000    0.0007
  4.10  0.4958 -0.30  0.2165  2.581E-01  8.24E-03   0.00E+00  0.9920       -0.0128      0.0088     0.0000   -0.0132       -0.0295      0.0261     0.0000    0.0075
  4.10  0.4958 -0.30  0.3402  9.868E-02  4.10E-03   0.00E+00  0.9927       -0.0197      0.0123     0.0000   -0.0191        0.0302      0.0348     0.0000    0.0235
  4.10  0.4958 -0.30  0.5074  2.346E-02  1.73E-03   0.00E+00  0.9720       -0.0335      0.0198     0.0000   -0.0214       -0.1064      0.0611     0.0000    0.0273
  4.10  0.4958 -0.26  0.0655  1.115E+00  3.30E-02   0.00E+00  1.0202       -0.0188      0.0085     0.0000   -0.0150        0.0188      0.0255     0.0000    0.0125
  4.10  0.4958 -0.26  0.1290  8.077E-01  2.51E-02   0.00E+00  0.9901        0.0003      0.0090     0.0000   -0.0096        0.0242      0.0274     0.0000    0.0029
  4.10  0.4958 -0.26  0.2165  3.119E-01  1.62E-02   0.00E+00  0.9904       -0.0143      0.0144     0.0000   -0.0126       -0.0434      0.0431     0.0000    0.0063
  4.10  0.4958 -0.26  0.3402  1.126E-01  5.47E-03   0.00E+00  1.0021       -0.0172      0.0141     0.0000   -0.0216        0.0099      0.0403     0.0000    0.0295
  4.10  0.4958 -0.26  0.5074  2.862E-02  1.87E-03   0.00E+00  0.9894       -0.0123      0.0181     0.0000   -0.0242       -0.0623      0.0535     0.0000    0.0335
  4.10  0.4958 -0.22  0.0655  1.990E+00  6.28E-02   0.00E+00  1.0057       -0.0125      0.0090     0.0000   -0.0128       -0.0135      0.0270     0.0000    0.0067
  4.10  0.4958 -0.22  0.1290  8.211E-01  4.87E-02   0.00E+00  0.9899       -0.0655      0.0162     0.0000   -0.0096       -0.0459      0.0493     0.0000    0.0046
  4.10  0.4958 -0.22  0.2165  2.889E-01  2.22E-02   0.00E+00  0.9893       -0.0406      0.0238     0.0000   -0.0124        0.2268      0.0646     0.0000    0.0058
  4.10  0.4958 -0.22  0.3402  1.368E-01  9.42E-03   0.00E+00  1.0035       -0.0667      0.0183     0.0000   -0.0214       -0.1041      0.0569     0.0000    0.0280
  4.10  0.4958 -0.22  0.5074  3.046E-02  2.01E-03   0.00E+00  1.0007        0.0146      0.0196     0.0000   -0.0262        0.0433      0.0573     0.0000    0.0377
  4.10  0.4958 -0.18  0.0655  2.347E+00  8.57E-02   0.00E+00  0.9974       -0.0098      0.0103     0.0000   -0.0108       -0.0208      0.0299     0.0000    0.0036
  4.10  0.4958 -0.18  0.1290  9.919E-01  2.23E-02   0.00E+00  0.9887       -0.0233      0.0064     0.0000   -0.0094        0.0005      0.0190     0.0000    0.0053
  4.10  0.4958 -0.18  0.2165  3.881E-01  1.21E-02   0.00E+00  0.9883       -0.0258      0.0093     0.0000   -0.0124        0.0245      0.0260     0.0000    0.0057
  4.10  0.4958 -0.18  0.3402  1.095E-01  9.09E-03   0.00E+00  1.0015       -0.0233      0.0247     0.0000   -0.0205       -0.0268      0.0788     0.0000    0.0248
  4.10  0.4958 -0.18  0.5074  3.721E-02  2.51E-03   0.00E+00  1.0057       -0.0194      0.0212     0.0000   -0.0268        0.0489      0.0593     0.0000    0.0383
  4.10  0.4958 -0.14  0.0259  4.366E+00  3.63E-01   0.00E+00  1.0056        0.0164      0.0275     0.0000   -0.0113        0.0431      0.0673     0.0000   -0.0015
  4.10  0.4958 -0.14  0.0655  2.752E+00  4.36E-02   0.00E+00  0.9926       -0.0193      0.0046     0.0000   -0.0092       -0.0048      0.0137     0.0000    0.0023
  4.10  0.4958 -0.14  0.1290  1.099E+00  1.76E-02   0.00E+00  0.9875       -0.0240      0.0048     0.0000   -0.0092       -0.0064      0.0137     0.0000    0.0053
  4.10  0.4958 -0.14  0.2165  4.093E-01  9.18E-03   0.00E+00  0.9874       -0.0302      0.0064     0.0000   -0.0125       -0.0317      0.0188     0.0000    0.0059
  4.10  0.4958 -0.14  0.3402  1.309E-01  6.76E-03   0.00E+00  0.9988       -0.0185      0.0149     0.0000   -0.0195       -0.0431      0.0433     0.0000    0.0222
  4.10  0.4958 -0.14  0.5074  4.168E-02  3.02E-03   0.00E+00  1.0060       -0.0539      0.0226     0.0000   -0.0263       -0.0163      0.0665     0.0000    0.0366
  4.10  0.4958 -0.10  0.0259  6.686E+00  1.72E-01   0.00E+00  0.9941       -0.0006      0.0080     0.0000   -0.0087       -0.0553      0.0204     0.0000    0.0007
  4.10  0.4958 -0.10  0.0655  3.190E+00  3.73E-02   0.00E+00  0.9888       -0.0083      0.0035     0.0000   -0.0081       -0.0088      0.0097     0.0000    0.0018
  4.10  0.4958 -0.10  0.1290  1.144E+00  1.77E-02   0.00E+00  0.9859       -0.0156      0.0046     0.0000   -0.0089       -0.0203      0.0124     0.0000    0.0049
  4.10  0.4958 -0.10  0.2165  4.322E-01  8.61E-03   0.00E+00  0.9862       -0.0223      0.0058     0.0000   -0.0125       -0.0077      0.0172     0.0000    0.0062
  4.10  0.4958 -0.10  0.3402  1.375E-01  5.24E-03   0.00E+00  0.9956       -0.0190      0.0116     0.0000   -0.0186        0.0053      0.0325     0.0000    0.0199
  4.10  0.4958 -0.10  0.5074  4.400E-02  3.67E-03   0.00E+00  1.0026       -0.0474      0.0268     0.0000   -0.0252        0.1072      0.0639     0.0000    0.0340
  4.10  0.4958 -0.06  0.0259  7.566E+00  1.66E-01   0.00E+00  0.9898        0.0239      0.0067     0.0000   -0.0067        0.0122      0.0142     0.0000    0.0005
  4.10  0.4958 -0.06  0.0655  3.259E+00  4.43E-02   0.00E+00  0.9865       -0.0027      0.0042     0.0000   -0.0073        0.0082      0.0108     0.0000    0.0016
  4.10  0.4958 -0.06  0.1290  1.137E+00  1.99E-02   0.00E+00  0.9844       -0.0183      0.0051     0.0000   -0.0087        0.0125      0.0143     0.0000    0.0044
  4.10  0.4958 -0.06  0.2165  4.427E-01  8.81E-03   0.00E+00  0.9849       -0.0066      0.0059     0.0000   -0.0125        0.0104      0.0165     0.0000    0.0067
  4.10  0.4958 -0.06  0.3402  1.483E-01  4.67E-03   0.00E+00  0.9907       -0.0279      0.0096     0.0000   -0.0174        0.0400      0.0265     0.0000    0.0168
  4.10  0.4958 -0.06  0.5074  4.129E-02  3.57E-03   0.00E+00  0.9968       -0.0613      0.0259     0.0000   -0.0236       -0.0303      0.0668     0.0000    0.0304
  4.10  0.4958 -0.02  0.0655  2.974E+00  5.83E-02   0.00E+00  0.9837        0.0017      0.0060     0.0000   -0.0067        0.0218      0.0146     0.0000    0.0016
  4.10  0.4958 -0.02  0.1290  1.082E+00  2.28E-02   0.00E+00  0.9827       -0.0125      0.0062     0.0000   -0.0086       -0.0132      0.0177     0.0000    0.0039
  4.10  0.4958 -0.02  0.2165  4.342E-01  9.46E-03   0.00E+00  0.9832       -0.0236      0.0067     0.0000   -0.0124        0.0069      0.0181     0.0000    0.0071
  4.10  0.4958 -0.02  0.3402  1.440E-01  4.17E-03   0.00E+00  0.9840       -0.0185      0.0087     0.0000   -0.0155       -0.0410      0.0242     0.0000    0.0115
  4.10  0.4958 -0.02  0.5074  3.636E-02  3.32E-03   0.00E+00  0.9885       -0.0473      0.0301     0.0000   -0.0213        0.1971      0.0792     0.0000    0.0254
  4.10  0.4958  0.02  0.0655  2.575E+00  5.01E-02   0.00E+00  0.9811        0.0029      0.0062     0.0000   -0.0063        0.0265      0.0150     0.0000    0.0017
  4.10  0.4958  0.02  0.1290  1.005E+00  2.14E-02   0.00E+00  0.9809       -0.0068      0.0066     0.0000   -0.0087        0.0134      0.0177     0.0000    0.0034
  4.10  0.4958  0.02  0.2165  4.349E-01  1.05E-02   0.00E+00  0.9807       -0.0010      0.0075     0.0000   -0.0120        0.0133      0.0194     0.0000    0.0074
  4.10  0.4958  0.02  0.3402  1.451E-01  4.13E-03   0.00E+00  0.9771       -0.0254      0.0089     0.0000   -0.0136        0.0571      0.0228     0.0000    0.0057
  4.10  0.4958  0.02  0.5074  4.912E-02  3.87E-03   0.00E+00  0.9786       -0.0662      0.0254     0.0000   -0.0186        0.1937      0.0636     0.0000    0.0193
  4.10  0.4958  0.06  0.1290  9.741E-01  2.15E-02   0.00E+00  0.9786        0.0053      0.0071     0.0000   -0.0089        0.0488      0.0166     0.0000    0.0030
  4.10  0.4958  0.06  0.2165  3.856E-01  1.06E-02   0.00E+00  0.9777       -0.0111      0.0087     0.0000   -0.0115        0.0244      0.0213     0.0000    0.0075
  4.10  0.4958  0.06  0.3402  1.386E-01  4.04E-03   0.00E+00  0.9728       -0.0251      0.0090     0.0000   -0.0130       -0.0546      0.0240     0.0000    0.0032
  4.10  0.4958  0.06  0.5074  4.194E-02  3.28E-03   0.00E+00  0.9686       -0.0424      0.0250     0.0000   -0.0161        0.1008      0.0588     0.0000    0.0136
  4.10  0.4958  0.10  0.3402  1.392E-01  4.44E-03   0.00E+00  0.9701       -0.0060      0.0102     0.0000   -0.0132       -0.0193      0.0256     0.0000    0.0040
  4.10  0.4958  0.14  0.0049  4.267E+00  3.30E-01   0.00E+00  0.9773        0.0283      0.0226     0.0000   -0.0017        0.0097      0.0392     0.0000    0.0001
  4.10  0.4958  0.14  0.3402  1.399E-01  5.17E-03   0.00E+00  0.9668        0.0281      0.0114     0.0000   -0.0136        0.0604      0.0259     0.0000    0.0065
  4.10  0.4958  0.14  0.5074  3.336E-02  2.99E-03   0.00E+00  0.9514       -0.0350      0.0296     0.0000   -0.0127        0.0277      0.0720     0.0000    0.0061
  4.10  0.4958  0.18  0.0049  2.790E+00  1.42E-01   0.00E+00  0.9734        0.0103      0.0155     0.0000   -0.0017       -0.0414      0.0335     0.0000    0.0001
  4.10  0.4958  0.22  0.0049  2.197E+00  1.10E-01   0.00E+00  0.9689        0.0119      0.0152     0.0000   -0.0016        0.0155      0.0343     0.0000    0.0002
  4.10  0.4958  0.26  0.0049  1.753E+00  7.90E-02   0.00E+00  0.9661        0.0088      0.0137     0.0000   -0.0012        0.0279      0.0342     0.0000    0.0000
  4.10  0.4958  0.30  0.0049  9.465E-01  4.81E-02   0.00E+00  0.9609        0.0095      0.0154     0.0000   -0.0016       -0.0158      0.0410     0.0000    0.0001
  4.10  0.4958  0.34  0.0049  6.887E-01  3.63E-02   0.00E+00  0.9563        0.0011      0.0160     0.0000   -0.0014        0.0344      0.0431     0.0000    0.0001
  4.10  0.4958  0.38  0.0049  5.277E-01  3.13E-02   0.00E+00  0.9539       -0.0069      0.0180     0.0000   -0.0013        0.0145      0.0484     0.0000    0.0001
  4.10  0.4958  0.42  0.0049  3.885E-01  3.09E-02   0.00E+00  0.9481       -0.0566      0.0255     0.0000   -0.0015       -0.0116      0.0667     0.0000    0.0001
  4.10  0.4958  0.46  0.0049  4.430E-01  5.06E-02   0.00E+00  0.9398        0.0329      0.0335     0.0000   -0.0013        0.0494      0.0924     0.0000    0.0002
  4.10  0.4958  0.46  0.0259  2.949E-01  2.85E-02   0.00E+00  0.9389       -0.0060      0.0303     0.0000   -0.0029        0.0694      0.0715     0.0000    0.0005
  4.10  0.4958  0.50  0.0049  2.325E-01  2.13E-02   0.00E+00  0.9335       -0.0289      0.0266     0.0000   -0.0012       -0.0294      0.0764     0.0000    0.0001
  4.10  0.4958  0.50  0.0259  1.845E-01  1.16E-02   0.00E+00  0.9336       -0.0510      0.0174     0.0000   -0.0028       -0.2022      0.0498     0.0000    0.0006
  4.10  0.4958  0.54  0.0049  1.672E-01  1.39E-02   0.00E+00  0.9276        0.0226      0.0249     0.0000   -0.0012        0.0876      0.0728     0.0000    0.0002
  4.10  0.4958  0.54  0.0259  1.628E-01  1.14E-02   0.00E+00  0.9270       -0.0186      0.0199     0.0000   -0.0027       -0.1557      0.0558     0.0000    0.0006
  4.10  0.4958  0.58  0.0049  1.525E-01  1.97E-02   0.00E+00  0.9224       -0.0217      0.0435     0.0000   -0.0011        0.2436      0.1069     0.0000    0.0002
  4.10  0.4958  0.58  0.0259  1.397E-01  1.36E-02   0.00E+00  0.9204       -0.0600      0.0311     0.0000   -0.0028       -0.0180      0.0737     0.0000    0.0003
  4.10  0.4958  0.62  0.0049  9.506E-02  1.52E-02   0.00E+00  0.9167        0.0022      0.0511     0.0000   -0.0013        0.1015      0.1341     0.0000    0.0003
  4.10  0.4958  0.62  0.0259  1.333E-01  1.63E-02   0.00E+00  0.9135        0.0154      0.0379     0.0000   -0.0030       -0.0958      0.1034     0.0000    0.0007
  4.10  0.5397 -0.62  0.1290  1.274E-01  3.12E-02   0.00E+00  0.9236       -0.1305      0.0569     0.0000   -0.0143        0.0166      0.1291     0.0000    0.0125
  4.10  0.5397 -0.58  0.1290  2.162E-01  3.15E-02   0.00E+00  0.9621       -0.1888      0.0290     0.0000   -0.0140        0.1094      0.0688     0.0000    0.0103
  4.10  0.5397 -0.54  0.1290  1.909E-01  1.91E-02   0.00E+00  0.9640       -0.1303      0.0277     0.0000   -0.0098        0.1336      0.0621     0.0000    0.0038
  4.10  0.5397 -0.54  0.2165  7.418E-02  5.81E-03   0.00E+00  0.8909       -0.0512      0.0257     0.0000   -0.0117        0.1179      0.0687     0.0000    0.0105
  4.10  0.5397 -0.50  0.1290  2.099E-01  1.43E-02   0.00E+00  0.9808       -0.1194      0.0210     0.0000   -0.0156        0.2629      0.0515     0.0000    0.0229
  4.10  0.5397 -0.50  0.2165  9.396E-02  5.36E-03   0.00E+00  0.9205       -0.0316      0.0181     0.0000   -0.0109        0.1102      0.0505     0.0000    0.0062
  4.10  0.5397 -0.46  0.0655  7.177E-02  2.48E-02   0.00E+00  1.3024       -0.0868      0.1190     0.0000   -0.0478       -0.0607      0.3302     0.0000    0.0186
  4.10  0.5397 -0.46  0.1290  2.176E-01  1.05E-02   0.00E+00  0.9970       -0.0402      0.0154     0.0000   -0.0217        0.0766      0.0468     0.0000    0.0337
  4.10  0.5397 -0.46  0.2165  9.448E-02  4.65E-03   0.00E+00  0.9325       -0.0222      0.0147     0.0000   -0.0098       -0.0098      0.0412     0.0000    0.0049
  4.10  0.5397 -0.46  0.3402  2.926E-02  2.46E-03   0.00E+00  0.8151        0.0353      0.0244     0.0000   -0.0145       -0.0981      0.0695     0.0000    0.0173
  4.10  0.5397 -0.42  0.0655  1.126E-01  1.57E-02   0.00E+00  1.1606       -0.1092      0.0453     0.0000   -0.0313        0.2205      0.1061     0.0000   -0.0139
  4.10  0.5397 -0.42  0.1290  2.228E-01  9.23E-03   0.00E+00  0.9808       -0.0132      0.0123     0.0000   -0.0158       -0.0369      0.0370     0.0000    0.0129
  4.10  0.5397 -0.42  0.2165  1.112E-01  4.84E-03   0.00E+00  0.9516        0.0019      0.0138     0.0000   -0.0145        0.0203      0.0379     0.0000    0.0178
  4.10  0.5397 -0.42  0.3402  3.523E-02  2.39E-03   0.00E+00  0.9090        0.0161      0.0214     0.0000   -0.0166        0.0464      0.0585     0.0000    0.0195
  4.10  0.5397 -0.38  0.0655  1.647E-01  1.14E-02   0.00E+00  1.0683       -0.0206      0.0237     0.0000   -0.0197        0.0761      0.0704     0.0000   -0.0137
  4.10  0.5397 -0.38  0.1290  2.668E-01  9.38E-03   0.00E+00  0.9701        0.0061      0.0111     0.0000   -0.0130        0.0173      0.0312     0.0000    0.0036
  4.10  0.5397 -0.38  0.2165  1.334E-01  4.99E-03   0.00E+00  0.9677       -0.0223      0.0122     0.0000   -0.0188        0.0705      0.0328     0.0000    0.0262
  4.10  0.5397 -0.38  0.3402  4.093E-02  2.36E-03   0.00E+00  0.9353       -0.0142      0.0192     0.0000   -0.0175        0.1196      0.0487     0.0000    0.0173
  4.10  0.5397 -0.34  0.0655  2.616E-01  1.28E-02   0.00E+00  1.0132        0.0312      0.0149     0.0000   -0.0130        0.0241      0.0416     0.0000   -0.0064
  4.10  0.5397 -0.34  0.1290  3.427E-01  1.01E-02   0.00E+00  0.9642       -0.0073      0.0092     0.0000   -0.0114       -0.0258      0.0258     0.0000    0.0006
  4.10  0.5397 -0.34  0.2165  1.375E-01  4.61E-03   0.00E+00  0.9652       -0.0124      0.0103     0.0000   -0.0160       -0.0348      0.0294     0.0000    0.0161
  4.10  0.5397 -0.34  0.3402  5.413E-02  2.56E-03   0.00E+00  0.9418       -0.0118      0.0151     0.0000   -0.0149        0.0216      0.0423     0.0000    0.0082
  4.10  0.5397 -0.30  0.0655  4.542E-01  1.68E-02   0.00E+00  0.9868       -0.0032      0.0116     0.0000   -0.0109       -0.0044      0.0337     0.0000    0.0022
  4.10  0.5397 -0.30  0.1290  3.948E-01  9.90E-03   0.00E+00  0.9611        0.0026      0.0079     0.0000   -0.0101       -0.0182      0.0224     0.0000    0.0000
  4.10  0.5397 -0.30  0.2165  1.729E-01  4.97E-03   0.00E+00  0.9634       -0.0323      0.0091     0.0000   -0.0144        0.0079      0.0250     0.0000    0.0107
  4.10  0.5397 -0.30  0.3402  6.131E-02  2.61E-03   0.00E+00  0.9492       -0.0224      0.0135     0.0000   -0.0149        0.0107      0.0360     0.0000    0.0080
  4.10  0.5397 -0.26  0.0655  7.435E-01  1.98E-02   0.00E+00  0.9744       -0.0104      0.0083     0.0000   -0.0111       -0.0307      0.0233     0.0000    0.0053
  4.10  0.5397 -0.26  0.1290  4.642E-01  9.50E-03   0.00E+00  0.9592       -0.0082      0.0057     0.0000   -0.0094        0.0105      0.0146     0.0000    0.0007
  4.10  0.5397 -0.26  0.2165  1.843E-01  5.20E-03   0.00E+00  0.9625       -0.0357      0.0089     0.0000   -0.0138       -0.0406      0.0249     0.0000    0.0083
  4.10  0.5397 -0.26  0.3402  7.093E-02  2.72E-03   0.00E+00  0.9596       -0.0432      0.0124     0.0000   -0.0173        0.0188      0.0345     0.0000    0.0148
  4.10  0.5397 -0.22  0.0655  1.127E+00  2.23E-02   0.00E+00  0.9677       -0.0140      0.0061     0.0000   -0.0105       -0.0372      0.0170     0.0000    0.0042
  4.10  0.5397 -0.22  0.1290  5.432E-01  1.24E-02   0.00E+00  0.9586       -0.0220      0.0072     0.0000   -0.0091        0.0032      0.0202     0.0000    0.0019
  4.10  0.5397 -0.22  0.2165  2.165E-01  7.11E-03   0.00E+00  0.9617       -0.0454      0.0109     0.0000   -0.0136        0.0064      0.0279     0.0000    0.0070
  4.10  0.5397 -0.22  0.3402  7.738E-02  2.98E-03   0.00E+00  0.9714       -0.0224      0.0124     0.0000   -0.0209        0.0033      0.0339     0.0000    0.0238
  4.10  0.5397 -0.22  0.5074  1.715E-02  1.39E-03   0.00E+00  0.9374       -0.0183      0.0271     0.0000   -0.0230        0.1064      0.0703     0.0000    0.0324
  4.10  0.5397 -0.18  0.0259  8.899E-01  1.29E-01   0.00E+00  0.9858       -0.1277      0.0574     0.0000   -0.0129        0.2826      0.1189     0.0000   -0.0063
  4.10  0.5397 -0.18  0.0655  1.631E+00  3.10E-02   0.00E+00  0.9638       -0.0098      0.0060     0.0000   -0.0094       -0.0214      0.0164     0.0000    0.0026
  4.10  0.5397 -0.18  0.1290  6.281E-01  2.38E-02   0.00E+00  0.9588       -0.0144      0.0122     0.0000   -0.0090       -0.0271      0.0325     0.0000    0.0029
  4.10  0.5397 -0.18  0.2165  2.309E-01  1.13E-02   0.00E+00  0.9614       -0.0635      0.0153     0.0000   -0.0136       -0.0708      0.0419     0.0000    0.0063
  4.10  0.5397 -0.18  0.3402  7.986E-02  3.40E-03   0.00E+00  0.9779       -0.0516      0.0130     0.0000   -0.0226       -0.0936      0.0356     0.0000    0.0278
  4.10  0.5397 -0.18  0.5074  1.908E-02  1.31E-03   0.00E+00  0.9629       -0.0193      0.0220     0.0000   -0.0246       -0.0635      0.0583     0.0000    0.0342
  4.10  0.5397 -0.14  0.0259  2.803E+00  1.59E-01   0.00E+00  0.9673       -0.0134      0.0201     0.0000   -0.0101        0.0455      0.0433     0.0000   -0.0008
  4.10  0.5397 -0.14  0.0655  1.908E+00  5.68E-02   0.00E+00  0.9611       -0.0020      0.0099     0.0000   -0.0084        0.0173      0.0268     0.0000    0.0017
  4.10  0.5397 -0.14  0.1290  6.021E-01  2.20E-02   0.00E+00  0.9584       -0.0347      0.0121     0.0000   -0.0089        0.0172      0.0320     0.0000    0.0035
  4.10  0.5397 -0.14  0.2165  2.227E-01  1.22E-02   0.00E+00  0.9611       -0.0333      0.0167     0.0000   -0.0138       -0.0697      0.0473     0.0000    0.0060
  4.10  0.5397 -0.14  0.3402  1.075E-01  4.98E-03   0.00E+00  0.9793       -0.0150      0.0154     0.0000   -0.0227        0.0182      0.0417     0.0000    0.0273
  4.10  0.5397 -0.14  0.5074  2.049E-02  1.35E-03   0.00E+00  0.9752       -0.0010      0.0224     0.0000   -0.0262        0.0521      0.0548     0.0000    0.0361
  4.10  0.5397 -0.10  0.0259  3.981E+00  2.57E-01   0.00E+00  0.9623       -0.0100      0.0226     0.0000   -0.0081        0.0217      0.0461     0.0000    0.0003
  4.10  0.5397 -0.10  0.0655  1.737E+00  3.54E-02   0.00E+00  0.9600       -0.0242      0.0067     0.0000   -0.0077       -0.0491      0.0176     0.0000    0.0013
  4.10  0.5397 -0.10  0.1290  6.496E-01  1.40E-02   0.00E+00  0.9581       -0.0216      0.0070     0.0000   -0.0088       -0.0161      0.0180     0.0000    0.0036
  4.10  0.5397 -0.10  0.2165  2.283E-01  8.42E-03   0.00E+00  0.9608       -0.0132      0.0117     0.0000   -0.0140       -0.0611      0.0321     0.0000    0.0060
  4.10  0.5397 -0.10  0.3402  1.027E-01  5.78E-03   0.00E+00  0.9782       -0.0448      0.0191     0.0000   -0.0220       -0.0095      0.0484     0.0000    0.0251
  4.10  0.5397 -0.10  0.5074  2.189E-02  1.47E-03   0.00E+00  0.9808       -0.0400      0.0230     0.0000   -0.0271        0.0298      0.0584     0.0000    0.0367
  4.10  0.5397 -0.06  0.0259  4.302E+00  1.46E-01   0.00E+00  0.9606        0.0135      0.0121     0.0000   -0.0064        0.0125      0.0232     0.0000    0.0002
  4.10  0.5397 -0.06  0.0655  1.847E+00  2.77E-02   0.00E+00  0.9583       -0.0113      0.0052     0.0000   -0.0071        0.0166      0.0120     0.0000    0.0011
  4.10  0.5397 -0.06  0.1290  6.339E-01  1.10E-02   0.00E+00  0.9574       -0.0089      0.0057     0.0000   -0.0088        0.0236      0.0145     0.0000    0.0035
  4.10  0.5397 -0.06  0.2165  2.257E-01  6.35E-03   0.00E+00  0.9607       -0.0327      0.0094     0.0000   -0.0142       -0.0327      0.0243     0.0000    0.0064
  4.10  0.5397 -0.06  0.3402  9.104E-02  5.40E-03   0.00E+00  0.9753       -0.0675      0.0193     0.0000   -0.0209       -0.0881      0.0524     0.0000    0.0220
  4.10  0.5397 -0.06  0.5074  2.898E-02  1.80E-03   0.00E+00  0.9805       -0.0800      0.0214     0.0000   -0.0268        0.0567      0.0523     0.0000    0.0351
  4.10  0.5397 -0.02  0.0655  1.720E+00  2.83E-02   0.00E+00  0.9569       -0.0078      0.0059     0.0000   -0.0066        0.0081      0.0125     0.0000    0.0011
  4.10  0.5397 -0.02  0.1290  6.324E-01  1.05E-02   0.00E+00  0.9568       -0.0161      0.0056     0.0000   -0.0088        0.0093      0.0141     0.0000    0.0033
  4.10  0.5397 -0.02  0.2165  2.324E-01  5.83E-03   0.00E+00  0.9604       -0.0186      0.0086     0.0000   -0.0144        0.0235      0.0211     0.0000    0.0070
  4.10  0.5397 -0.02  0.3402  8.627E-02  4.79E-03   0.00E+00  0.9704       -0.0496      0.0188     0.0000   -0.0192       -0.0954      0.0490     0.0000    0.0170
  4.10  0.5397 -0.02  0.5074  3.058E-02  2.00E-03   0.00E+00  0.9759       -0.0412      0.0223     0.0000   -0.0255       -0.0171      0.0536     0.0000    0.0314
  4.10  0.5397  0.02  0.1290  6.122E-01  1.17E-02   0.00E+00  0.9562       -0.0043      0.0068     0.0000   -0.0090        0.0144      0.0156     0.0000    0.0031
  4.10  0.5397  0.02  0.2165  2.262E-01  5.50E-03   0.00E+00  0.9594       -0.0039      0.0085     0.0000   -0.0144       -0.0103      0.0203     0.0000    0.0077
  4.10  0.5397  0.02  0.3402  7.278E-02  3.95E-03   0.00E+00  0.9641       -0.0206      0.0184     0.0000   -0.0170        0.0312      0.0470     0.0000    0.0101
  4.10  0.5397  0.02  0.5074  2.622E-02  1.85E-03   0.00E+00  0.9683       -0.0648      0.0251     0.0000   -0.0234        0.0236      0.0601     0.0000    0.0265
  4.10  0.5397  0.06  0.2165  2.124E-01  5.70E-03   0.00E+00  0.9581        0.0026      0.0095     0.0000   -0.0141        0.0150      0.0207     0.0000    0.0084
  4.10  0.5397  0.06  0.3402  8.006E-02  4.34E-03   0.00E+00  0.9584        0.0085      0.0185     0.0000   -0.0153       -0.0301      0.0434     0.0000    0.0040
  4.10  0.5397  0.06  0.5074  3.149E-02  2.26E-03   0.00E+00  0.9589       -0.0447      0.0261     0.0000   -0.0211        0.0842      0.0593     0.0000    0.0210
  4.10  0.5397  0.10  0.0049  2.406E+00  2.30E-01   0.00E+00  0.9551       -0.0278      0.0367     0.0000   -0.0016        0.0136      0.0586     0.0000   -0.0001
  4.10  0.5397  0.10  0.3402  8.588E-02  5.33E-03   0.00E+00  0.9554        0.0734      0.0194     0.0000   -0.0151        0.1042      0.0405     0.0000    0.0019
  4.10  0.5397  0.14  0.0049  2.413E+00  1.18E-01   0.00E+00  0.9532       -0.0072      0.0168     0.0000   -0.0017        0.0096      0.0338     0.0000    0.0000
  4.10  0.5397  0.18  0.0049  1.835E+00  6.84E-02   0.00E+00  0.9511       -0.0037      0.0123     0.0000   -0.0017       -0.0612      0.0294     0.0000    0.0001
  4.10  0.5397  0.22  0.0049  1.408E+00  5.32E-02   0.00E+00  0.9487        0.0081      0.0121     0.0000   -0.0018       -0.0199      0.0311     0.0000    0.0001
  4.10  0.5397  0.26  0.0049  1.088E+00  4.50E-02   0.00E+00  0.9453       -0.0039      0.0134     0.0000   -0.0018       -0.0380      0.0357     0.0000    0.0002
  4.10  0.5397  0.26  0.0259  7.751E-01  5.79E-02   0.00E+00  0.9460       -0.0044      0.0263     0.0000   -0.0037        0.0178      0.0442     0.0000    0.0013
  4.10  0.5397  0.30  0.0049  7.555E-01  3.60E-02   0.00E+00  0.9432       -0.0387      0.0151     0.0000   -0.0014       -0.0584      0.0420     0.0000    0.0002
  4.10  0.5397  0.30  0.0259  6.187E-01  3.72E-02   0.00E+00  0.9428       -0.0061      0.0196     0.0000   -0.0038       -0.0812      0.0427     0.0000   -0.0005
  4.10  0.5397  0.34  0.0049  5.672E-01  3.37E-02   0.00E+00  0.9408       -0.0138      0.0191     0.0000   -0.0019       -0.0385      0.0518     0.0000    0.0000
  4.10  0.5397  0.34  0.0259  4.366E-01  2.42E-02   0.00E+00  0.9393       -0.0147      0.0183     0.0000   -0.0043       -0.0679      0.0449     0.0000    0.0009
  4.10  0.5397  0.38  0.0049  4.375E-01  2.95E-02   0.00E+00  0.9354        0.0203      0.0213     0.0000   -0.0017       -0.0407      0.0590     0.0000    0.0002
  4.10  0.5397  0.38  0.0259  3.473E-01  1.69E-02   0.00E+00  0.9359        0.0147      0.0144     0.0000   -0.0037       -0.0556      0.0384     0.0000    0.0008
  4.10  0.5397  0.42  0.0049  2.551E-01  1.65E-02   0.00E+00  0.9331        0.0047      0.0203     0.0000   -0.0015        0.0552      0.0521     0.0000    0.0002
  4.10  0.5397  0.42  0.0259  2.789E-01  1.17E-02   0.00E+00  0.9346        0.0146      0.0131     0.0000   -0.0034       -0.0057      0.0357     0.0000    0.0006
  4.10  0.5397  0.42  0.0655  2.028E-01  1.64E-02   0.00E+00  0.9334       -0.0491      0.0314     0.0000   -0.0063       -0.0853      0.0545     0.0000    0.0000
  4.10  0.5397  0.46  0.0049  3.017E-01  1.81E-02   0.00E+00  0.9319        0.0179      0.0182     0.0000   -0.0015       -0.0508      0.0526     0.0000    0.0001
  4.10  0.5397  0.46  0.0259  2.532E-01  1.07E-02   0.00E+00  0.9303        0.0209      0.0130     0.0000   -0.0041       -0.0080      0.0360     0.0000    0.0001
  4.10  0.5397  0.46  0.0655  1.156E-01  8.35E-03   0.00E+00  0.9256       -0.0820      0.0278     0.0000   -0.0066       -0.1573      0.0566     0.0000    0.0019
  4.10  0.5397  0.50  0.0049  2.067E-01  1.24E-02   0.00E+00  0.9240        0.0211      0.0189     0.0000   -0.0018        0.0217      0.0530     0.0000    0.0001
  4.10  0.5397  0.50  0.0259  1.619E-01  7.27E-03   0.00E+00  0.9207       -0.0058      0.0132     0.0000   -0.0040       -0.1084      0.0376     0.0000    0.0009
  4.10  0.5397  0.54  0.0049  1.411E-01  1.04E-02   0.00E+00  0.9141       -0.0105      0.0231     0.0000   -0.0015       -0.0112      0.0638     0.0000    0.0003
  4.10  0.5397  0.54  0.0259  1.157E-01  6.51E-03   0.00E+00  0.9131        0.0340      0.0170     0.0000   -0.0034       -0.0467      0.0485     0.0000    0.0008
  4.10  0.5397  0.58  0.0049  1.226E-01  1.35E-02   0.00E+00  0.9082        0.0021      0.0342     0.0000   -0.0013        0.0092      0.0962     0.0000    0.0002
  4.10  0.5397  0.58  0.0259  1.055E-01  1.07E-02   0.00E+00  0.9083        0.0454      0.0312     0.0000   -0.0035       -0.0313      0.0826     0.0000    0.0002
  4.10  0.5855 -0.54  0.1290  2.244E-01  3.07E-02   0.00E+00  0.9465       -0.2027      0.0286     0.0000   -0.0088        0.1919      0.0675     0.0000    0.0000
  4.10  0.5855 -0.50  0.1290  1.946E-01  1.87E-02   0.00E+00  0.9446       -0.0906      0.0345     0.0000   -0.0083        0.2087      0.0659     0.0000    0.0124
  4.10  0.5855 -0.46  0.1290  2.146E-01  1.34E-02   0.00E+00  0.9577       -0.0681      0.0229     0.0000   -0.0174        0.2129      0.0498     0.0000    0.0327
  4.10  0.5855 -0.46  0.2165  8.892E-02  5.69E-03   0.00E+00  0.8799       -0.0199      0.0220     0.0000   -0.0100        0.0318      0.0614     0.0000    0.0032
  4.10  0.5855 -0.42  0.1290  2.231E-01  1.02E-02   0.00E+00  0.9529       -0.0472      0.0167     0.0000   -0.0183        0.0822      0.0420     0.0000    0.0215
  4.10  0.5855 -0.42  0.2165  9.191E-02  4.74E-03   0.00E+00  0.9040       -0.0181      0.0171     0.0000   -0.0083       -0.0250      0.0458     0.0000    0.0042
  4.10  0.5855 -0.38  0.0655  1.872E-01  1.63E-02   0.00E+00  1.0262       -0.0994      0.0296     0.0000   -0.0222        0.2473      0.0619     0.0000   -0.0097
  4.10  0.5855 -0.38  0.1290  2.228E-01  8.76E-03   0.00E+00  0.9410       -0.0232      0.0129     0.0000   -0.0144       -0.0707      0.0365     0.0000    0.0058
  4.10  0.5855 -0.38  0.2165  1.094E-01  4.71E-03   0.00E+00  0.9241       -0.0063      0.0150     0.0000   -0.0131        0.0297      0.0399     0.0000    0.0185
  4.10  0.5855 -0.34  0.0655  2.362E-01  1.21E-02   0.00E+00  0.9788        0.0027      0.0176     0.0000   -0.0134       -0.0093      0.0467     0.0000   -0.0063
  4.10  0.5855 -0.34  0.1290  2.523E-01  8.49E-03   0.00E+00  0.9365        0.0044      0.0114     0.0000   -0.0126       -0.0273      0.0302     0.0000    0.0015
  4.10  0.5855 -0.34  0.2165  1.233E-01  4.65E-03   0.00E+00  0.9409       -0.0186      0.0125     0.0000   -0.0186       -0.0609      0.0334     0.0000    0.0292
  4.10  0.5855 -0.30  0.0655  3.739E-01  1.45E-02   0.00E+00  0.9536        0.0064      0.0127     0.0000   -0.0093       -0.0663      0.0345     0.0000   -0.0015
  4.10  0.5855 -0.30  0.1290  2.867E-01  8.31E-03   0.00E+00  0.9345       -0.0129      0.0099     0.0000   -0.0112       -0.0072      0.0265     0.0000    0.0001
  4.10  0.5855 -0.30  0.2165  1.363E-01  4.76E-03   0.00E+00  0.9396       -0.0255      0.0122     0.0000   -0.0169       -0.0058      0.0313     0.0000    0.0199
  4.10  0.5855 -0.30  0.3402  3.843E-02  2.44E-03   0.00E+00  0.9102       -0.0452      0.0207     0.0000   -0.0211       -0.0801      0.0550     0.0000    0.0188
  4.10  0.5855 -0.26  0.0655  5.298E-01  1.54E-02   0.00E+00  0.9422        0.0055      0.0098     0.0000   -0.0090       -0.0339      0.0259     0.0000    0.0011
  4.10  0.5855 -0.26  0.1290  3.089E-01  7.92E-03   0.00E+00  0.9334       -0.0293      0.0088     0.0000   -0.0099       -0.0026      0.0238     0.0000   -0.0004
  4.10  0.5855 -0.26  0.2165  1.441E-01  4.77E-03   0.00E+00  0.9377       -0.0260      0.0119     0.0000   -0.0159        0.0377      0.0289     0.0000    0.0131
  4.10  0.5855 -0.26  0.3402  4.584E-02  2.42E-03   0.00E+00  0.9305       -0.0246      0.0174     0.0000   -0.0163       -0.0706      0.0469     0.0000    0.0060
  4.10  0.5855 -0.22  0.0655  7.678E-01  1.69E-02   0.00E+00  0.9376       -0.0201      0.0075     0.0000   -0.0088       -0.0127      0.0198     0.0000    0.0023
  4.10  0.5855 -0.22  0.1290  3.386E-01  7.93E-03   0.00E+00  0.9327       -0.0127      0.0082     0.0000   -0.0090       -0.0141      0.0210     0.0000    0.0001
  4.10  0.5855 -0.22  0.2165  1.432E-01  4.40E-03   0.00E+00  0.9373       -0.0465      0.0108     0.0000   -0.0160        0.0045      0.0276     0.0000    0.0096
  4.10  0.5855 -0.22  0.3402  4.574E-02  2.24E-03   0.00E+00  0.9392       -0.0486      0.0174     0.0000   -0.0149        0.0777      0.0440     0.0000    0.0034
  4.10  0.5855 -0.18  0.0655  9.873E-01  1.81E-02   0.00E+00  0.9354       -0.0015      0.0065     0.0000   -0.0083        0.0160      0.0164     0.0000    0.0019
  4.10  0.5855 -0.18  0.1290  3.664E-01  8.37E-03   0.00E+00  0.9326       -0.0350      0.0083     0.0000   -0.0086        0.0218      0.0203     0.0000    0.0011
  4.10  0.5855 -0.18  0.2165  1.514E-01  4.42E-03   0.00E+00  0.9379       -0.0410      0.0098     0.0000   -0.0162       -0.0739      0.0262     0.0000    0.0076
  4.10  0.5855 -0.18  0.3402  5.416E-02  2.36E-03   0.00E+00  0.9461       -0.0219      0.0154     0.0000   -0.0150        0.0559      0.0378     0.0000    0.0048
  4.10  0.5855 -0.14  0.0259  1.980E+00  9.45E-02   0.00E+00  0.9375       -0.0055      0.0183     0.0000   -0.0088       -0.0553      0.0397     0.0000   -0.0013
  4.10  0.5855 -0.14  0.0655  1.102E+00  1.98E-02   0.00E+00  0.9346       -0.0143      0.0065     0.0000   -0.0076        0.0063      0.0159     0.0000    0.0012
  4.10  0.5855 -0.14  0.1290  4.023E-01  1.10E-02   0.00E+00  0.9330       -0.0064      0.0096     0.0000   -0.0085       -0.0673      0.0232     0.0000    0.0021
  4.10  0.5855 -0.14  0.2165  1.629E-01  5.15E-03   0.00E+00  0.9386       -0.0072      0.0111     0.0000   -0.0164        0.0112      0.0274     0.0000    0.0063
  4.10  0.5855 -0.14  0.3402  5.877E-02  2.42E-03   0.00E+00  0.9517       -0.0258      0.0149     0.0000   -0.0158        0.0601      0.0369     0.0000    0.0077
  4.10  0.5855 -0.10  0.0655  1.278E+00  3.28E-02   0.00E+00  0.9335       -0.0116      0.0098     0.0000   -0.0071       -0.0083      0.0215     0.0000    0.0008
  4.10  0.5855 -0.10  0.1290  3.942E-01  1.80E-02   0.00E+00  0.9333       -0.0288      0.0177     0.0000   -0.0085        0.0476      0.0380     0.0000    0.0027
  4.10  0.5855 -0.10  0.2165  1.549E-01  6.05E-03   0.00E+00  0.9393       -0.0273      0.0136     0.0000   -0.0165       -0.0447      0.0343     0.0000    0.0056
  4.10  0.5855 -0.10  0.3402  6.046E-02  2.53E-03   0.00E+00  0.9562        0.0013      0.0149     0.0000   -0.0165       -0.0102      0.0367     0.0000    0.0098
  4.10  0.5855 -0.06  0.0655  1.069E+00  5.24E-02   0.00E+00  0.9330       -0.0187      0.0189     0.0000   -0.0067       -0.0176      0.0398     0.0000    0.0007
  4.10  0.5855 -0.06  0.1290  3.795E-01  2.03E-02   0.00E+00  0.9333       -0.0051      0.0199     0.0000   -0.0086        0.1047      0.0469     0.0000    0.0029
  4.10  0.5855 -0.06  0.2165  1.529E-01  8.09E-03   0.00E+00  0.9402       -0.0266      0.0194     0.0000   -0.0167        0.0191      0.0468     0.0000    0.0055
  4.10  0.5855 -0.06  0.3402  6.952E-02  2.97E-03   0.00E+00  0.9585        0.0071      0.0159     0.0000   -0.0165        0.0359      0.0367     0.0000    0.0094
  4.10  0.5855 -0.02  0.1290  3.363E-01  1.37E-02   0.00E+00  0.9336       -0.0234      0.0159     0.0000   -0.0087        0.0510      0.0345     0.0000    0.0031
  4.10  0.5855 -0.02  0.2165  1.606E-01  1.03E-02   0.00E+00  0.9411       -0.0045      0.0240     0.0000   -0.0170       -0.0487      0.0566     0.0000    0.0060
  4.10  0.5855 -0.02  0.3402  6.561E-02  3.10E-03   0.00E+00  0.9586       -0.0174      0.0184     0.0000   -0.0158        0.0621      0.0408     0.0000    0.0059
  4.10  0.5855  0.02  0.3402  6.605E-02  3.58E-03   0.00E+00  0.9573       -0.0281      0.0219     0.0000   -0.0148        0.0975      0.0437     0.0000    0.0006
  4.10  0.5855  0.06  0.0049  2.124E+00  1.67E-01   0.00E+00  0.9319       -0.0746      0.0345     0.0000   -0.0019       -0.1351      0.0593     0.0000    0.0001
  4.10  0.5855  0.10  0.0049  1.924E+00  8.26E-02   0.00E+00  0.9310        0.0024      0.0153     0.0000   -0.0016       -0.0578      0.0359     0.0000    0.0000
  4.10  0.5855  0.14  0.0049  2.005E+00  6.13E-02   0.00E+00  0.9294       -0.0057      0.0104     0.0000   -0.0015       -0.0559      0.0271     0.0000   -0.0001
  4.10  0.5855  0.18  0.0049  1.514E+00  4.58E-02   0.00E+00  0.9286        0.0041      0.0101     0.0000   -0.0016        0.0150      0.0272     0.0000    0.0000
  4.10  0.5855  0.18  0.0259  1.054E+00  5.12E-02   0.00E+00  0.9288        0.0570      0.0165     0.0000   -0.0039        0.0605      0.0307     0.0000    0.0003
  4.10  0.5855  0.22  0.0049  1.150E+00  3.89E-02   0.00E+00  0.9280        0.0118      0.0112     0.0000   -0.0017       -0.0111      0.0310     0.0000    0.0001
  4.10  0.5855  0.22  0.0259  7.057E-01  2.95E-02   0.00E+00  0.9283       -0.0040      0.0154     0.0000   -0.0043       -0.0303      0.0315     0.0000    0.0003
  4.10  0.5855  0.26  0.0049  6.230E-01  2.27E-02   0.00E+00  0.9273        0.0004      0.0124     0.0000   -0.0019        0.0428      0.0330     0.0000    0.0000
  4.10  0.5855  0.26  0.0259  4.652E-01  1.66E-02   0.00E+00  0.9275        0.0173      0.0121     0.0000   -0.0047        0.0047      0.0293     0.0000    0.0008
  4.10  0.5855  0.30  0.0049  5.111E-01  2.14E-02   0.00E+00  0.9254        0.0295      0.0137     0.0000   -0.0021       -0.0054      0.0377     0.0000    0.0002
  4.10  0.5855  0.30  0.0259  4.565E-01  1.63E-02   0.00E+00  0.9269        0.0388      0.0118     0.0000   -0.0044        0.0497      0.0288     0.0000    0.0016
  4.10  0.5855  0.30  0.0655  2.772E-01  1.72E-02   0.00E+00  0.9281        0.0045      0.0241     0.0000   -0.0075       -0.0011      0.0432     0.0000    0.0000
  4.10  0.5855  0.34  0.0049  3.848E-01  1.71E-02   0.00E+00  0.9236        0.0354      0.0148     0.0000   -0.0017        0.0363      0.0396     0.0000    0.0004
  4.10  0.5855  0.34  0.0259  3.156E-01  1.08E-02   0.00E+00  0.9261        0.0156      0.0116     0.0000   -0.0039        0.0731      0.0281     0.0000    0.0001
  4.10  0.5855  0.34  0.0655  1.745E-01  1.10E-02   0.00E+00  0.9264       -0.0159      0.0242     0.0000   -0.0081       -0.0937      0.0468     0.0000    0.0010
  4.10  0.5855  0.38  0.0049  2.964E-01  1.37E-02   0.00E+00  0.9253        0.0359      0.0146     0.0000   -0.0017       -0.0638      0.0406     0.0000   -0.0003
  4.10  0.5855  0.38  0.0259  2.294E-01  8.27E-03   0.00E+00  0.9239        0.0178      0.0116     0.0000   -0.0052       -0.0098      0.0312     0.0000    0.0001
  4.10  0.5855  0.38  0.0655  1.601E-01  1.01E-02   0.00E+00  0.9236        0.0083      0.0223     0.0000   -0.0077       -0.0546      0.0454     0.0000    0.0033
  4.10  0.5855  0.42  0.0049  2.187E-01  1.16E-02   0.00E+00  0.9202        0.0389      0.0175     0.0000   -0.0023        0.0367      0.0472     0.0000    0.0003
  4.10  0.5855  0.42  0.0259  1.735E-01  6.96E-03   0.00E+00  0.9198       -0.0003      0.0131     0.0000   -0.0047        0.0192      0.0360     0.0000    0.0013
  4.10  0.5855  0.42  0.0655  1.164E-01  8.94E-03   0.00E+00  0.9226        0.0165      0.0256     0.0000   -0.0063       -0.0428      0.0533     0.0000    0.0014
  4.10  0.5855  0.46  0.0049  1.466E-01  9.58E-03   0.00E+00  0.9169       -0.0387      0.0213     0.0000   -0.0018       -0.0429      0.0664     0.0000    0.0003
  4.10  0.5855  0.46  0.0259  1.295E-01  6.47E-03   0.00E+00  0.9201        0.0261      0.0152     0.0000   -0.0038       -0.0842      0.0447     0.0000    0.0009
  4.10  0.5855  0.50  0.0049  1.031E-01  9.03E-03   0.00E+00  0.9189       -0.0490      0.0301     0.0000   -0.0014        0.0518      0.0808     0.0000    0.0001
  4.10  0.5855  0.50  0.0259  9.970E-02  7.38E-03   0.00E+00  0.9232        0.0159      0.0237     0.0000   -0.0040        0.0399      0.0669     0.0000   -0.0004
  4.10  0.5855  0.54  0.0049  1.037E-01  1.77E-02   0.00E+00  0.9201        0.0627      0.0561     0.0000   -0.0024        0.1600      0.1524     0.0000    0.0001
  4.10  0.5855  0.54  0.0259  7.590E-02  1.21E-02   0.00E+00  0.9178       -0.0092      0.0515     0.0000   -0.0060       -0.0643      0.1455     0.0000    0.0012
  4.10  0.5855  0.54  0.1290  5.834E-02  9.66E-03   0.00E+00  0.8831        0.0180      0.0523     0.0000   -0.0131       -0.2377      0.1419     0.0000   -0.0002
  4.10  0.5855  0.58  0.0655  1.105E-01  2.08E-02   0.00E+00  0.8947        0.1068      0.0371     0.0000   -0.0089       -0.2735      0.1103     0.0000   -0.0022
  4.10  0.6334 -0.46  0.0655  6.443E-02  1.64E-02   0.00E+00  1.2425       -0.1068      0.0733     0.0000   -0.0685        0.0799      0.1450     0.0000    0.0385
  4.10  0.6334 -0.46  0.1290  1.471E-01  1.42E-02   0.00E+00  0.8876       -0.1720      0.0279     0.0000   -0.0110        0.3040      0.0599     0.0000    0.0337
  4.10  0.6334 -0.42  0.0655  1.437E-01  2.02E-02   0.00E+00  1.0833       -0.1838      0.0368     0.0000   -0.0402        0.2064      0.0779     0.0000   -0.0123
  4.10  0.6334 -0.42  0.1290  1.709E-01  1.15E-02   0.00E+00  0.9115       -0.0840      0.0242     0.0000   -0.0249        0.1046      0.0651     0.0000    0.0354
  4.10  0.6334 -0.38  0.0655  1.913E-01  1.93E-02   0.00E+00  1.0055       -0.1160      0.0342     0.0000   -0.0241        0.2008      0.0805     0.0000   -0.0102
  4.10  0.6334 -0.38  0.1290  1.914E-01  8.96E-03   0.00E+00  0.9114       -0.0442      0.0178     0.0000   -0.0207        0.0950      0.0464     0.0000    0.0103
  4.10  0.6334 -0.34  0.0655  2.306E-01  1.43E-02   0.00E+00  0.9575       -0.0740      0.0233     0.0000   -0.0128        0.0587      0.0605     0.0000   -0.0058
  4.10  0.6334 -0.34  0.1290  1.952E-01  7.43E-03   0.00E+00  0.9114       -0.0191      0.0135     0.0000   -0.0162       -0.0562      0.0369     0.0000    0.0004
  4.10  0.6334 -0.34  0.2165  6.202E-02  3.86E-03   0.00E+00  0.8507       -0.0490      0.0229     0.0000   -0.0089        0.0266      0.0570     0.0000    0.0271
  4.10  0.6334 -0.30  0.0655  3.084E-01  1.31E-02   0.00E+00  0.9287       -0.0147      0.0159     0.0000   -0.0087        0.0385      0.0392     0.0000   -0.0038
  4.10  0.6334 -0.30  0.1290  2.070E-01  7.14E-03   0.00E+00  0.9126        0.0006      0.0119     0.0000   -0.0136       -0.0942      0.0317     0.0000   -0.0010
  4.10  0.6334 -0.30  0.2165  7.922E-02  4.07E-03   0.00E+00  0.8931       -0.0245      0.0197     0.0000   -0.0229        0.0518      0.0467     0.0000    0.0414
  4.10  0.6334 -0.26  0.0655  3.833E-01  1.26E-02   0.00E+00  0.9160        0.0045      0.0118     0.0000   -0.0076       -0.0451      0.0310     0.0000   -0.0013
  4.10  0.6334 -0.26  0.1290  2.361E-01  7.24E-03   0.00E+00  0.9120       -0.0348      0.0113     0.0000   -0.0112       -0.0282      0.0293     0.0000   -0.0017
  4.10  0.6334 -0.26  0.2165  9.463E-02  4.29E-03   0.00E+00  0.9095       -0.0032      0.0171     0.0000   -0.0274        0.0341      0.0403     0.0000    0.0337
  4.10  0.6334 -0.22  0.0655  5.623E-01  1.47E-02   0.00E+00  0.9115       -0.0171      0.0098     0.0000   -0.0074       -0.0347      0.0241     0.0000    0.0006
  4.10  0.6334 -0.22  0.1290  2.289E-01  6.94E-03   0.00E+00  0.9114       -0.0028      0.0115     0.0000   -0.0094        0.0075      0.0289     0.0000   -0.0011
  4.10  0.6334 -0.22  0.2165  9.624E-02  3.87E-03   0.00E+00  0.9137       -0.0869      0.0154     0.0000   -0.0255        0.0583      0.0377     0.0000    0.0190
  4.10  0.6334 -0.18  0.0655  6.572E-01  1.49E-02   0.00E+00  0.9102       -0.0322      0.0087     0.0000   -0.0072       -0.0193      0.0211     0.0000    0.0013
  4.10  0.6334 -0.18  0.1290  2.401E-01  7.09E-03   0.00E+00  0.9108       -0.0175      0.0115     0.0000   -0.0085       -0.0073      0.0266     0.0000    0.0000
  4.10  0.6334 -0.18  0.2165  1.039E-01  3.88E-03   0.00E+00  0.9188       -0.0298      0.0143     0.0000   -0.0244        0.0263      0.0350     0.0000    0.0117
  4.10  0.6334 -0.14  0.0655  7.595E-01  1.62E-02   0.00E+00  0.9095       -0.0123      0.0085     0.0000   -0.0069       -0.0080      0.0190     0.0000    0.0009
  4.10  0.6334 -0.14  0.1290  2.389E-01  6.71E-03   0.00E+00  0.9110       -0.0202      0.0110     0.0000   -0.0083        0.0037      0.0244     0.0000    0.0010
  4.10  0.6334 -0.14  0.2165  1.080E-01  3.79E-03   0.00E+00  0.9236       -0.0358      0.0133     0.0000   -0.0239        0.0160      0.0330     0.0000    0.0079
  4.10  0.6334 -0.10  0.0655  8.458E-01  1.93E-02   0.00E+00  0.9093       -0.0031      0.0094     0.0000   -0.0065        0.0227      0.0189     0.0000    0.0005
  4.10  0.6334 -0.10  0.1290  2.437E-01  6.94E-03   0.00E+00  0.9113       -0.0107      0.0112     0.0000   -0.0083        0.0452      0.0237     0.0000    0.0018
  4.10  0.6334 -0.10  0.2165  1.038E-01  3.67E-03   0.00E+00  0.9271       -0.0307      0.0135     0.0000   -0.0233       -0.0360      0.0325     0.0000    0.0050
  4.10  0.6334 -0.06  0.2165  1.017E-01  3.76E-03   0.00E+00  0.9302       -0.0084      0.0147     0.0000   -0.0230       -0.0507      0.0337     0.0000    0.0034
  4.10  0.6334  0.06  0.0049  1.540E+00  1.76E-01   0.00E+00  0.9075       -0.0407      0.0462     0.0000   -0.0019        0.0396      0.0923     0.0000    0.0000
  4.10  0.6334  0.10  0.0049  1.145E+00  8.33E-02   0.00E+00  0.9065       -0.0077      0.0274     0.0000   -0.0016        0.0394      0.0609     0.0000    0.0000
  4.10  0.6334  0.14  0.0049  1.225E+00  4.48E-02   0.00E+00  0.9057       -0.0045      0.0125     0.0000   -0.0014       -0.0703      0.0348     0.0000    0.0000
  4.10  0.6334  0.14  0.0259  7.620E-01  4.17E-02   0.00E+00  0.9066       -0.0337      0.0247     0.0000   -0.0033       -0.0423      0.0452     0.0000   -0.0006
  4.10  0.6334  0.18  0.0049  8.134E-01  2.57E-02   0.00E+00  0.9053       -0.0060      0.0109     0.0000   -0.0013       -0.0049      0.0302     0.0000   -0.0002
  4.10  0.6334  0.18  0.0259  5.547E-01  2.40E-02   0.00E+00  0.9068        0.0056      0.0164     0.0000   -0.0034        0.0260      0.0336     0.0000   -0.0003
  4.10  0.6334  0.22  0.0049  7.083E-01  2.29E-02   0.00E+00  0.9062       -0.0068      0.0113     0.0000   -0.0015        0.0255      0.0306     0.0000   -0.0001
  4.10  0.6334  0.22  0.0259  4.787E-01  1.78E-02   0.00E+00  0.9086        0.0500      0.0125     0.0000   -0.0038        0.0442      0.0299     0.0000    0.0001
  4.10  0.6334  0.26  0.0049  4.327E-01  1.57E-02   0.00E+00  0.9083       -0.0012      0.0122     0.0000   -0.0017       -0.0732      0.0342     0.0000    0.0000
  4.10  0.6334  0.26  0.0259  3.157E-01  1.19E-02   0.00E+00  0.9113        0.0489      0.0123     0.0000   -0.0045       -0.0072      0.0318     0.0000    0.0000
  4.10  0.6334  0.30  0.0049  3.484E-01  1.51E-02   0.00E+00  0.9108        0.0218      0.0156     0.0000   -0.0020        0.0545      0.0407     0.0000    0.0000
  4.10  0.6334  0.30  0.0259  2.855E-01  1.18E-02   0.00E+00  0.9134        0.0186      0.0139     0.0000   -0.0055       -0.0086      0.0369     0.0000    0.0006
  4.10  0.6334  0.30  0.0655  1.422E-01  1.83E-02   0.00E+00  0.9232        0.0689      0.0424     0.0000   -0.0083        0.0140      0.0798     0.0000    0.0042
  4.10  0.6334  0.34  0.0049  2.636E-01  1.38E-02   0.00E+00  0.9122        0.0294      0.0170     0.0000   -0.0025       -0.0916      0.0491     0.0000    0.0002
  4.10  0.6334  0.34  0.0259  1.779E-01  8.54E-03   0.00E+00  0.9150        0.0362      0.0161     0.0000   -0.0057        0.0074      0.0438     0.0000    0.0017
  4.10  0.6334  0.38  0.0049  1.755E-01  1.28E-02   0.00E+00  0.9120        0.0137      0.0263     0.0000   -0.0024        0.0718      0.0663     0.0000    0.0004
  4.10  0.6334  0.38  0.0259  1.599E-01  1.01E-02   0.00E+00  0.9188        0.0252      0.0222     0.0000   -0.0044        0.0463      0.0574     0.0000    0.0017
  4.10  0.6334  0.42  0.0049  8.749E-02  1.06E-02   0.00E+00  0.9171       -0.0016      0.0459     0.0000   -0.0014        0.0994      0.1059     0.0000    0.0002
  4.10  0.6334  0.42  0.0259  1.014E-01  1.11E-02   0.00E+00  0.9236        0.0514      0.0382     0.0000   -0.0057        0.0710      0.0911     0.0000   -0.0019
  4.10  0.6334  0.42  0.0655  1.135E-01  2.46E-02   0.00E+00  0.9281        0.1190      0.0641     0.0000   -0.0118        0.2838      0.1595     0.0000    0.0050
  4.10  0.6334  0.46  0.0655  1.035E-01  1.77E-02   0.00E+00  0.9279        0.1194      0.0552     0.0000   -0.0095        0.1361      0.1695     0.0000   -0.0004
  4.10  0.6334  0.46  0.1290  4.656E-02  6.15E-03   0.00E+00  0.9699        0.0710      0.0414     0.0000   -0.0097       -0.3201      0.1047     0.0000   -0.0040
  4.10  0.6334  0.50  0.0655  8.329E-02  8.82E-03   0.00E+00  0.9443        0.1180      0.0315     0.0000   -0.0097        0.0029      0.0874     0.0000    0.0030
  4.10  0.6334  0.54  0.0259  1.618E-01  2.25E-02   0.00E+00  0.9403        0.1449      0.0471     0.0000   -0.0064        0.1418      0.1082     0.0000    0.0016
  4.10  0.6334  0.54  0.0655  6.984E-02  7.08E-03   0.00E+00  0.9690        0.0276      0.0274     0.0000   -0.0078       -0.3054      0.0787     0.0000   -0.0038
  4.10  0.6334  0.58  0.0259  1.179E-01  1.55E-02   0.00E+00  0.9696        0.1148      0.0309     0.0000   -0.0052       -0.2790      0.1005     0.0000   -0.0017
  4.10  0.6834 -0.42  0.0655  9.354E-02  1.36E-02   0.00E+00  1.1491       -0.1131      0.0494     0.0000   -0.0497        0.1383      0.1101     0.0000   -0.0336
  4.10  0.6834 -0.38  0.0655  1.330E-01  1.61E-02   0.00E+00  1.0225       -0.0203      0.0479     0.0000   -0.0204        0.1181      0.1183     0.0000   -0.0138
  4.10  0.6834 -0.34  0.0655  2.059E-01  1.67E-02   0.00E+00  0.9488       -0.0930      0.0305     0.0000   -0.0125        0.1400      0.0765     0.0000   -0.0063
  4.10  0.6834 -0.34  0.1290  1.217E-01  7.53E-03   0.00E+00  0.8810       -0.0193      0.0248     0.0000   -0.0321        0.0209      0.0608     0.0000   -0.0038
  4.10  0.6834 -0.30  0.0655  2.356E-01  1.21E-02   0.00E+00  0.9119       -0.0074      0.0205     0.0000   -0.0091       -0.0161      0.0539     0.0000   -0.0062
  4.10  0.6834 -0.30  0.1290  1.221E-01  6.05E-03   0.00E+00  0.8976       -0.0059      0.0190     0.0000   -0.0197       -0.0625      0.0505     0.0000   -0.0098
  4.10  0.6834 -0.26  0.0655  2.576E-01  1.06E-02   0.00E+00  0.8959        0.0116      0.0154     0.0000   -0.0069       -0.1275      0.0398     0.0000   -0.0039
  4.10  0.6834 -0.26  0.1290  1.513E-01  6.75E-03   0.00E+00  0.8984        0.0154      0.0175     0.0000   -0.0136       -0.0413      0.0416     0.0000   -0.0059
  4.10  0.6834 -0.22  0.0655  3.218E-01  1.18E-02   0.00E+00  0.8889        0.0238      0.0145     0.0000   -0.0061       -0.0105      0.0338     0.0000   -0.0012
  4.10  0.6834 -0.22  0.1290  1.457E-01  6.27E-03   0.00E+00  0.8977        0.0042      0.0176     0.0000   -0.0110        0.0293      0.0389     0.0000   -0.0014
  4.10  0.6834 -0.18  0.0655  3.821E-01  1.27E-02   0.00E+00  0.8869        0.0019      0.0136     0.0000   -0.0061        0.0039      0.0307     0.0000    0.0006
  4.10  0.6834 -0.18  0.1290  1.430E-01  5.76E-03   0.00E+00  0.8963       -0.0248      0.0166     0.0000   -0.0100       -0.0044      0.0378     0.0000    0.0004
  4.10  0.6834 -0.14  0.0655  4.244E-01  1.46E-02   0.00E+00  0.8865       -0.0044      0.0149     0.0000   -0.0062        0.0245      0.0298     0.0000    0.0010
  4.10  0.6834 -0.14  0.1290  1.350E-01  5.81E-03   0.00E+00  0.8956       -0.0134      0.0183     0.0000   -0.0098        0.0073      0.0392     0.0000    0.0004
  4.10  0.6834 -0.10  0.1290  1.375E-01  6.02E-03   0.00E+00  0.8960       -0.0060      0.0191     0.0000   -0.0099        0.0522      0.0367     0.0000   -0.0001
  4.10  0.6834  0.02  0.0049  9.785E-01  1.04E-01   0.00E+00  0.8823       -0.0630      0.0502     0.0000   -0.0021       -0.0811      0.0789     0.0000    0.0000
  4.10  0.6834  0.06  0.0049  8.495E-01  3.98E-02   0.00E+00  0.8820        0.0004      0.0178     0.0000   -0.0017        0.0078      0.0424     0.0000   -0.0001
  4.10  0.6834  0.10  0.0049  7.414E-01  4.42E-02   0.00E+00  0.8818       -0.0208      0.0206     0.0000   -0.0015       -0.0532      0.0556     0.0000   -0.0001
  4.10  0.6834  0.10  0.0259  4.904E-01  3.73E-02   0.00E+00  0.8847       -0.0212      0.0318     0.0000   -0.0029       -0.0446      0.0666     0.0000   -0.0021
  4.10  0.6834  0.14  0.0259  3.393E-01  3.25E-02   0.00E+00  0.8850       -0.0932      0.0369     0.0000   -0.0029       -0.0369      0.0914     0.0000   -0.0020
  4.10  0.6834  0.18  0.0049  4.027E-01  6.20E-02   0.00E+00  0.8817        0.0344      0.0536     0.0000   -0.0012       -0.0724      0.1579     0.0000   -0.0002
  4.10  0.6834  0.18  0.0259  3.049E-01  3.94E-02   0.00E+00  0.8863       -0.0220      0.0475     0.0000   -0.0029        0.1752      0.1349     0.0000   -0.0017
  4.10  0.6834  0.22  0.0049  4.164E-01  5.95E-02   0.00E+00  0.8833        0.0473      0.0533     0.0000   -0.0010        0.1968      0.1267     0.0000   -0.0005
  4.10  0.6834  0.22  0.0259  3.166E-01  4.66E-02   0.00E+00  0.8902       -0.0692      0.0599     0.0000   -0.0031        0.2232      0.1442     0.0000   -0.0010
  4.10  0.6834  0.26  0.0259  2.641E-01  4.13E-02   0.00E+00  0.8973       -0.0400      0.0618     0.0000   -0.0037        0.1735      0.1454     0.0000   -0.0003
  4.10  0.6834  0.26  0.0655  1.470E-01  1.25E-02   0.00E+00  0.9193       -0.0034      0.0342     0.0000   -0.0104        0.1505      0.0735     0.0000    0.0005
  4.10  0.6834  0.30  0.0259  3.890E-01  6.24E-02   0.00E+00  0.9078        0.0020      0.0493     0.0000   -0.0049       -0.1054      0.1492     0.0000   -0.0003
  4.10  0.6834  0.30  0.0655  1.735E-01  1.34E-02   0.00E+00  0.9330        0.0105      0.0272     0.0000   -0.0129       -0.0233      0.0667     0.0000    0.0026
  4.10  0.6834  0.30  0.1290  7.829E-02  6.66E-03   0.00E+00  1.0148        0.0528      0.0319     0.0000   -0.0223        0.0175      0.0663     0.0000   -0.0141
  4.10  0.6834  0.34  0.0259  3.075E-01  4.33E-02   0.00E+00  0.9208       -0.0095      0.0484     0.0000   -0.0070       -0.0128      0.1336     0.0000    0.0002
  4.10  0.6834  0.34  0.0655  1.200E-01  8.76E-03   0.00E+00  0.9490        0.0182      0.0225     0.0000   -0.0131       -0.0706      0.0611     0.0000    0.0057
  4.10  0.6834  0.34  0.1290  5.620E-02  5.07E-03   0.00E+00  1.0318        0.0082      0.0327     0.0000   -0.0391       -0.2386      0.0749     0.0000   -0.0063
  4.10  0.6834  0.38  0.0259  1.803E-01  1.79E-02   0.00E+00  0.9326        0.0208      0.0369     0.0000   -0.0088        0.1111      0.0974     0.0000    0.0015
  4.10  0.6834  0.38  0.0655  8.517E-02  5.77E-03   0.00E+00  0.9741        0.0145      0.0234     0.0000   -0.0109       -0.0157      0.0620     0.0000    0.0033
  4.10  0.6834  0.42  0.0259  1.043E-01  8.49E-03   0.00E+00  0.9471        0.0102      0.0310     0.0000   -0.0083        0.1524      0.0853     0.0000    0.0026
  4.10  0.6834  0.42  0.0655  7.850E-02  5.60E-03   0.00E+00  1.0075        0.0537      0.0195     0.0000   -0.0146       -0.1590      0.0599     0.0000   -0.0060
  4.10  0.6834  0.46  0.0049  9.562E-02  1.67E-02   0.00E+00  0.9465        0.0140      0.0639     0.0000   -0.0034       -0.0482      0.1939     0.0000    0.0004
  4.10  0.6834  0.46  0.0259  1.677E-01  1.34E-02   0.00E+00  0.9794        0.0109      0.0289     0.0000   -0.0061       -0.0231      0.0725     0.0000   -0.0010
  4.10  0.6834  0.46  0.0655  1.061E-01  9.99E-03   0.00E+00  1.0197        0.1149      0.0276     0.0000   -0.0258       -0.1150      0.0760     0.0000   -0.0001
  4.10  0.6834  0.50  0.0049  3.091E-01  6.19E-02   0.00E+00  0.9884        0.1578      0.0756     0.0000   -0.0030        0.1641      0.1785     0.0000    0.0001
  4.10  0.6834  0.50  0.0259  2.376E-01  2.33E-02   0.00E+00  1.0145        0.0429      0.0357     0.0000   -0.0120        0.0068      0.0903     0.0000    0.0020
  4.10  0.6834  0.54  0.0049  8.832E-02  1.81E-02   0.00E+00  1.0113        0.1949      0.0554     0.0000   -0.0034        0.2923      0.2833     0.0000   -0.0001
  4.10  0.7355 -0.30  0.0655  1.431E-01  1.28E-02   0.00E+00  0.9101       -0.0525      0.0368     0.0000   -0.0114        0.0828      0.0911     0.0000   -0.0146
  4.10  0.7355 -0.22  0.0655  1.656E-01  1.04E-02   0.00E+00  0.8720        0.0297      0.0266     0.0000   -0.0046        0.0512      0.0565     0.0000   -0.0035
  4.10  0.7355 -0.18  0.0655  1.979E-01  1.15E-02   0.00E+00  0.8669        0.0154      0.0258     0.0000   -0.0047        0.0265      0.0522     0.0000   -0.0001
  4.10  0.7355  0.02  0.0049  6.962E-01  5.69E-02   0.00E+00  0.8556       -0.0305      0.0360     0.0000   -0.0018       -0.0301      0.0677     0.0000   -0.0003
  4.10  0.7355  0.06  0.0049  4.789E-01  2.50E-02   0.00E+00  0.8562        0.0244      0.0198     0.0000   -0.0015        0.0647      0.0496     0.0000   -0.0004
  4.10  0.7355  0.10  0.0049  4.541E-01  2.24E-02   0.00E+00  0.8565       -0.0047      0.0190     0.0000   -0.0015        0.0885      0.0485     0.0000   -0.0004
  4.10  0.7355  0.10  0.0259  3.584E-01  1.80E-02   0.00E+00  0.8656       -0.0268      0.0199     0.0000   -0.0020       -0.0593      0.0452     0.0000   -0.0057
  4.10  0.7355  0.14  0.0049  5.307E-01  2.50E-02   0.00E+00  0.8571        0.0393      0.0173     0.0000   -0.0014        0.0253      0.0479     0.0000   -0.0005
  4.10  0.7355  0.14  0.0259  3.245E-01  1.34E-02   0.00E+00  0.8679        0.0240      0.0149     0.0000   -0.0021        0.0144      0.0377     0.0000   -0.0061
  4.10  0.7355  0.14  0.0655  1.311E-01  6.97E-03   0.00E+00  0.8968       -0.0407      0.0251     0.0000   -0.0063       -0.0683      0.0574     0.0000    0.0018
  4.10  0.7355  0.18  0.0049  3.923E-01  1.79E-02   0.00E+00  0.8581        0.0566      0.0166     0.0000   -0.0013       -0.0375      0.0461     0.0000   -0.0006
  4.10  0.7355  0.18  0.0259  2.875E-01  1.10E-02   0.00E+00  0.8721        0.0340      0.0131     0.0000   -0.0020       -0.0342      0.0364     0.0000   -0.0061
  4.10  0.7355  0.18  0.0655  1.113E-01  6.48E-03   0.00E+00  0.9136       -0.0433      0.0271     0.0000   -0.0067       -0.0218      0.0548     0.0000    0.0024
  4.10  0.7355  0.22  0.0049  3.907E-01  1.91E-02   0.00E+00  0.8611        0.0171      0.0192     0.0000   -0.0008        0.0953      0.0508     0.0000   -0.0008
  4.10  0.7355  0.22  0.0259  2.550E-01  9.58E-03   0.00E+00  0.8801       -0.0037      0.0128     0.0000   -0.0021       -0.0393      0.0368     0.0000   -0.0050
  4.10  0.7355  0.22  0.0655  1.000E-01  5.34E-03   0.00E+00  0.9408       -0.0372      0.0212     0.0000   -0.0080       -0.0265      0.0485     0.0000    0.0015
  4.10  0.7355  0.26  0.0049  3.321E-01  1.84E-02   0.00E+00  0.8696        0.0487      0.0199     0.0000   -0.0003       -0.0818      0.0580     0.0000   -0.0012
  4.10  0.7355  0.26  0.0259  2.852E-01  1.13E-02   0.00E+00  0.8969        0.0283      0.0140     0.0000   -0.0028        0.0157      0.0374     0.0000   -0.0026
  4.10  0.7355  0.26  0.0655  9.318E-02  5.17E-03   0.00E+00  0.9809        0.0139      0.0203     0.0000   -0.0115       -0.0514      0.0500     0.0000   -0.0007
  4.10  0.7355  0.30  0.0049  3.614E-01  2.30E-02   0.00E+00  0.8875        0.0053      0.0255     0.0000   -0.0007        0.0812      0.0699     0.0000   -0.0008
  4.10  0.7355  0.30  0.0259  1.967E-01  8.20E-03   0.00E+00  0.9267        0.0043      0.0161     0.0000   -0.0039        0.1167      0.0432     0.0000   -0.0005
  4.10  0.7355  0.30  0.0655  1.055E-01  6.58E-03   0.00E+00  1.0362        0.0284      0.0230     0.0000   -0.0183        0.0636      0.0569     0.0000   -0.0021
  4.10  0.7355  0.34  0.0049  3.022E-01  1.95E-02   0.00E+00  0.9194       -0.0088      0.0244     0.0000   -0.0013       -0.0084      0.0707     0.0000   -0.0004
  4.10  0.7355  0.34  0.0259  2.176E-01  1.07E-02   0.00E+00  0.9731       -0.0062      0.0180     0.0000   -0.0061        0.0063      0.0491     0.0000   -0.0002
  4.10  0.7355  0.34  0.0655  5.694E-02  4.35E-03   0.00E+00  1.0804        0.0674      0.0250     0.0000   -0.0289        0.0150      0.0686     0.0000   -0.0006
  4.10  0.7355  0.38  0.0049  2.526E-01  1.89E-02   0.00E+00  0.9712       -0.0145      0.0291     0.0000   -0.0024       -0.0316      0.0745     0.0000   -0.0001
  4.10  0.7355  0.38  0.0259  1.090E-01  5.72E-03   0.00E+00  1.0396        0.0485      0.0188     0.0000   -0.0107        0.0065      0.0524     0.0000   -0.0008
  4.10  0.7355  0.42  0.0049  1.166E-01  8.73E-03   0.00E+00  1.0451        0.0758      0.0266     0.0000   -0.0045       -0.0421      0.0757     0.0000   -0.0003
  4.10  0.7355  0.42  0.0259  6.329E-02  4.13E-03   0.00E+00  1.1103        0.0943      0.0212     0.0000   -0.0179       -0.0942      0.0643     0.0000   -0.0005
  4.10  0.7355  0.46  0.0049  9.575E-02  9.77E-03   0.00E+00  1.1235        0.0744      0.0384     0.0000   -0.0077        0.0087      0.0982     0.0000    0.0001
  4.10  0.7900  0.02  0.0049  3.894E-01  3.62E-02   0.00E+00  0.8271       -0.0744      0.0401     0.0000   -0.0015        0.0314      0.0942     0.0000   -0.0012
  4.10  0.7900  0.06  0.0049  3.217E-01  2.13E-02   0.00E+00  0.8288        0.0240      0.0250     0.0000   -0.0013       -0.0092      0.0702     0.0000   -0.0014
  4.10  0.7900  0.06  0.0259  2.635E-01  2.13E-02   0.00E+00  0.8546       -0.0624      0.0385     0.0000   -0.0003       -0.0814      0.0811     0.0000   -0.0188
  4.10  0.7900  0.10  0.0049  3.545E-01  2.60E-02   0.00E+00  0.8317       -0.0223      0.0275     0.0000   -0.0014       -0.0286      0.0813     0.0000   -0.0015
  4.10  0.7900  0.10  0.0259  2.714E-01  2.00E-02   0.00E+00  0.8612        0.0681      0.0248     0.0000   -0.0003       -0.0032      0.0623     0.0000   -0.0213
  4.10  0.7900  0.14  0.0049  3.681E-01  2.62E-02   0.00E+00  0.8349        0.0318      0.0278     0.0000   -0.0016        0.1133      0.0774     0.0000   -0.0018
  4.10  0.7900  0.14  0.0259  2.112E-01  1.17E-02   0.00E+00  0.8714        0.0550      0.0199     0.0000   -0.0001       -0.0305      0.0547     0.0000   -0.0247
  4.10  0.7900  0.18  0.0049  2.830E-01  1.68E-02   0.00E+00  0.8392        0.0357      0.0247     0.0000   -0.0016        0.1241      0.0604     0.0000   -0.0024
  4.10  0.7900  0.18  0.0259  1.838E-01  9.24E-03   0.00E+00  0.8877       -0.0013      0.0175     0.0000    0.0000       -0.0999      0.0493     0.0000   -0.0277
  4.10  0.7900  0.22  0.0049  2.567E-01  1.56E-02   0.00E+00  0.8457        0.0197      0.0230     0.0000   -0.0014       -0.0167      0.0657     0.0000   -0.0034
  4.10  0.7900  0.22  0.0259  1.574E-01  8.19E-03   0.00E+00  0.9149       -0.0156      0.0196     0.0000   -0.0004       -0.0078      0.0542     0.0000   -0.0259
  4.10  0.7900  0.26  0.0049  2.603E-01  1.86E-02   0.00E+00  0.8607       -0.0158      0.0279     0.0000    0.0000        0.0240      0.0846     0.0000   -0.0046
  4.10  0.7900  0.26  0.0259  1.502E-01  9.16E-03   0.00E+00  0.9636       -0.0385      0.0221     0.0000   -0.0025       -0.0755      0.0653     0.0000   -0.0163
  4.10  0.7900  0.30  0.0049  1.481E-01  1.15E-02   0.00E+00  0.9052        0.0167      0.0308     0.0000    0.0015       -0.0292      0.0882     0.0000   -0.0050
  4.10  0.7900  0.34  0.0049  8.907E-02  9.76E-03   0.00E+00  1.0011       -0.0950      0.0426     0.0000    0.0002        0.0641      0.1251     0.0000   -0.0029
  4.10  0.8469  0.06  0.0049  2.864E-01  4.60E-02   0.00E+00  0.7934       -0.0047      0.0603     0.0000   -0.0014       -0.1594      0.1803     0.0000   -0.0079
  4.85  0.5397 -0.46  0.2165  1.839E-01  2.50E-02   0.00E+00  0.9780        0.0010      0.0321     0.0000   -0.0108        0.0183      0.1233     0.0000    0.0157
  4.85  0.5397 -0.42  0.1290  4.767E-01  5.29E-02   0.00E+00  1.0140       -0.0295      0.0278     0.0000   -0.0119        0.1261      0.0831     0.0000    0.0051
  4.85  0.5397 -0.42  0.2165  2.485E-01  2.60E-02   0.00E+00  1.0006        0.0162      0.0253     0.0000   -0.0157        0.0167      0.0970     0.0000    0.0287
  4.85  0.5397 -0.42  0.3402  8.228E-02  1.32E-02   0.00E+00  0.9611        0.0018      0.0423     0.0000   -0.0119        0.1455      0.1273     0.0000    0.0129
  4.85  0.5397 -0.38  0.1290  4.503E-01  4.53E-02   0.00E+00  1.0044        0.0353      0.0272     0.0000   -0.0100        0.0820      0.0932     0.0000    0.0002
  4.85  0.5397 -0.38  0.2165  2.923E-01  2.66E-02   0.00E+00  0.9996        0.0037      0.0221     0.0000   -0.0136        0.0453      0.0800     0.0000    0.0183
  4.85  0.5397 -0.34  0.0655  4.306E-01  5.87E-02   0.00E+00  1.0668       -0.0018      0.0309     0.0000   -0.0111       -0.1336      0.1074     0.0000    0.0077
  4.85  0.5397 -0.34  0.1290  6.344E-01  4.74E-02   0.00E+00  0.9984        0.0064      0.0163     0.0000   -0.0085       -0.1179      0.0594     0.0000   -0.0009
  4.85  0.5397 -0.34  0.2165  2.823E-01  2.43E-02   0.00E+00  0.9971       -0.0339      0.0213     0.0000   -0.0119        0.0176      0.0775     0.0000    0.0115
  4.85  0.5397 -0.34  0.3402  9.458E-02  1.26E-02   0.00E+00  0.9745       -0.0622      0.0345     0.0000   -0.0108        0.0621      0.1171     0.0000    0.0080
  4.85  0.5397 -0.30  0.0655  1.037E+00  8.87E-02   0.00E+00  1.0401        0.0105      0.0184     0.0000   -0.0128       -0.1261      0.0711     0.0000    0.0164
  4.85  0.5397 -0.30  0.1290  8.612E-01  5.40E-02   0.00E+00  0.9948       -0.0285      0.0144     0.0000   -0.0075       -0.0577      0.0545     0.0000    0.0004
  4.85  0.5397 -0.30  0.2165  3.174E-01  2.52E-02   0.00E+00  0.9961       -0.0211      0.0182     0.0000   -0.0111       -0.1159      0.0645     0.0000    0.0084
  4.85  0.5397 -0.30  0.3402  1.305E-01  1.48E-02   0.00E+00  0.9851       -0.0040      0.0293     0.0000   -0.0127        0.1699      0.0928     0.0000    0.0141
  4.85  0.5397 -0.26  0.0655  1.741E+00  1.06E-01   0.00E+00  1.0221        0.0045      0.0147     0.0000   -0.0122        0.0220      0.0518     0.0000    0.0125
  4.85  0.5397 -0.26  0.1290  1.054E+00  5.75E-02   0.00E+00  0.9933       -0.0239      0.0132     0.0000   -0.0072       -0.0023      0.0442     0.0000    0.0025
  4.85  0.5397 -0.26  0.2165  3.812E-01  3.00E-02   0.00E+00  0.9947       -0.0162      0.0186     0.0000   -0.0106       -0.1047      0.0684     0.0000    0.0067
  4.85  0.5397 -0.26  0.3402  1.105E-01  1.28E-02   0.00E+00  0.9949       -0.0174      0.0277     0.0000   -0.0149       -0.0352      0.0993     0.0000    0.0209
  4.85  0.5397 -0.22  0.0655  2.705E+00  1.27E-01   0.00E+00  1.0088       -0.0164      0.0110     0.0000   -0.0099       -0.0538      0.0397     0.0000    0.0064
  4.85  0.5397 -0.22  0.1290  1.076E+00  8.78E-02   0.00E+00  0.9930       -0.0727      0.0191     0.0000   -0.0072       -0.0424      0.0705     0.0000    0.0043
  4.85  0.5397 -0.22  0.3402  1.580E-01  1.92E-02   0.00E+00  1.0003       -0.0168      0.0316     0.0000   -0.0159        0.1291      0.0993     0.0000    0.0239
  4.85  0.5397 -0.18  0.0655  3.369E+00  2.02E-01   0.00E+00  1.0006       -0.0059      0.0145     0.0000   -0.0080       -0.0255      0.0504     0.0000    0.0030
  4.85  0.5397 -0.14  0.0259  4.949E+00  9.04E-01   0.00E+00  1.0052        0.0264      0.0484     0.0000   -0.0070       -0.0590      0.1408     0.0000   -0.0030
  4.85  0.5397 -0.14  0.0655  2.581E+00  2.43E-01   0.00E+00  0.9958       -0.0402      0.0205     0.0000   -0.0068       -0.2319      0.0729     0.0000    0.0016
  4.85  0.5397 -0.14  0.1290  1.379E+00  8.59E-02   0.00E+00  0.9910       -0.0045      0.0157     0.0000   -0.0069        0.0164      0.0513     0.0000    0.0051
  4.85  0.5397 -0.10  0.0655  3.722E+00  1.39E-01   0.00E+00  0.9919       -0.0093      0.0096     0.0000   -0.0059        0.0068      0.0300     0.0000    0.0012
  4.85  0.5397 -0.10  0.1290  1.429E+00  6.10E-02   0.00E+00  0.9898       -0.0169      0.0106     0.0000   -0.0067       -0.0315      0.0352     0.0000    0.0046
  4.85  0.5397 -0.10  0.2165  5.093E-01  3.22E-02   0.00E+00  0.9908        0.0053      0.0165     0.0000   -0.0103        0.0082      0.0541     0.0000    0.0060
  4.85  0.5397 -0.06  0.0259  8.656E+00  4.77E-01   0.00E+00  0.9923       -0.0345      0.0162     0.0000   -0.0042       -0.0432      0.0417     0.0000   -0.0007
  4.85  0.5397 -0.06  0.0655  3.970E+00  1.29E-01   0.00E+00  0.9894       -0.0085      0.0086     0.0000   -0.0053        0.0284      0.0249     0.0000    0.0012
  4.85  0.5397 -0.06  0.1290  1.343E+00  5.27E-02   0.00E+00  0.9887       -0.0244      0.0094     0.0000   -0.0066       -0.0792      0.0333     0.0000    0.0041
  4.85  0.5397 -0.06  0.2165  4.888E-01  2.69E-02   0.00E+00  0.9893       -0.0331      0.0143     0.0000   -0.0102       -0.0205      0.0471     0.0000    0.0065
  4.85  0.5397 -0.06  0.3402  1.521E-01  2.05E-02   0.00E+00  0.9869       -0.0561      0.0338     0.0000   -0.0119       -0.0105      0.1111     0.0000    0.0104
  4.85  0.5397 -0.02  0.0655  3.673E+00  1.46E-01   0.00E+00  0.9866       -0.0195      0.0106     0.0000   -0.0049       -0.0434      0.0326     0.0000    0.0013
  4.85  0.5397 -0.02  0.1290  1.213E+00  5.24E-02   0.00E+00  0.9871       -0.0449      0.0111     0.0000   -0.0066       -0.0447      0.0365     0.0000    0.0036
  4.85  0.5397 -0.02  0.2165  5.298E-01  2.56E-02   0.00E+00  0.9870       -0.0424      0.0122     0.0000   -0.0100       -0.0629      0.0422     0.0000    0.0069
  4.85  0.5397 -0.02  0.3402  1.708E-01  1.79E-02   0.00E+00  0.9805       -0.0337      0.0277     0.0000   -0.0103        0.0936      0.0875     0.0000    0.0048
  4.85  0.5397  0.02  0.1290  1.325E+00  7.04E-02   0.00E+00  0.9855       -0.0056      0.0145     0.0000   -0.0068        0.0236      0.0444     0.0000    0.0031
  4.85  0.5397  0.02  0.2165  5.193E-01  2.70E-02   0.00E+00  0.9841       -0.0107      0.0136     0.0000   -0.0096       -0.0057      0.0415     0.0000    0.0075
  4.85  0.5397  0.02  0.3402  2.097E-01  1.84E-02   0.00E+00  0.9764       -0.0111      0.0230     0.0000   -0.0097       -0.0041      0.0757     0.0000    0.0020
  4.85  0.5397  0.06  0.2165  4.180E-01  2.45E-02   0.00E+00  0.9811       -0.0215      0.0158     0.0000   -0.0091        0.0352      0.0468     0.0000    0.0083
  4.85  0.5855 -0.54  0.1290  1.461E-01  1.86E-02   0.00E+00  0.9488       -0.0442      0.0375     0.0000   -0.0069        0.2148      0.1070     0.0000    0.0003
  4.85  0.5855 -0.50  0.1290  2.465E-01  2.25E-02   0.00E+00  0.9642       -0.0378      0.0277     0.0000   -0.0114        0.2757      0.0665     0.0000    0.0178
  4.85  0.5855 -0.50  0.2165  1.041E-01  9.93E-03   0.00E+00  0.9088       -0.0083      0.0283     0.0000   -0.0089        0.0929      0.0839     0.0000    0.0047
  4.85  0.5855 -0.46  0.1290  2.558E-01  1.91E-02   0.00E+00  0.9785       -0.0120      0.0214     0.0000   -0.0159        0.0154      0.0639     0.0000    0.0260
  4.85  0.5855 -0.46  0.2165  1.112E-01  9.06E-03   0.00E+00  0.9230       -0.0272      0.0230     0.0000   -0.0075        0.0507      0.0726     0.0000    0.0025
  4.85  0.5855 -0.42  0.0655  1.419E-01  1.98E-02   0.00E+00  1.1123       -0.0050      0.0411     0.0000   -0.0268        0.1247      0.1177     0.0000   -0.0051
  4.85  0.5855 -0.42  0.1290  3.305E-01  2.09E-02   0.00E+00  0.9694       -0.0153      0.0177     0.0000   -0.0128        0.0102      0.0582     0.0000    0.0111
  4.85  0.5855 -0.42  0.2165  1.465E-01  9.37E-03   0.00E+00  0.9415       -0.0023      0.0185     0.0000   -0.0109        0.0556      0.0542     0.0000    0.0136
  4.85  0.5855 -0.42  0.3402  4.308E-02  5.35E-03   0.00E+00  0.8833        0.0099      0.0375     0.0000   -0.0132        0.1609      0.1086     0.0000    0.0162
  4.85  0.5855 -0.38  0.0655  2.654E-01  2.70E-02   0.00E+00  1.0391       -0.0582      0.0299     0.0000   -0.0161        0.1273      0.0754     0.0000   -0.0076
  4.85  0.5855 -0.38  0.1290  3.580E-01  1.98E-02   0.00E+00  0.9642       -0.0462      0.0155     0.0000   -0.0112        0.0068      0.0502     0.0000    0.0043
  4.85  0.5855 -0.38  0.2165  1.558E-01  9.50E-03   0.00E+00  0.9595       -0.0460      0.0171     0.0000   -0.0150       -0.0120      0.0513     0.0000    0.0233
  4.85  0.5855 -0.38  0.3402  4.799E-02  5.10E-03   0.00E+00  0.9205        0.0589      0.0300     0.0000   -0.0146        0.1058      0.0867     0.0000    0.0161
  4.85  0.5855 -0.34  0.0655  4.278E-01  2.96E-02   0.00E+00  0.9975       -0.0220      0.0200     0.0000   -0.0103       -0.0460      0.0675     0.0000   -0.0033
  4.85  0.5855 -0.34  0.1290  3.569E-01  1.71E-02   0.00E+00  0.9611       -0.0155      0.0131     0.0000   -0.0098       -0.0365      0.0415     0.0000    0.0015
  4.85  0.5855 -0.34  0.2165  1.827E-01  9.68E-03   0.00E+00  0.9608       -0.0376      0.0152     0.0000   -0.0137       -0.0012      0.0475     0.0000    0.0164
  4.85  0.5855 -0.34  0.3402  4.868E-02  4.38E-03   0.00E+00  0.9313       -0.0175      0.0265     0.0000   -0.0124       -0.0526      0.0783     0.0000    0.0073
  4.85  0.5855 -0.30  0.0655  5.621E-01  3.03E-02   0.00E+00  0.9790       -0.0464      0.0147     0.0000   -0.0088        0.0062      0.0448     0.0000    0.0026
  4.85  0.5855 -0.30  0.1290  4.760E-01  1.85E-02   0.00E+00  0.9592       -0.0054      0.0107     0.0000   -0.0087       -0.0507      0.0326     0.0000    0.0006
  4.85  0.5855 -0.30  0.2165  2.011E-01  9.83E-03   0.00E+00  0.9611       -0.0478      0.0145     0.0000   -0.0127        0.0486      0.0455     0.0000    0.0119
  4.85  0.5855 -0.30  0.3402  6.402E-02  4.80E-03   0.00E+00  0.9396       -0.0584      0.0201     0.0000   -0.0118       -0.1667      0.0700     0.0000    0.0055
  4.85  0.5855 -0.26  0.0655  1.004E+00  3.77E-02   0.00E+00  0.9706       -0.0052      0.0107     0.0000   -0.0089        0.0228      0.0331     0.0000    0.0045
  4.85  0.5855 -0.26  0.1290  5.046E-01  1.78E-02   0.00E+00  0.9585       -0.0165      0.0099     0.0000   -0.0080       -0.0155      0.0303     0.0000    0.0009
  4.85  0.5855 -0.26  0.2165  2.036E-01  9.71E-03   0.00E+00  0.9616       -0.0358      0.0140     0.0000   -0.0124       -0.0411      0.0415     0.0000    0.0096
  4.85  0.5855 -0.26  0.3402  8.447E-02  5.49E-03   0.00E+00  0.9487       -0.0180      0.0196     0.0000   -0.0130       -0.0171      0.0626     0.0000    0.0092
  4.85  0.5855 -0.22  0.0655  1.368E+00  4.02E-02   0.00E+00  0.9661       -0.0126      0.0084     0.0000   -0.0082        0.0026      0.0261     0.0000    0.0035
  4.85  0.5855 -0.22  0.1290  5.847E-01  1.88E-02   0.00E+00  0.9584       -0.0283      0.0095     0.0000   -0.0078        0.0127      0.0289     0.0000    0.0018
  4.85  0.5855 -0.22  0.2165  2.359E-01  1.06E-02   0.00E+00  0.9617       -0.0114      0.0129     0.0000   -0.0124       -0.0499      0.0377     0.0000    0.0082
  4.85  0.5855 -0.22  0.3402  7.769E-02  5.06E-03   0.00E+00  0.9593       -0.0418      0.0205     0.0000   -0.0154        0.1061      0.0555     0.0000    0.0160
  4.85  0.5855 -0.18  0.0259  1.842E+00  1.75E-01   0.00E+00  0.9754       -0.0430      0.0304     0.0000   -0.0091       -0.0825      0.0961     0.0000   -0.0041
  4.85  0.5855 -0.18  0.0655  1.748E+00  4.37E-02   0.00E+00  0.9633       -0.0235      0.0072     0.0000   -0.0073       -0.0313      0.0220     0.0000    0.0022
  4.85  0.5855 -0.18  0.1290  6.002E-01  2.45E-02   0.00E+00  0.9590       -0.0311      0.0122     0.0000   -0.0077       -0.0108      0.0351     0.0000    0.0027
  4.85  0.5855 -0.18  0.2165  2.605E-01  1.41E-02   0.00E+00  0.9622       -0.0198      0.0162     0.0000   -0.0125        0.0204      0.0472     0.0000    0.0075
  4.85  0.5855 -0.18  0.3402  9.328E-02  5.68E-03   0.00E+00  0.9675        0.0183      0.0184     0.0000   -0.0175        0.1283      0.0493     0.0000    0.0216
  4.85  0.5855 -0.14  0.0259  3.480E+00  1.79E-01   0.00E+00  0.9646       -0.0149      0.0161     0.0000   -0.0072       -0.0432      0.0449     0.0000   -0.0011
  4.85  0.5855 -0.14  0.0655  2.016E+00  6.28E-02   0.00E+00  0.9610       -0.0182      0.0093     0.0000   -0.0066       -0.0309      0.0267     0.0000    0.0013
  4.85  0.5855 -0.14  0.1290  5.883E-01  6.55E-02   0.00E+00  0.9589        0.0494      0.0294     0.0000   -0.0076       -0.0224      0.0891     0.0000    0.0031
  4.85  0.5855 -0.14  0.2165  2.691E-01  2.46E-02   0.00E+00  0.9624       -0.0284      0.0289     0.0000   -0.0127        0.2167      0.0713     0.0000    0.0072
  4.85  0.5855 -0.14  0.3402  9.370E-02  5.96E-03   0.00E+00  0.9711       -0.0415      0.0192     0.0000   -0.0181        0.0139      0.0528     0.0000    0.0229
  4.85  0.5855 -0.14  0.5074  2.009E-02  2.60E-03   0.00E+00  0.9315       -0.0091      0.0370     0.0000   -0.0185       -0.0600      0.1186     0.0000    0.0259
  4.85  0.5855 -0.10  0.0259  4.623E+00  2.82E-01   0.00E+00  0.9615       -0.0249      0.0209     0.0000   -0.0057        0.0002      0.0430     0.0000   -0.0004
  4.85  0.5855 -0.10  0.0655  1.746E+00  1.14E-01   0.00E+00  0.9601       -0.0568      0.0198     0.0000   -0.0060       -0.0797      0.0560     0.0000    0.0009
  4.85  0.5855 -0.10  0.1290  6.167E-01  4.16E-02   0.00E+00  0.9590       -0.0683      0.0190     0.0000   -0.0076       -0.1235      0.0602     0.0000    0.0033
  4.85  0.5855 -0.10  0.3402  9.684E-02  7.28E-03   0.00E+00  0.9711       -0.0098      0.0232     0.0000   -0.0177        0.1225      0.0600     0.0000    0.0212
  4.85  0.5855 -0.10  0.5074  1.865E-02  2.44E-03   0.00E+00  0.9402        0.0019      0.0405     0.0000   -0.0189       -0.1014      0.1334     0.0000    0.0260
  4.85  0.5855 -0.06  0.0655  1.824E+00  6.46E-02   0.00E+00  0.9585        0.0001      0.0109     0.0000   -0.0056        0.0026      0.0271     0.0000    0.0008
  4.85  0.5855 -0.06  0.1290  6.574E-01  2.41E-02   0.00E+00  0.9586        0.0044      0.0109     0.0000   -0.0076        0.0142      0.0314     0.0000    0.0033
  4.85  0.5855 -0.06  0.2165  2.243E-01  1.81E-02   0.00E+00  0.9628        0.0024      0.0245     0.0000   -0.0131        0.0062      0.0732     0.0000    0.0076
  4.85  0.5855 -0.06  0.3402  1.166E-01  1.02E-02   0.00E+00  0.9680       -0.0125      0.0266     0.0000   -0.0165        0.0096      0.0776     0.0000    0.0174
  4.85  0.5855 -0.06  0.5074  2.418E-02  2.64E-03   0.00E+00  0.9423       -0.0826      0.0333     0.0000   -0.0187        0.0336      0.0991     0.0000    0.0248
  4.85  0.5855 -0.02  0.0655  1.936E+00  5.45E-02   0.00E+00  0.9573        0.0045      0.0089     0.0000   -0.0053        0.0259      0.0219     0.0000    0.0008
  4.85  0.5855 -0.02  0.1290  6.618E-01  2.05E-02   0.00E+00  0.9584        0.0072      0.0096     0.0000   -0.0077        0.0367      0.0252     0.0000    0.0032
  4.85  0.5855 -0.02  0.2165  2.419E-01  1.30E-02   0.00E+00  0.9623       -0.0071      0.0166     0.0000   -0.0132       -0.0434      0.0473     0.0000    0.0081
  4.85  0.5855 -0.02  0.3402  9.281E-02  1.17E-02   0.00E+00  0.9631       -0.0354      0.0399     0.0000   -0.0149        0.3031      0.0960     0.0000    0.0117
  4.85  0.5855  0.02  0.1290  6.626E-01  2.09E-02   0.00E+00  0.9582        0.0053      0.0100     0.0000   -0.0080        0.0134      0.0247     0.0000    0.0031
  4.85  0.5855  0.02  0.2165  2.475E-01  1.18E-02   0.00E+00  0.9611        0.0017      0.0150     0.0000   -0.0131        0.0264      0.0384     0.0000    0.0088
  4.85  0.5855  0.06  0.2165  1.999E-01  1.02E-02   0.00E+00  0.9595       -0.0077      0.0164     0.0000   -0.0127       -0.0261      0.0413     0.0000    0.0094
  4.85  0.5855  0.18  0.0049  1.694E+00  1.82E-01   0.00E+00  0.9526        0.0048      0.0326     0.0000   -0.0014       -0.0083      0.0733     0.0000    0.0001
  4.85  0.5855  0.22  0.0049  1.248E+00  1.30E-01   0.00E+00  0.9507        0.0810      0.0265     0.0000   -0.0016        0.0351      0.0696     0.0000    0.0001
  4.85  0.5855  0.26  0.0049  8.812E-01  9.61E-02   0.00E+00  0.9472       -0.0052      0.0317     0.0000   -0.0016       -0.0264      0.0828     0.0000    0.0002
  4.85  0.5855  0.30  0.0049  6.236E-01  7.91E-02   0.00E+00  0.9446        0.0435      0.0361     0.0000   -0.0012        0.0114      0.1149     0.0000    0.0002
  4.85  0.5855  0.30  0.0259  5.080E-01  7.18E-02   0.00E+00  0.9441       -0.0455      0.0505     0.0000   -0.0033       -0.0799      0.1072     0.0000   -0.0005
  4.85  0.5855  0.34  0.0049  5.756E-01  8.09E-02   0.00E+00  0.9417        0.0310      0.0409     0.0000   -0.0017        0.1345      0.1049     0.0000    0.0000
  4.85  0.5855  0.34  0.0259  3.920E-01  4.37E-02   0.00E+00  0.9399       -0.0455      0.0384     0.0000   -0.0037       -0.1132      0.0926     0.0000    0.0011
  4.85  0.5855  0.38  0.0049  3.316E-01  3.76E-02   0.00E+00  0.9357        0.0568      0.0321     0.0000   -0.0014        0.0973      0.0940     0.0000    0.0002
  4.85  0.5855  0.38  0.0259  3.563E-01  2.76E-02   0.00E+00  0.9359       -0.0094      0.0228     0.0000   -0.0030       -0.0415      0.0609     0.0000    0.0006
  4.85  0.5855  0.42  0.0049  3.287E-01  3.24E-02   0.00E+00  0.9336       -0.0072      0.0303     0.0000   -0.0013        0.0799      0.0851     0.0000    0.0001
  4.85  0.5855  0.42  0.0259  2.931E-01  2.33E-02   0.00E+00  0.9341       -0.0040      0.0235     0.0000   -0.0028       -0.0564      0.0647     0.0000    0.0004
  4.85  0.5855  0.46  0.0049  2.251E-01  2.40E-02   0.00E+00  0.9320        0.0396      0.0323     0.0000   -0.0013        0.1645      0.0841     0.0000    0.0001
  4.85  0.5855  0.46  0.0259  1.951E-01  1.60E-02   0.00E+00  0.9297       -0.0133      0.0248     0.0000   -0.0034       -0.0440      0.0725     0.0000    0.0004
  4.85  0.5855  0.50  0.0049  1.424E-01  1.65E-02   0.00E+00  0.9224       -0.0362      0.0337     0.0000   -0.0014       -0.0256      0.1072     0.0000    0.0003
  4.85  0.5855  0.50  0.0259  1.665E-01  1.65E-02   0.00E+00  0.9197        0.0624      0.0275     0.0000   -0.0032        0.0344      0.0720     0.0000    0.0005
  4.85  0.5855  0.54  0.0049  1.624E-01  2.76E-02   0.00E+00  0.9127       -0.0216      0.0496     0.0000   -0.0014       -0.0135      0.1644     0.0000    0.0001
  4.85  0.6334 -0.54  0.1290  2.059E-01  2.93E-02   0.00E+00  0.8994       -0.1793      0.0305     0.0000   -0.0066        0.2937      0.0805     0.0000   -0.0027
  4.85  0.6334 -0.50  0.1290  1.711E-01  1.63E-02   0.00E+00  0.9120       -0.0229      0.0338     0.0000   -0.0045        0.2435      0.0742     0.0000    0.0061
  4.85  0.6334 -0.46  0.0655  1.721E-01  3.46E-02   0.00E+00  1.1106       -0.1878      0.0378     0.0000   -0.0352        0.2723      0.0989     0.0000    0.0193
  4.85  0.6334 -0.46  0.1290  2.221E-01  1.56E-02   0.00E+00  0.9264       -0.0722      0.0229     0.0000   -0.0113        0.1829      0.0559     0.0000    0.0220
  4.85  0.6334 -0.46  0.2165  4.938E-02  5.17E-03   0.00E+00  0.8177        0.0286      0.0318     0.0000   -0.0089       -0.0563      0.0900     0.0000    0.0029
  4.85  0.6334 -0.42  0.0655  1.643E-01  2.22E-02   0.00E+00  1.0243       -0.1191      0.0386     0.0000   -0.0241        0.0837      0.1173     0.0000   -0.0007
  4.85  0.6334 -0.42  0.1290  1.870E-01  1.10E-02   0.00E+00  0.9287       -0.0494      0.0188     0.0000   -0.0132        0.0593      0.0522     0.0000    0.0155
  4.85  0.6334 -0.42  0.2165  7.317E-02  5.13E-03   0.00E+00  0.8783        0.0204      0.0218     0.0000   -0.0057        0.0034      0.0612     0.0000    0.0006
  4.85  0.6334 -0.38  0.0655  1.974E-01  1.76E-02   0.00E+00  0.9798       -0.0517      0.0310     0.0000   -0.0162        0.1546      0.0814     0.0000   -0.0030
  4.85  0.6334 -0.38  0.1290  2.222E-01  1.04E-02   0.00E+00  0.9253        0.0070      0.0144     0.0000   -0.0114       -0.0431      0.0421     0.0000    0.0055
  4.85  0.6334 -0.38  0.2165  9.085E-02  5.43E-03   0.00E+00  0.9022       -0.0233      0.0190     0.0000   -0.0087       -0.0236      0.0554     0.0000    0.0120
  4.85  0.6334 -0.34  0.0655  2.958E-01  1.75E-02   0.00E+00  0.9534        0.0427      0.0176     0.0000   -0.0102       -0.0780      0.0549     0.0000   -0.0026
  4.85  0.6334 -0.34  0.1290  2.591E-01  1.04E-02   0.00E+00  0.9256       -0.0095      0.0122     0.0000   -0.0106       -0.0560      0.0372     0.0000    0.0026
  4.85  0.6334 -0.34  0.2165  9.853E-02  5.36E-03   0.00E+00  0.9223       -0.0372      0.0180     0.0000   -0.0140        0.0153      0.0494     0.0000    0.0242
  4.85  0.6334 -0.30  0.0655  4.602E-01  1.97E-02   0.00E+00  0.9392       -0.0127      0.0133     0.0000   -0.0076        0.0056      0.0374     0.0000   -0.0010
  4.85  0.6334 -0.30  0.1290  2.749E-01  1.01E-02   0.00E+00  0.9265       -0.0316      0.0112     0.0000   -0.0096       -0.0765      0.0330     0.0000    0.0013
  4.85  0.6334 -0.30  0.2165  1.112E-01  5.43E-03   0.00E+00  0.9265       -0.0293      0.0156     0.0000   -0.0142       -0.0548      0.0434     0.0000    0.0194
  4.85  0.6334 -0.26  0.0655  6.634E-01  2.19E-02   0.00E+00  0.9334       -0.0144      0.0105     0.0000   -0.0071       -0.0185      0.0316     0.0000    0.0007
  4.85  0.6334 -0.26  0.1290  3.008E-01  9.91E-03   0.00E+00  0.9272       -0.0333      0.0105     0.0000   -0.0087       -0.0811      0.0301     0.0000    0.0006
  4.85  0.6334 -0.26  0.2165  1.260E-01  5.67E-03   0.00E+00  0.9275       -0.0347      0.0141     0.0000   -0.0139       -0.1024      0.0415     0.0000    0.0136
  4.85  0.6334 -0.26  0.3402  3.184E-02  2.78E-03   0.00E+00  0.8892       -0.0309      0.0290     0.0000   -0.0146        0.0538      0.0830     0.0000    0.0079
  4.85  0.6334 -0.22  0.0655  8.136E-01  2.21E-02   0.00E+00  0.9315       -0.0184      0.0088     0.0000   -0.0069        0.0008      0.0244     0.0000    0.0018
  4.85  0.6334 -0.22  0.1290  3.075E-01  1.01E-02   0.00E+00  0.9277       -0.0157      0.0108     0.0000   -0.0080       -0.0159      0.0295     0.0000    0.0005
  4.85  0.6334 -0.22  0.2165  1.299E-01  5.41E-03   0.00E+00  0.9290       -0.0438      0.0136     0.0000   -0.0143        0.0130      0.0373     0.0000    0.0106
  4.85  0.6334 -0.22  0.3402  3.844E-02  2.83E-03   0.00E+00  0.9121       -0.0575      0.0216     0.0000   -0.0123       -0.1405      0.0620     0.0000    0.0022
  4.85  0.6334 -0.18  0.0655  9.891E-01  2.33E-02   0.00E+00  0.9305       -0.0125      0.0078     0.0000   -0.0065       -0.0144      0.0210     0.0000    0.0015
  4.85  0.6334 -0.18  0.1290  3.224E-01  1.02E-02   0.00E+00  0.9283       -0.0217      0.0107     0.0000   -0.0076       -0.0061      0.0273     0.0000    0.0011
  4.85  0.6334 -0.18  0.2165  1.264E-01  5.20E-03   0.00E+00  0.9313       -0.0251      0.0137     0.0000   -0.0148        0.0224      0.0370     0.0000    0.0090
  4.85  0.6334 -0.18  0.3402  4.318E-02  2.86E-03   0.00E+00  0.9239       -0.0421      0.0226     0.0000   -0.0118        0.0267      0.0601     0.0000    0.0019
  4.85  0.6334 -0.14  0.0259  2.417E+00  1.19E-01   0.00E+00  0.9311        0.0038      0.0177     0.0000   -0.0062       -0.0154      0.0383     0.0000   -0.0014
  4.85  0.6334 -0.14  0.0655  1.004E+00  2.33E-02   0.00E+00  0.9303       -0.0091      0.0080     0.0000   -0.0061        0.0267      0.0200     0.0000    0.0009
  4.85  0.6334 -0.14  0.1290  3.501E-01  1.12E-02   0.00E+00  0.9292       -0.0179      0.0107     0.0000   -0.0076       -0.0058      0.0279     0.0000    0.0019
  4.85  0.6334 -0.14  0.2165  1.316E-01  5.29E-03   0.00E+00  0.9336       -0.0122      0.0132     0.0000   -0.0153       -0.0133      0.0358     0.0000    0.0082
  4.85  0.6334 -0.14  0.3402  5.226E-02  3.17E-03   0.00E+00  0.9316        0.0090      0.0206     0.0000   -0.0119        0.1030      0.0510     0.0000    0.0029
  4.85  0.6334 -0.10  0.0655  1.091E+00  2.93E-02   0.00E+00  0.9296       -0.0204      0.0096     0.0000   -0.0057       -0.0067      0.0222     0.0000    0.0005
  4.85  0.6334 -0.10  0.1290  3.666E-01  1.51E-02   0.00E+00  0.9299       -0.0178      0.0134     0.0000   -0.0076       -0.0703      0.0361     0.0000    0.0024
  4.85  0.6334 -0.10  0.2165  1.321E-01  5.94E-03   0.00E+00  0.9357       -0.0461      0.0149     0.0000   -0.0157       -0.0443      0.0396     0.0000    0.0077
  4.85  0.6334 -0.10  0.3402  5.263E-02  3.04E-03   0.00E+00  0.9369       -0.0226      0.0199     0.0000   -0.0121        0.0503      0.0517     0.0000    0.0035
  4.85  0.6334 -0.06  0.3402  5.452E-02  3.10E-03   0.00E+00  0.9404       -0.0533      0.0201     0.0000   -0.0121        0.0035      0.0498     0.0000    0.0029
  4.85  0.6334 -0.02  0.3402  5.634E-02  3.56E-03   0.00E+00  0.9420       -0.0036      0.0225     0.0000   -0.0119        0.0388      0.0510     0.0000    0.0006
  4.85  0.6334  0.02  0.3402  5.575E-02  3.87E-03   0.00E+00  0.9428       -0.0058      0.0248     0.0000   -0.0119        0.0427      0.0531     0.0000   -0.0025
  4.85  0.6334  0.10  0.0049  1.516E+00  1.01E-01   0.00E+00  0.9274       -0.0397      0.0240     0.0000   -0.0013       -0.0069      0.0502     0.0000    0.0000
  4.85  0.6334  0.14  0.0049  1.428E+00  6.09E-02   0.00E+00  0.9264        0.0028      0.0142     0.0000   -0.0012        0.0040      0.0349     0.0000   -0.0001
  4.85  0.6334  0.18  0.0049  1.203E+00  4.83E-02   0.00E+00  0.9262       -0.0307      0.0131     0.0000   -0.0013       -0.1100      0.0367     0.0000   -0.0001
  4.85  0.6334  0.22  0.0049  7.870E-01  3.43E-02   0.00E+00  0.9263       -0.0025      0.0139     0.0000   -0.0015       -0.0052      0.0396     0.0000    0.0001
  4.85  0.6334  0.22  0.0259  5.071E-01  2.90E-02   0.00E+00  0.9273       -0.0547      0.0204     0.0000   -0.0038       -0.1210      0.0418     0.0000    0.0003
  4.85  0.6334  0.26  0.0049  6.542E-01  3.28E-02   0.00E+00  0.9266        0.0297      0.0155     0.0000   -0.0017       -0.0020      0.0451     0.0000    0.0001
  4.85  0.6334  0.26  0.0259  4.780E-01  2.73E-02   0.00E+00  0.9271        0.0132      0.0184     0.0000   -0.0043       -0.0493      0.0418     0.0000    0.0008
  4.85  0.6334  0.30  0.0049  4.683E-01  2.50E-02   0.00E+00  0.9251        0.0051      0.0166     0.0000   -0.0020       -0.0038      0.0491     0.0000    0.0002
  4.85  0.6334  0.30  0.0259  3.976E-01  2.09E-02   0.00E+00  0.9264        0.0128      0.0165     0.0000   -0.0042       -0.0902      0.0419     0.0000    0.0016
  4.85  0.6334  0.34  0.0049  3.762E-01  2.28E-02   0.00E+00  0.9232        0.0080      0.0192     0.0000   -0.0017       -0.0021      0.0573     0.0000    0.0003
  4.85  0.6334  0.34  0.0259  2.938E-01  1.62E-02   0.00E+00  0.9254        0.0418      0.0172     0.0000   -0.0036        0.0717      0.0439     0.0000    0.0004
  4.85  0.6334  0.34  0.0655  1.792E-01  2.19E-02   0.00E+00  0.9255        0.0253      0.0411     0.0000   -0.0077        0.0435      0.0717     0.0000    0.0009
  4.85  0.6334  0.38  0.0049  2.330E-01  1.66E-02   0.00E+00  0.9242        0.0276      0.0221     0.0000   -0.0014        0.0104      0.0618     0.0000   -0.0002
  4.85  0.6334  0.38  0.0259  2.142E-01  1.21E-02   0.00E+00  0.9236        0.0210      0.0169     0.0000   -0.0047       -0.0394      0.0463     0.0000    0.0000
  4.85  0.6334  0.42  0.0049  1.914E-01  1.62E-02   0.00E+00  0.9195        0.0415      0.0277     0.0000   -0.0022        0.2300      0.0709     0.0000    0.0003
  4.85  0.6334  0.42  0.0259  1.562E-01  1.04E-02   0.00E+00  0.9189        0.0224      0.0210     0.0000   -0.0045        0.0002      0.0583     0.0000    0.0014
  4.85  0.6334  0.46  0.0049  1.237E-01  1.27E-02   0.00E+00  0.9157       -0.0430      0.0322     0.0000   -0.0018       -0.0625      0.1036     0.0000    0.0002
  4.85  0.6334  0.46  0.0259  1.159E-01  9.87E-03   0.00E+00  0.9185        0.0160      0.0252     0.0000   -0.0036       -0.0312      0.0703     0.0000    0.0012
  4.85  0.6334  0.50  0.0049  6.960E-02  1.21E-02   0.00E+00  0.9168        0.1149      0.0528     0.0000   -0.0014        0.0554      0.1640     0.0000    0.0003
  4.85  0.6334  0.50  0.0259  8.098E-02  1.14E-02   0.00E+00  0.9203        0.0289      0.0467     0.0000   -0.0035        0.1081      0.1268     0.0000   -0.0003
  4.85  0.6834 -0.46  0.0655  7.108E-02  1.61E-02   0.00E+00  1.0305       -0.1382      0.0643     0.0000   -0.0399        0.2629      0.1282     0.0000    0.0173
  4.85  0.6834 -0.46  0.1290  7.400E-02  9.46E-03   0.00E+00  0.7150       -0.1382      0.0435     0.0000   -0.0065        0.2217      0.1067     0.0000    0.0250
  4.85  0.6834 -0.42  0.0655  1.517E-01  2.21E-02   0.00E+00  0.9696       -0.1518      0.0434     0.0000   -0.0237        0.1345      0.0980     0.0000   -0.0058
  4.85  0.6834 -0.42  0.1290  1.043E-01  8.71E-03   0.00E+00  0.8546       -0.0568      0.0334     0.0000   -0.0169        0.1826      0.0807     0.0000    0.0228
  4.85  0.6834 -0.38  0.0655  1.976E-01  1.73E-02   0.00E+00  0.9418       -0.1056      0.0292     0.0000   -0.0152        0.1900      0.0667     0.0000   -0.0024
  4.85  0.6834 -0.38  0.1290  1.497E-01  8.71E-03   0.00E+00  0.8768       -0.0303      0.0218     0.0000   -0.0156        0.0659      0.0590     0.0000    0.0084
  4.85  0.6834 -0.34  0.0655  2.304E-01  1.37E-02   0.00E+00  0.9217       -0.0031      0.0216     0.0000   -0.0094        0.0400      0.0598     0.0000   -0.0016
  4.85  0.6834 -0.34  0.1290  1.514E-01  7.49E-03   0.00E+00  0.8873       -0.0358      0.0170     0.0000   -0.0129       -0.0134      0.0511     0.0000    0.0013
  4.85  0.6834 -0.30  0.0655  3.516E-01  1.55E-02   0.00E+00  0.9086       -0.0013      0.0150     0.0000   -0.0070       -0.0313      0.0404     0.0000   -0.0021
  4.85  0.6834 -0.30  0.1290  1.723E-01  7.64E-03   0.00E+00  0.8951       -0.0035      0.0154     0.0000   -0.0115       -0.1019      0.0419     0.0000    0.0006
  4.85  0.6834 -0.30  0.2165  5.316E-02  4.02E-03   0.00E+00  0.8071       -0.0160      0.0274     0.0000   -0.0155        0.0869      0.0643     0.0000    0.0303
  4.85  0.6834 -0.26  0.0655  4.021E-01  1.50E-02   0.00E+00  0.9032       -0.0110      0.0133     0.0000   -0.0061        0.0197      0.0339     0.0000   -0.0008
  4.85  0.6834 -0.26  0.1290  1.787E-01  7.56E-03   0.00E+00  0.8993       -0.0133      0.0153     0.0000   -0.0100       -0.0069      0.0377     0.0000    0.0002
  4.85  0.6834 -0.26  0.2165  5.959E-02  3.92E-03   0.00E+00  0.8648       -0.0395      0.0242     0.0000   -0.0234        0.0938      0.0645     0.0000    0.0334
  4.85  0.6834 -0.22  0.0655  5.155E-01  1.67E-02   0.00E+00  0.9021       -0.0195      0.0118     0.0000   -0.0059       -0.0247      0.0315     0.0000    0.0006
  4.85  0.6834 -0.22  0.1290  1.982E-01  7.81E-03   0.00E+00  0.9014       -0.0105      0.0143     0.0000   -0.0086        0.0278      0.0341     0.0000    0.0001
  4.85  0.6834 -0.22  0.2165  7.492E-02  4.21E-03   0.00E+00  0.8846       -0.0212      0.0203     0.0000   -0.0235        0.0833      0.0506     0.0000    0.0225
  4.85  0.6834 -0.18  0.0655  5.890E-01  1.72E-02   0.00E+00  0.9025       -0.0051      0.0106     0.0000   -0.0059        0.0306      0.0257     0.0000    0.0012
  4.85  0.6834 -0.18  0.1290  2.042E-01  7.91E-03   0.00E+00  0.9025       -0.0148      0.0143     0.0000   -0.0079       -0.0005      0.0342     0.0000    0.0007
  4.85  0.6834 -0.18  0.2165  8.497E-02  4.42E-03   0.00E+00  0.8962       -0.0358      0.0193     0.0000   -0.0226        0.1115      0.0452     0.0000    0.0144
  4.85  0.6834 -0.14  0.0655  6.414E-01  1.78E-02   0.00E+00  0.9027       -0.0138      0.0104     0.0000   -0.0056       -0.0434      0.0245     0.0000    0.0009
  4.85  0.6834 -0.14  0.1290  2.106E-01  7.84E-03   0.00E+00  0.9039       -0.0009      0.0134     0.0000   -0.0077        0.0245      0.0325     0.0000    0.0014
  4.85  0.6834 -0.14  0.2165  8.230E-02  4.21E-03   0.00E+00  0.9061        0.0018      0.0185     0.0000   -0.0226        0.0665      0.0479     0.0000    0.0110
  4.85  0.6834 -0.10  0.0655  6.607E-01  2.08E-02   0.00E+00  0.9031       -0.0146      0.0123     0.0000   -0.0054       -0.0045      0.0252     0.0000    0.0004
  4.85  0.6834 -0.10  0.1290  2.006E-01  7.26E-03   0.00E+00  0.9051       -0.0245      0.0136     0.0000   -0.0078        0.0423      0.0321     0.0000    0.0018
  4.85  0.6834 -0.10  0.2165  8.451E-02  4.26E-03   0.00E+00  0.9141       -0.0173      0.0188     0.0000   -0.0229       -0.0045      0.0465     0.0000    0.0091
  4.85  0.6834 -0.06  0.1290  1.972E-01  8.21E-03   0.00E+00  0.9067        0.0208      0.0154     0.0000   -0.0081        0.0277      0.0354     0.0000    0.0021
  4.85  0.6834  0.06  0.0049  9.710E-01  1.32E-01   0.00E+00  0.9015        0.0228      0.0453     0.0000   -0.0014        0.1179      0.1115     0.0000    0.0000
  4.85  0.6834  0.14  0.0049  8.616E-01  5.28E-02   0.00E+00  0.9004       -0.0311      0.0213     0.0000   -0.0011       -0.0045      0.0571     0.0000   -0.0001
  4.85  0.6834  0.18  0.0049  7.762E-01  3.71E-02   0.00E+00  0.9005        0.0195      0.0155     0.0000   -0.0010       -0.0533      0.0444     0.0000   -0.0003
  4.85  0.6834  0.18  0.0259  4.487E-01  3.84E-02   0.00E+00  0.9030        0.0126      0.0319     0.0000   -0.0029        0.0019      0.0629     0.0000   -0.0006
  4.85  0.6834  0.22  0.0049  5.226E-01  2.45E-02   0.00E+00  0.9023        0.0084      0.0159     0.0000   -0.0012        0.0300      0.0426     0.0000   -0.0002
  4.85  0.6834  0.22  0.0259  3.209E-01  2.24E-02   0.00E+00  0.9061        0.0038      0.0260     0.0000   -0.0033        0.0244      0.0572     0.0000   -0.0001
  4.85  0.6834  0.26  0.0049  4.121E-01  2.31E-02   0.00E+00  0.9054        0.0092      0.0191     0.0000   -0.0015        0.0391      0.0506     0.0000    0.0000
  4.85  0.6834  0.26  0.0259  2.711E-01  1.77E-02   0.00E+00  0.9099        0.0038      0.0237     0.0000   -0.0041        0.0445      0.0560     0.0000   -0.0001
  4.85  0.6834  0.30  0.0049  2.490E-01  1.71E-02   0.00E+00  0.9096        0.0297      0.0235     0.0000   -0.0018        0.1086      0.0616     0.0000    0.0000
  4.85  0.6834  0.30  0.0259  2.197E-01  1.61E-02   0.00E+00  0.9136        0.0411      0.0236     0.0000   -0.0052       -0.0207      0.0627     0.0000    0.0004
  4.85  0.6834  0.34  0.0049  1.701E-01  1.67E-02   0.00E+00  0.9129        0.0574      0.0316     0.0000   -0.0024        0.0426      0.0893     0.0000    0.0001
  4.85  0.6834  0.34  0.0259  1.646E-01  1.49E-02   0.00E+00  0.9164        0.0191      0.0297     0.0000   -0.0059       -0.0191      0.0789     0.0000    0.0016
  4.85  0.6834  0.38  0.0049  1.194E-01  1.64E-02   0.00E+00  0.9139        0.1022      0.0460     0.0000   -0.0025        0.3255      0.0964     0.0000    0.0004
  4.85  0.6834  0.38  0.0259  8.765E-02  1.25E-02   0.00E+00  0.9206        0.0038      0.0453     0.0000   -0.0048       -0.0774      0.1336     0.0000    0.0022
  4.85  0.6834  0.42  0.0049  8.122E-02  1.77E-02   0.00E+00  0.9184       -0.0041      0.0698     0.0000   -0.0018       -0.0795      0.2054     0.0000    0.0005
  4.85  0.6834  0.42  0.0655  9.070E-02  1.65E-02   0.00E+00  0.9327       -0.1390      0.0668     0.0000   -0.0126        0.1356      0.1711     0.0000    0.0064
  4.85  0.6834  0.46  0.0655  9.729E-02  1.74E-02   0.00E+00  0.9276        0.0616      0.0487     0.0000   -0.0098        0.0569      0.1500     0.0000    0.0000
  4.85  0.6834  0.50  0.0655  7.058E-02  1.03E-02   0.00E+00  0.9371        0.0800      0.0452     0.0000   -0.0113       -0.0165      0.1286     0.0000    0.0032
  4.85  0.6834  0.54  0.0259  1.435E-01  2.45E-02   0.00E+00  0.9385        0.0598      0.0559     0.0000   -0.0074        0.1912      0.1525     0.0000    0.0000
  4.85  0.6834  0.54  0.0655  5.865E-02  1.18E-02   0.00E+00  0.8963        0.2073      0.0487     0.0000   -0.0095       -0.0531      0.1418     0.0000   -0.0025
  4.85  0.7355 -0.38  0.0655  1.548E-01  2.21E-02   0.00E+00  0.9105       -0.1829      0.0411     0.0000   -0.0118        0.1887      0.1049     0.0000   -0.0049
  4.85  0.7355 -0.34  0.0655  1.503E-01  1.44E-02   0.00E+00  0.8882        0.0353      0.0451     0.0000   -0.0098        0.0952      0.1109     0.0000   -0.0035
  4.85  0.7355 -0.30  0.0655  2.131E-01  1.37E-02   0.00E+00  0.8787       -0.0259      0.0246     0.0000   -0.0074        0.1657      0.0661     0.0000   -0.0039
  4.85  0.7355 -0.30  0.1290  7.345E-02  5.98E-03   0.00E+00  0.7621       -0.0307      0.0286     0.0000   -0.0200       -0.2397      0.0859     0.0000   -0.0104
  4.85  0.7355 -0.26  0.0655  1.896E-01  1.06E-02   0.00E+00  0.8751       -0.0215      0.0219     0.0000   -0.0057       -0.0135      0.0553     0.0000   -0.0027
  4.85  0.7355 -0.26  0.1290  9.441E-02  6.39E-03   0.00E+00  0.8504       -0.0354      0.0262     0.0000   -0.0122        0.0283      0.0667     0.0000   -0.0034
  4.85  0.7355 -0.22  0.0655  2.192E-01  1.10E-02   0.00E+00  0.8740       -0.0157      0.0194     0.0000   -0.0051       -0.0729      0.0469     0.0000   -0.0008
  4.85  0.7355 -0.18  0.0655  2.682E-01  1.29E-02   0.00E+00  0.8748       -0.0280      0.0200     0.0000   -0.0052        0.0305      0.0435     0.0000    0.0006
  4.85  0.7355 -0.14  0.1290  8.999E-02  5.74E-03   0.00E+00  0.8794       -0.0083      0.0255     0.0000   -0.0108        0.1321      0.0541     0.0000    0.0008
  4.85  0.7355  0.06  0.0049  7.092E-01  4.90E-02   0.00E+00  0.8734       -0.0373      0.0252     0.0000   -0.0013       -0.0600      0.0642     0.0000   -0.0002
  4.85  0.7355  0.10  0.0049  6.532E-01  4.74E-02   0.00E+00  0.8736        0.0133      0.0249     0.0000   -0.0012       -0.0543      0.0675     0.0000   -0.0002
  4.85  0.7355  0.14  0.0049  4.810E-01  3.82E-02   0.00E+00  0.8738        0.0216      0.0279     0.0000   -0.0012        0.0003      0.0816     0.0000   -0.0002
  4.85  0.7355  0.14  0.0259  3.807E-01  3.22E-02   0.00E+00  0.8793        0.0232      0.0301     0.0000   -0.0023       -0.0467      0.0705     0.0000   -0.0027
  4.85  0.7355  0.18  0.0049  5.816E-01  6.94E-02   0.00E+00  0.8747        0.0561      0.0370     0.0000   -0.0010       -0.1116      0.1311     0.0000   -0.0003
  4.85  0.7355  0.18  0.0259  2.650E-01  2.52E-02   0.00E+00  0.8818       -0.0027      0.0337     0.0000   -0.0023        0.0898      0.0811     0.0000   -0.0026
  4.85  0.7355  0.18  0.0655  1.204E-01  1.10E-02   0.00E+00  0.9017       -0.0854      0.0443     0.0000   -0.0068        0.0377      0.0862     0.0000    0.0010
  4.85  0.7355  0.22  0.0049  2.325E-01  4.23E-02   0.00E+00  0.8772        0.0778      0.0620     0.0000   -0.0007       -0.0413      0.1590     0.0000   -0.0005
  4.85  0.7355  0.22  0.0259  2.710E-01  2.92E-02   0.00E+00  0.8874        0.0236      0.0358     0.0000   -0.0026        0.0538      0.0905     0.0000   -0.0018
  4.85  0.7355  0.22  0.0655  1.308E-01  1.28E-02   0.00E+00  0.9139       -0.0255      0.0417     0.0000   -0.0084       -0.0202      0.0843     0.0000    0.0008
  4.85  0.7355  0.26  0.0259  2.089E-01  2.47E-02   0.00E+00  0.8974       -0.0211      0.0450     0.0000   -0.0034        0.1687      0.1215     0.0000   -0.0008
  4.85  0.7355  0.26  0.0655  1.091E-01  1.14E-02   0.00E+00  0.9295        0.0203      0.0373     0.0000   -0.0109        0.0115      0.0767     0.0000    0.0010
  4.85  0.7355  0.30  0.0259  2.156E-01  2.33E-02   0.00E+00  0.9125        0.0350      0.0373     0.0000   -0.0047        0.0200      0.1061     0.0000   -0.0003
  4.85  0.7355  0.30  0.0655  8.636E-02  8.17E-03   0.00E+00  0.9484       -0.0266      0.0363     0.0000   -0.0141        0.0506      0.0860     0.0000    0.0026
  4.85  0.7355  0.34  0.0259  2.227E-01  2.41E-02   0.00E+00  0.9316        0.0561      0.0339     0.0000   -0.0069       -0.0404      0.1075     0.0000    0.0002
  4.85  0.7355  0.34  0.0655  8.054E-02  8.34E-03   0.00E+00  0.9682        0.0008      0.0409     0.0000   -0.0160        0.0328      0.0939     0.0000    0.0048
  4.85  0.7355  0.38  0.0259  1.721E-01  1.94E-02   0.00E+00  0.9511        0.0488      0.0385     0.0000   -0.0093        0.1025      0.1028     0.0000    0.0013
  4.85  0.7355  0.38  0.0655  6.979E-02  7.18E-03   0.00E+00  0.9978        0.0516      0.0299     0.0000   -0.0139       -0.0294      0.0846     0.0000    0.0059
  4.85  0.7355  0.42  0.0049  1.094E-01  2.41E-02   0.00E+00  0.9524       -0.0842      0.0931     0.0000   -0.0042        0.3964      0.1516     0.0000    0.0003
  4.85  0.7355  0.42  0.0259  1.794E-01  1.85E-02   0.00E+00  0.9712        0.0268      0.0358     0.0000   -0.0103       -0.0176      0.1005     0.0000    0.0020
  4.85  0.7355  0.42  0.0655  9.298E-02  1.13E-02   0.00E+00  1.0354       -0.0537      0.0398     0.0000   -0.0144       -0.0335      0.1080     0.0000   -0.0057
  4.85  0.7355  0.46  0.0259  1.717E-01  2.16E-02   0.00E+00  1.0057        0.0642      0.0383     0.0000   -0.0078       -0.1189      0.1111     0.0000    0.0023
  4.85  0.7900  0.02  0.0049  5.343E-01  6.68E-02   0.00E+00  0.8438        0.0147      0.0523     0.0000   -0.0012       -0.0521      0.1087     0.0000   -0.0006
  4.85  0.7900  0.06  0.0049  4.231E-01  4.03E-02   0.00E+00  0.8450        0.0348      0.0346     0.0000   -0.0011        0.1942      0.0835     0.0000   -0.0007
  4.85  0.7900  0.10  0.0049  3.315E-01  3.01E-02   0.00E+00  0.8465        0.1179      0.0316     0.0000   -0.0012        0.3153      0.0792     0.0000   -0.0007
  4.85  0.7900  0.10  0.0259  2.718E-01  2.05E-02   0.00E+00  0.8618       -0.0121      0.0308     0.0000   -0.0011       -0.0528      0.0750     0.0000   -0.0088
  4.85  0.7900  0.14  0.0049  2.921E-01  1.99E-02   0.00E+00  0.8486       -0.0018      0.0252     0.0000   -0.0012        0.0407      0.0716     0.0000   -0.0008
  4.85  0.7900  0.14  0.0259  2.742E-01  1.87E-02   0.00E+00  0.8670        0.0543      0.0247     0.0000   -0.0011        0.1290      0.0545     0.0000   -0.0100
  4.85  0.7900  0.18  0.0049  3.513E-01  2.33E-02   0.00E+00  0.8514        0.0473      0.0230     0.0000   -0.0012        0.0443      0.0725     0.0000   -0.0011
  4.85  0.7900  0.18  0.0259  2.619E-01  1.46E-02   0.00E+00  0.8754        0.0185      0.0191     0.0000   -0.0012       -0.0365      0.0534     0.0000   -0.0108
  4.85  0.7900  0.18  0.0655  8.905E-02  9.79E-03   0.00E+00  0.9461        0.0296      0.0444     0.0000   -0.0095       -0.1841      0.1010     0.0000    0.0051
  4.85  0.7900  0.22  0.0049  3.010E-01  2.02E-02   0.00E+00  0.8564        0.0224      0.0238     0.0000   -0.0008        0.0178      0.0675     0.0000   -0.0014
  4.85  0.7900  0.22  0.0259  2.116E-01  1.18E-02   0.00E+00  0.8901        0.0297      0.0202     0.0000   -0.0016        0.0503      0.0535     0.0000   -0.0097
  4.85  0.7900  0.22  0.0655  6.243E-02  6.30E-03   0.00E+00  0.9902       -0.0280      0.0401     0.0000   -0.0112        0.0338      0.0960     0.0000    0.0047
  4.85  0.7900  0.26  0.0049  2.991E-01  2.26E-02   0.00E+00  0.8685        0.0530      0.0285     0.0000    0.0001        0.1066      0.0771     0.0000   -0.0020
  4.85  0.7900  0.26  0.0259  1.573E-01  9.15E-03   0.00E+00  0.9184        0.0231      0.0207     0.0000   -0.0031        0.0291      0.0557     0.0000   -0.0056
  4.85  0.7900  0.30  0.0049  2.033E-01  1.62E-02   0.00E+00  0.8969        0.0144      0.0292     0.0000   -0.0002        0.0155      0.0798     0.0000   -0.0019
  4.85  0.7900  0.30  0.0259  1.256E-01  7.96E-03   0.00E+00  0.9678       -0.0251      0.0244     0.0000   -0.0053        0.1301      0.0614     0.0000   -0.0009
  4.85  0.7900  0.34  0.0049  1.612E-01  1.58E-02   0.00E+00  0.9497       -0.0008      0.0372     0.0000   -0.0013       -0.0366      0.1084     0.0000   -0.0008
  4.85  0.7900  0.34  0.0259  1.251E-01  1.06E-02   0.00E+00  1.0456        0.0231      0.0332     0.0000   -0.0076        0.1134      0.0828     0.0000    0.0011
  4.85  0.7900  0.42  0.0049  1.071E-01  2.00E-02   0.00E+00  1.1456        0.0753      0.0666     0.0000   -0.0049        0.0968      0.1895     0.0000   -0.0004
  4.85  0.8469  0.06  0.0049  2.977E-01  4.41E-02   0.00E+00  0.8162       -0.0976      0.0483     0.0000   -0.0009       -0.1210      0.1494     0.0000   -0.0035
  4.85  0.8469  0.10  0.0049  2.594E-01  3.80E-02   0.00E+00  0.8245        0.0022      0.0631     0.0000   -0.0012        0.3351      0.1386     0.0000   -0.0035
  4.85  0.8469  0.10  0.0259  1.293E-01  1.99E-02   0.00E+00  0.8742        0.0216      0.0633     0.0000    0.0029        0.2352      0.1564     0.0000   -0.0580
  4.85  0.8469  0.14  0.0049  2.797E-01  4.72E-02   0.00E+00  0.8346        0.0891      0.0665     0.0000   -0.0012       -0.0015      0.1850     0.0000   -0.0043
  4.85  0.8469  0.18  0.0049  1.196E-01  1.74E-02   0.00E+00  0.8473        0.0534      0.0542     0.0000   -0.0013       -0.0361      0.1516     0.0000   -0.0058
  4.85  0.8469  0.22  0.0049  1.829E-01  3.35E-02   0.00E+00  0.8593        0.1299      0.0673     0.0000   -0.0011        0.0061      0.1776     0.0000   -0.0089
  5.72  0.6834 -0.46  0.1290  1.941E-01  3.70E-02   0.00E+00  0.9006       -0.0185      0.0571     0.0000   -0.0065        0.1996      0.1607     0.0000    0.0139
  5.72  0.6834 -0.42  0.1290  2.308E-01  3.47E-02   0.00E+00  0.9088        0.0100      0.0481     0.0000   -0.0088        0.3586      0.1235     0.0000    0.0108
  5.72  0.6834 -0.38  0.1290  1.891E-01  2.70E-02   0.00E+00  0.9117       -0.0117      0.0387     0.0000   -0.0084       -0.0635      0.1339     0.0000    0.0048
  5.72  0.6834 -0.34  0.0655  2.787E-01  4.58E-02   0.00E+00  0.9379       -0.0052      0.0487     0.0000   -0.0071        0.2528      0.1825     0.0000    0.0000
  5.72  0.6834 -0.34  0.1290  2.419E-01  2.79E-02   0.00E+00  0.9167       -0.0550      0.0327     0.0000   -0.0083       -0.0848      0.1083     0.0000    0.0031
  5.72  0.6834 -0.30  0.0655  4.257E-01  4.91E-02   0.00E+00  0.9313       -0.0984      0.0318     0.0000   -0.0057        0.0506      0.0972     0.0000   -0.0004
  5.72  0.6834 -0.30  0.1290  2.185E-01  2.63E-02   0.00E+00  0.9207       -0.0346      0.0343     0.0000   -0.0079       -0.0782      0.1093     0.0000    0.0022
  5.72  0.6834 -0.26  0.0655  5.709E-01  5.27E-02   0.00E+00  0.9296       -0.0675      0.0247     0.0000   -0.0053       -0.0128      0.0865     0.0000    0.0011
  5.72  0.6834 -0.26  0.1290  2.292E-01  2.48E-02   0.00E+00  0.9237       -0.1284      0.0303     0.0000   -0.0073        0.0236      0.0937     0.0000    0.0016
  5.72  0.6834 -0.26  0.2165  1.351E-01  1.83E-02   0.00E+00  0.9168       -0.0239      0.0441     0.0000   -0.0115        0.2609      0.1126     0.0000    0.0148
  5.72  0.6834 -0.22  0.0655  8.000E-01  6.30E-02   0.00E+00  0.9297       -0.0248      0.0243     0.0000   -0.0052        0.0796      0.0683     0.0000    0.0020
  5.72  0.6834 -0.22  0.1290  2.839E-01  2.83E-02   0.00E+00  0.9258       -0.0467      0.0299     0.0000   -0.0067        0.0205      0.0866     0.0000    0.0013
  5.72  0.6834 -0.22  0.2165  1.269E-01  1.61E-02   0.00E+00  0.9207       -0.0440      0.0319     0.0000   -0.0122       -0.3703      0.1196     0.0000    0.0117
  5.72  0.6834 -0.18  0.0655  1.038E+00  6.71E-02   0.00E+00  0.9295       -0.0214      0.0186     0.0000   -0.0050       -0.0343      0.0561     0.0000    0.0016
  5.72  0.6834 -0.18  0.1290  2.860E-01  2.73E-02   0.00E+00  0.9273       -0.0564      0.0284     0.0000   -0.0064       -0.0507      0.0868     0.0000    0.0015
  5.72  0.6834 -0.18  0.2165  1.140E-01  1.42E-02   0.00E+00  0.9252       -0.0061      0.0371     0.0000   -0.0130       -0.0052      0.1065     0.0000    0.0103
  5.72  0.6834 -0.14  0.0259  2.650E+00  3.82E-01   0.00E+00  0.9299        0.0194      0.0451     0.0000   -0.0039       -0.0406      0.1052     0.0000   -0.0016
  5.72  0.6834 -0.14  0.0655  1.018E+00  6.84E-02   0.00E+00  0.9298       -0.0083      0.0201     0.0000   -0.0046       -0.0241      0.0569     0.0000    0.0009
  5.72  0.6834 -0.14  0.1290  3.340E-01  3.06E-02   0.00E+00  0.9289        0.0309      0.0265     0.0000   -0.0064       -0.0116      0.0738     0.0000    0.0021
  5.72  0.6834 -0.14  0.2165  8.740E-02  1.30E-02   0.00E+00  0.9296       -0.0214      0.0494     0.0000   -0.0137        0.3812      0.1136     0.0000    0.0098
  5.72  0.6834 -0.10  0.0655  1.021E+00  6.81E-02   0.00E+00  0.9294       -0.0473      0.0218     0.0000   -0.0044        0.0110      0.0556     0.0000    0.0004
  5.72  0.6834 -0.06  0.2165  1.349E-01  1.62E-02   0.00E+00  0.9370       -0.0571      0.0378     0.0000   -0.0149       -0.0009      0.1100     0.0000    0.0099
  5.72  0.6834  0.22  0.0049  5.824E-01  8.09E-02   0.00E+00  0.9291       -0.0187      0.0375     0.0000   -0.0012       -0.1840      0.1225     0.0000    0.0000
  5.72  0.6834  0.26  0.0049  3.132E-01  4.99E-02   0.00E+00  0.9305       -0.0794      0.0512     0.0000   -0.0014        0.0682      0.1638     0.0000    0.0001
  5.72  0.6834  0.30  0.0049  4.068E-01  7.73E-02   0.00E+00  0.9294        0.0436      0.0545     0.0000   -0.0017        0.2635      0.1429     0.0000    0.0002
  5.72  0.7355 -0.42  0.0655  1.097E-01  2.14E-02   0.00E+00  0.9029       -0.0357      0.0649     0.0000   -0.0124        0.1165      0.1775     0.0000   -0.0019
  5.72  0.7355 -0.38  0.0655  1.888E-01  2.39E-02   0.00E+00  0.9005       -0.0809      0.0379     0.0000   -0.0089        0.0500      0.1145     0.0000    0.0008
  5.72  0.7355 -0.38  0.1290  8.575E-02  1.26E-02   0.00E+00  0.8224        0.0263      0.0465     0.0000   -0.0126       -0.0122      0.1453     0.0000    0.0073
  5.72  0.7355 -0.34  0.0655  2.876E-01  2.87E-02   0.00E+00  0.8953       -0.0881      0.0305     0.0000   -0.0066        0.0398      0.0899     0.0000   -0.0006
  5.72  0.7355 -0.34  0.1290  1.304E-01  1.58E-02   0.00E+00  0.8566       -0.0034      0.0352     0.0000   -0.0105       -0.1280      0.1112     0.0000    0.0012
  5.72  0.7355 -0.30  0.0655  3.240E-01  2.65E-02   0.00E+00  0.8918       -0.0318      0.0274     0.0000   -0.0053        0.0130      0.0746     0.0000   -0.0008
  5.72  0.7355 -0.30  0.1290  1.193E-01  1.13E-02   0.00E+00  0.8751       -0.0713      0.0288     0.0000   -0.0097       -0.1206      0.0772     0.0000    0.0012
  5.72  0.7355 -0.26  0.0655  3.673E-01  2.82E-02   0.00E+00  0.8913        0.0050      0.0251     0.0000   -0.0049       -0.0481      0.0674     0.0000   -0.0003
  5.72  0.7355 -0.26  0.1290  1.411E-01  1.37E-02   0.00E+00  0.8853        0.0000      0.0323     0.0000   -0.0086       -0.0083      0.0882     0.0000    0.0012
  5.72  0.7355 -0.22  0.0655  4.375E-01  3.06E-02   0.00E+00  0.8928        0.0234      0.0234     0.0000   -0.0048        0.0558      0.0639     0.0000    0.0008
  5.72  0.7355 -0.22  0.1290  1.216E-01  1.08E-02   0.00E+00  0.8906       -0.0694      0.0307     0.0000   -0.0076        0.0579      0.0792     0.0000    0.0014
  5.72  0.7355 -0.22  0.2165  4.242E-02  6.99E-03   0.00E+00  0.7595       -0.0114      0.0554     0.0000   -0.0258        0.0851      0.1423     0.0000    0.0329
  5.72  0.7355 -0.18  0.0655  3.997E-01  2.64E-02   0.00E+00  0.8946       -0.0348      0.0232     0.0000   -0.0049        0.0407      0.0550     0.0000    0.0014
  5.72  0.7355 -0.18  0.1290  1.452E-01  1.26E-02   0.00E+00  0.8939        0.0117      0.0286     0.0000   -0.0072        0.0826      0.0759     0.0000    0.0020
  5.72  0.7355 -0.18  0.2165  4.360E-02  6.60E-03   0.00E+00  0.8457       -0.0031      0.0472     0.0000   -0.0238       -0.0883      0.1391     0.0000    0.0222
  5.72  0.7355 -0.14  0.0655  5.193E-01  3.39E-02   0.00E+00  0.8958        0.0054      0.0228     0.0000   -0.0048       -0.0467      0.0564     0.0000    0.0011
  5.72  0.7900 -0.30  0.0655  1.680E-01  1.96E-02   0.00E+00  0.8434       -0.0575      0.0428     0.0000   -0.0059        0.1388      0.1112     0.0000   -0.0039
  5.72  0.7900 -0.26  0.0655  1.193E-01  1.37E-02   0.00E+00  0.8521       -0.0362      0.0430     0.0000   -0.0048       -0.0609      0.1167     0.0000   -0.0023
  5.72  0.7900  0.10  0.0049  4.167E-01  4.05E-02   0.00E+00  0.8642       -0.0252      0.0341     0.0000   -0.0009       -0.0109      0.0933     0.0000   -0.0003
  5.72  0.7900  0.14  0.0049  3.182E-01  3.10E-02   0.00E+00  0.8656        0.0597      0.0299     0.0000   -0.0009       -0.0394      0.0974     0.0000   -0.0004
  5.72  0.7900  0.14  0.0259  2.368E-01  2.64E-02   0.00E+00  0.8767       -0.0371      0.0444     0.0000   -0.0016        0.0687      0.1010     0.0000   -0.0048
  5.72  0.7900  0.18  0.0049  3.810E-01  4.15E-02   0.00E+00  0.8678        0.0714      0.0357     0.0000   -0.0008        0.1807      0.1037     0.0000   -0.0005
  5.72  0.7900  0.22  0.0049  2.880E-01  4.20E-02   0.00E+00  0.8723       -0.0259      0.0418     0.0000   -0.0004       -0.1244      0.1252     0.0000   -0.0008
  5.72  0.7900  0.22  0.0259  2.568E-01  2.76E-02   0.00E+00  0.8920        0.0752      0.0299     0.0000   -0.0022        0.0059      0.0885     0.0000   -0.0041
  5.72  0.7900  0.26  0.0049  2.035E-01  3.61E-02   0.00E+00  0.8827        0.0810      0.0583     0.0000   -0.0005        0.2632      0.1970     0.0000   -0.0010
  5.72  0.7900  0.26  0.0259  2.414E-01  2.73E-02   0.00E+00  0.9096        0.0107      0.0433     0.0000   -0.0033        0.1600      0.1083     0.0000   -0.0021
  5.72  0.7900  0.30  0.0259  1.901E-01  2.28E-02   0.00E+00  0.9375       -0.0119      0.0463     0.0000   -0.0047        0.1405      0.1309     0.0000   -0.0003
  5.72  0.7900  0.34  0.0259  2.204E-01  3.02E-02   0.00E+00  0.9789        0.0556      0.0404     0.0000   -0.0063        0.0445      0.1182     0.0000    0.0008
  5.72  0.7900  0.38  0.0259  7.461E-02  8.90E-03   0.00E+00  1.0362        0.0359      0.0393     0.0000   -0.0088        0.0385      0.1257     0.0000    0.0006
  5.72  0.7900  0.42  0.0049  1.240E-01  2.69E-02   0.00E+00  1.0408       -0.0011      0.0704     0.0000   -0.0038       -0.0448      0.2445     0.0000    0.0001
  5.72  0.7900  0.42  0.0259  7.047E-02  1.10E-02   0.00E+00  1.1085        0.0849      0.0520     0.0000   -0.0118        0.0607      0.1218     0.0000    0.0007
  5.72  0.8469  0.06  0.0049  2.463E-01  5.24E-02   0.00E+00  0.8325        0.0183      0.0681     0.0000   -0.0007       -0.2281      0.2098     0.0000   -0.0018
  5.72  0.8469  0.10  0.0049  3.608E-01  6.69E-02   0.00E+00  0.8383        0.1302      0.0571     0.0000   -0.0009        0.0612      0.1691     0.0000   -0.0017
  5.72  0.8469  0.18  0.0049  3.386E-01  6.65E-02   0.00E+00  0.8569        0.0426      0.0733     0.0000   -0.0009        0.4415      0.1580     0.0000   -0.0026
  5.72  0.8469  0.18  0.0259  1.369E-01  1.96E-02   0.00E+00  0.9394       -0.0536      0.0395     0.0000    0.0017       -0.2551      0.1548     0.0000   -0.0327
  5.72  0.8469  0.22  0.0049  1.334E-01  2.05E-02   0.00E+00  0.8725       -0.0981      0.0562     0.0000   -0.0005        0.3254      0.1477     0.0000   -0.0038
  5.72  0.8469  0.26  0.0259  7.503E-02  1.49E-02   0.00E+00  0.0000       -0.1217      0.0530     0.0000    0.0000       -0.1648      0.1968     0.0000    0.0000


==> anc/pip_sidis_cos_table_zh_pt2_fits.dat <==
Data obtained by fitting phi-distributions in Ref: M.Osipenko et al., Phys.Rev. D80, 032004 (2009).

   Q2     x       z      pT2    H2+eps*H1  stat.err.  sys.err.  rad.cor.  H3/(H2+eps*H1)  stat.err.  sys.err.  rad.cor.  H4/(H2+eps*H1)  stat.err.  sys.err.  rad.cor.
 [GeV2]                 [GeV2]   [GeV-2]   [GeV-2]    [GeV-2]
  1.49  0.1468  0.0682  0.0259  1.127E+02  1.85E+00   0.00E+00  1.1566        0.0011      0.0026     0.0000   -0.0058        0.0209      0.0110     0.0000   -0.0008
  1.49  0.1468  0.0682  0.0655  3.825E+01  4.15E-01   0.00E+00  1.3014       -0.0019      0.0017     0.0000   -0.0180        0.0759      0.0081     0.0000    0.0066
  1.49  0.1468  0.0933  0.0259  8.519E+01  1.20E+00   0.00E+00  1.1148       -0.0084      0.0022     0.0000   -0.0036       -0.0055      0.0094     0.0000    0.0019
  1.49  0.1468  0.0933  0.0655  5.452E+01  4.67E-01   0.00E+00  1.1304       -0.0045      0.0013     0.0000   -0.0059        0.0488      0.0065     0.0000    0.0033
  1.49  0.1468  0.0933  0.1290  1.858E+01  1.94E-01   0.00E+00  1.1655       -0.0058      0.0016     0.0000   -0.0078        0.0565      0.0079     0.0000    0.0057
  1.49  0.1468  0.0933  0.2165  3.299E+00  8.60E-02   0.00E+00  1.1623       -0.0273      0.0039     0.0000   -0.0088        0.0571      0.0197     0.0000    0.0022
  1.49  0.1468  0.1194  0.0259  6.172E+01  1.37E+00   0.00E+00  1.0954       -0.0029      0.0035     0.0000   -0.0024        0.0088      0.0138     0.0000    0.0011
  1.49  0.1468  0.1194  0.0655  3.962E+01  4.47E-01   0.00E+00  1.1021       -0.0154      0.0017     0.0000   -0.0037        0.0130      0.0080     0.0000    0.0016
  1.49  0.1468  0.1194  0.1290  2.116E+01  2.19E-01   0.00E+00  1.1174        0.0060      0.0016     0.0000   -0.0049        0.0692      0.0078     0.0000   -0.0001
  1.49  0.1468  0.1194  0.2165  6.546E+00  9.26E-02   0.00E+00  1.1440       -0.0040      0.0021     0.0000   -0.0081        0.0226      0.0106     0.0000    0.0003
  1.49  0.1468  0.1194  0.3402  6.105E-01  2.53E-02   0.00E+00  1.1218       -0.0323      0.0062     0.0000   -0.0081        0.0475      0.0304     0.0000    0.0102
  1.49  0.1468  0.1468  0.0655  2.916E+01  4.29E-01   0.00E+00  1.0868       -0.0133      0.0022     0.0000   -0.0030        0.0105      0.0106     0.0000    0.0000
  1.49  0.1468  0.1468  0.1290  1.602E+01  2.17E-01   0.00E+00  1.0914       -0.0127      0.0020     0.0000   -0.0044        0.0004      0.0097     0.0000    0.0011
  1.49  0.1468  0.1468  0.2165  7.466E+00  1.04E-01   0.00E+00  1.0991        0.0058      0.0021     0.0000   -0.0056        0.0637      0.0104     0.0000    0.0052
  1.49  0.1468  0.1468  0.3402  1.824E+00  4.04E-02   0.00E+00  1.1103       -0.0169      0.0033     0.0000   -0.0064        0.0577      0.0166     0.0000    0.0020
  1.49  0.1468  0.1468  0.5074  1.126E-01  1.03E-02   0.00E+00  1.0558       -0.0382      0.0138     0.0000   -0.0040        0.0345      0.0704     0.0000    0.0030
  1.49  0.1468  0.1753  0.0655  2.265E+01  3.70E-01   0.00E+00  1.0738       -0.0118      0.0025     0.0000   -0.0025       -0.0106      0.0114     0.0000    0.0010
  1.49  0.1468  0.1753  0.1290  1.360E+01  1.94E-01   0.00E+00  1.0772       -0.0116      0.0021     0.0000   -0.0033       -0.0042      0.0102     0.0000    0.0013
  1.49  0.1468  0.1753  0.2165  6.565E+00  1.07E-01   0.00E+00  1.0849       -0.0045      0.0023     0.0000   -0.0043        0.0071      0.0117     0.0000    0.0005
  1.49  0.1468  0.1753  0.3402  2.434E+00  4.83E-02   0.00E+00  1.0982        0.0003      0.0030     0.0000   -0.0066        0.0874      0.0149     0.0000    0.0037
  1.49  0.1468  0.1753  0.5074  4.692E-01  1.86E-02   0.00E+00  1.0864       -0.0108      0.0060     0.0000   -0.0062        0.0787      0.0284     0.0000    0.0050
  1.49  0.1468  0.2051  0.0655  1.747E+01  3.89E-01   0.00E+00  1.0656        0.0042      0.0035     0.0000   -0.0021        0.0015      0.0138     0.0000    0.0003
  1.49  0.1468  0.2051  0.1290  1.078E+01  1.76E-01   0.00E+00  1.0683       -0.0100      0.0024     0.0000   -0.0030       -0.0245      0.0116     0.0000    0.0000
  1.49  0.1468  0.2051  0.2165  5.737E+00  9.90E-02   0.00E+00  1.0734       -0.0087      0.0025     0.0000   -0.0043       -0.0201      0.0122     0.0000    0.0014
  1.49  0.1468  0.2051  0.3402  2.285E+00  5.06E-02   0.00E+00  1.0786       -0.0057      0.0033     0.0000   -0.0056        0.0391      0.0162     0.0000    0.0043
  1.49  0.1468  0.2051  0.5074  6.879E-01  2.19E-02   0.00E+00  1.0806       -0.0054      0.0049     0.0000   -0.0059        0.1123      0.0247     0.0000    0.0039
  1.49  0.1468  0.2051  0.7427  7.791E-02  8.36E-03   0.00E+00  1.0503       -0.0128      0.0175     0.0000   -0.0051        0.1952      0.0745     0.0000    0.0053
  1.49  0.1468  0.2362  0.1290  8.580E+00  1.65E-01   0.00E+00  1.0565       -0.0095      0.0029     0.0000   -0.0028       -0.0277      0.0134     0.0000    0.0012
  1.49  0.1468  0.2362  0.2165  4.973E+00  9.37E-02   0.00E+00  1.0586       -0.0095      0.0028     0.0000   -0.0036       -0.0199      0.0135     0.0000    0.0019
  1.49  0.1468  0.2362  0.3402  2.154E+00  4.71E-02   0.00E+00  1.0624       -0.0171      0.0033     0.0000   -0.0044        0.0168      0.0157     0.0000    0.0028
  1.49  0.1468  0.2362  0.5074  7.320E-01  2.38E-02   0.00E+00  1.0706       -0.0015      0.0048     0.0000   -0.0053        0.0634      0.0239     0.0000    0.0027
  1.49  0.1468  0.2362  0.7427  1.225E-01  8.69E-03   0.00E+00  1.0659        0.0063      0.0103     0.0000   -0.0065        0.0591      0.0501     0.0000    0.0069
  1.49  0.1468  0.2686  0.1290  7.046E+00  1.68E-01   0.00E+00  1.0472       -0.0008      0.0038     0.0000   -0.0024       -0.0152      0.0161     0.0000    0.0011
  1.49  0.1468  0.2686  0.2165  3.966E+00  8.55E-02   0.00E+00  1.0483       -0.0140      0.0032     0.0000   -0.0031       -0.0401      0.0151     0.0000    0.0015
  1.49  0.1468  0.2686  0.3402  1.905E+00  4.47E-02   0.00E+00  1.0515       -0.0129      0.0036     0.0000   -0.0038        0.0506      0.0167     0.0000    0.0021
  1.49  0.1468  0.2686  0.5074  7.019E-01  2.22E-02   0.00E+00  1.0593       -0.0076      0.0048     0.0000   -0.0048        0.0407      0.0232     0.0000    0.0021
  1.49  0.1468  0.2686  0.7427  1.416E-01  8.84E-03   0.00E+00  1.0631       -0.0001      0.0096     0.0000   -0.0064        0.1679      0.0455     0.0000    0.0064
  1.49  0.1468  0.3025  0.1290  5.281E+00  1.65E-01   0.00E+00  1.0395       -0.0055      0.0052     0.0000   -0.0022       -0.0178      0.0195     0.0000    0.0009
  1.49  0.1468  0.3025  0.2165  3.246E+00  8.24E-02   0.00E+00  1.0400       -0.0019      0.0039     0.0000   -0.0028       -0.0118      0.0176     0.0000    0.0012
  1.49  0.1468  0.3025  0.3402  1.538E+00  4.18E-02   0.00E+00  1.0421       -0.0106      0.0041     0.0000   -0.0034       -0.0016      0.0195     0.0000    0.0016
  1.49  0.1468  0.3025  0.5074  6.231E-01  2.02E-02   0.00E+00  1.0479       -0.0135      0.0050     0.0000   -0.0044        0.0215      0.0238     0.0000    0.0023
  1.49  0.1468  0.3025  0.7427  1.864E-01  9.74E-03   0.00E+00  1.0534       -0.0174      0.0079     0.0000   -0.0058        0.0441      0.0379     0.0000    0.0051
  1.49  0.1468  0.3379  0.2165  2.488E+00  7.46E-02   0.00E+00  1.0324       -0.0060      0.0047     0.0000   -0.0025        0.0044      0.0201     0.0000    0.0010
  1.49  0.1468  0.3379  0.3402  1.265E+00  3.87E-02   0.00E+00  1.0336       -0.0095      0.0046     0.0000   -0.0031       -0.0103      0.0216     0.0000    0.0014
  1.49  0.1468  0.3379  0.5074  5.382E-01  1.96E-02   0.00E+00  1.0375       -0.0062      0.0057     0.0000   -0.0040        0.0611      0.0260     0.0000    0.0021
  1.49  0.1468  0.3379  0.7427  1.503E-01  8.03E-03   0.00E+00  1.0427       -0.0108      0.0085     0.0000   -0.0052        0.0733      0.0378     0.0000    0.0041
  1.49  0.1468  0.3748  0.2165  2.000E+00  7.24E-02   0.00E+00  1.0263       -0.0055      0.0057     0.0000   -0.0023       -0.0479      0.0234     0.0000    0.0008
  1.49  0.1468  0.3748  0.3402  1.054E+00  3.61E-02   0.00E+00  1.0268       -0.0068      0.0051     0.0000   -0.0029       -0.0403      0.0231     0.0000    0.0012
  1.49  0.1468  0.3748  0.5074  4.149E-01  1.70E-02   0.00E+00  1.0293       -0.0100      0.0064     0.0000   -0.0036        0.0618      0.0293     0.0000    0.0019
  1.49  0.1468  0.3748  0.7427  1.448E-01  7.93E-03   0.00E+00  1.0337       -0.0025      0.0088     0.0000   -0.0046        0.1225      0.0376     0.0000    0.0035
  1.49  0.1468  0.3748  1.0741  2.297E-02  3.38E-03   0.00E+00  1.0284        0.0072      0.0227     0.0000   -0.0050        0.1030      0.1074     0.0000    0.0060
  1.49  0.1468  0.4134  0.3402  7.788E-01  3.08E-02   0.00E+00  1.0198       -0.0178      0.0061     0.0000   -0.0027       -0.0524      0.0277     0.0000    0.0010
  1.49  0.1468  0.4134  0.5074  3.328E-01  1.55E-02   0.00E+00  1.0213        0.0007      0.0070     0.0000   -0.0033       -0.0478      0.0320     0.0000    0.0017
  1.49  0.1468  0.4134  0.7427  1.029E-01  6.50E-03   0.00E+00  1.0246       -0.0045      0.0100     0.0000   -0.0042        0.1244      0.0464     0.0000    0.0030
  1.49  0.1468  0.4537  0.3402  6.398E-01  2.96E-02   0.00E+00  1.0137       -0.0123      0.0074     0.0000   -0.0025       -0.0257      0.0306     0.0000    0.0008
  1.49  0.1468  0.4537  0.5074  2.840E-01  1.45E-02   0.00E+00  1.0144       -0.0062      0.0083     0.0000   -0.0030        0.0655      0.0344     0.0000    0.0014
  1.49  0.1468  0.4537  0.7427  9.018E-02  5.93E-03   0.00E+00  1.0169       -0.0356      0.0102     0.0000   -0.0038        0.0409      0.0492     0.0000    0.0025
  1.49  0.1468  0.4958  0.5074  2.161E-01  1.22E-02   0.00E+00  1.0072       -0.0253      0.0087     0.0000   -0.0027       -0.0663      0.0403     0.0000    0.0010
  1.49  0.1468  0.4958  0.7427  7.501E-02  5.46E-03   0.00E+00  1.0090       -0.0204      0.0118     0.0000   -0.0034        0.0608      0.0503     0.0000    0.0019
  1.49  0.1468  0.5397  0.5074  1.939E-01  1.18E-02   0.00E+00  1.0001       -0.0090      0.0099     0.0000   -0.0025        0.0372      0.0441     0.0000    0.0006
  1.49  0.1468  0.5397  0.7427  6.677E-02  5.26E-03   0.00E+00  1.0013       -0.0397      0.0123     0.0000   -0.0030       -0.0336      0.0566     0.0000    0.0013
  1.49  0.1468  0.5855  0.7427  7.230E-02  6.76E-03   0.00E+00  0.9936       -0.0426      0.0161     0.0000   -0.0027        0.0594      0.0678     0.0000    0.0006
  1.49  0.1753  0.0682  0.0259  1.535E+01  2.68E-01   0.00E+00  1.1468        0.0055      0.0050     0.0000   -0.0200       -0.0120      0.0119     0.0000    0.0050
  1.49  0.1753  0.0682  0.0655  1.747E+00  1.98E-02   0.00E+00  1.7966        0.0072      0.0031     0.0000   -0.0789        0.0529      0.0087     0.0000    0.0235
  1.49  0.1753  0.0933  0.0259  1.972E+01  2.58E-01   0.00E+00  1.0887        0.0004      0.0037     0.0000   -0.0101        0.0077      0.0088     0.0000    0.0022
  1.49  0.1753  0.0933  0.0655  8.602E+00  6.85E-02   0.00E+00  1.1283       -0.0002      0.0023     0.0000   -0.0207        0.0528      0.0062     0.0000    0.0109
  1.49  0.1753  0.0933  0.1290  1.762E+00  1.82E-02   0.00E+00  1.1783       -0.0115      0.0028     0.0000   -0.0261        0.0298      0.0079     0.0000    0.0248
  1.49  0.1753  0.1194  0.0655  8.298E+00  8.31E-02   0.00E+00  1.0858       -0.0113      0.0027     0.0000   -0.0124        0.0108      0.0074     0.0000    0.0067
  1.49  0.1753  0.1194  0.1290  3.351E+00  3.21E-02   0.00E+00  1.1136        0.0030      0.0027     0.0000   -0.0181        0.0785      0.0074     0.0000    0.0130
  1.49  0.1753  0.1194  0.2165  6.619E-01  9.48E-03   0.00E+00  1.1540       -0.0195      0.0038     0.0000   -0.0197        0.0298      0.0109     0.0000   -0.0043
  1.49  0.1753  0.1468  0.0655  6.635E+00  9.22E-02   0.00E+00  1.0699       -0.0172      0.0037     0.0000   -0.0094       -0.0117      0.0100     0.0000    0.0043
  1.49  0.1753  0.1468  0.1290  3.310E+00  3.98E-02   0.00E+00  1.0846       -0.0104      0.0032     0.0000   -0.0137       -0.0063      0.0088     0.0000    0.0065
  1.49  0.1753  0.1468  0.2165  1.207E+00  1.55E-02   0.00E+00  1.1077       -0.0011      0.0035     0.0000   -0.0176        0.0465      0.0099     0.0000    0.0052
  1.49  0.1753  0.1468  0.3402  2.007E-01  4.57E-03   0.00E+00  1.0996       -0.0261      0.0061     0.0000   -0.0197        0.0359      0.0173     0.0000    0.0114
  1.49  0.1753  0.1753  0.0655  5.687E+00  8.41E-02   0.00E+00  1.0589       -0.0107      0.0042     0.0000   -0.0079       -0.0086      0.0104     0.0000    0.0020
  1.49  0.1753  0.1753  0.1290  3.025E+00  3.99E-02   0.00E+00  1.0675       -0.0190      0.0034     0.0000   -0.0116       -0.0203      0.0096     0.0000    0.0038
  1.49  0.1753  0.1753  0.2165  1.291E+00  1.92E-02   0.00E+00  1.0809       -0.0119      0.0040     0.0000   -0.0152        0.0361      0.0110     0.0000    0.0069
  1.49  0.1753  0.1753  0.3402  3.843E-01  7.15E-03   0.00E+00  1.0950       -0.0208      0.0051     0.0000   -0.0187        0.0605      0.0142     0.0000    0.0095
  1.49  0.1753  0.1753  0.5074  5.125E-02  2.21E-03   0.00E+00  1.0233       -0.0481      0.0118     0.0000   -0.0115        0.0889      0.0325     0.0000    0.0088
  1.49  0.1753  0.2051  0.1290  2.584E+00  3.80E-02   0.00E+00  1.0550       -0.0201      0.0039     0.0000   -0.0102       -0.0412      0.0106     0.0000    0.0045
  1.49  0.1753  0.2051  0.2165  1.240E+00  1.94E-02   0.00E+00  1.0636       -0.0196      0.0041     0.0000   -0.0130       -0.0215      0.0115     0.0000    0.0064
  1.49  0.1753  0.2051  0.3402  4.415E-01  8.76E-03   0.00E+00  1.0769       -0.0368      0.0054     0.0000   -0.0161        0.0793      0.0150     0.0000    0.0048
  1.49  0.1753  0.2051  0.5074  1.026E-01  3.26E-03   0.00E+00  1.0857       -0.0233      0.0084     0.0000   -0.0217        0.0167      0.0233     0.0000    0.0194
  1.49  0.1753  0.2362  0.1290  2.226E+00  3.78E-02   0.00E+00  1.0468       -0.0097      0.0046     0.0000   -0.0093       -0.0147      0.0122     0.0000    0.0033
  1.49  0.1753  0.2362  0.2165  1.147E+00  1.92E-02   0.00E+00  1.0538       -0.0176      0.0043     0.0000   -0.0120       -0.0535      0.0122     0.0000    0.0037
  1.49  0.1753  0.2362  0.3402  4.411E-01  9.07E-03   0.00E+00  1.0662       -0.0311      0.0055     0.0000   -0.0156        0.0032      0.0154     0.0000    0.0049
  1.49  0.1753  0.2362  0.5074  1.309E-01  3.91E-03   0.00E+00  1.0779       -0.0227      0.0081     0.0000   -0.0197        0.0731      0.0226     0.0000    0.0133
  1.49  0.1753  0.2362  0.7427  2.036E-02  1.41E-03   0.00E+00  1.0140       -0.0562      0.0184     0.0000   -0.0135        0.0676      0.0506     0.0000    0.0126
  1.49  0.1753  0.2686  0.1290  1.772E+00  3.76E-02   0.00E+00  1.0391       -0.0040      0.0061     0.0000   -0.0088        0.0059      0.0144     0.0000    0.0024
  1.49  0.1753  0.2686  0.2165  9.795E-01  1.85E-02   0.00E+00  1.0447       -0.0137      0.0051     0.0000   -0.0114       -0.0271      0.0137     0.0000    0.0037
  1.49  0.1753  0.2686  0.3402  4.157E-01  8.87E-03   0.00E+00  1.0542       -0.0149      0.0059     0.0000   -0.0148        0.0143      0.0157     0.0000    0.0074
  1.49  0.1753  0.2686  0.5074  1.353E-01  3.97E-03   0.00E+00  1.0620       -0.0172      0.0080     0.0000   -0.0167        0.0481      0.0223     0.0000    0.0084
  1.49  0.1753  0.2686  0.7427  2.477E-02  1.51E-03   0.00E+00  1.0555       -0.0427      0.0156     0.0000   -0.0188        0.0333      0.0447     0.0000    0.0171
  1.49  0.1753  0.3025  0.2165  8.373E-01  1.84E-02   0.00E+00  1.0357       -0.0172      0.0059     0.0000   -0.0109       -0.0348      0.0155     0.0000    0.0057
  1.49  0.1753  0.3025  0.3402  3.714E-01  8.69E-03   0.00E+00  1.0409       -0.0242      0.0064     0.0000   -0.0130        0.0031      0.0170     0.0000    0.0069
  1.49  0.1753  0.3025  0.5074  1.325E-01  3.94E-03   0.00E+00  1.0492       -0.0281      0.0081     0.0000   -0.0148        0.0157      0.0219     0.0000    0.0058
  1.49  0.1753  0.3025  0.7427  2.812E-02  1.55E-03   0.00E+00  1.0600       -0.0229      0.0151     0.0000   -0.0189        0.0883      0.0415     0.0000    0.0142
  1.49  0.1753  0.3379  0.2165  6.970E-01  1.79E-02   0.00E+00  1.0261       -0.0229      0.0073     0.0000   -0.0097       -0.0115      0.0178     0.0000    0.0049
  1.49  0.1753  0.3379  0.3402  3.258E-01  8.60E-03   0.00E+00  1.0299       -0.0217      0.0071     0.0000   -0.0115       -0.0307      0.0196     0.0000    0.0054
  1.49  0.1753  0.3379  0.5074  1.199E-01  3.85E-03   0.00E+00  1.0374       -0.0220      0.0088     0.0000   -0.0135        0.0093      0.0235     0.0000    0.0047
  1.49  0.1753  0.3379  0.7427  3.083E-02  1.58E-03   0.00E+00  1.0508       -0.0349      0.0142     0.0000   -0.0173        0.0971      0.0401     0.0000    0.0098
  1.49  0.1753  0.3748  0.3402  2.591E-01  8.00E-03   0.00E+00  1.0206       -0.0255      0.0088     0.0000   -0.0104        0.0163      0.0219     0.0000    0.0042
  1.49  0.1753  0.3748  0.5074  1.020E-01  3.66E-03   0.00E+00  1.0266       -0.0284      0.0096     0.0000   -0.0123       -0.0260      0.0268     0.0000    0.0036
  1.49  0.1753  0.3748  0.7427  2.673E-02  1.42E-03   0.00E+00  1.0386       -0.0554      0.0149     0.0000   -0.0156        0.0833      0.0393     0.0000    0.0077
  1.49  0.1753  0.4134  0.3402  2.290E-01  7.85E-03   0.00E+00  1.0113       -0.0192      0.0098     0.0000   -0.0093       -0.0098      0.0238     0.0000    0.0031
  1.49  0.1753  0.4134  0.5074  8.754E-02  3.51E-03   0.00E+00  1.0156       -0.0294      0.0109     0.0000   -0.0110       -0.0358      0.0295     0.0000    0.0030
  1.49  0.1753  0.4134  0.7427  2.157E-02  1.24E-03   0.00E+00  1.0256       -0.0985      0.0156     0.0000   -0.0140        0.0865      0.0435     0.0000    0.0056
  1.49  0.1753  0.4134  1.0741  4.634E-03  6.60E-04   0.00E+00  1.0277        0.0191      0.0392     0.0000   -0.0153        0.0615      0.1084     0.0000    0.0143
  1.49  0.1753  0.4537  0.3402  1.869E-01  7.15E-03   0.00E+00  1.0038       -0.0318      0.0110     0.0000   -0.0085       -0.0583      0.0264     0.0000    0.0022
  1.49  0.1753  0.4537  0.5074  7.238E-02  3.22E-03   0.00E+00  1.0065       -0.0188      0.0123     0.0000   -0.0100       -0.0426      0.0333     0.0000    0.0022
  1.49  0.1753  0.4537  0.7427  2.085E-02  1.29E-03   0.00E+00  1.0146       -0.0813      0.0166     0.0000   -0.0125        0.0225      0.0495     0.0000    0.0037
  1.49  0.1753  0.4958  0.3402  1.466E-01  6.97E-03   0.00E+00  0.9963       -0.0233      0.0147     0.0000   -0.0078        0.0288      0.0325     0.0000    0.0014
  1.49  0.1753  0.4958  0.5074  6.439E-02  3.10E-03   0.00E+00  0.9974       -0.0220      0.0140     0.0000   -0.0090        0.0167      0.0337     0.0000    0.0011
  1.49  0.1753  0.4958  0.7427  1.889E-02  1.28E-03   0.00E+00  1.0037       -0.0635      0.0196     0.0000   -0.0112        0.0691      0.0528     0.0000    0.0020
  1.49  0.1753  0.5397  0.7427  1.630E-02  1.26E-03   0.00E+00  0.9925       -0.0561      0.0229     0.0000   -0.0098        0.0467      0.0546     0.0000   -0.0006
  1.49  0.1753  0.5855  0.7427  1.758E-02  1.68E-03   0.00E+00  0.9823        0.0105      0.0281     0.0000   -0.0086        0.0886      0.0604     0.0000   -0.0032
  1.74  0.1753  0.0682  0.0259  7.661E+01  6.73E-01   0.00E+00  1.1505        0.0103      0.0016     0.0000   -0.0077        0.0204      0.0058     0.0000   -0.0013
  1.74  0.1753  0.0682  0.0655  2.310E+01  1.34E-01   0.00E+00  1.3418        0.0007      0.0010     0.0000   -0.0283        0.0477      0.0044     0.0000    0.0146
  1.74  0.1753  0.0933  0.0259  5.815E+01  4.09E-01   0.00E+00  1.1089        0.0008      0.0013     0.0000   -0.0049        0.0157      0.0046     0.0000    0.0024
  1.74  0.1753  0.0933  0.0655  3.592E+01  1.51E-01   0.00E+00  1.1286       -0.0006      0.0008     0.0000   -0.0086        0.0377      0.0032     0.0000    0.0064
  1.74  0.1753  0.0933  0.1290  1.097E+01  5.93E-02   0.00E+00  1.1678       -0.0032      0.0010     0.0000   -0.0114        0.0429      0.0041     0.0000    0.0119
  1.74  0.1753  0.0933  0.2165  2.002E+00  3.03E-02   0.00E+00  1.1156       -0.0245      0.0026     0.0000   -0.0101        0.0236      0.0113     0.0000    0.0069
  1.74  0.1753  0.1194  0.0259  4.547E+01  4.75E-01   0.00E+00  1.0899       -0.0032      0.0020     0.0000   -0.0033        0.0107      0.0065     0.0000    0.0016
  1.74  0.1753  0.1194  0.0655  2.689E+01  1.43E-01   0.00E+00  1.0981       -0.0071      0.0009     0.0000   -0.0053        0.0156      0.0039     0.0000    0.0034
  1.74  0.1753  0.1194  0.1290  1.328E+01  6.79E-02   0.00E+00  1.1144        0.0012      0.0009     0.0000   -0.0069        0.0423      0.0039     0.0000    0.0028
  1.74  0.1753  0.1194  0.2165  3.848E+00  2.87E-02   0.00E+00  1.1437       -0.0087      0.0013     0.0000   -0.0100        0.0459      0.0057     0.0000   -0.0019
  1.74  0.1753  0.1194  0.3402  3.537E-01  8.36E-03   0.00E+00  1.0976       -0.0236      0.0042     0.0000   -0.0095        0.0503      0.0178     0.0000    0.0138
  1.74  0.1753  0.1468  0.0259  2.937E+01  5.90E-01   0.00E+00  1.0788        0.0057      0.0040     0.0000   -0.0024        0.0339      0.0101     0.0000    0.0008
  1.74  0.1753  0.1468  0.0655  1.977E+01  1.43E-01   0.00E+00  1.0833       -0.0107      0.0013     0.0000   -0.0040        0.0065      0.0052     0.0000    0.0007
  1.74  0.1753  0.1468  0.1290  1.089E+01  7.01E-02   0.00E+00  1.0898       -0.0052      0.0011     0.0000   -0.0059        0.0067      0.0047     0.0000    0.0003
  1.74  0.1753  0.1468  0.2165  4.649E+00  3.22E-02   0.00E+00  1.1017       -0.0020      0.0012     0.0000   -0.0082        0.0373      0.0053     0.0000    0.0062
  1.74  0.1753  0.1468  0.3402  1.081E+00  1.28E-02   0.00E+00  1.1074       -0.0135      0.0021     0.0000   -0.0085        0.0528      0.0090     0.0000    0.0024
  1.74  0.1753  0.1468  0.5074  7.458E-02  3.58E-03   0.00E+00  1.0252       -0.0357      0.0084     0.0000   -0.0040        0.0527      0.0356     0.0000    0.0031
  1.74  0.1753  0.1753  0.0655  1.538E+01  1.22E-01   0.00E+00  1.0702       -0.0070      0.0014     0.0000   -0.0036       -0.0040      0.0055     0.0000    0.0016
  1.74  0.1753  0.1753  0.1290  9.029E+00  6.31E-02   0.00E+00  1.0734       -0.0101      0.0012     0.0000   -0.0048       -0.0279      0.0051     0.0000    0.0026
  1.74  0.1753  0.1753  0.2165  4.364E+00  3.44E-02   0.00E+00  1.0803       -0.0049      0.0013     0.0000   -0.0059       -0.0020      0.0058     0.0000    0.0027
  1.74  0.1753  0.1753  0.3402  1.510E+00  1.52E-02   0.00E+00  1.0941       -0.0047      0.0018     0.0000   -0.0081        0.0466      0.0076     0.0000    0.0019
  1.74  0.1753  0.1753  0.5074  2.584E-01  5.87E-03   0.00E+00  1.0835       -0.0186      0.0040     0.0000   -0.0088        0.0480      0.0174     0.0000    0.0076
  1.74  0.1753  0.2051  0.0655  1.220E+01  1.32E-01   0.00E+00  1.0621        0.0057      0.0020     0.0000   -0.0031        0.0007      0.0068     0.0000    0.0011
  1.74  0.1753  0.2051  0.1290  7.523E+00  5.84E-02   0.00E+00  1.0652       -0.0102      0.0014     0.0000   -0.0041       -0.0265      0.0056     0.0000    0.0007
  1.74  0.1753  0.2051  0.2165  3.898E+00  3.22E-02   0.00E+00  1.0708       -0.0112      0.0014     0.0000   -0.0056       -0.0026      0.0060     0.0000    0.0005
  1.74  0.1753  0.2051  0.3402  1.547E+00  1.64E-02   0.00E+00  1.0807       -0.0066      0.0018     0.0000   -0.0080        0.0231      0.0079     0.0000    0.0050
  1.74  0.1753  0.2051  0.5074  4.119E-01  7.05E-03   0.00E+00  1.0796       -0.0072      0.0031     0.0000   -0.0083        0.0708      0.0129     0.0000    0.0055
  1.74  0.1753  0.2051  0.7427  4.823E-02  2.81E-03   0.00E+00  1.0336       -0.0140      0.0110     0.0000   -0.0062        0.1416      0.0421     0.0000    0.0059
  1.74  0.1753  0.2362  0.0655  9.261E+00  1.63E-01   0.00E+00  1.0528        0.0070      0.0035     0.0000   -0.0029        0.0016      0.0097     0.0000    0.0007
  1.74  0.1753  0.2362  0.1290  5.926E+00  5.44E-02   0.00E+00  1.0550       -0.0071      0.0016     0.0000   -0.0040       -0.0292      0.0065     0.0000    0.0013
  1.74  0.1753  0.2362  0.2165  3.307E+00  2.98E-02   0.00E+00  1.0581       -0.0073      0.0016     0.0000   -0.0052       -0.0012      0.0066     0.0000    0.0026
  1.74  0.1753  0.2362  0.3402  1.456E+00  1.56E-02   0.00E+00  1.0620       -0.0047      0.0019     0.0000   -0.0063        0.0120      0.0079     0.0000    0.0039
  1.74  0.1753  0.2362  0.5074  4.670E-01  7.54E-03   0.00E+00  1.0682       -0.0073      0.0028     0.0000   -0.0073        0.0585      0.0121     0.0000    0.0034
  1.74  0.1753  0.2362  0.7427  8.642E-02  3.25E-03   0.00E+00  1.0601       -0.0016      0.0067     0.0000   -0.0087        0.0716      0.0282     0.0000    0.0088
  1.74  0.1753  0.2686  0.1290  4.768E+00  5.42E-02   0.00E+00  1.0449       -0.0029      0.0021     0.0000   -0.0035       -0.0075      0.0077     0.0000    0.0018
  1.74  0.1753  0.2686  0.2165  2.734E+00  2.78E-02   0.00E+00  1.0463       -0.0104      0.0018     0.0000   -0.0044       -0.0289      0.0073     0.0000    0.0022
  1.74  0.1753  0.2686  0.3402  1.267E+00  1.43E-02   0.00E+00  1.0495       -0.0125      0.0020     0.0000   -0.0053        0.0180      0.0081     0.0000    0.0027
  1.74  0.1753  0.2686  0.5074  4.592E-01  7.16E-03   0.00E+00  1.0570       -0.0085      0.0028     0.0000   -0.0066        0.0395      0.0115     0.0000    0.0023
  1.74  0.1753  0.2686  0.7427  9.656E-02  3.18E-03   0.00E+00  1.0610       -0.0038      0.0056     0.0000   -0.0088        0.0283      0.0242     0.0000    0.0079
  1.74  0.1753  0.2686  1.0741  2.614E-02  5.34E-03   0.00E+00  0.9947       -0.0886      0.0303     0.0000   -0.0051        0.2381      0.0872     0.0000    0.0052
  1.74  0.1753  0.3025  0.1290  3.832E+00  5.78E-02   0.00E+00  1.0369        0.0007      0.0029     0.0000   -0.0032        0.0098      0.0093     0.0000    0.0015
  1.74  0.1753  0.3025  0.2165  2.223E+00  2.63E-02   0.00E+00  1.0377       -0.0084      0.0021     0.0000   -0.0039       -0.0268      0.0084     0.0000    0.0018
  1.74  0.1753  0.3025  0.3402  1.101E+00  1.38E-02   0.00E+00  1.0399       -0.0111      0.0022     0.0000   -0.0047       -0.0004      0.0091     0.0000    0.0021
  1.74  0.1753  0.3025  0.5074  4.152E-01  6.66E-03   0.00E+00  1.0458       -0.0109      0.0029     0.0000   -0.0060        0.0389      0.0117     0.0000    0.0021
  1.74  0.1753  0.3025  0.7427  1.111E-01  3.10E-03   0.00E+00  1.0516       -0.0007      0.0050     0.0000   -0.0080        0.1105      0.0208     0.0000    0.0069
  1.74  0.1753  0.3025  1.0741  1.971E-02  1.93E-03   0.00E+00  1.0234       -0.0514      0.0168     0.0000   -0.0068        0.1089      0.0695     0.0000    0.0074
  1.74  0.1753  0.3379  0.1290  2.894E+00  6.67E-02   0.00E+00  1.0295       -0.0032      0.0048     0.0000   -0.0029       -0.0059      0.0132     0.0000    0.0012
  1.74  0.1753  0.3379  0.2165  1.804E+00  2.53E-02   0.00E+00  1.0296       -0.0068      0.0026     0.0000   -0.0036       -0.0152      0.0097     0.0000    0.0015
  1.74  0.1753  0.3379  0.3402  9.046E-01  1.29E-02   0.00E+00  1.0309       -0.0109      0.0025     0.0000   -0.0043       -0.0105      0.0103     0.0000    0.0017
  1.74  0.1753  0.3379  0.5074  3.560E-01  6.17E-03   0.00E+00  1.0349       -0.0136      0.0031     0.0000   -0.0054        0.0129      0.0125     0.0000    0.0023
  1.74  0.1753  0.3379  0.7427  1.014E-01  2.85E-03   0.00E+00  1.0402        0.0060      0.0051     0.0000   -0.0071        0.1084      0.0203     0.0000    0.0049
  1.74  0.1753  0.3379  1.0741  2.124E-02  1.50E-03   0.00E+00  1.0282       -0.0117      0.0133     0.0000   -0.0071        0.2367      0.0477     0.0000    0.0073
  1.74  0.1753  0.3748  0.2165  1.408E+00  2.40E-02   0.00E+00  1.0231       -0.0057      0.0033     0.0000   -0.0033        0.0064      0.0115     0.0000    0.0012
  1.74  0.1753  0.3748  0.3402  7.405E-01  1.19E-02   0.00E+00  1.0236       -0.0091      0.0029     0.0000   -0.0040       -0.0123      0.0114     0.0000    0.0015
  1.74  0.1753  0.3748  0.5074  2.932E-01  5.65E-03   0.00E+00  1.0260       -0.0159      0.0034     0.0000   -0.0049       -0.0290      0.0140     0.0000    0.0020
  1.74  0.1753  0.3748  0.7427  8.933E-02  2.58E-03   0.00E+00  1.0304       -0.0078      0.0053     0.0000   -0.0063        0.0872      0.0213     0.0000    0.0038
  1.74  0.1753  0.3748  1.0741  2.321E-02  1.41E-03   0.00E+00  1.0242        0.0323      0.0109     0.0000   -0.0067        0.1377      0.0425     0.0000    0.0066
  1.74  0.1753  0.4134  0.2165  1.144E+00  2.54E-02   0.00E+00  1.0164       -0.0015      0.0044     0.0000   -0.0031        0.0097      0.0139     0.0000    0.0010
  1.74  0.1753  0.4134  0.3402  5.787E-01  1.07E-02   0.00E+00  1.0163       -0.0048      0.0034     0.0000   -0.0037       -0.0127      0.0128     0.0000    0.0013
  1.74  0.1753  0.4134  0.5074  2.538E-01  5.37E-03   0.00E+00  1.0176       -0.0026      0.0038     0.0000   -0.0045       -0.0211      0.0151     0.0000    0.0017
  1.74  0.1753  0.4134  0.7427  8.263E-02  2.44E-03   0.00E+00  1.0211       -0.0131      0.0053     0.0000   -0.0057        0.0166      0.0216     0.0000    0.0031
  1.74  0.1753  0.4134  1.0741  2.002E-02  1.27E-03   0.00E+00  1.0175        0.0043      0.0121     0.0000   -0.0065        0.1141      0.0487     0.0000    0.0066
  1.74  0.1753  0.4537  0.3402  4.626E-01  9.64E-03   0.00E+00  1.0100       -0.0168      0.0039     0.0000   -0.0034        0.0039      0.0145     0.0000    0.0010
  1.74  0.1753  0.4537  0.5074  2.003E-01  4.68E-03   0.00E+00  1.0106       -0.0158      0.0043     0.0000   -0.0041       -0.0152      0.0169     0.0000    0.0014
  1.74  0.1753  0.4537  0.7427  6.332E-02  2.12E-03   0.00E+00  1.0131       -0.0224      0.0060     0.0000   -0.0051        0.0052      0.0244     0.0000    0.0025
  1.74  0.1753  0.4537  1.0741  1.728E-02  1.13E-03   0.00E+00  1.0112        0.0088      0.0120     0.0000   -0.0062        0.1199      0.0462     0.0000    0.0054
  1.74  0.1753  0.4958  0.3402  3.586E-01  9.29E-03   0.00E+00  1.0034       -0.0113      0.0051     0.0000   -0.0032        0.0085      0.0179     0.0000    0.0008
  1.74  0.1753  0.4958  0.5074  1.774E-01  4.52E-03   0.00E+00  1.0032       -0.0031      0.0046     0.0000   -0.0038       -0.0167      0.0180     0.0000    0.0011
  1.74  0.1753  0.4958  0.7427  5.397E-02  2.03E-03   0.00E+00  1.0048       -0.0087      0.0068     0.0000   -0.0046       -0.0336      0.0268     0.0000    0.0019
  1.74  0.1753  0.4958  1.0741  1.073E-02  8.13E-04   0.00E+00  1.0044       -0.0500      0.0143     0.0000   -0.0056        0.2028      0.0617     0.0000    0.0040
  1.74  0.1753  0.5397  0.5074  1.451E-01  3.97E-03   0.00E+00  0.9957       -0.0270      0.0051     0.0000   -0.0034       -0.0298      0.0201     0.0000    0.0006
  1.74  0.1753  0.5397  0.7427  5.276E-02  2.09E-03   0.00E+00  0.9965       -0.0319      0.0073     0.0000   -0.0042       -0.0159      0.0298     0.0000    0.0012
  1.74  0.1753  0.5397  1.0741  1.026E-02  7.65E-04   0.00E+00  0.9971       -0.0330      0.0130     0.0000   -0.0051       -0.0745      0.0562     0.0000    0.0027
  1.74  0.1753  0.5855  0.5074  1.322E-01  4.53E-03   0.00E+00  0.9882       -0.0222      0.0068     0.0000   -0.0031       -0.0131      0.0238     0.0000    0.0000
  1.74  0.1753  0.5855  0.7427  4.800E-02  2.48E-03   0.00E+00  0.9884       -0.0128      0.0099     0.0000   -0.0037       -0.0411      0.0380     0.0000    0.0003
  1.74  0.1753  0.5855  1.0741  1.139E-02  8.36E-04   0.00E+00  0.9895       -0.0597      0.0135     0.0000   -0.0046        0.0786      0.0576     0.0000    0.0012
  1.74  0.1753  0.6334  0.5074  1.139E-01  5.75E-03   0.00E+00  0.9805       -0.0216      0.0106     0.0000   -0.0028        0.0068      0.0333     0.0000   -0.0007
  1.74  0.1753  0.6334  0.7427  4.046E-02  2.21E-03   0.00E+00  0.9801       -0.0355      0.0104     0.0000   -0.0033       -0.0019      0.0390     0.0000   -0.0008
  1.74  0.1753  0.6334  1.0741  1.194E-02  1.24E-03   0.00E+00  0.9819       -0.0306      0.0208     0.0000   -0.0041        0.0806      0.0729     0.0000   -0.0004
  1.74  0.1753  0.6834  0.7427  4.233E-02  2.10E-03   0.00E+00  0.9719       -0.0412      0.0097     0.0000   -0.0030        0.0625      0.0361     0.0000   -0.0019
  1.74  0.1753  0.7355  0.7427  4.438E-02  3.73E-03   0.00E+00  0.9649       -0.0172      0.0163     0.0000   -0.0030        0.1947      0.0554     0.0000   -0.0033
  1.74  0.2051  0.0682  0.0259  1.385E+01  1.33E-01   0.00E+00  1.1328        0.0194      0.0027     0.0000   -0.0194        0.0032      0.0062     0.0000    0.0054
  1.74  0.2051  0.0682  0.0655  1.485E+00  9.13E-03   0.00E+00  1.6964        0.0040      0.0017     0.0000   -0.0764        0.0309      0.0047     0.0000    0.0279
  1.74  0.2051  0.0933  0.0259  1.744E+01  1.05E-01   0.00E+00  1.0813        0.0143      0.0017     0.0000   -0.0098        0.0105      0.0038     0.0000    0.0019
  1.74  0.2051  0.0933  0.0655  7.889E+00  2.79E-02   0.00E+00  1.1167        0.0057      0.0010     0.0000   -0.0199        0.0252      0.0027     0.0000    0.0097
  1.74  0.2051  0.0933  0.1290  1.472E+00  7.54E-03   0.00E+00  1.1515       -0.0081      0.0014     0.0000   -0.0238        0.0256      0.0040     0.0000    0.0223
  1.74  0.2051  0.1194  0.0259  1.338E+01  1.14E-01   0.00E+00  1.0667        0.0077      0.0026     0.0000   -0.0071        0.0111      0.0051     0.0000    0.0022
  1.74  0.2051  0.1194  0.0655  7.611E+00  3.16E-02   0.00E+00  1.0784       -0.0016      0.0012     0.0000   -0.0122        0.0116      0.0031     0.0000    0.0065
  1.74  0.2051  0.1194  0.1290  2.957E+00  1.26E-02   0.00E+00  1.1040       -0.0004      0.0012     0.0000   -0.0178        0.0346      0.0033     0.0000    0.0136
  1.74  0.2051  0.1194  0.2165  5.357E-01  3.91E-03   0.00E+00  1.1380       -0.0216      0.0020     0.0000   -0.0197        0.0277      0.0056     0.0000   -0.0030
  1.74  0.2051  0.1468  0.0259  9.856E+00  1.72E-01   0.00E+00  1.0567        0.0154      0.0055     0.0000   -0.0057        0.0288      0.0090     0.0000    0.0016
  1.74  0.2051  0.1468  0.0655  6.199E+00  3.61E-02   0.00E+00  1.0639       -0.0012      0.0016     0.0000   -0.0093        0.0010      0.0041     0.0000    0.0044
  1.74  0.2051  0.1468  0.1290  3.019E+00  1.50E-02   0.00E+00  1.0778       -0.0054      0.0014     0.0000   -0.0136        0.0154      0.0038     0.0000    0.0070
  1.74  0.2051  0.1468  0.2165  1.031E+00  6.05E-03   0.00E+00  1.0998       -0.0094      0.0016     0.0000   -0.0176        0.0218      0.0045     0.0000    0.0059
  1.74  0.2051  0.1468  0.3402  1.593E-01  1.92E-03   0.00E+00  1.0859       -0.0258      0.0033     0.0000   -0.0197        0.0438      0.0093     0.0000    0.0138
  1.74  0.2051  0.1753  0.0655  4.963E+00  3.21E-02   0.00E+00  1.0539       -0.0032      0.0018     0.0000   -0.0078       -0.0084      0.0045     0.0000    0.0023
  1.74  0.2051  0.1753  0.1290  2.688E+00  1.52E-02   0.00E+00  1.0624       -0.0074      0.0015     0.0000   -0.0117       -0.0130      0.0042     0.0000    0.0040
  1.74  0.2051  0.1753  0.2165  1.133E+00  7.11E-03   0.00E+00  1.0756       -0.0105      0.0017     0.0000   -0.0154        0.0148      0.0048     0.0000    0.0068
  1.74  0.2051  0.1753  0.3402  3.090E-01  2.82E-03   0.00E+00  1.0910       -0.0216      0.0025     0.0000   -0.0200        0.0382      0.0070     0.0000    0.0126
  1.74  0.2051  0.1753  0.5074  3.508E-02  8.59E-04   0.00E+00  1.0012       -0.0290      0.0067     0.0000   -0.0105        0.0455      0.0188     0.0000    0.0083
  1.74  0.2051  0.2051  0.0655  4.090E+00  3.51E-02   0.00E+00  1.0449        0.0078      0.0026     0.0000   -0.0073        0.0018      0.0054     0.0000    0.0017
  1.74  0.2051  0.2051  0.1290  2.336E+00  1.44E-02   0.00E+00  1.0504       -0.0091      0.0017     0.0000   -0.0104       -0.0142      0.0045     0.0000    0.0040
  1.74  0.2051  0.2051  0.2165  1.127E+00  7.53E-03   0.00E+00  1.0593       -0.0110      0.0018     0.0000   -0.0135       -0.0082      0.0050     0.0000    0.0071
  1.74  0.2051  0.2051  0.3402  3.893E-01  3.37E-03   0.00E+00  1.0709       -0.0136      0.0024     0.0000   -0.0165        0.0163      0.0066     0.0000    0.0063
  1.74  0.2051  0.2051  0.5074  7.697E-02  1.30E-03   0.00E+00  1.0811       -0.0208      0.0047     0.0000   -0.0235        0.0572      0.0130     0.0000    0.0240
  1.74  0.2051  0.2362  0.0655  3.172E+00  4.53E-02   0.00E+00  1.0374        0.0200      0.0044     0.0000   -0.0067        0.0143      0.0078     0.0000    0.0021
  1.74  0.2051  0.2362  0.1290  1.969E+00  1.40E-02   0.00E+00  1.0418       -0.0043      0.0020     0.0000   -0.0094       -0.0132      0.0051     0.0000    0.0036
  1.74  0.2051  0.2362  0.2165  1.033E+00  7.35E-03   0.00E+00  1.0485       -0.0145      0.0019     0.0000   -0.0121       -0.0168      0.0053     0.0000    0.0043
  1.74  0.2051  0.2362  0.3402  4.129E-01  3.60E-03   0.00E+00  1.0599       -0.0169      0.0024     0.0000   -0.0156        0.0086      0.0066     0.0000    0.0045
  1.74  0.2051  0.2362  0.5074  1.078E-01  1.56E-03   0.00E+00  1.0753       -0.0208      0.0040     0.0000   -0.0213        0.0701      0.0110     0.0000    0.0159
  1.74  0.2051  0.2362  0.7427  1.326E-02  5.38E-04   0.00E+00  0.9930       -0.0045      0.0118     0.0000   -0.0131        0.1340      0.0307     0.0000    0.0126
  1.74  0.2051  0.2686  0.1290  1.655E+00  1.46E-02   0.00E+00  1.0353        0.0068      0.0025     0.0000   -0.0090       -0.0034      0.0058     0.0000    0.0025
  1.74  0.2051  0.2686  0.2165  9.075E-01  7.04E-03   0.00E+00  1.0405       -0.0159      0.0021     0.0000   -0.0117       -0.0177      0.0057     0.0000    0.0034
  1.74  0.2051  0.2686  0.3402  3.874E-01  3.50E-03   0.00E+00  1.0497       -0.0221      0.0025     0.0000   -0.0151       -0.0011      0.0068     0.0000    0.0064
  1.74  0.2051  0.2686  0.5074  1.257E-01  1.68E-03   0.00E+00  1.0584       -0.0164      0.0037     0.0000   -0.0179        0.0300      0.0102     0.0000    0.0098
  1.74  0.2051  0.2686  0.7427  2.117E-02  6.53E-04   0.00E+00  1.0468       -0.0164      0.0085     0.0000   -0.0199        0.0371      0.0234     0.0000    0.0191
  1.74  0.2051  0.3025  0.1290  1.334E+00  1.58E-02   0.00E+00  1.0279        0.0032      0.0036     0.0000   -0.0087       -0.0080      0.0073     0.0000    0.0032
  1.74  0.2051  0.3025  0.2165  7.766E-01  6.92E-03   0.00E+00  1.0321       -0.0051      0.0025     0.0000   -0.0112       -0.0244      0.0063     0.0000    0.0052
  1.74  0.2051  0.3025  0.3402  3.476E-01  3.35E-03   0.00E+00  1.0375       -0.0219      0.0027     0.0000   -0.0136       -0.0084      0.0071     0.0000    0.0073
  1.74  0.2051  0.3025  0.5074  1.201E-01  1.59E-03   0.00E+00  1.0438       -0.0266      0.0037     0.0000   -0.0152        0.0252      0.0100     0.0000    0.0056
  1.74  0.2051  0.3025  0.7427  2.542E-02  6.91E-04   0.00E+00  1.0543       -0.0072      0.0073     0.0000   -0.0201        0.0250      0.0204     0.0000    0.0151
  1.74  0.2051  0.3379  0.2165  6.351E-01  6.74E-03   0.00E+00  1.0227       -0.0106      0.0031     0.0000   -0.0102       -0.0079      0.0073     0.0000    0.0051
  1.74  0.2051  0.3379  0.3402  3.046E-01  3.27E-03   0.00E+00  1.0259       -0.0210      0.0030     0.0000   -0.0120       -0.0002      0.0078     0.0000    0.0056
  1.74  0.2051  0.3379  0.5074  1.141E-01  1.56E-03   0.00E+00  1.0322       -0.0196      0.0038     0.0000   -0.0138        0.0166      0.0101     0.0000    0.0040
  1.74  0.2051  0.3379  0.7427  2.677E-02  6.82E-04   0.00E+00  1.0463       -0.0124      0.0070     0.0000   -0.0184        0.0430      0.0190     0.0000    0.0124
  1.74  0.2051  0.3379  1.0741  4.983E-03  4.10E-04   0.00E+00  0.9831       -0.0559      0.0243     0.0000   -0.0140        0.2473      0.0550     0.0000    0.0154
  1.74  0.2051  0.3748  0.2165  5.210E-01  6.86E-03   0.00E+00  1.0150        0.0013      0.0039     0.0000   -0.0092       -0.0088      0.0085     0.0000    0.0042
  1.74  0.2051  0.3748  0.3402  2.591E-01  3.14E-03   0.00E+00  1.0171       -0.0203      0.0034     0.0000   -0.0108       -0.0197      0.0087     0.0000    0.0043
  1.74  0.2051  0.3748  0.5074  9.954E-02  1.46E-03   0.00E+00  1.0221       -0.0265      0.0041     0.0000   -0.0126        0.0114      0.0108     0.0000    0.0034
  1.74  0.2051  0.3748  0.7427  2.503E-02  6.42E-04   0.00E+00  1.0341       -0.0315      0.0073     0.0000   -0.0165        0.0652      0.0192     0.0000    0.0080
  1.74  0.2051  0.3748  1.0741  5.150E-03  3.32E-04   0.00E+00  1.0180       -0.0108      0.0185     0.0000   -0.0169        0.1328      0.0451     0.0000    0.0177
  1.74  0.2051  0.4134  0.2165  4.322E-01  7.70E-03   0.00E+00  1.0071        0.0082      0.0055     0.0000   -0.0084        0.0019      0.0105     0.0000    0.0034
  1.74  0.2051  0.4134  0.3402  2.134E-01  3.00E-03   0.00E+00  1.0081       -0.0142      0.0041     0.0000   -0.0099       -0.0003      0.0097     0.0000    0.0033
  1.74  0.2051  0.4134  0.5074  8.646E-02  1.40E-03   0.00E+00  1.0116       -0.0154      0.0046     0.0000   -0.0115        0.0035      0.0119     0.0000    0.0027
  1.74  0.2051  0.4134  0.7427  2.391E-02  6.29E-04   0.00E+00  1.0208       -0.0357      0.0074     0.0000   -0.0147        0.0240      0.0201     0.0000    0.0057
  1.74  0.2051  0.4134  1.0741  4.983E-03  3.03E-04   0.00E+00  1.0218       -0.0058      0.0179     0.0000   -0.0168        0.2313      0.0431     0.0000    0.0154
  1.74  0.2051  0.4537  0.3402  1.703E-01  2.84E-03   0.00E+00  1.0005       -0.0050      0.0050     0.0000   -0.0090        0.0078      0.0110     0.0000    0.0024
  1.74  0.2051  0.4537  0.5074  7.178E-02  1.30E-03   0.00E+00  1.0026       -0.0288      0.0053     0.0000   -0.0105       -0.0021      0.0131     0.0000    0.0020
  1.74  0.2051  0.4537  0.7427  2.170E-02  6.04E-04   0.00E+00  1.0095       -0.0463      0.0079     0.0000   -0.0132        0.0478      0.0212     0.0000    0.0036
  1.74  0.2051  0.4537  1.0741  5.835E-03  3.20E-04   0.00E+00  1.0140       -0.0209      0.0160     0.0000   -0.0155        0.1504      0.0421     0.0000    0.0117
  1.74  0.2051  0.4958  0.3402  1.327E-01  2.75E-03   0.00E+00  0.9930       -0.0106      0.0065     0.0000   -0.0083        0.0071      0.0133     0.0000    0.0016
  1.74  0.2051  0.4958  0.5074  6.143E-02  1.24E-03   0.00E+00  0.9935       -0.0258      0.0060     0.0000   -0.0095       -0.0013      0.0144     0.0000    0.0010
  1.74  0.2051  0.4958  0.7427  1.987E-02  6.03E-04   0.00E+00  0.9987       -0.0327      0.0088     0.0000   -0.0118        0.0339      0.0226     0.0000    0.0017
  1.74  0.2051  0.4958  1.0741  5.440E-03  3.10E-04   0.00E+00  1.0035       -0.0093      0.0166     0.0000   -0.0147        0.1230      0.0435     0.0000    0.0093
  1.74  0.2051  0.5397  0.5074  5.048E-02  1.20E-03   0.00E+00  0.9847       -0.0112      0.0071     0.0000   -0.0086        0.0175      0.0162     0.0000   -0.0002
  1.74  0.2051  0.5397  0.7427  1.574E-02  5.42E-04   0.00E+00  0.9880       -0.0402      0.0097     0.0000   -0.0105       -0.0414      0.0255     0.0000   -0.0005
  1.74  0.2051  0.5397  1.0741  4.974E-03  3.28E-04   0.00E+00  0.9932       -0.0294      0.0200     0.0000   -0.0142        0.1891      0.0435     0.0000    0.0050
  1.74  0.2051  0.5855  0.5074  4.306E-02  1.35E-03   0.00E+00  0.9763       -0.0174      0.0097     0.0000   -0.0079       -0.0276      0.0215     0.0000   -0.0015
  1.74  0.2051  0.5855  0.7427  1.864E-02  6.62E-04   0.00E+00  0.9777       -0.0407      0.0104     0.0000   -0.0093       -0.0178      0.0254     0.0000   -0.0034
  1.74  0.2051  0.5855  1.0741  4.112E-03  3.29E-04   0.00E+00  0.9857       -0.0942      0.0232     0.0000   -0.0135        0.1004      0.0610     0.0000   -0.0006
  1.74  0.2051  0.6334  0.7427  1.766E-02  6.87E-04   0.00E+00  0.9687       -0.0112      0.0118     0.0000   -0.0086        0.0229      0.0261     0.0000   -0.0060
  1.74  0.2051  0.6834  0.7427  1.416E-02  7.32E-04   0.00E+00  0.9623       -0.0049      0.0160     0.0000   -0.0088        0.0175      0.0348     0.0000   -0.0090
  1.74  0.2362  0.0933  0.0259  9.197E+00  1.08E-01   0.00E+00  1.0630        0.0280      0.0040     0.0000   -0.0145        0.0124      0.0068     0.0000    0.0036
  1.74  0.2362  0.0933  0.0655  2.606E+00  1.62E-02   0.00E+00  1.1179        0.0051      0.0020     0.0000   -0.0295        0.0000      0.0049     0.0000    0.0089
  1.74  0.2362  0.1194  0.0259  7.899E+00  1.07E-01   0.00E+00  1.0470        0.0258      0.0047     0.0000   -0.0096        0.0152      0.0076     0.0000    0.0019
  1.74  0.2362  0.1194  0.0655  4.130E+00  2.54E-02   0.00E+00  1.0621        0.0061      0.0020     0.0000   -0.0167        0.0196      0.0047     0.0000    0.0068
  1.74  0.2362  0.1194  0.1290  1.074E+00  8.17E-03   0.00E+00  1.0964       -0.0115      0.0024     0.0000   -0.0242        0.0143      0.0060     0.0000    0.0199
  1.74  0.2362  0.1468  0.0655  3.711E+00  2.93E-02   0.00E+00  1.0462        0.0068      0.0026     0.0000   -0.0127        0.0114      0.0056     0.0000    0.0053
  1.74  0.2362  0.1468  0.1290  1.570E+00  1.12E-02   0.00E+00  1.0628       -0.0039      0.0023     0.0000   -0.0181        0.0158      0.0056     0.0000    0.0112
  1.74  0.2362  0.1468  0.2165  3.658E-01  4.17E-03   0.00E+00  1.0867       -0.0160      0.0036     0.0000   -0.0208        0.0041      0.0090     0.0000    0.0038
  1.74  0.2362  0.1753  0.0655  3.109E+00  3.23E-02   0.00E+00  1.0371        0.0137      0.0034     0.0000   -0.0107        0.0096      0.0070     0.0000    0.0043
  1.74  0.2362  0.1753  0.1290  1.550E+00  1.30E-02   0.00E+00  1.0479       -0.0083      0.0027     0.0000   -0.0153        0.0075      0.0063     0.0000    0.0072
  1.74  0.2362  0.1753  0.2165  5.547E-01  5.51E-03   0.00E+00  1.0654       -0.0147      0.0032     0.0000   -0.0197       -0.0002      0.0077     0.0000    0.0079
  1.74  0.2362  0.1753  0.3402  9.267E-02  1.81E-03   0.00E+00  1.0670       -0.0154      0.0061     0.0000   -0.0259        0.0031      0.0155     0.0000    0.0213
  1.74  0.2362  0.2051  0.0655  2.607E+00  3.22E-02   0.00E+00  1.0293        0.0087      0.0043     0.0000   -0.0094        0.0131      0.0079     0.0000    0.0029
  1.74  0.2362  0.2051  0.1290  1.425E+00  1.30E-02   0.00E+00  1.0369       -0.0030      0.0029     0.0000   -0.0138       -0.0038      0.0068     0.0000    0.0049
  1.74  0.2362  0.2051  0.2165  6.188E-01  6.34E-03   0.00E+00  1.0492       -0.0154      0.0033     0.0000   -0.0182        0.0207      0.0079     0.0000    0.0078
  1.74  0.2362  0.2051  0.3402  1.645E-01  2.64E-03   0.00E+00  1.0679       -0.0255      0.0051     0.0000   -0.0248        0.0012      0.0126     0.0000    0.0158
  1.74  0.2362  0.2051  0.5074  1.829E-02  7.24E-04   0.00E+00  0.9628       -0.0040      0.0129     0.0000   -0.0139        0.0789      0.0305     0.0000    0.0117
  1.74  0.2362  0.2362  0.1290  1.276E+00  1.30E-02   0.00E+00  1.0273        0.0082      0.0033     0.0000   -0.0127       -0.0004      0.0073     0.0000    0.0038
  1.74  0.2362  0.2362  0.2165  5.958E-01  6.40E-03   0.00E+00  1.0367       -0.0125      0.0034     0.0000   -0.0166        0.0018      0.0082     0.0000    0.0075
  1.74  0.2362  0.2362  0.3402  2.068E-01  3.07E-03   0.00E+00  1.0519       -0.0211      0.0047     0.0000   -0.0215       -0.0026      0.0115     0.0000    0.0111
  1.74  0.2362  0.2362  0.5074  3.738E-02  1.12E-03   0.00E+00  1.0660       -0.0047      0.0096     0.0000   -0.0319        0.0352      0.0233     0.0000    0.0353
  1.74  0.2362  0.2686  0.1290  1.077E+00  1.33E-02   0.00E+00  1.0199        0.0091      0.0041     0.0000   -0.0119        0.0184      0.0082     0.0000    0.0041
  1.74  0.2362  0.2686  0.2165  5.671E-01  6.44E-03   0.00E+00  1.0273       -0.0093      0.0036     0.0000   -0.0153       -0.0085      0.0085     0.0000    0.0065
  1.74  0.2362  0.2686  0.3402  2.244E-01  3.28E-03   0.00E+00  1.0382       -0.0147      0.0047     0.0000   -0.0188        0.0029      0.0113     0.0000    0.0054
  1.74  0.2362  0.2686  0.5074  5.462E-02  1.41E-03   0.00E+00  1.0637       -0.0178      0.0082     0.0000   -0.0286        0.0233      0.0203     0.0000    0.0219
  1.74  0.2362  0.2686  0.7427  4.488E-03  3.89E-04   0.00E+00  0.7752        0.0107      0.0302     0.0000   -0.0139        0.1242      0.0675     0.0000    0.0152
  1.74  0.2362  0.3025  0.1290  8.804E-01  1.53E-02   0.00E+00  1.0143        0.0259      0.0061     0.0000   -0.0111        0.0098      0.0107     0.0000    0.0033
  1.74  0.2362  0.3025  0.2165  5.041E-01  6.22E-03   0.00E+00  1.0203       -0.0060      0.0040     0.0000   -0.0144       -0.0057      0.0090     0.0000    0.0041
  1.74  0.2362  0.3025  0.3402  2.083E-01  3.11E-03   0.00E+00  1.0308       -0.0193      0.0048     0.0000   -0.0184        0.0041      0.0113     0.0000    0.0052
  1.74  0.2362  0.3025  0.5074  6.187E-02  1.51E-03   0.00E+00  1.0508       -0.0354      0.0077     0.0000   -0.0253        0.0058      0.0192     0.0000    0.0161
  1.74  0.2362  0.3025  0.7427  8.778E-03  5.24E-04   0.00E+00  1.0202       -0.0668      0.0191     0.0000   -0.0263        0.0394      0.0481     0.0000    0.0295
  1.74  0.2362  0.3379  0.2165  4.399E-01  6.31E-03   0.00E+00  1.0136       -0.0050      0.0048     0.0000   -0.0141       -0.0061      0.0099     0.0000    0.0039
  1.74  0.2362  0.3379  0.3402  1.953E-01  3.01E-03   0.00E+00  1.0220       -0.0074      0.0050     0.0000   -0.0179        0.0083      0.0113     0.0000    0.0070
  1.74  0.2362  0.3379  0.5074  6.263E-02  1.53E-03   0.00E+00  1.0331       -0.0354      0.0078     0.0000   -0.0210        0.0147      0.0191     0.0000    0.0093
  1.74  0.2362  0.3379  0.7427  1.049E-02  5.45E-04   0.00E+00  1.0480       -0.0525      0.0166     0.0000   -0.0288        0.0846      0.0393     0.0000    0.0266
  1.74  0.2362  0.3748  0.0049  8.808E-01  7.16E-02   0.00E+00  0.9957       -0.0746      0.0274     0.0000   -0.0021       -0.0325      0.0554     0.0000    0.0002
  1.74  0.2362  0.3748  0.2165  3.689E-01  6.72E-03   0.00E+00  1.0074        0.0064      0.0063     0.0000   -0.0138       -0.0119      0.0118     0.0000    0.0059
  1.74  0.2362  0.3748  0.3402  1.715E-01  2.90E-03   0.00E+00  1.0122       -0.0169      0.0056     0.0000   -0.0165        0.0042      0.0123     0.0000    0.0076
  1.74  0.2362  0.3748  0.5074  5.860E-02  1.50E-03   0.00E+00  1.0199       -0.0323      0.0084     0.0000   -0.0182        0.0297      0.0199     0.0000    0.0047
  1.74  0.2362  0.3748  0.7427  1.249E-02  6.10E-04   0.00E+00  1.0490       -0.0492      0.0164     0.0000   -0.0277        0.1248      0.0361     0.0000    0.0187
  1.74  0.2362  0.4134  0.0049  9.121E-01  7.66E-02   0.00E+00  0.9886        0.0386      0.0239     0.0000   -0.0019        0.0452      0.0491     0.0000    0.0002
  1.74  0.2362  0.4134  0.3402  1.425E-01  2.83E-03   0.00E+00  1.0018       -0.0217      0.0067     0.0000   -0.0147       -0.0085      0.0139     0.0000    0.0056
  1.74  0.2362  0.4134  0.5074  5.588E-02  1.52E-03   0.00E+00  1.0086       -0.0294      0.0090     0.0000   -0.0166        0.0057      0.0203     0.0000    0.0021
  1.74  0.2362  0.4134  0.7427  1.341E-02  6.02E-04   0.00E+00  1.0367       -0.0434      0.0147     0.0000   -0.0250        0.0597      0.0341     0.0000    0.0126
  1.74  0.2362  0.4537  0.0049  5.430E-01  4.60E-02   0.00E+00  0.9836       -0.0020      0.0263     0.0000   -0.0018        0.0305      0.0592     0.0000    0.0002
  1.74  0.2362  0.4537  0.3402  1.192E-01  2.81E-03   0.00E+00  0.9935       -0.0172      0.0081     0.0000   -0.0134       -0.0214      0.0159     0.0000    0.0038
  1.74  0.2362  0.4537  0.5074  4.832E-02  1.50E-03   0.00E+00  0.9985       -0.0237      0.0103     0.0000   -0.0152       -0.0077      0.0230     0.0000    0.0004
  1.74  0.2362  0.4537  0.7427  1.438E-02  6.07E-04   0.00E+00  1.0212       -0.0443      0.0137     0.0000   -0.0222        0.0031      0.0326     0.0000    0.0071
  1.74  0.2362  0.4958  0.0049  4.245E-01  3.10E-02   0.00E+00  0.9784       -0.0836      0.0232     0.0000   -0.0018       -0.0591      0.0510     0.0000    0.0002
  1.74  0.2362  0.4958  0.3402  9.675E-02  2.95E-03   0.00E+00  0.9847       -0.0254      0.0113     0.0000   -0.0122       -0.0175      0.0200     0.0000    0.0021
  1.74  0.2362  0.4958  0.5074  4.420E-02  1.53E-03   0.00E+00  0.9879       -0.0411      0.0119     0.0000   -0.0138       -0.0110      0.0254     0.0000   -0.0012
  1.74  0.2362  0.4958  0.7427  1.267E-02  5.69E-04   0.00E+00  1.0048       -0.0553      0.0152     0.0000   -0.0194        0.0754      0.0348     0.0000    0.0011
  1.74  0.2362  0.5397  0.0049  3.518E-01  2.51E-02   0.00E+00  0.9730       -0.0422      0.0226     0.0000   -0.0018        0.0010      0.0517     0.0000    0.0003
  1.74  0.2362  0.5397  0.5074  3.330E-02  1.42E-03   0.00E+00  0.9779       -0.0028      0.0147     0.0000   -0.0127        0.0044      0.0289     0.0000   -0.0024
  1.74  0.2362  0.5397  0.7427  1.315E-02  6.18E-04   0.00E+00  0.9895       -0.0608      0.0157     0.0000   -0.0168       -0.0145      0.0360     0.0000   -0.0055
  1.74  0.2362  0.5855  0.0049  2.446E-01  1.98E-02   0.00E+00  0.9683       -0.0214      0.0258     0.0000   -0.0018        0.0432      0.0531     0.0000    0.0004
  1.74  0.2362  0.5855  0.5074  3.358E-02  1.37E-03   0.00E+00  0.9683       -0.0636      0.0147     0.0000   -0.0117       -0.0756      0.0294     0.0000   -0.0048
  1.74  0.2362  0.5855  0.7427  1.084E-02  6.75E-04   0.00E+00  0.9783       -0.0134      0.0221     0.0000   -0.0152        0.0451      0.0439     0.0000   -0.0108
  1.74  0.2362  0.6334  0.0049  2.649E-01  1.93E-02   0.00E+00  0.9646        0.0233      0.0213     0.0000   -0.0020       -0.0066      0.0522     0.0000    0.0005
  1.74  0.2362  0.7355  0.0049  9.897E-02  1.27E-02   0.00E+00  0.9658       -0.0719      0.0382     0.0000   -0.0028       -0.1085      0.0998     0.0000    0.0005
  1.74  0.2362  0.7900  0.0049  1.513E-01  1.82E-02   0.00E+00  0.9843        0.1419      0.0286     0.0000   -0.0040       -0.0356      0.0709     0.0000    0.0003
  1.74  0.2362  0.8469  0.0049  6.303E-02  1.08E-02   0.00E+00  1.0713        0.0537      0.0475     0.0000   -0.0056       -0.2945      0.1170     0.0000    0.0001
  1.74  0.2686  0.0933  0.0655  6.671E-01  9.29E-03   0.00E+00  1.1593       -0.0188      0.0046     0.0000   -0.0450       -0.0234      0.0112     0.0000    0.0165
  1.74  0.2686  0.1194  0.0259  5.933E+00  1.23E-01   0.00E+00  1.0278        0.0401      0.0077     0.0000   -0.0121        0.0300      0.0115     0.0000    0.0024
  1.74  0.2686  0.1194  0.0655  2.477E+00  2.36E-02   0.00E+00  1.0474        0.0061      0.0034     0.0000   -0.0208        0.0061      0.0075     0.0000    0.0068
  1.74  0.2686  0.1194  0.1290  3.735E-01  5.45E-03   0.00E+00  1.0861       -0.0093      0.0049     0.0000   -0.0178       -0.0030      0.0117     0.0000    0.0031
  1.74  0.2686  0.1468  0.0655  2.787E+00  2.88E-02   0.00E+00  1.0282        0.0134      0.0037     0.0000   -0.0152        0.0274      0.0075     0.0000    0.0053
  1.74  0.2686  0.1468  0.1290  8.993E-01  1.07E-02   0.00E+00  1.0476       -0.0143      0.0040     0.0000   -0.0209        0.0060      0.0095     0.0000    0.0138
  1.74  0.2686  0.1468  0.2165  1.258E-01  2.73E-03   0.00E+00  1.0706       -0.0021      0.0073     0.0000   -0.0331       -0.0050      0.0175     0.0000    0.0369
  1.74  0.2686  0.1753  0.0655  2.470E+00  3.48E-02   0.00E+00  1.0188        0.0204      0.0051     0.0000   -0.0127        0.0161      0.0092     0.0000    0.0046
  1.74  0.2686  0.1753  0.1290  1.068E+00  1.31E-02   0.00E+00  1.0309       -0.0091      0.0044     0.0000   -0.0175        0.0090      0.0097     0.0000    0.0093
  1.74  0.2686  0.1753  0.2165  3.212E-01  5.45E-03   0.00E+00  1.0504       -0.0090      0.0057     0.0000   -0.0206       -0.0194      0.0135     0.0000    0.0047
  1.74  0.2686  0.2051  0.0049  3.564E+00  2.93E-01   0.00E+00  1.0049       -0.0060      0.0250     0.0000   -0.0030       -0.0547      0.0503     0.0000    0.0003
  1.74  0.2686  0.2051  0.0655  2.064E+00  3.64E-02   0.00E+00  1.0117        0.0211      0.0066     0.0000   -0.0112        0.0247      0.0118     0.0000    0.0041
  1.74  0.2686  0.2051  0.1290  1.024E+00  1.33E-02   0.00E+00  1.0208       -0.0106      0.0045     0.0000   -0.0157       -0.0085      0.0098     0.0000    0.0067
  1.74  0.2686  0.2051  0.2165  3.983E-01  6.76E-03   0.00E+00  1.0355       -0.0185      0.0059     0.0000   -0.0202       -0.0026      0.0135     0.0000    0.0072
  1.74  0.2686  0.2051  0.3402  7.452E-02  2.09E-03   0.00E+00  1.0416       -0.0222      0.0095     0.0000   -0.0279        0.0123      0.0225     0.0000    0.0222
  1.74  0.2686  0.2362  0.0049  2.532E+00  1.52E-01   0.00E+00  0.9994       -0.0174      0.0177     0.0000   -0.0028       -0.1406      0.0405     0.0000    0.0002
  1.74  0.2686  0.2362  0.1290  9.455E-01  1.31E-02   0.00E+00  1.0127        0.0044      0.0048     0.0000   -0.0147        0.0029      0.0104     0.0000    0.0048
  1.74  0.2686  0.2362  0.2165  4.183E-01  7.05E-03   0.00E+00  1.0241       -0.0196      0.0058     0.0000   -0.0193       -0.0060      0.0133     0.0000    0.0075
  1.74  0.2686  0.2362  0.3402  1.244E-01  3.05E-03   0.00E+00  1.0467       -0.0283      0.0085     0.0000   -0.0278       -0.0069      0.0196     0.0000    0.0187
  1.74  0.2686  0.2362  0.5074  1.349E-02  8.66E-04   0.00E+00  0.8682        0.0341      0.0221     0.0000   -0.0151        0.0900      0.0499     0.0000    0.0142
  1.74  0.2686  0.2686  0.0049  2.001E+00  1.14E-01   0.00E+00  0.9945       -0.0013      0.0174     0.0000   -0.0025       -0.0278      0.0387     0.0000    0.0002
  1.74  0.2686  0.2686  0.1290  8.604E-01  1.42E-02   0.00E+00  1.0051        0.0182      0.0059     0.0000   -0.0138        0.0218      0.0116     0.0000    0.0036
  1.74  0.2686  0.2686  0.2165  4.218E-01  7.09E-03   0.00E+00  1.0145       -0.0052      0.0056     0.0000   -0.0182       -0.0154      0.0129     0.0000    0.0073
  1.74  0.2686  0.2686  0.3402  1.494E-01  3.55E-03   0.00E+00  1.0333       -0.0269      0.0083     0.0000   -0.0244        0.0247      0.0190     0.0000    0.0131
  1.74  0.2686  0.2686  0.5074  2.462E-02  1.20E-03   0.00E+00  1.0398       -0.0375      0.0165     0.0000   -0.0354        0.0280      0.0404     0.0000    0.0401
  1.74  0.2686  0.3025  0.0049  1.468E+00  8.43E-02   0.00E+00  0.9911        0.0090      0.0173     0.0000   -0.0024        0.0210      0.0412     0.0000    0.0000
  1.74  0.2686  0.3025  0.1290  7.497E-01  1.65E-02   0.00E+00  0.9987        0.0278      0.0084     0.0000   -0.0132        0.0284      0.0143     0.0000    0.0035
  1.74  0.2686  0.3025  0.2165  3.857E-01  6.83E-03   0.00E+00  1.0068       -0.0129      0.0061     0.0000   -0.0170       -0.0100      0.0134     0.0000    0.0070
  1.74  0.2686  0.3025  0.3402  1.467E-01  3.71E-03   0.00E+00  1.0204       -0.0383      0.0086     0.0000   -0.0214       -0.0036      0.0198     0.0000    0.0072
  1.74  0.2686  0.3025  0.5074  3.457E-02  1.40E-03   0.00E+00  1.0574       -0.0555      0.0135     0.0000   -0.0360       -0.0199      0.0331     0.0000    0.0317
  1.74  0.2686  0.3379  0.0049  1.143E+00  6.02E-02   0.00E+00  0.9858        0.0153      0.0155     0.0000   -0.0024       -0.0109      0.0378     0.0000    0.0002
  1.74  0.2686  0.3379  0.2165  3.430E-01  6.81E-03   0.00E+00  0.9996       -0.0035      0.0072     0.0000   -0.0158       -0.0020      0.0144     0.0000    0.0047
  1.74  0.2686  0.3379  0.3402  1.409E-01  3.86E-03   0.00E+00  1.0112       -0.0040      0.0095     0.0000   -0.0200       -0.0022      0.0209     0.0000    0.0033
  1.74  0.2686  0.3379  0.5074  4.385E-02  1.62E-03   0.00E+00  1.0441       -0.0198      0.0126     0.0000   -0.0312       -0.0005      0.0305     0.0000    0.0201
  1.74  0.2686  0.3748  0.0049  8.196E-01  4.48E-02   0.00E+00  0.9818        0.0135      0.0166     0.0000   -0.0023        0.0543      0.0397     0.0000    0.0002
  1.74  0.2686  0.3748  0.2165  2.953E-01  7.28E-03   0.00E+00  0.9952       -0.0050      0.0095     0.0000   -0.0155        0.0123      0.0170     0.0000    0.0029
  1.74  0.2686  0.3748  0.3402  1.293E-01  3.73E-03   0.00E+00  1.0055       -0.0318      0.0100     0.0000   -0.0200       -0.0288      0.0216     0.0000    0.0042
  1.74  0.2686  0.3748  0.5074  4.077E-02  1.51E-03   0.00E+00  1.0284       -0.0257      0.0131     0.0000   -0.0267        0.0191      0.0298     0.0000    0.0124
  1.74  0.2686  0.3748  0.7427  5.617E-03  5.53E-04   0.00E+00  1.0459       -0.0848      0.0319     0.0000   -0.0384       -0.0171      0.0838     0.0000    0.0360
  1.74  0.2686  0.4134  0.0049  7.304E-01  3.99E-02   0.00E+00  0.9778        0.0116      0.0161     0.0000   -0.0023       -0.0336      0.0399     0.0000    0.0000
  1.74  0.2686  0.4134  0.3402  1.211E-01  4.00E-03   0.00E+00  0.9966       -0.0248      0.0122     0.0000   -0.0192        0.0027      0.0245     0.0000    0.0057
  1.74  0.2686  0.4134  0.5074  4.001E-02  1.47E-03   0.00E+00  1.0109       -0.0327      0.0132     0.0000   -0.0219        0.0485      0.0278     0.0000    0.0029
  1.74  0.2686  0.4134  0.7427  6.617E-03  6.77E-04   0.00E+00  1.0670       -0.0572      0.0370     0.0000   -0.0386        0.2037      0.0822     0.0000    0.0255
  1.74  0.2686  0.4537  0.0049  5.329E-01  2.80E-02   0.00E+00  0.9727       -0.0013      0.0172     0.0000   -0.0024        0.0978      0.0409     0.0000    0.0003
  1.74  0.2686  0.4537  0.5074  4.028E-02  1.47E-03   0.00E+00  0.9983       -0.0512      0.0131     0.0000   -0.0188        0.0079      0.0274     0.0000   -0.0037
  1.74  0.2686  0.4537  0.7427  8.635E-03  8.54E-04   0.00E+00  1.0619       -0.0522      0.0352     0.0000   -0.0358        0.0824      0.0778     0.0000    0.0126
  1.74  0.2686  0.4958  0.0049  4.210E-01  2.34E-02   0.00E+00  0.9663       -0.0030      0.0174     0.0000   -0.0022        0.0158      0.0445     0.0000    0.0003
  1.74  0.2686  0.4958  0.5074  3.401E-02  1.36E-03   0.00E+00  0.9882       -0.0441      0.0145     0.0000   -0.0175       -0.0165      0.0300     0.0000   -0.0070
  1.74  0.2686  0.5397  0.0049  3.037E-01  1.91E-02   0.00E+00  0.9615        0.0105      0.0203     0.0000   -0.0021        0.0212      0.0529     0.0000    0.0003
  1.74  0.2686  0.5397  0.5074  3.140E-02  1.47E-03   0.00E+00  0.9784       -0.0369      0.0178     0.0000   -0.0167       -0.0098      0.0337     0.0000   -0.0088
  1.74  0.2686  0.5397  0.7427  7.755E-03  8.98E-04   0.00E+00  1.0297       -0.1077      0.0465     0.0000   -0.0303        0.3195      0.0685     0.0000   -0.0097
  1.74  0.2686  0.5855  0.0049  2.692E-01  1.66E-02   0.00E+00  0.9566        0.0090      0.0197     0.0000   -0.0023        0.0001      0.0498     0.0000    0.0005
  1.74  0.2686  0.5855  0.7427  6.576E-03  1.02E-03   0.00E+00  1.0208       -0.0142      0.0594     0.0000   -0.0308        0.3026      0.0914     0.0000   -0.0215
  1.74  0.2686  0.6334  0.0049  2.441E-01  2.56E-02   0.00E+00  0.9528        0.0422      0.0359     0.0000   -0.0025        0.1648      0.0814     0.0000    0.0005
  1.74  0.2686  0.6834  0.0049  1.485E-01  1.54E-02   0.00E+00  0.9520        0.0630      0.0334     0.0000   -0.0030        0.0228      0.0753     0.0000    0.0006
  1.74  0.2686  0.6834  0.0259  1.311E-01  1.47E-02   0.00E+00  0.9527        0.0745      0.0248     0.0000   -0.0080       -0.2462      0.0626     0.0000    0.0015
  1.74  0.2686  0.7355  0.0049  1.753E-01  1.26E-02   0.00E+00  0.9582        0.0174      0.0213     0.0000   -0.0039       -0.1280      0.0539     0.0000    0.0006
  1.74  0.2686  0.7355  0.0259  1.676E-01  1.36E-02   0.00E+00  0.9578        0.0334      0.0159     0.0000   -0.0090       -0.2556      0.0427     0.0000    0.0018
  1.74  0.2686  0.7900  0.0049  6.329E-02  7.62E-03   0.00E+00  0.9862        0.1684      0.0318     0.0000   -0.0060       -0.0916      0.0794     0.0000    0.0004
  1.74  0.2686  0.7900  0.0259  9.433E-02  8.01E-03   0.00E+00  0.9844       -0.0047      0.0256     0.0000   -0.0116       -0.0947      0.0637     0.0000    0.0018
  1.74  0.3025  0.1194  0.0655  1.493E+00  2.34E-02   0.00E+00  1.0380        0.0012      0.0057     0.0000   -0.0252        0.0246      0.0131     0.0000    0.0058
  1.74  0.3025  0.1468  0.0655  1.963E+00  3.42E-02   0.00E+00  1.0110        0.0055      0.0065     0.0000   -0.0172        0.0052      0.0136     0.0000    0.0047
  1.74  0.3025  0.1468  0.1290  4.833E-01  9.05E-03   0.00E+00  1.0312       -0.0160      0.0066     0.0000   -0.0192       -0.0154      0.0155     0.0000    0.0085
  1.74  0.3025  0.1753  0.0049  3.700E+00  3.85E-01   0.00E+00  0.9920       -0.0120      0.0317     0.0000   -0.0036        0.0479      0.0685     0.0000    0.0001
  1.74  0.3025  0.1753  0.0655  1.855E+00  3.79E-02   0.00E+00  1.0006        0.0166      0.0080     0.0000   -0.0139        0.0234      0.0141     0.0000    0.0041
  1.74  0.3025  0.1753  0.1290  7.654E-01  1.39E-02   0.00E+00  1.0138       -0.0139      0.0066     0.0000   -0.0186        0.0030      0.0152     0.0000    0.0108
  1.74  0.3025  0.1753  0.2165  1.275E-01  3.78E-03   0.00E+00  1.0437       -0.0491      0.0103     0.0000   -0.0265       -0.0034      0.0246     0.0000    0.0119
  1.74  0.3025  0.2051  0.0049  2.968E+00  2.61E-01   0.00E+00  0.9878        0.0396      0.0272     0.0000   -0.0033        0.0835      0.0617     0.0000    0.0002
  1.74  0.3025  0.2051  0.0655  1.651E+00  4.72E-02   0.00E+00  0.9937        0.0069      0.0117     0.0000   -0.0122        0.0135      0.0184     0.0000    0.0038
  1.74  0.3025  0.2051  0.1290  8.140E-01  1.80E-02   0.00E+00  1.0035       -0.0129      0.0084     0.0000   -0.0165       -0.0077      0.0176     0.0000    0.0082
  1.74  0.3025  0.2051  0.2165  2.545E-01  6.09E-03   0.00E+00  1.0219       -0.0394      0.0086     0.0000   -0.0200       -0.0266      0.0204     0.0000    0.0034
  1.74  0.3025  0.2362  0.0049  2.245E+00  1.24E-01   0.00E+00  0.9831        0.0308      0.0171     0.0000   -0.0030        0.0609      0.0401     0.0000    0.0002
  1.74  0.3025  0.2362  0.1290  7.081E-01  1.71E-02   0.00E+00  0.9963        0.0031      0.0089     0.0000   -0.0153        0.0087      0.0187     0.0000    0.0060
  1.74  0.3025  0.2362  0.2165  3.012E-01  7.41E-03   0.00E+00  1.0100       -0.0164      0.0093     0.0000   -0.0200       -0.0036      0.0204     0.0000    0.0052
  1.74  0.3025  0.2362  0.3402  6.080E-02  2.67E-03   0.00E+00  1.0139       -0.0306      0.0157     0.0000   -0.0264        0.0196      0.0374     0.0000    0.0145
  1.74  0.3025  0.2686  0.0049  1.599E+00  8.47E-02   0.00E+00  0.9785       -0.0111      0.0175     0.0000   -0.0029        0.0635      0.0448     0.0000    0.0002
  1.74  0.3025  0.2686  0.1290  6.570E-01  1.73E-02   0.00E+00  0.9906       -0.0053      0.0101     0.0000   -0.0146       -0.0120      0.0200     0.0000    0.0043
  1.74  0.3025  0.2686  0.2165  3.211E-01  8.41E-03   0.00E+00  1.0013       -0.0229      0.0095     0.0000   -0.0196       -0.0381      0.0208     0.0000    0.0057
  1.74  0.3025  0.2686  0.3402  8.958E-02  3.40E-03   0.00E+00  1.0341       -0.0387      0.0134     0.0000   -0.0317       -0.0304      0.0306     0.0000    0.0246
  1.74  0.3025  0.3025  0.0049  1.367E+00  7.00E-02   0.00E+00  0.9742        0.0078      0.0170     0.0000   -0.0026        0.0831      0.0408     0.0000    0.0002
  1.74  0.3025  0.3025  0.1290  5.827E-01  2.06E-02   0.00E+00  0.9849       -0.0043      0.0152     0.0000   -0.0141        0.0160      0.0256     0.0000    0.0029
  1.74  0.3025  0.3025  0.2165  3.083E-01  9.04E-03   0.00E+00  0.9940       -0.0305      0.0107     0.0000   -0.0189       -0.0171      0.0236     0.0000    0.0060
  1.74  0.3025  0.3025  0.3402  1.060E-01  3.62E-03   0.00E+00  1.0203       -0.0487      0.0123     0.0000   -0.0271       -0.0270      0.0278     0.0000    0.0148
  1.74  0.3025  0.3025  0.5074  1.743E-02  1.28E-03   0.00E+00  0.9961        0.0294      0.0250     0.0000   -0.0323       -0.0328      0.0595     0.0000    0.0271
  1.74  0.3025  0.3379  0.0049  9.802E-01  4.85E-02   0.00E+00  0.9707        0.0308      0.0156     0.0000   -0.0023       -0.0240      0.0392     0.0000    0.0002
  1.74  0.3025  0.3379  0.2165  2.821E-01  9.74E-03   0.00E+00  0.9875        0.0005      0.0130     0.0000   -0.0180        0.0121      0.0259     0.0000    0.0064
  1.74  0.3025  0.3379  0.3402  1.076E-01  3.54E-03   0.00E+00  1.0069       -0.0453      0.0118     0.0000   -0.0235       -0.0281      0.0270     0.0000    0.0070
  1.74  0.3025  0.3379  0.5074  2.291E-02  1.69E-03   0.00E+00  1.0642       -0.0436      0.0265     0.0000   -0.0461        0.0006      0.0618     0.0000    0.0487
  1.74  0.3025  0.3748  0.0049  7.662E-01  3.88E-02   0.00E+00  0.9683        0.0296      0.0171     0.0000   -0.0025        0.0669      0.0401     0.0000    0.0001
  1.74  0.3025  0.3748  0.2165  2.358E-01  1.01E-02   0.00E+00  0.9827       -0.0050      0.0170     0.0000   -0.0170       -0.0108      0.0317     0.0000    0.0055
  1.74  0.3025  0.3748  0.3402  1.083E-01  3.58E-03   0.00E+00  0.9971       -0.0118      0.0122     0.0000   -0.0210        0.0072      0.0258     0.0000   -0.0005
  1.74  0.3025  0.3748  0.5074  2.698E-02  1.95E-03   0.00E+00  1.0587       -0.0773      0.0272     0.0000   -0.0415        0.1263      0.0576     0.0000    0.0317
  1.74  0.3025  0.4134  0.0049  6.988E-01  3.62E-02   0.00E+00  0.9637        0.0123      0.0175     0.0000   -0.0024        0.0038      0.0440     0.0000    0.0002
  1.74  0.3025  0.4134  0.3402  9.435E-02  3.37E-03   0.00E+00  0.9921       -0.0159      0.0135     0.0000   -0.0214       -0.0175      0.0276     0.0000   -0.0013
  1.74  0.3025  0.4134  0.5074  2.963E-02  2.15E-03   0.00E+00  1.0375       -0.0491      0.0255     0.0000   -0.0341       -0.0652      0.0639     0.0000    0.0136
  1.74  0.3025  0.4537  0.0049  5.011E-01  2.68E-02   0.00E+00  0.9612        0.0005      0.0188     0.0000   -0.0023        0.0142      0.0439     0.0000    0.0001
  1.74  0.3025  0.4537  0.3402  9.306E-02  3.50E-03   0.00E+00  0.9862       -0.0282      0.0146     0.0000   -0.0217       -0.0918      0.0290     0.0000    0.0008
  1.74  0.3025  0.4537  0.5074  3.048E-02  2.41E-03   0.00E+00  1.0195       -0.0340      0.0304     0.0000   -0.0280        0.1305      0.0615     0.0000    0.0001
  1.74  0.3025  0.4958  0.0049  3.955E-01  2.47E-02   0.00E+00  0.9590        0.0029      0.0217     0.0000   -0.0025        0.0013      0.0505     0.0000    0.0001
  1.74  0.3025  0.5397  0.0049  3.783E-01  3.56E-02   0.00E+00  0.9540        0.0293      0.0328     0.0000   -0.0028        0.0322      0.0728     0.0000    0.0005
  1.74  0.3025  0.6334  0.0049  2.379E-01  2.19E-02   0.00E+00  0.9460        0.0508      0.0314     0.0000   -0.0032       -0.0148      0.0775     0.0000    0.0006
  1.74  0.3025  0.6334  0.0259  2.302E-01  1.75E-02   0.00E+00  0.9483        0.0535      0.0179     0.0000   -0.0081       -0.1502      0.0477     0.0000    0.0019
  1.74  0.3025  0.6834  0.0049  1.287E-01  1.20E-02   0.00E+00  0.9449        0.0805      0.0315     0.0000   -0.0036       -0.0031      0.0818     0.0000    0.0007
  1.74  0.3025  0.6834  0.0259  1.232E-01  9.25E-03   0.00E+00  0.9462        0.0514      0.0169     0.0000   -0.0094       -0.2094      0.0449     0.0000    0.0020
  1.74  0.3025  0.7355  0.0049  1.218E-01  1.33E-02   0.00E+00  0.9538        0.0714      0.0313     0.0000   -0.0048       -0.1814      0.0804     0.0000    0.0007
  1.74  0.3025  0.7355  0.0259  1.432E-01  1.06E-02   0.00E+00  0.9541        0.0255      0.0178     0.0000   -0.0110       -0.2214      0.0495     0.0000    0.0023
  1.74  0.3025  0.7900  0.0259  6.089E-02  9.18E-03   0.00E+00  0.9895       -0.0036      0.0429     0.0000   -0.0148       -0.2424      0.1201     0.0000    0.0024
  1.74  0.3379  0.1194  0.0655  4.234E-01  1.29E-02   0.00E+00  1.0537       -0.0166      0.0115     0.0000   -0.0343       -0.0483      0.0261     0.0000    0.0143
  1.74  0.3379  0.1468  0.0655  1.312E+00  2.81E-02   0.00E+00  0.9973       -0.0033      0.0084     0.0000   -0.0198       -0.0251      0.0179     0.0000    0.0047
  1.74  0.3379  0.1468  0.1290  1.892E-01  6.40E-03   0.00E+00  1.0780       -0.0213      0.0124     0.0000   -0.0180       -0.0233      0.0287     0.0000   -0.0025
  1.74  0.3379  0.1753  0.0655  1.543E+00  3.90E-02   0.00E+00  0.9846       -0.0132      0.0105     0.0000   -0.0153        0.0180      0.0199     0.0000    0.0041
  1.74  0.3379  0.1753  0.1290  4.626E-01  1.27E-02   0.00E+00  0.9983       -0.0227      0.0103     0.0000   -0.0175       -0.0132      0.0237     0.0000    0.0078
  1.74  0.3379  0.2051  0.0049  2.698E+00  2.76E-01   0.00E+00  0.9692       -0.0021      0.0324     0.0000   -0.0033       -0.0244      0.0764     0.0000    0.0003
  1.74  0.3379  0.2051  0.0655  1.513E+00  5.74E-02   0.00E+00  0.9771        0.0328      0.0156     0.0000   -0.0130        0.0384      0.0263     0.0000    0.0038
  1.74  0.3379  0.2051  0.1290  5.700E-01  1.45E-02   0.00E+00  0.9876       -0.0376      0.0102     0.0000   -0.0167       -0.0017      0.0220     0.0000    0.0098
  1.74  0.3379  0.2051  0.2165  1.352E-01  5.71E-03   0.00E+00  1.0300       -0.0243      0.0156     0.0000   -0.0269       -0.0014      0.0367     0.0000    0.0145
  1.74  0.3379  0.2362  0.0049  1.948E+00  1.68E-01   0.00E+00  0.9659       -0.0298      0.0277     0.0000   -0.0029        0.0249      0.0779     0.0000    0.0005
  1.74  0.3379  0.2362  0.1290  5.741E-01  1.71E-02   0.00E+00  0.9807       -0.0239      0.0122     0.0000   -0.0153        0.0051      0.0232     0.0000    0.0081
  1.74  0.3379  0.2362  0.2165  1.879E-01  8.19E-03   0.00E+00  1.0010       -0.0475      0.0168     0.0000   -0.0200       -0.0333      0.0373     0.0000    0.0003
  1.74  0.3379  0.2686  0.0049  1.673E+00  1.09E-01   0.00E+00  0.9623        0.0456      0.0197     0.0000   -0.0027       -0.0158      0.0537     0.0000    0.0004
  1.74  0.3379  0.2686  0.1290  5.511E-01  1.80E-02   0.00E+00  0.9759        0.0027      0.0132     0.0000   -0.0143        0.0305      0.0248     0.0000    0.0063
  1.74  0.3379  0.2686  0.2165  2.244E-01  8.83E-03   0.00E+00  0.9900       -0.0172      0.0156     0.0000   -0.0200        0.0359      0.0319     0.0000    0.0015
  1.74  0.3379  0.2686  0.3402  4.921E-02  2.93E-03   0.00E+00  1.0030       -0.0056      0.0226     0.0000   -0.0283        0.0530      0.0525     0.0000    0.0096
  1.74  0.3379  0.3025  0.0049  1.545E+00  9.44E-02   0.00E+00  0.9590        0.0154      0.0207     0.0000   -0.0026        0.0749      0.0518     0.0000    0.0002
  1.74  0.3379  0.3025  0.2165  2.184E-01  7.90E-03   0.00E+00  0.9832       -0.0070      0.0140     0.0000   -0.0201        0.0026      0.0299     0.0000    0.0026
  1.74  0.3379  0.3025  0.3402  6.470E-02  4.18E-03   0.00E+00  1.0208       -0.0363      0.0248     0.0000   -0.0311       -0.0088      0.0540     0.0000    0.0182
  1.74  0.3379  0.3379  0.0049  8.482E-01  5.76E-02   0.00E+00  0.9554        0.0469      0.0220     0.0000   -0.0024       -0.0450      0.0559     0.0000    0.0001
  1.74  0.3379  0.3379  0.2165  2.114E-01  7.77E-03   0.00E+00  0.9769       -0.0143      0.0142     0.0000   -0.0199       -0.0237      0.0293     0.0000    0.0036
  1.74  0.3379  0.3379  0.3402  6.271E-02  4.72E-03   0.00E+00  1.0172       -0.0636      0.0296     0.0000   -0.0304        0.0545      0.0676     0.0000    0.0174
  1.74  0.3379  0.3748  0.0049  7.661E-01  5.44E-02   0.00E+00  0.9523        0.0135      0.0258     0.0000   -0.0024        0.0685      0.0604     0.0000    0.0001
  1.74  0.3379  0.3748  0.3402  7.640E-02  5.78E-03   0.00E+00  1.0029       -0.0307      0.0289     0.0000   -0.0254       -0.0173      0.0587     0.0000    0.0044
  1.74  0.3379  0.3748  0.5074  2.130E-02  1.86E-03   0.00E+00  1.0212       -0.0274      0.0332     0.0000   -0.0510        0.0599      0.0749     0.0000    0.0274
  1.74  0.3379  0.4134  0.0049  7.445E-01  6.87E-02   0.00E+00  0.9513        0.0238      0.0347     0.0000   -0.0019        0.0719      0.0792     0.0000   -0.0001
  1.74  0.3379  0.4134  0.3402  6.844E-02  5.39E-03   0.00E+00  0.9925       -0.0327      0.0311     0.0000   -0.0224       -0.0120      0.0611     0.0000   -0.0069
  1.74  0.3379  0.4134  0.5074  2.025E-02  1.92E-03   0.00E+00  1.0997       -0.0195      0.0350     0.0000   -0.0544       -0.0284      0.0765     0.0000    0.0334
  1.74  0.3379  0.4958  0.0049  2.917E-01  4.09E-02   0.00E+00  0.9476        0.0532      0.0498     0.0000   -0.0022       -0.0353      0.1357     0.0000    0.0001
  1.74  0.3379  0.5397  0.0049  2.195E-01  2.69E-02   0.00E+00  0.9464       -0.0702      0.0433     0.0000   -0.0025       -0.0474      0.1256     0.0000    0.0003
  1.74  0.3379  0.5397  0.0259  3.153E-01  2.60E-02   0.00E+00  0.9488        0.0348      0.0248     0.0000   -0.0057       -0.0250      0.0638     0.0000    0.0003
  1.74  0.3379  0.5855  0.0049  2.293E-01  2.01E-02   0.00E+00  0.9485        0.0266      0.0304     0.0000   -0.0026       -0.0939      0.0727     0.0000    0.0001
  1.74  0.3379  0.5855  0.0259  2.143E-01  1.60E-02   0.00E+00  0.9503        0.0265      0.0224     0.0000   -0.0066       -0.0657      0.0631     0.0000   -0.0003
  1.74  0.3379  0.6334  0.0049  1.542E-01  1.69E-02   0.00E+00  0.9483       -0.0325      0.0426     0.0000   -0.0035        0.0674      0.1091     0.0000    0.0005
  1.74  0.3379  0.6334  0.0259  1.630E-01  1.29E-02   0.00E+00  0.9505        0.0808      0.0234     0.0000   -0.0089       -0.0670      0.0586     0.0000    0.0012
  1.74  0.3379  0.6834  0.0049  1.133E-01  1.30E-02   0.00E+00  0.9509       -0.0534      0.0371     0.0000   -0.0045       -0.1721      0.0985     0.0000    0.0004
  1.74  0.3379  0.6834  0.0259  1.199E-01  9.49E-03   0.00E+00  0.9513        0.0808      0.0198     0.0000   -0.0114       -0.3038      0.0496     0.0000    0.0012
  1.74  0.3379  0.7355  0.0049  9.603E-02  1.69E-02   0.00E+00  0.9603        0.0129      0.0610     0.0000   -0.0061       -0.0353      0.1387     0.0000    0.0008
  1.74  0.3379  0.7355  0.0259  7.534E-02  1.14E-02   0.00E+00  0.9614       -0.0082      0.0411     0.0000   -0.0135       -0.3171      0.1156     0.0000    0.0028
  1.74  0.3748  0.1194  0.0655  1.444E-01  1.45E-02   0.00E+00  1.5188       -0.0013      0.0383     0.0000   -0.0283       -0.0595      0.0811     0.0000    0.0477
  1.74  0.3748  0.1468  0.0655  8.655E-01  3.73E-02   0.00E+00  0.9884        0.0287      0.0175     0.0000   -0.0246        0.0203      0.0349     0.0000    0.0044
  1.74  0.3748  0.1753  0.0049  2.426E+00  3.29E-01   0.00E+00  0.9530        0.0046      0.0502     0.0000   -0.0045        0.2642      0.0973     0.0000    0.0004
  1.74  0.3748  0.1753  0.0655  1.116E+00  4.49E-02   0.00E+00  0.9680        0.0105      0.0173     0.0000   -0.0176        0.0321      0.0301     0.0000    0.0023
  1.74  0.3748  0.1753  0.1290  2.304E-01  9.44E-03   0.00E+00  1.0033        0.0018      0.0155     0.0000   -0.0156       -0.0020      0.0403     0.0000   -0.0163
  1.74  0.3748  0.2051  0.0049  2.040E+00  2.40E-01   0.00E+00  0.9502       -0.0001      0.0419     0.0000   -0.0035        0.0292      0.0890     0.0000    0.0001
  1.74  0.3748  0.2051  0.1290  3.770E-01  1.89E-02   0.00E+00  0.9709        0.0177      0.0199     0.0000   -0.0157       -0.0096      0.0435     0.0000    0.0068
  1.74  0.3748  0.2362  0.0049  1.349E+00  1.63E-01   0.00E+00  0.9474       -0.0372      0.0383     0.0000   -0.0032       -0.0780      0.0981     0.0000   -0.0001
  1.74  0.3748  0.2362  0.1290  3.906E-01  2.15E-02   0.00E+00  0.9630       -0.0491      0.0248     0.0000   -0.0157        0.0207      0.0462     0.0000    0.0088
  1.74  0.3748  0.2362  0.2165  1.137E-01  5.82E-03   0.00E+00  1.0280       -0.0607      0.0193     0.0000   -0.0318       -0.0242      0.0484     0.0000    0.0233
  1.74  0.3748  0.2686  0.1290  3.658E-01  1.90E-02   0.00E+00  0.9584       -0.0334      0.0233     0.0000   -0.0149        0.0167      0.0406     0.0000    0.0078
  1.74  0.3748  0.2686  0.2165  1.566E-01  9.58E-03   0.00E+00  0.9858       -0.0026      0.0248     0.0000   -0.0228       -0.0386      0.0565     0.0000   -0.0074
  1.74  0.3748  0.3025  0.0049  1.255E+00  1.36E-01   0.00E+00  0.9419       -0.0122      0.0322     0.0000   -0.0030       -0.2235      0.0881     0.0000    0.0001
  1.74  0.3748  0.3025  0.3402  3.903E-02  2.86E-03   0.00E+00  1.0372        0.0125      0.0294     0.0000   -0.0506        0.0396      0.0625     0.0000    0.0396
  1.74  0.3748  0.3379  0.0049  7.154E-01  7.03E-02   0.00E+00  0.9387       -0.0023      0.0352     0.0000   -0.0030       -0.0251      0.0847     0.0000    0.0002
  1.74  0.3748  0.3379  0.2165  1.479E-01  1.34E-02   0.00E+00  0.9676       -0.0112      0.0374     0.0000   -0.0223       -0.0114      0.0786     0.0000   -0.0048
  1.74  0.3748  0.3379  0.3402  5.760E-02  3.70E-03   0.00E+00  1.0178       -0.0306      0.0261     0.0000   -0.0245        0.1008      0.0564     0.0000   -0.0210
  1.74  0.3748  0.3748  0.0049  6.482E-01  5.73E-02   0.00E+00  0.9359        0.0002      0.0313     0.0000   -0.0029       -0.1444      0.0827     0.0000    0.0002
  1.74  0.3748  0.3748  0.3402  5.562E-02  4.06E-03   0.00E+00  1.0167       -0.0982      0.0290     0.0000   -0.0256       -0.0202      0.0588     0.0000   -0.0112
  1.74  0.3748  0.4134  0.0049  5.577E-01  4.99E-02   0.00E+00  0.9324        0.0222      0.0333     0.0000   -0.0028       -0.0107      0.0828     0.0000    0.0003
  1.74  0.3748  0.4134  0.3402  6.672E-02  5.54E-03   0.00E+00  1.0124       -0.0388      0.0350     0.0000   -0.0257        0.1237      0.0696     0.0000   -0.0142
  1.74  0.3748  0.4537  0.0049  2.524E-01  2.58E-02   0.00E+00  0.9309       -0.0491      0.0415     0.0000   -0.0023        0.2212      0.0819     0.0000    0.0004
  1.74  0.3748  0.4537  0.0259  3.590E-01  2.98E-02   0.00E+00  0.9348        0.0302      0.0244     0.0000   -0.0052       -0.0195      0.0647     0.0000    0.0010
  1.74  0.3748  0.4537  0.3402  6.999E-02  6.30E-03   0.00E+00  1.0097        0.0224      0.0386     0.0000   -0.0252        0.1673      0.0665     0.0000   -0.0276
  1.74  0.3748  0.4958  0.0049  2.421E-01  2.35E-02   0.00E+00  0.9320        0.0413      0.0359     0.0000   -0.0022       -0.0271      0.0881     0.0000    0.0000
  1.74  0.3748  0.4958  0.0259  2.734E-01  2.12E-02   0.00E+00  0.9348        0.0495      0.0240     0.0000   -0.0054        0.0510      0.0650     0.0000   -0.0001
  1.74  0.3748  0.5397  0.0049  2.756E-01  2.90E-02   0.00E+00  0.9312        0.1310      0.0395     0.0000   -0.0021        0.1331      0.0872     0.0000    0.0002
  1.74  0.3748  0.5397  0.0259  2.622E-01  2.02E-02   0.00E+00  0.9338        0.0572      0.0249     0.0000   -0.0058        0.0021      0.0601     0.0000   -0.0002
  1.74  0.3748  0.5855  0.0049  1.526E-01  1.80E-02   0.00E+00  0.9335        0.0226      0.0455     0.0000   -0.0027        0.0081      0.1098     0.0000   -0.0001
  1.74  0.3748  0.5855  0.0259  1.602E-01  1.27E-02   0.00E+00  0.9354        0.0254      0.0282     0.0000   -0.0067       -0.0130      0.0675     0.0000   -0.0005
  1.74  0.3748  0.6334  0.0049  1.443E-01  1.87E-02   0.00E+00  0.9384       -0.0165      0.0473     0.0000   -0.0025       -0.0386      0.1193     0.0000    0.0001
  1.74  0.3748  0.6334  0.0259  1.618E-01  1.43E-02   0.00E+00  0.9419        0.1384      0.0258     0.0000   -0.0068       -0.1416      0.0652     0.0000   -0.0009
  1.74  0.3748  0.8469  0.0259  7.222E-02  1.20E-02   0.00E+00  1.2737        0.0741      0.0536     0.0000   -0.0305       -0.3469      0.1387     0.0000   -0.0023
  1.74  0.4134  0.1468  0.0655  3.306E-01  1.76E-02   0.00E+00  1.0004       -0.0322      0.0218     0.0000   -0.0309       -0.0117      0.0487     0.0000    0.0115
  1.74  0.4134  0.1753  0.0655  8.146E-01  5.14E-02   0.00E+00  0.9585       -0.0080      0.0269     0.0000   -0.0202        0.0096      0.0565     0.0000    0.0015
  1.74  0.4134  0.1753  0.1290  8.439E-02  4.35E-03   0.00E+00  1.2951        0.0192      0.0206     0.0000   -0.0268        0.0140      0.0490     0.0000    0.1316
  1.74  0.4134  0.2051  0.0049  1.716E+00  1.89E-01   0.00E+00  0.9341       -0.0270      0.0432     0.0000   -0.0038        0.1697      0.1071     0.0000    0.0003
  1.74  0.4134  0.2051  0.1290  2.138E-01  1.02E-02   0.00E+00  0.9754       -0.0024      0.0193     0.0000   -0.0119       -0.0179      0.0461     0.0000   -0.0120
  1.74  0.4134  0.2362  0.0049  1.097E+00  1.03E-01   0.00E+00  0.9317       -0.0333      0.0378     0.0000   -0.0031        0.1917      0.0835     0.0000    0.0000
  1.74  0.4134  0.2362  0.1290  2.584E-01  1.72E-02   0.00E+00  0.9496        0.0123      0.0277     0.0000   -0.0136       -0.0149      0.0601     0.0000    0.0071
  1.74  0.4134  0.2686  0.2165  1.042E-01  6.24E-03   0.00E+00  1.0524        0.0105      0.0253     0.0000   -0.0507        0.0718      0.0542     0.0000    0.0432
  1.74  0.4134  0.3025  0.0049  1.172E+00  1.23E-01   0.00E+00  0.9280        0.0727      0.0378     0.0000   -0.0027        0.0810      0.0980     0.0000   -0.0001
  1.74  0.4134  0.3025  0.2165  1.026E-01  6.79E-03   0.00E+00  0.9920       -0.1064      0.0291     0.0000   -0.0299        0.0216      0.0610     0.0000   -0.0210
  1.74  0.4134  0.3379  0.0049  8.073E-01  7.51E-02   0.00E+00  0.9258        0.0017      0.0388     0.0000   -0.0028        0.1444      0.0782     0.0000    0.0000
  1.74  0.4134  0.3379  0.2165  1.269E-01  1.03E-02   0.00E+00  0.9754        0.0390      0.0355     0.0000   -0.0256        0.0687      0.0653     0.0000   -0.0227
  1.74  0.4134  0.3748  0.0049  5.041E-01  4.58E-02   0.00E+00  0.9244       -0.0086      0.0369     0.0000   -0.0029        0.0760      0.0820     0.0000    0.0001
  1.74  0.4134  0.4134  0.0049  4.516E-01  4.90E-02   0.00E+00  0.9220        0.0598      0.0428     0.0000   -0.0030       -0.0132      0.1006     0.0000    0.0002
  1.74  0.4134  0.4958  0.0259  2.405E-01  2.20E-02   0.00E+00  0.9219        0.0423      0.0340     0.0000   -0.0060        0.1136      0.0834     0.0000    0.0020
  1.74  0.4134  0.5397  0.0049  1.778E-01  2.91E-02   0.00E+00  0.9186       -0.0208      0.0663     0.0000   -0.0017       -0.0118      0.1441     0.0000    0.0004
  1.74  0.4134  0.5397  0.0259  1.570E-01  1.89E-02   0.00E+00  0.9249        0.0085      0.0448     0.0000   -0.0046        0.0550      0.1138     0.0000    0.0002
  1.74  0.4537  0.1468  0.0655  4.626E-02  5.79E-03   0.00E+00  1.3158       -0.0952      0.0552     0.0000   -0.0023       -0.0172      0.1059     0.0000   -0.0340
  1.74  0.4537  0.1753  0.0655  3.755E-01  2.30E-02   0.00E+00  0.9533       -0.0027      0.0277     0.0000   -0.0260        0.0519      0.0546     0.0000    0.0055
  1.74  0.4537  0.2051  0.1290  8.433E-02  6.42E-03   0.00E+00  1.2237       -0.0196      0.0318     0.0000   -0.0634        0.0182      0.0746     0.0000   -0.0617
  1.74  0.4537  0.2362  0.1290  1.687E-01  1.12E-02   0.00E+00  0.9536       -0.0208      0.0288     0.0000   -0.0089       -0.0238      0.0651     0.0000   -0.0039
  1.74  0.4537  0.2686  0.0049  8.095E-01  1.55E-01   0.00E+00  0.9082        0.1610      0.0575     0.0000   -0.0028        0.0298      0.1817     0.0000   -0.0001
  1.74  0.4537  0.2686  0.1290  1.886E-01  1.46E-02   0.00E+00  0.9257        0.0392      0.0329     0.0000   -0.0140       -0.1450      0.0754     0.0000    0.0059
  1.74  0.4537  0.3025  0.2165  5.376E-02  5.88E-03   0.00E+00  1.0880       -0.1610      0.0478     0.0000   -0.1063        0.0873      0.1181     0.0000    0.1024
  1.74  0.4958  0.1753  0.0655  7.751E-02  1.07E-02   0.00E+00  0.9843       -0.0709      0.0708     0.0000   -0.0295       -0.2212      0.1579     0.0000   -0.0107
  1.74  0.4958  0.2362  0.1290  5.856E-02  8.53E-03   0.00E+00  1.2085        0.0855      0.0626     0.0000   -0.0197        0.3426      0.1162     0.0000   -0.1485
  2.02  0.2051  0.0682  0.0259  6.672E+01  6.18E-01   0.00E+00  1.1450        0.0076      0.0017     0.0000   -0.0081        0.0049      0.0063     0.0000   -0.0015
  2.02  0.2051  0.0682  0.0655  1.860E+01  1.19E-01   0.00E+00  1.3480        0.0000      0.0012     0.0000   -0.0315        0.0366      0.0049     0.0000    0.0168
  2.02  0.2051  0.0933  0.0259  5.307E+01  4.11E-01   0.00E+00  1.1042        0.0011      0.0015     0.0000   -0.0052        0.0036      0.0052     0.0000    0.0022
  2.02  0.2051  0.0933  0.0655  3.076E+01  1.42E-01   0.00E+00  1.1249       -0.0071      0.0008     0.0000   -0.0095        0.0125      0.0035     0.0000    0.0072
  2.02  0.2051  0.0933  0.1290  9.275E+00  5.65E-02   0.00E+00  1.1641       -0.0055      0.0011     0.0000   -0.0126        0.0450      0.0047     0.0000    0.0152
  2.02  0.2051  0.0933  0.2165  1.697E+00  2.98E-02   0.00E+00  1.0745       -0.0211      0.0032     0.0000   -0.0081        0.0108      0.0131     0.0000    0.0075
  2.02  0.2051  0.1194  0.0259  3.707E+01  4.39E-01   0.00E+00  1.0858        0.0006      0.0024     0.0000   -0.0036        0.0116      0.0073     0.0000    0.0017
  2.02  0.2051  0.1194  0.0655  2.388E+01  1.40E-01   0.00E+00  1.0942       -0.0095      0.0011     0.0000   -0.0059        0.0063      0.0043     0.0000    0.0040
  2.02  0.2051  0.1194  0.1290  1.137E+01  6.39E-02   0.00E+00  1.1106       -0.0074      0.0010     0.0000   -0.0077        0.0186      0.0043     0.0000    0.0049
  2.02  0.2051  0.1194  0.2165  3.259E+00  2.76E-02   0.00E+00  1.1391       -0.0109      0.0016     0.0000   -0.0105        0.0480      0.0066     0.0000   -0.0019
  2.02  0.2051  0.1194  0.3402  2.690E-01  7.49E-03   0.00E+00  1.0701       -0.0273      0.0051     0.0000   -0.0082        0.0667      0.0212     0.0000    0.0119
  2.02  0.2051  0.1468  0.0259  2.648E+01  6.07E-01   0.00E+00  1.0744        0.0113      0.0047     0.0000   -0.0027        0.0205      0.0117     0.0000    0.0010
  2.02  0.2051  0.1468  0.0655  1.776E+01  1.41E-01   0.00E+00  1.0797       -0.0093      0.0014     0.0000   -0.0043       -0.0153      0.0058     0.0000    0.0015
  2.02  0.2051  0.1468  0.1290  9.536E+00  6.70E-02   0.00E+00  1.0870       -0.0120      0.0013     0.0000   -0.0064       -0.0121      0.0052     0.0000    0.0006
  2.02  0.2051  0.1468  0.2165  3.997E+00  3.08E-02   0.00E+00  1.0999       -0.0105      0.0014     0.0000   -0.0090        0.0194      0.0059     0.0000    0.0051
  2.02  0.2051  0.1468  0.3402  8.925E-01  1.23E-02   0.00E+00  1.1029       -0.0156      0.0025     0.0000   -0.0093        0.0629      0.0105     0.0000    0.0031
  2.02  0.2051  0.1468  0.5074  6.454E-02  3.52E-03   0.00E+00  0.9978       -0.0394      0.0096     0.0000   -0.0036        0.0244      0.0418     0.0000    0.0026
  2.02  0.2051  0.1753  0.0655  1.385E+01  1.22E-01   0.00E+00  1.0674       -0.0060      0.0017     0.0000   -0.0040       -0.0265      0.0063     0.0000    0.0014
  2.02  0.2051  0.1753  0.1290  8.165E+00  6.25E-02   0.00E+00  1.0707       -0.0089      0.0014     0.0000   -0.0055       -0.0246      0.0057     0.0000    0.0029
  2.02  0.2051  0.1753  0.2165  3.827E+00  3.31E-02   0.00E+00  1.0769       -0.0062      0.0016     0.0000   -0.0066        0.0186      0.0065     0.0000    0.0044
  2.02  0.2051  0.1753  0.3402  1.285E+00  1.45E-02   0.00E+00  1.0883       -0.0116      0.0021     0.0000   -0.0084        0.0490      0.0086     0.0000    0.0013
  2.02  0.2051  0.1753  0.5074  2.076E-01  5.51E-03   0.00E+00  1.0780       -0.0069      0.0049     0.0000   -0.0099        0.0767      0.0200     0.0000    0.0101
  2.02  0.2051  0.2051  0.0655  1.127E+01  1.38E-01   0.00E+00  1.0583        0.0038      0.0024     0.0000   -0.0034       -0.0044      0.0079     0.0000    0.0014
  2.02  0.2051  0.2051  0.1290  6.606E+00  5.72E-02   0.00E+00  1.0615       -0.0051      0.0016     0.0000   -0.0045       -0.0303      0.0063     0.0000    0.0016
  2.02  0.2051  0.2051  0.2165  3.507E+00  3.20E-02   0.00E+00  1.0668       -0.0081      0.0016     0.0000   -0.0059       -0.0245      0.0068     0.0000    0.0008
  2.02  0.2051  0.2051  0.3402  1.342E+00  1.56E-02   0.00E+00  1.0780       -0.0037      0.0021     0.0000   -0.0085        0.0300      0.0087     0.0000    0.0038
  2.02  0.2051  0.2051  0.5074  3.539E-01  7.08E-03   0.00E+00  1.0776       -0.0139      0.0038     0.0000   -0.0096        0.0905      0.0151     0.0000    0.0075
  2.02  0.2051  0.2051  0.7427  3.716E-02  2.61E-03   0.00E+00  1.0170       -0.0178      0.0129     0.0000   -0.0062        0.0868      0.0567     0.0000    0.0061
  2.02  0.2051  0.2362  0.0655  8.922E+00  1.78E-01   0.00E+00  1.0504        0.0119      0.0041     0.0000   -0.0031        0.0138      0.0110     0.0000    0.0006
  2.02  0.2051  0.2362  0.1290  5.422E+00  5.50E-02   0.00E+00  1.0526       -0.0045      0.0019     0.0000   -0.0043       -0.0195      0.0073     0.0000    0.0008
  2.02  0.2051  0.2362  0.2165  2.994E+00  2.94E-02   0.00E+00  1.0564       -0.0129      0.0018     0.0000   -0.0058       -0.0173      0.0073     0.0000    0.0022
  2.02  0.2051  0.2362  0.3402  1.313E+00  1.55E-02   0.00E+00  1.0614       -0.0095      0.0021     0.0000   -0.0074       -0.0030      0.0088     0.0000    0.0049
  2.02  0.2051  0.2362  0.5074  4.291E-01  7.60E-03   0.00E+00  1.0650       -0.0065      0.0033     0.0000   -0.0082        0.0919      0.0133     0.0000    0.0044
  2.02  0.2051  0.2362  0.7427  6.422E-02  2.86E-03   0.00E+00  1.0531       -0.0150      0.0086     0.0000   -0.0094        0.1546      0.0329     0.0000    0.0100
  2.02  0.2051  0.2686  0.1290  4.316E+00  5.45E-02   0.00E+00  1.0426       -0.0038      0.0024     0.0000   -0.0040       -0.0135      0.0086     0.0000    0.0020
  2.02  0.2051  0.2686  0.2165  2.472E+00  2.77E-02   0.00E+00  1.0442       -0.0149      0.0020     0.0000   -0.0050       -0.0290      0.0081     0.0000    0.0026
  2.02  0.2051  0.2686  0.3402  1.142E+00  1.43E-02   0.00E+00  1.0469       -0.0155      0.0023     0.0000   -0.0060        0.0011      0.0092     0.0000    0.0031
  2.02  0.2051  0.2686  0.5074  3.968E-01  6.87E-03   0.00E+00  1.0532       -0.0089      0.0032     0.0000   -0.0072        0.0556      0.0133     0.0000    0.0026
  2.02  0.2051  0.2686  0.7427  8.719E-02  3.32E-03   0.00E+00  1.0570        0.0149      0.0070     0.0000   -0.0098        0.1106      0.0293     0.0000    0.0090
  2.02  0.2051  0.2686  1.0741  1.258E-02  2.14E-03   0.00E+00  0.9659       -0.0202      0.0356     0.0000   -0.0049        0.1237      0.1206     0.0000    0.0054
  2.02  0.2051  0.3025  0.1290  3.566E+00  6.14E-02   0.00E+00  1.0342        0.0060      0.0035     0.0000   -0.0036       -0.0045      0.0109     0.0000    0.0017
  2.02  0.2051  0.3025  0.2165  2.154E+00  2.78E-02   0.00E+00  1.0349       -0.0031      0.0024     0.0000   -0.0044       -0.0027      0.0092     0.0000    0.0021
  2.02  0.2051  0.3025  0.3402  9.982E-01  1.37E-02   0.00E+00  1.0369       -0.0139      0.0025     0.0000   -0.0053       -0.0069      0.0100     0.0000    0.0024
  2.02  0.2051  0.3025  0.5074  3.706E-01  6.53E-03   0.00E+00  1.0421       -0.0177      0.0033     0.0000   -0.0065        0.0370      0.0132     0.0000    0.0020
  2.02  0.2051  0.3025  0.7427  9.887E-02  3.17E-03   0.00E+00  1.0485        0.0075      0.0060     0.0000   -0.0088        0.1088      0.0248     0.0000    0.0071
  2.02  0.2051  0.3025  1.0741  1.527E-02  1.94E-03   0.00E+00  1.0121        0.0151      0.0251     0.0000   -0.0072        0.2271      0.0924     0.0000    0.0078
  2.02  0.2051  0.3379  0.2165  1.743E+00  2.68E-02   0.00E+00  1.0267        0.0009      0.0030     0.0000   -0.0040       -0.0058      0.0108     0.0000    0.0017
  2.02  0.2051  0.3379  0.3402  8.348E-01  1.31E-02   0.00E+00  1.0277       -0.0067      0.0029     0.0000   -0.0047       -0.0131      0.0113     0.0000    0.0018
  2.02  0.2051  0.3379  0.5074  3.225E-01  6.11E-03   0.00E+00  1.0314       -0.0192      0.0035     0.0000   -0.0059       -0.0095      0.0137     0.0000    0.0020
  2.02  0.2051  0.3379  0.7427  8.945E-02  2.82E-03   0.00E+00  1.0368       -0.0246      0.0059     0.0000   -0.0078        0.0459      0.0234     0.0000    0.0053
  2.02  0.2051  0.3379  1.0741  2.164E-02  1.69E-03   0.00E+00  1.0217        0.0338      0.0154     0.0000   -0.0077        0.2881      0.0538     0.0000    0.0079
  2.02  0.2051  0.3748  0.2165  1.405E+00  2.69E-02   0.00E+00  1.0199        0.0062      0.0038     0.0000   -0.0037        0.0140      0.0125     0.0000    0.0014
  2.02  0.2051  0.3748  0.3402  6.930E-01  1.25E-02   0.00E+00  1.0203       -0.0025      0.0035     0.0000   -0.0044       -0.0024      0.0131     0.0000    0.0015
  2.02  0.2051  0.3748  0.5074  2.822E-01  5.86E-03   0.00E+00  1.0225       -0.0117      0.0039     0.0000   -0.0054        0.0129      0.0155     0.0000    0.0019
  2.02  0.2051  0.3748  0.7427  8.091E-02  2.64E-03   0.00E+00  1.0266       -0.0213      0.0061     0.0000   -0.0070        0.0337      0.0243     0.0000    0.0041
  2.02  0.2051  0.3748  1.0741  1.964E-02  1.38E-03   0.00E+00  1.0192        0.0607      0.0133     0.0000   -0.0074        0.1735      0.0489     0.0000    0.0070
  2.02  0.2051  0.4134  0.2165  1.013E+00  2.56E-02   0.00E+00  1.0131       -0.0028      0.0052     0.0000   -0.0034       -0.0060      0.0163     0.0000    0.0012
  2.02  0.2051  0.4134  0.3402  5.501E-01  1.14E-02   0.00E+00  1.0129       -0.0013      0.0040     0.0000   -0.0041        0.0017      0.0148     0.0000    0.0013
  2.02  0.2051  0.4134  0.5074  2.259E-01  5.33E-03   0.00E+00  1.0140       -0.0149      0.0045     0.0000   -0.0049       -0.0140      0.0175     0.0000    0.0017
  2.02  0.2051  0.4134  0.7427  7.113E-02  2.40E-03   0.00E+00  1.0169       -0.0252      0.0063     0.0000   -0.0062        0.0284      0.0264     0.0000    0.0032
  2.02  0.2051  0.4134  1.0741  1.527E-02  1.06E-03   0.00E+00  1.0122       -0.0049      0.0135     0.0000   -0.0070        0.1214      0.0496     0.0000    0.0066
  2.02  0.2051  0.4537  0.3402  4.422E-01  1.05E-02   0.00E+00  1.0065       -0.0067      0.0048     0.0000   -0.0038        0.0233      0.0164     0.0000    0.0011
  2.02  0.2051  0.4537  0.5074  1.901E-01  4.96E-03   0.00E+00  1.0067       -0.0144      0.0051     0.0000   -0.0045       -0.0402      0.0194     0.0000    0.0014
  2.02  0.2051  0.4537  0.7427  6.173E-02  2.36E-03   0.00E+00  1.0087       -0.0177      0.0073     0.0000   -0.0056        0.0037      0.0287     0.0000    0.0024
  2.02  0.2051  0.4537  1.0741  1.296E-02  9.05E-04   0.00E+00  1.0056       -0.0204      0.0135     0.0000   -0.0067        0.1240      0.0513     0.0000    0.0058
  2.02  0.2051  0.4958  0.3402  3.312E-01  9.50E-03   0.00E+00  0.9997       -0.0164      0.0059     0.0000   -0.0035       -0.0031      0.0203     0.0000    0.0008
  2.02  0.2051  0.4958  0.5074  1.531E-01  4.28E-03   0.00E+00  0.9992       -0.0283      0.0054     0.0000   -0.0041       -0.0459      0.0210     0.0000    0.0010
  2.02  0.2051  0.4958  0.7427  5.047E-02  2.26E-03   0.00E+00  1.0004       -0.0196      0.0088     0.0000   -0.0051        0.0489      0.0340     0.0000    0.0018
  2.02  0.2051  0.4958  1.0741  1.144E-02  8.50E-04   0.00E+00  0.9985       -0.0407      0.0135     0.0000   -0.0062        0.0059      0.0564     0.0000    0.0043
  2.02  0.2051  0.5397  0.5074  1.294E-01  4.00E-03   0.00E+00  0.9917       -0.0145      0.0062     0.0000   -0.0037        0.0484      0.0225     0.0000    0.0005
  2.02  0.2051  0.5397  0.7427  4.822E-02  2.33E-03   0.00E+00  0.9921       -0.0164      0.0095     0.0000   -0.0046       -0.0337      0.0372     0.0000    0.0011
  2.02  0.2051  0.5397  1.0741  1.205E-02  1.05E-03   0.00E+00  0.9910       -0.0608      0.0171     0.0000   -0.0057        0.1298      0.0681     0.0000    0.0028
  2.02  0.2051  0.5855  0.5074  1.161E-01  4.63E-03   0.00E+00  0.9841       -0.0245      0.0084     0.0000   -0.0034       -0.0457      0.0292     0.0000   -0.0001
  2.02  0.2051  0.5855  0.7427  4.074E-02  2.49E-03   0.00E+00  0.9836       -0.0226      0.0130     0.0000   -0.0041        0.0533      0.0449     0.0000    0.0002
  2.02  0.2051  0.5855  1.0741  1.231E-02  1.15E-03   0.00E+00  0.9833       -0.0316      0.0179     0.0000   -0.0051       -0.0746      0.0779     0.0000    0.0013
  2.02  0.2051  0.6334  0.5074  9.915E-02  6.78E-03   0.00E+00  0.9761       -0.0231      0.0154     0.0000   -0.0031       -0.0596      0.0485     0.0000   -0.0007
  2.02  0.2051  0.6334  0.7427  4.021E-02  2.21E-03   0.00E+00  0.9749       -0.0301      0.0116     0.0000   -0.0036        0.0298      0.0407     0.0000   -0.0009
  2.02  0.2051  0.6834  0.7427  4.559E-02  2.60E-03   0.00E+00  0.9663       -0.0150      0.0110     0.0000   -0.0033       -0.0660      0.0447     0.0000   -0.0020
  2.02  0.2051  0.7355  0.7427  3.452E-02  3.64E-03   0.00E+00  0.9584       -0.0637      0.0218     0.0000   -0.0034       -0.0298      0.0862     0.0000   -0.0034
  2.02  0.2362  0.0682  0.0259  1.402E+01  1.10E-01   0.00E+00  1.1183        0.0189      0.0022     0.0000   -0.0178       -0.0013      0.0052     0.0000    0.0050
  2.02  0.2362  0.0682  0.0655  1.526E+00  7.98E-03   0.00E+00  1.5766        0.0038      0.0014     0.0000   -0.0763        0.0217      0.0041     0.0000    0.0397
  2.02  0.2362  0.0933  0.0259  1.769E+01  9.13E-02   0.00E+00  1.0742        0.0135      0.0015     0.0000   -0.0093        0.0075      0.0033     0.0000    0.0016
  2.02  0.2362  0.0933  0.0655  7.742E+00  2.34E-02   0.00E+00  1.1046       -0.0007      0.0008     0.0000   -0.0184        0.0167      0.0023     0.0000    0.0082
  2.02  0.2362  0.0933  0.1290  1.231E+00  5.56E-03   0.00E+00  1.1645       -0.0120      0.0012     0.0000   -0.0240        0.0188      0.0035     0.0000    0.0226
  2.02  0.2362  0.1194  0.0259  1.372E+01  1.05E-01   0.00E+00  1.0609        0.0110      0.0023     0.0000   -0.0068        0.0152      0.0045     0.0000    0.0020
  2.02  0.2362  0.1194  0.0655  7.568E+00  2.68E-02   0.00E+00  1.0713       -0.0035      0.0010     0.0000   -0.0116        0.0031      0.0026     0.0000    0.0060
  2.02  0.2362  0.1194  0.1290  2.870E+00  1.05E-02   0.00E+00  1.0942       -0.0077      0.0010     0.0000   -0.0169        0.0240      0.0029     0.0000    0.0136
  2.02  0.2362  0.1194  0.2165  5.354E-01  3.45E-03   0.00E+00  1.1211       -0.0199      0.0018     0.0000   -0.0189        0.0347      0.0051     0.0000   -0.0009
  2.02  0.2362  0.1468  0.0655  6.087E+00  3.03E-02   0.00E+00  1.0582       -0.0031      0.0014     0.0000   -0.0091        0.0034      0.0036     0.0000    0.0044
  2.02  0.2362  0.1468  0.1290  2.979E+00  1.26E-02   0.00E+00  1.0708       -0.0071      0.0012     0.0000   -0.0131        0.0034      0.0032     0.0000    0.0073
  2.02  0.2362  0.1468  0.2165  1.006E+00  5.15E-03   0.00E+00  1.0901       -0.0159      0.0014     0.0000   -0.0170        0.0207      0.0040     0.0000    0.0065
  2.02  0.2362  0.1468  0.3402  1.508E-01  1.64E-03   0.00E+00  1.0728       -0.0236      0.0029     0.0000   -0.0189        0.0491      0.0085     0.0000    0.0146
  2.02  0.2362  0.1753  0.0655  4.986E+00  2.78E-02   0.00E+00  1.0490        0.0012      0.0016     0.0000   -0.0076       -0.0069      0.0039     0.0000    0.0026
  2.02  0.2362  0.1753  0.1290  2.685E+00  1.29E-02   0.00E+00  1.0568       -0.0093      0.0013     0.0000   -0.0113       -0.0096      0.0036     0.0000    0.0042
  2.02  0.2362  0.1753  0.2165  1.136E+00  6.07E-03   0.00E+00  1.0690       -0.0127      0.0015     0.0000   -0.0151        0.0089      0.0041     0.0000    0.0068
  2.02  0.2362  0.1753  0.3402  3.029E-01  2.44E-03   0.00E+00  1.0849       -0.0258      0.0022     0.0000   -0.0204        0.0423      0.0063     0.0000    0.0152
  2.02  0.2362  0.1753  0.5074  3.241E-02  7.20E-04   0.00E+00  0.9867       -0.0087      0.0061     0.0000   -0.0102        0.0557      0.0175     0.0000    0.0087
  2.02  0.2362  0.2051  0.0655  4.183E+00  3.17E-02   0.00E+00  1.0402        0.0074      0.0023     0.0000   -0.0070        0.0059      0.0048     0.0000    0.0014
  2.02  0.2362  0.2051  0.1290  2.366E+00  1.24E-02   0.00E+00  1.0453       -0.0070      0.0014     0.0000   -0.0102       -0.0160      0.0039     0.0000    0.0036
  2.02  0.2362  0.2051  0.2165  1.123E+00  6.40E-03   0.00E+00  1.0539       -0.0115      0.0015     0.0000   -0.0134       -0.0134      0.0043     0.0000    0.0071
  2.02  0.2362  0.2051  0.3402  3.826E-01  2.88E-03   0.00E+00  1.0649       -0.0155      0.0020     0.0000   -0.0166        0.0267      0.0058     0.0000    0.0082
  2.02  0.2362  0.2051  0.5074  7.429E-02  1.12E-03   0.00E+00  1.0752       -0.0141      0.0041     0.0000   -0.0243        0.0713      0.0118     0.0000    0.0277
  2.02  0.2362  0.2362  0.0655  3.233E+00  4.18E-02   0.00E+00  1.0329        0.0176      0.0040     0.0000   -0.0066        0.0109      0.0074     0.0000    0.0021
  2.02  0.2362  0.2362  0.1290  1.982E+00  1.21E-02   0.00E+00  1.0368       -0.0002      0.0017     0.0000   -0.0092       -0.0152      0.0044     0.0000    0.0038
  2.02  0.2362  0.2362  0.2165  1.038E+00  6.27E-03   0.00E+00  1.0426       -0.0156      0.0016     0.0000   -0.0118       -0.0168      0.0045     0.0000    0.0049
  2.02  0.2362  0.2362  0.3402  4.024E-01  3.04E-03   0.00E+00  1.0522       -0.0158      0.0020     0.0000   -0.0149        0.0026      0.0058     0.0000    0.0041
  2.02  0.2362  0.2362  0.5074  1.068E-01  1.36E-03   0.00E+00  1.0712       -0.0127      0.0035     0.0000   -0.0221        0.0581      0.0100     0.0000    0.0182
  2.02  0.2362  0.2362  0.7427  1.209E-02  4.37E-04   0.00E+00  0.9737       -0.0396      0.0101     0.0000   -0.0126        0.0906      0.0278     0.0000    0.0125
  2.02  0.2362  0.2686  0.1290  1.687E+00  1.29E-02   0.00E+00  1.0305        0.0060      0.0022     0.0000   -0.0087        0.0029      0.0051     0.0000    0.0026
  2.02  0.2362  0.2686  0.2165  9.221E-01  6.11E-03   0.00E+00  1.0353       -0.0110      0.0018     0.0000   -0.0113       -0.0166      0.0049     0.0000    0.0033
  2.02  0.2362  0.2686  0.3402  3.950E-01  3.03E-03   0.00E+00  1.0437       -0.0202      0.0021     0.0000   -0.0146       -0.0009      0.0058     0.0000    0.0054
  2.02  0.2362  0.2686  0.5074  1.207E-01  1.42E-03   0.00E+00  1.0546       -0.0185      0.0032     0.0000   -0.0185        0.0370      0.0090     0.0000    0.0117
  2.02  0.2362  0.2686  0.7427  1.970E-02  5.50E-04   0.00E+00  1.0392       -0.0069      0.0076     0.0000   -0.0206        0.0629      0.0221     0.0000    0.0215
  2.02  0.2362  0.3025  0.1290  1.415E+00  1.52E-02   0.00E+00  1.0237        0.0168      0.0032     0.0000   -0.0084        0.0084      0.0066     0.0000    0.0026
  2.02  0.2362  0.3025  0.2165  7.879E-01  6.02E-03   0.00E+00  1.0275       -0.0062      0.0021     0.0000   -0.0109       -0.0185      0.0055     0.0000    0.0043
  2.02  0.2362  0.3025  0.3402  3.485E-01  2.90E-03   0.00E+00  1.0331       -0.0202      0.0023     0.0000   -0.0136       -0.0018      0.0062     0.0000    0.0071
  2.02  0.2362  0.3025  0.5074  1.209E-01  1.39E-03   0.00E+00  1.0385       -0.0233      0.0032     0.0000   -0.0153        0.0327      0.0087     0.0000    0.0063
  2.02  0.2362  0.3025  0.7427  2.481E-02  5.95E-04   0.00E+00  1.0489       -0.0007      0.0066     0.0000   -0.0208        0.0768      0.0186     0.0000    0.0169
  2.02  0.2362  0.3379  0.2165  6.634E-01  6.16E-03   0.00E+00  1.0188        0.0042      0.0027     0.0000   -0.0101       -0.0037      0.0064     0.0000    0.0051
  2.02  0.2362  0.3379  0.3402  3.116E-01  2.86E-03   0.00E+00  1.0215       -0.0153      0.0026     0.0000   -0.0119       -0.0087      0.0068     0.0000    0.0057
  2.02  0.2362  0.3379  0.5074  1.118E-01  1.33E-03   0.00E+00  1.0264       -0.0244      0.0033     0.0000   -0.0135        0.0109      0.0091     0.0000    0.0040
  2.02  0.2362  0.3379  0.7427  2.704E-02  5.99E-04   0.00E+00  1.0411       -0.0128      0.0060     0.0000   -0.0190        0.0465      0.0172     0.0000    0.0123
  2.02  0.2362  0.3379  1.0741  5.606E-03  4.33E-04   0.00E+00  0.9537       -0.0467      0.0227     0.0000   -0.0135        0.3517      0.0461     0.0000    0.0147
  2.02  0.2362  0.3748  0.2165  5.475E-01  6.31E-03   0.00E+00  1.0111        0.0025      0.0035     0.0000   -0.0092        0.0070      0.0075     0.0000    0.0043
  2.02  0.2362  0.3748  0.3402  2.680E-01  2.81E-03   0.00E+00  1.0129       -0.0107      0.0030     0.0000   -0.0107       -0.0103      0.0076     0.0000    0.0044
  2.02  0.2362  0.3748  0.5074  9.988E-02  1.28E-03   0.00E+00  1.0167       -0.0226      0.0036     0.0000   -0.0124        0.0085      0.0096     0.0000    0.0030
  2.02  0.2362  0.3748  0.7427  2.621E-02  5.84E-04   0.00E+00  1.0291       -0.0097      0.0062     0.0000   -0.0169        0.0644      0.0171     0.0000    0.0086
  2.02  0.2362  0.3748  1.0741  5.938E-03  3.40E-04   0.00E+00  1.0058       -0.0272      0.0166     0.0000   -0.0169        0.2669      0.0388     0.0000    0.0173
  2.02  0.2362  0.4134  0.2165  4.099E-01  6.46E-03   0.00E+00  1.0034       -0.0098      0.0050     0.0000   -0.0084       -0.0122      0.0099     0.0000    0.0035
  2.02  0.2362  0.4134  0.3402  2.166E-01  2.64E-03   0.00E+00  1.0041       -0.0095      0.0036     0.0000   -0.0098       -0.0022      0.0086     0.0000    0.0034
  2.02  0.2362  0.4134  0.5074  8.685E-02  1.23E-03   0.00E+00  1.0066       -0.0199      0.0040     0.0000   -0.0113       -0.0054      0.0107     0.0000    0.0023
  2.02  0.2362  0.4134  0.7427  2.342E-02  5.45E-04   0.00E+00  1.0157       -0.0245      0.0067     0.0000   -0.0149        0.0879      0.0176     0.0000    0.0060
  2.02  0.2362  0.4134  1.0741  5.566E-03  2.91E-04   0.00E+00  1.0136        0.0009      0.0152     0.0000   -0.0172        0.1866      0.0380     0.0000    0.0155
  2.02  0.2362  0.4537  0.3402  1.764E-01  2.52E-03   0.00E+00  0.9967       -0.0034      0.0043     0.0000   -0.0090        0.0061      0.0096     0.0000    0.0024
  2.02  0.2362  0.4537  0.5074  7.371E-02  1.19E-03   0.00E+00  0.9981       -0.0207      0.0047     0.0000   -0.0104       -0.0051      0.0120     0.0000    0.0018
  2.02  0.2362  0.4537  0.7427  2.217E-02  5.44E-04   0.00E+00  1.0044       -0.0433      0.0071     0.0000   -0.0134        0.0567      0.0189     0.0000    0.0038
  2.02  0.2362  0.4537  1.0741  4.566E-03  2.53E-04   0.00E+00  1.0074       -0.0294      0.0160     0.0000   -0.0160        0.1288      0.0430     0.0000    0.0120
  2.02  0.2362  0.4958  0.3402  1.377E-01  2.48E-03   0.00E+00  0.9894       -0.0094      0.0056     0.0000   -0.0083        0.0100      0.0116     0.0000    0.0017
  2.02  0.2362  0.4958  0.5074  6.353E-02  1.14E-03   0.00E+00  0.9893       -0.0142      0.0053     0.0000   -0.0095       -0.0082      0.0129     0.0000    0.0010
  2.02  0.2362  0.4958  0.7427  1.966E-02  5.26E-04   0.00E+00  0.9936       -0.0314      0.0078     0.0000   -0.0120        0.0170      0.0203     0.0000    0.0020
  2.02  0.2362  0.4958  1.0741  4.781E-03  2.66E-04   0.00E+00  0.9968       -0.0688      0.0159     0.0000   -0.0152        0.1544      0.0442     0.0000    0.0100
  2.02  0.2362  0.5397  0.5074  5.181E-02  1.11E-03   0.00E+00  0.9806       -0.0206      0.0065     0.0000   -0.0087        0.0150      0.0151     0.0000    0.0000
  2.02  0.2362  0.5397  0.7427  1.658E-02  4.73E-04   0.00E+00  0.9830       -0.0444      0.0084     0.0000   -0.0107        0.0345      0.0211     0.0000   -0.0001
  2.02  0.2362  0.5397  1.0741  4.366E-03  3.02E-04   0.00E+00  0.9861       -0.0400      0.0214     0.0000   -0.0149        0.0559      0.0555     0.0000    0.0068
  2.02  0.2362  0.5855  0.5074  4.208E-02  1.26E-03   0.00E+00  0.9722       -0.0278      0.0094     0.0000   -0.0080       -0.0189      0.0206     0.0000   -0.0012
  2.02  0.2362  0.5855  0.7427  1.975E-02  5.93E-04   0.00E+00  0.9727       -0.0218      0.0090     0.0000   -0.0095        0.0394      0.0218     0.0000   -0.0028
  2.02  0.2362  0.5855  1.0741  4.519E-03  3.70E-04   0.00E+00  0.9781       -0.0593      0.0243     0.0000   -0.0146        0.0225      0.0669     0.0000    0.0017
  2.02  0.2362  0.6334  0.7427  1.779E-02  6.07E-04   0.00E+00  0.9635       -0.0221      0.0104     0.0000   -0.0087        0.0158      0.0243     0.0000   -0.0053
  2.02  0.2362  0.6334  1.0741  4.967E-03  5.25E-04   0.00E+00  0.9753       -0.0985      0.0312     0.0000   -0.0151        0.1773      0.0788     0.0000   -0.0047
  2.02  0.2362  0.6834  0.7427  1.316E-02  6.54E-04   0.00E+00  0.9563       -0.0319      0.0155     0.0000   -0.0089       -0.0375      0.0356     0.0000   -0.0080
  2.02  0.2686  0.0682  0.0259  3.350E+00  8.73E-02   0.00E+00  1.1280        0.0451      0.0081     0.0000   -0.0281        0.0094      0.0151     0.0000    0.0075
  2.02  0.2686  0.0933  0.0259  9.784E+00  7.52E-02   0.00E+00  1.0526        0.0265      0.0026     0.0000   -0.0130        0.0065      0.0046     0.0000    0.0031
  2.02  0.2686  0.0933  0.0655  2.815E+00  1.22E-02   0.00E+00  1.0927        0.0059      0.0014     0.0000   -0.0251        0.0072      0.0034     0.0000    0.0080
  2.02  0.2686  0.1194  0.0259  8.628E+00  8.23E-02   0.00E+00  1.0392        0.0218      0.0033     0.0000   -0.0088        0.0206      0.0055     0.0000    0.0016
  2.02  0.2686  0.1194  0.0655  4.236E+00  1.79E-02   0.00E+00  1.0511        0.0052      0.0014     0.0000   -0.0150        0.0087      0.0032     0.0000    0.0059
  2.02  0.2686  0.1194  0.1290  1.136E+00  6.03E-03   0.00E+00  1.0773       -0.0105      0.0017     0.0000   -0.0212        0.0168      0.0042     0.0000    0.0170
  2.02  0.2686  0.1468  0.0655  3.840E+00  2.10E-02   0.00E+00  1.0380        0.0051      0.0018     0.0000   -0.0117        0.0170      0.0038     0.0000    0.0048
  2.02  0.2686  0.1468  0.1290  1.601E+00  8.05E-03   0.00E+00  1.0517       -0.0073      0.0016     0.0000   -0.0165        0.0195      0.0039     0.0000    0.0102
  2.02  0.2686  0.1468  0.2165  3.896E-01  3.08E-03   0.00E+00  1.0703       -0.0172      0.0024     0.0000   -0.0194        0.0047      0.0062     0.0000    0.0045
  2.02  0.2686  0.1753  0.0655  3.099E+00  2.20E-02   0.00E+00  1.0302        0.0058      0.0023     0.0000   -0.0100        0.0084      0.0049     0.0000    0.0040
  2.02  0.2686  0.1753  0.1290  1.575E+00  9.07E-03   0.00E+00  1.0394       -0.0074      0.0018     0.0000   -0.0143        0.0073      0.0043     0.0000    0.0068
  2.02  0.2686  0.1753  0.2165  5.639E-01  3.97E-03   0.00E+00  1.0538       -0.0166      0.0022     0.0000   -0.0185        0.0005      0.0055     0.0000    0.0077
  2.02  0.2686  0.1753  0.3402  9.922E-02  1.34E-03   0.00E+00  1.0586       -0.0186      0.0042     0.0000   -0.0259        0.0291      0.0108     0.0000    0.0244
  2.02  0.2686  0.2051  0.0655  2.702E+00  2.42E-02   0.00E+00  1.0233        0.0185      0.0031     0.0000   -0.0089        0.0179      0.0058     0.0000    0.0030
  2.02  0.2686  0.2051  0.1290  1.432E+00  8.93E-03   0.00E+00  1.0299       -0.0015      0.0020     0.0000   -0.0131       -0.0029      0.0047     0.0000    0.0047
  2.02  0.2686  0.2051  0.2165  6.230E-01  4.43E-03   0.00E+00  1.0406       -0.0133      0.0022     0.0000   -0.0173       -0.0078      0.0055     0.0000    0.0077
  2.02  0.2686  0.2051  0.3402  1.688E-01  1.90E-03   0.00E+00  1.0584       -0.0236      0.0035     0.0000   -0.0242        0.0104      0.0088     0.0000    0.0169
  2.02  0.2686  0.2051  0.5074  2.034E-02  5.57E-04   0.00E+00  0.9588        0.0016      0.0087     0.0000   -0.0149        0.0758      0.0222     0.0000    0.0135
  2.02  0.2686  0.2362  0.0049  2.961E+00  2.04E-01   0.00E+00  1.0120       -0.0128      0.0225     0.0000   -0.0021       -0.0403      0.0340     0.0000    0.0002
  2.02  0.2686  0.2362  0.1290  1.265E+00  8.98E-03   0.00E+00  1.0212        0.0008      0.0023     0.0000   -0.0121        0.0023      0.0051     0.0000    0.0036
  2.02  0.2686  0.2362  0.2165  6.099E-01  4.48E-03   0.00E+00  1.0297       -0.0140      0.0023     0.0000   -0.0160       -0.0070      0.0056     0.0000    0.0073
  2.02  0.2686  0.2362  0.3402  2.128E-01  2.21E-03   0.00E+00  1.0445       -0.0283      0.0032     0.0000   -0.0213        0.0066      0.0082     0.0000    0.0127
  2.02  0.2686  0.2362  0.5074  3.790E-02  7.93E-04   0.00E+00  1.0594       -0.0336      0.0065     0.0000   -0.0324        0.0128      0.0166     0.0000    0.0380
  2.02  0.2686  0.2686  0.0049  2.088E+00  1.27E-01   0.00E+00  1.0074       -0.0103      0.0203     0.0000   -0.0022        0.0186      0.0325     0.0000    0.0001
  2.02  0.2686  0.2686  0.1290  1.092E+00  9.57E-03   0.00E+00  1.0143        0.0081      0.0030     0.0000   -0.0114        0.0061      0.0059     0.0000    0.0038
  2.02  0.2686  0.2686  0.2165  5.659E-01  4.43E-03   0.00E+00  1.0211       -0.0092      0.0025     0.0000   -0.0148       -0.0113      0.0059     0.0000    0.0067
  2.02  0.2686  0.2686  0.3402  2.276E-01  2.31E-03   0.00E+00  1.0307       -0.0181      0.0032     0.0000   -0.0184        0.0107      0.0079     0.0000    0.0066
  2.02  0.2686  0.2686  0.5074  5.345E-02  9.59E-04   0.00E+00  1.0562       -0.0298      0.0056     0.0000   -0.0286        0.0438      0.0141     0.0000    0.0228
  2.02  0.2686  0.3025  0.0049  2.240E+00  1.20E-01   0.00E+00  1.0020        0.0306      0.0158     0.0000   -0.0021        0.0070      0.0291     0.0000    0.0001
  2.02  0.2686  0.3025  0.1290  9.328E-01  1.17E-02   0.00E+00  1.0088        0.0229      0.0044     0.0000   -0.0107        0.0240      0.0078     0.0000    0.0033
  2.02  0.2686  0.3025  0.2165  5.131E-01  4.39E-03   0.00E+00  1.0140       -0.0111      0.0028     0.0000   -0.0138       -0.0126      0.0063     0.0000    0.0042
  2.02  0.2686  0.3025  0.3402  2.124E-01  2.22E-03   0.00E+00  1.0229       -0.0171      0.0034     0.0000   -0.0175        0.0059      0.0079     0.0000    0.0048
  2.02  0.2686  0.3025  0.5074  6.166E-02  1.06E-03   0.00E+00  1.0442       -0.0180      0.0053     0.0000   -0.0253        0.0174      0.0133     0.0000    0.0170
  2.02  0.2686  0.3025  0.7427  8.966E-03  3.75E-04   0.00E+00  1.0119       -0.0390      0.0134     0.0000   -0.0271        0.0855      0.0348     0.0000    0.0312
  2.02  0.2686  0.3379  0.0049  1.267E+00  5.85E-02   0.00E+00  0.9970       -0.0193      0.0152     0.0000   -0.0020       -0.0609      0.0299     0.0000    0.0001
  2.02  0.2686  0.3379  0.2165  4.411E-01  4.53E-03   0.00E+00  1.0080        0.0000      0.0035     0.0000   -0.0135       -0.0055      0.0071     0.0000    0.0037
  2.02  0.2686  0.3379  0.3402  1.981E-01  2.17E-03   0.00E+00  1.0152       -0.0214      0.0036     0.0000   -0.0171        0.0024      0.0082     0.0000    0.0062
  2.02  0.2686  0.3379  0.5074  6.292E-02  1.08E-03   0.00E+00  1.0274       -0.0255      0.0056     0.0000   -0.0213        0.0488      0.0132     0.0000    0.0107
  2.02  0.2686  0.3379  0.7427  1.306E-02  4.50E-04   0.00E+00  1.0419       -0.0320      0.0106     0.0000   -0.0298        0.0190      0.0273     0.0000    0.0283
  2.02  0.2686  0.3748  0.0049  1.008E+00  4.39E-02   0.00E+00  0.9925       -0.0176      0.0141     0.0000   -0.0021       -0.0428      0.0301     0.0000    0.0001
  2.02  0.2686  0.3748  0.2165  3.789E-01  4.96E-03   0.00E+00  1.0020        0.0048      0.0046     0.0000   -0.0132       -0.0093      0.0086     0.0000    0.0050
  2.02  0.2686  0.3748  0.3402  1.756E-01  2.14E-03   0.00E+00  1.0064       -0.0115      0.0040     0.0000   -0.0160        0.0014      0.0088     0.0000    0.0071
  2.02  0.2686  0.3748  0.5074  5.861E-02  1.05E-03   0.00E+00  1.0131       -0.0378      0.0058     0.0000   -0.0179        0.0256      0.0137     0.0000    0.0050
  2.02  0.2686  0.3748  0.7427  1.389E-02  4.42E-04   0.00E+00  1.0414       -0.0263      0.0104     0.0000   -0.0280        0.1319      0.0252     0.0000    0.0198
  2.02  0.2686  0.4134  0.0049  8.481E-01  3.53E-02   0.00E+00  0.9854       -0.0384      0.0134     0.0000   -0.0019       -0.0779      0.0300     0.0000    0.0002
  2.02  0.2686  0.4134  0.3402  1.515E-01  2.16E-03   0.00E+00  0.9963       -0.0089      0.0048     0.0000   -0.0143       -0.0002      0.0101     0.0000    0.0053
  2.02  0.2686  0.4134  0.5074  5.684E-02  1.08E-03   0.00E+00  1.0020       -0.0306      0.0061     0.0000   -0.0161       -0.0193      0.0145     0.0000    0.0023
  2.02  0.2686  0.4134  0.7427  1.426E-02  4.37E-04   0.00E+00  1.0300       -0.0287      0.0099     0.0000   -0.0255        0.0731      0.0239     0.0000    0.0142
  2.02  0.2686  0.4537  0.0049  6.502E-01  2.73E-02   0.00E+00  0.9801        0.0108      0.0134     0.0000   -0.0018        0.0344      0.0286     0.0000    0.0002
  2.02  0.2686  0.4537  0.3402  1.250E-01  2.17E-03   0.00E+00  0.9886       -0.0152      0.0061     0.0000   -0.0131       -0.0151      0.0119     0.0000    0.0037
  2.02  0.2686  0.4537  0.5074  5.176E-02  1.08E-03   0.00E+00  0.9926       -0.0235      0.0069     0.0000   -0.0149       -0.0042      0.0153     0.0000    0.0007
  2.02  0.2686  0.4537  0.7427  1.380E-02  4.30E-04   0.00E+00  1.0153       -0.0583      0.0103     0.0000   -0.0227        0.0487      0.0243     0.0000    0.0090
  2.02  0.2686  0.4958  0.0049  4.477E-01  1.90E-02   0.00E+00  0.9749       -0.0135      0.0137     0.0000   -0.0017       -0.0074      0.0320     0.0000    0.0002
  2.02  0.2686  0.4958  0.5074  4.233E-02  1.03E-03   0.00E+00  0.9824       -0.0233      0.0083     0.0000   -0.0135       -0.0226      0.0180     0.0000   -0.0009
  2.02  0.2686  0.4958  0.7427  1.387E-02  4.40E-04   0.00E+00  0.9992       -0.0569      0.0108     0.0000   -0.0200        0.0874      0.0244     0.0000    0.0032
  2.02  0.2686  0.5397  0.0049  4.587E-01  2.04E-02   0.00E+00  0.9696        0.0232      0.0132     0.0000   -0.0017       -0.0253      0.0307     0.0000    0.0003
  2.02  0.2686  0.5397  0.5074  4.154E-02  1.10E-03   0.00E+00  0.9727       -0.0261      0.0093     0.0000   -0.0125       -0.0226      0.0182     0.0000   -0.0021
  2.02  0.2686  0.5397  0.7427  1.259E-02  4.54E-04   0.00E+00  0.9845       -0.0564      0.0124     0.0000   -0.0174        0.0321      0.0276     0.0000   -0.0029
  2.02  0.2686  0.5855  0.0049  2.882E-01  1.23E-02   0.00E+00  0.9644       -0.0154      0.0130     0.0000   -0.0017       -0.0407      0.0323     0.0000    0.0003
  2.02  0.2686  0.5855  0.5074  3.410E-02  1.03E-03   0.00E+00  0.9638       -0.0199      0.0110     0.0000   -0.0117        0.0045      0.0202     0.0000   -0.0037
  2.02  0.2686  0.5855  0.7427  1.109E-02  5.00E-04   0.00E+00  0.9730       -0.0673      0.0161     0.0000   -0.0159        0.0487      0.0327     0.0000   -0.0081
  2.02  0.2686  0.6334  0.0049  2.094E-01  1.08E-02   0.00E+00  0.9600        0.0139      0.0161     0.0000   -0.0018        0.0481      0.0366     0.0000    0.0004
  2.02  0.2686  0.6834  0.0049  2.004E-01  1.83E-02   0.00E+00  0.9570        0.0113      0.0281     0.0000   -0.0020       -0.0561      0.0676     0.0000    0.0004
  2.02  0.2686  0.6834  0.0259  1.423E-01  2.02E-02   0.00E+00  0.9575        0.0386      0.0390     0.0000   -0.0052       -0.1490      0.0721     0.0000    0.0009
  2.02  0.2686  0.7355  0.0049  1.546E-01  1.11E-02   0.00E+00  0.9576        0.0367      0.0218     0.0000   -0.0023        0.0350      0.0553     0.0000    0.0004
  2.02  0.2686  0.7355  0.0259  1.745E-01  1.60E-02   0.00E+00  0.9567        0.0558      0.0262     0.0000   -0.0059       -0.2024      0.0575     0.0000    0.0007
  2.02  0.2686  0.7900  0.0049  1.232E-01  8.71E-03   0.00E+00  0.9704        0.0185      0.0205     0.0000   -0.0031       -0.1213      0.0510     0.0000    0.0003
  2.02  0.2686  0.7900  0.0259  1.233E-01  1.03E-02   0.00E+00  0.9682        0.0278      0.0247     0.0000   -0.0069       -0.0692      0.0507     0.0000    0.0006
  2.02  0.2686  0.8469  0.0049  7.612E-02  9.47E-03   0.00E+00  1.0368        0.0432      0.0383     0.0000   -0.0044       -0.3242      0.1025     0.0000    0.0000
  2.02  0.2686  0.8469  0.0259  9.688E-02  1.42E-02   0.00E+00  1.0328        0.0164      0.0465     0.0000   -0.0091       -0.1558      0.0925     0.0000    0.0000
  2.02  0.3025  0.0933  0.0259  5.699E+00  8.93E-02   0.00E+00  1.0335        0.0309      0.0057     0.0000   -0.0167        0.0130      0.0087     0.0000    0.0048
  2.02  0.3025  0.0933  0.0655  9.798E-01  8.17E-03   0.00E+00  1.0970        0.0091      0.0028     0.0000   -0.0339       -0.0023      0.0067     0.0000    0.0115
  2.02  0.3025  0.1194  0.0259  6.410E+00  7.97E-02   0.00E+00  1.0190        0.0265      0.0046     0.0000   -0.0107        0.0147      0.0073     0.0000    0.0019
  2.02  0.3025  0.1194  0.0655  2.624E+00  1.57E-02   0.00E+00  1.0331        0.0032      0.0021     0.0000   -0.0180        0.0077      0.0047     0.0000    0.0056
  2.02  0.3025  0.1194  0.1290  4.515E-01  3.93E-03   0.00E+00  1.0579       -0.0132      0.0029     0.0000   -0.0171       -0.0142      0.0070     0.0000    0.0051
  2.02  0.3025  0.1468  0.0655  2.720E+00  1.75E-02   0.00E+00  1.0187        0.0024      0.0023     0.0000   -0.0136        0.0224      0.0047     0.0000    0.0045
  2.02  0.3025  0.1468  0.1290  9.438E-01  6.94E-03   0.00E+00  1.0331       -0.0134      0.0025     0.0000   -0.0185       -0.0074      0.0060     0.0000    0.0119
  2.02  0.3025  0.1468  0.2165  1.432E-01  1.87E-03   0.00E+00  1.0559       -0.0166      0.0044     0.0000   -0.0282        0.0053      0.0107     0.0000    0.0232
  2.02  0.3025  0.1753  0.0049  5.083E+00  3.27E-01   0.00E+00  1.0047        0.0053      0.0208     0.0000   -0.0031       -0.0492      0.0349     0.0000    0.0003
  2.02  0.3025  0.1753  0.0655  2.446E+00  2.34E-02   0.00E+00  1.0110        0.0160      0.0035     0.0000   -0.0116        0.0336      0.0060     0.0000    0.0040
  2.02  0.3025  0.1753  0.1290  1.069E+00  8.35E-03   0.00E+00  1.0206       -0.0109      0.0028     0.0000   -0.0159        0.0128      0.0060     0.0000    0.0084
  2.02  0.3025  0.1753  0.2165  3.253E-01  3.36E-03   0.00E+00  1.0351       -0.0157      0.0035     0.0000   -0.0190       -0.0049      0.0084     0.0000    0.0051
  2.02  0.3025  0.1753  0.3402  3.179E-02  7.85E-04   0.00E+00  0.8672       -0.0106      0.0083     0.0000   -0.0098        0.0443      0.0204     0.0000    0.0076
  2.02  0.3025  0.2051  0.0049  4.295E+00  1.80E-01   0.00E+00  0.9995        0.0341      0.0128     0.0000   -0.0028        0.0339      0.0242     0.0000    0.0002
  2.02  0.3025  0.2051  0.0655  2.010E+00  2.18E-02   0.00E+00  1.0050        0.0002      0.0042     0.0000   -0.0104        0.0047      0.0075     0.0000    0.0038
  2.02  0.3025  0.2051  0.1290  1.023E+00  8.17E-03   0.00E+00  1.0124       -0.0065      0.0027     0.0000   -0.0145        0.0104      0.0060     0.0000    0.0061
  2.02  0.3025  0.2051  0.2165  4.010E-01  4.10E-03   0.00E+00  1.0240       -0.0170      0.0035     0.0000   -0.0188       -0.0051      0.0082     0.0000    0.0069
  2.02  0.3025  0.2051  0.3402  7.536E-02  1.33E-03   0.00E+00  1.0357       -0.0225      0.0059     0.0000   -0.0284        0.0004      0.0144     0.0000    0.0263
  2.02  0.3025  0.2362  0.0049  2.451E+00  7.78E-02   0.00E+00  0.9944        0.0000      0.0101     0.0000   -0.0026       -0.0011      0.0216     0.0000    0.0002
  2.02  0.3025  0.2362  0.1290  9.424E-01  8.12E-03   0.00E+00  1.0056       -0.0013      0.0030     0.0000   -0.0137        0.0108      0.0065     0.0000    0.0045
  2.02  0.3025  0.2362  0.2165  4.248E-01  4.40E-03   0.00E+00  1.0150       -0.0216      0.0035     0.0000   -0.0182       -0.0104      0.0082     0.0000    0.0072
  2.02  0.3025  0.2362  0.3402  1.208E-01  1.81E-03   0.00E+00  1.0366       -0.0471      0.0051     0.0000   -0.0269       -0.0061      0.0121     0.0000    0.0195
  2.02  0.3025  0.2362  0.5074  1.427E-02  5.14E-04   0.00E+00  0.8924       -0.0116      0.0118     0.0000   -0.0181       -0.0140      0.0295     0.0000    0.0183
  2.02  0.3025  0.2686  0.0049  1.923E+00  5.66E-02   0.00E+00  0.9898        0.0076      0.0093     0.0000   -0.0023       -0.0121      0.0214     0.0000    0.0002
  2.02  0.3025  0.2686  0.1290  8.500E-01  8.86E-03   0.00E+00  0.9990        0.0151      0.0038     0.0000   -0.0131        0.0214      0.0073     0.0000    0.0034
  2.02  0.3025  0.2686  0.2165  4.139E-01  4.43E-03   0.00E+00  1.0070       -0.0154      0.0037     0.0000   -0.0172       -0.0004      0.0082     0.0000    0.0070
  2.02  0.3025  0.2686  0.3402  1.501E-01  2.14E-03   0.00E+00  1.0249       -0.0258      0.0049     0.0000   -0.0239        0.0126      0.0113     0.0000    0.0142
  2.02  0.3025  0.2686  0.5074  2.464E-02  7.48E-04   0.00E+00  1.0350       -0.0238      0.0103     0.0000   -0.0359        0.0337      0.0249     0.0000    0.0418
  2.02  0.3025  0.3025  0.0049  1.796E+00  5.06E-02   0.00E+00  0.9868        0.0381      0.0085     0.0000   -0.0022        0.0236      0.0197     0.0000   -0.0001
  2.02  0.3025  0.3025  0.1290  7.235E-01  1.04E-02   0.00E+00  0.9931        0.0194      0.0056     0.0000   -0.0125        0.0163      0.0096     0.0000    0.0031
  2.02  0.3025  0.3025  0.2165  3.880E-01  4.43E-03   0.00E+00  1.0004       -0.0064      0.0040     0.0000   -0.0163        0.0006      0.0086     0.0000    0.0067
  2.02  0.3025  0.3025  0.3402  1.486E-01  2.23E-03   0.00E+00  1.0135       -0.0223      0.0052     0.0000   -0.0212        0.0176      0.0118     0.0000    0.0090
  2.02  0.3025  0.3025  0.5074  3.310E-02  8.67E-04   0.00E+00  1.0510       -0.0377      0.0086     0.0000   -0.0364       -0.0373      0.0209     0.0000    0.0343
  2.02  0.3025  0.3379  0.0049  1.109E+00  3.07E-02   0.00E+00  0.9820        0.0245      0.0084     0.0000   -0.0024        0.0121      0.0201     0.0000    0.0001
  2.02  0.3025  0.3379  0.2165  3.413E-01  4.48E-03   0.00E+00  0.9940        0.0012      0.0048     0.0000   -0.0153       -0.0059      0.0094     0.0000    0.0051
  2.02  0.3025  0.3379  0.3402  1.436E-01  2.28E-03   0.00E+00  1.0034       -0.0168      0.0054     0.0000   -0.0191       -0.0211      0.0125     0.0000    0.0034
  2.02  0.3025  0.3379  0.5074  4.060E-02  9.51E-04   0.00E+00  1.0374       -0.0414      0.0080     0.0000   -0.0313        0.0153      0.0188     0.0000    0.0220
  2.02  0.3025  0.3748  0.0049  8.786E-01  2.38E-02   0.00E+00  0.9779       -0.0073      0.0087     0.0000   -0.0023        0.0309      0.0213     0.0000    0.0002
  2.02  0.3025  0.3748  0.2165  3.032E-01  5.09E-03   0.00E+00  0.9895       -0.0031      0.0066     0.0000   -0.0148       -0.0106      0.0115     0.0000    0.0028
  2.02  0.3025  0.3748  0.3402  1.305E-01  2.27E-03   0.00E+00  0.9986       -0.0193      0.0062     0.0000   -0.0191       -0.0179      0.0131     0.0000    0.0039
  2.02  0.3025  0.3748  0.5074  4.321E-02  9.66E-04   0.00E+00  1.0227       -0.0448      0.0078     0.0000   -0.0270        0.0522      0.0176     0.0000    0.0148
  2.02  0.3025  0.3748  0.7427  6.686E-03  3.81E-04   0.00E+00  1.0415       -0.0560      0.0187     0.0000   -0.0405        0.0395      0.0479     0.0000    0.0403
  2.02  0.3025  0.4134  0.0049  7.983E-01  2.23E-02   0.00E+00  0.9742        0.0076      0.0087     0.0000   -0.0021        0.0021      0.0222     0.0000    0.0001
  2.02  0.3025  0.4134  0.3402  1.169E-01  2.31E-03   0.00E+00  0.9908       -0.0280      0.0072     0.0000   -0.0186       -0.0259      0.0145     0.0000    0.0057
  2.02  0.3025  0.4134  0.5074  4.112E-02  9.35E-04   0.00E+00  1.0049       -0.0320      0.0081     0.0000   -0.0220        0.0371      0.0178     0.0000    0.0055
  2.02  0.3025  0.4134  0.7427  8.777E-03  4.91E-04   0.00E+00  1.0643       -0.0494      0.0196     0.0000   -0.0408        0.0782      0.0461     0.0000    0.0312
  2.02  0.3025  0.4537  0.0049  5.409E-01  1.54E-02   0.00E+00  0.9702       -0.0034      0.0089     0.0000   -0.0024       -0.0181      0.0227     0.0000    0.0002
  2.02  0.3025  0.4537  0.3402  1.056E-01  2.44E-03   0.00E+00  0.9814       -0.0257      0.0089     0.0000   -0.0168       -0.0224      0.0168     0.0000    0.0047
  2.02  0.3025  0.4537  0.5074  3.884E-02  9.20E-04   0.00E+00  0.9919       -0.0440      0.0086     0.0000   -0.0186       -0.0129      0.0181     0.0000   -0.0017
  2.02  0.3025  0.4537  0.7427  8.616E-03  4.77E-04   0.00E+00  1.0587       -0.0677      0.0194     0.0000   -0.0378        0.0451      0.0409     0.0000    0.0187
  2.02  0.3025  0.4958  0.0049  4.629E-01  1.38E-02   0.00E+00  0.9633        0.0167      0.0093     0.0000   -0.0021        0.0106      0.0238     0.0000    0.0003
  2.02  0.3025  0.4958  0.0259  3.872E-01  1.99E-02   0.00E+00  0.9655       -0.0312      0.0168     0.0000   -0.0051       -0.0214      0.0295     0.0000    0.0014
  2.02  0.3025  0.4958  0.5074  3.567E-02  9.22E-04   0.00E+00  0.9818       -0.0426      0.0097     0.0000   -0.0170       -0.0120      0.0193     0.0000   -0.0055
  2.02  0.3025  0.4958  0.7427  1.026E-02  5.73E-04   0.00E+00  1.0428       -0.0246      0.0201     0.0000   -0.0343        0.1110      0.0441     0.0000    0.0073
  2.02  0.3025  0.5397  0.0049  3.826E-01  1.21E-02   0.00E+00  0.9580        0.0089      0.0102     0.0000   -0.0020        0.0247      0.0255     0.0000    0.0003
  2.02  0.3025  0.5397  0.0259  3.412E-01  1.60E-02   0.00E+00  0.9600        0.0160      0.0140     0.0000   -0.0049       -0.0112      0.0279     0.0000    0.0011
  2.02  0.3025  0.5397  0.5074  3.053E-02  9.92E-04   0.00E+00  0.9728       -0.0305      0.0129     0.0000   -0.0164        0.0191      0.0230     0.0000   -0.0071
  2.02  0.3025  0.5397  0.7427  1.031E-02  6.66E-04   0.00E+00  1.0261       -0.0787      0.0248     0.0000   -0.0324        0.2003      0.0486     0.0000   -0.0022
  2.02  0.3025  0.5855  0.0049  2.862E-01  1.16E-02   0.00E+00  0.9534       -0.0268      0.0131     0.0000   -0.0021       -0.0019      0.0322     0.0000    0.0004
  2.02  0.3025  0.5855  0.0259  2.544E-01  1.45E-02   0.00E+00  0.9553        0.0210      0.0171     0.0000   -0.0052       -0.0124      0.0353     0.0000    0.0013
  2.02  0.3025  0.5855  0.7427  1.220E-02  8.92E-04   0.00E+00  1.0159       -0.1215      0.0279     0.0000   -0.0333        0.1262      0.0563     0.0000   -0.0130
  2.02  0.3025  0.6334  0.0049  2.099E-01  1.32E-02   0.00E+00  0.9488        0.0412      0.0199     0.0000   -0.0022        0.0108      0.0490     0.0000    0.0005
  2.02  0.3025  0.6334  0.0259  1.629E-01  1.12E-02   0.00E+00  0.9506        0.0070      0.0203     0.0000   -0.0057       -0.0585      0.0479     0.0000    0.0015
  2.02  0.3025  0.6334  0.7427  1.177E-02  1.14E-03   0.00E+00  1.0125       -0.1523      0.0324     0.0000   -0.0394        0.2593      0.0571     0.0000   -0.0286
  2.02  0.3025  0.6834  0.0049  1.610E-01  8.09E-03   0.00E+00  0.9466        0.0084      0.0160     0.0000   -0.0026       -0.0243      0.0419     0.0000    0.0005
  2.02  0.3025  0.6834  0.0259  1.388E-01  6.29E-03   0.00E+00  0.9473        0.0683      0.0104     0.0000   -0.0070       -0.2532      0.0270     0.0000    0.0012
  2.02  0.3025  0.7355  0.0049  1.393E-01  6.42E-03   0.00E+00  0.9500        0.0331      0.0142     0.0000   -0.0032       -0.0509      0.0366     0.0000    0.0005
  2.02  0.3025  0.7355  0.0259  1.490E-01  5.91E-03   0.00E+00  0.9495        0.0386      0.0092     0.0000   -0.0077       -0.2472      0.0246     0.0000    0.0013
  2.02  0.3025  0.7900  0.0049  1.055E-01  6.30E-03   0.00E+00  0.9703        0.1170      0.0156     0.0000   -0.0046       -0.1350      0.0410     0.0000    0.0004
  2.02  0.3025  0.7900  0.0259  1.015E-01  4.84E-03   0.00E+00  0.9685        0.0373      0.0142     0.0000   -0.0094       -0.0813      0.0352     0.0000    0.0011
  2.02  0.3379  0.0933  0.0655  2.468E-01  4.28E-03   0.00E+00  1.2895        0.0084      0.0062     0.0000   -0.0422       -0.0036      0.0148     0.0000    0.0366
  2.02  0.3379  0.1194  0.0655  1.651E+00  1.34E-02   0.00E+00  1.0172        0.0049      0.0030     0.0000   -0.0210        0.0073      0.0067     0.0000    0.0052
  2.02  0.3379  0.1468  0.0049  3.967E+00  3.22E-01   0.00E+00  0.9885       -0.0487      0.0312     0.0000   -0.0039       -0.0820      0.0447     0.0000    0.0002
  2.02  0.3379  0.1468  0.0655  2.108E+00  1.88E-02   0.00E+00  0.9998       -0.0050      0.0034     0.0000   -0.0152        0.0246      0.0069     0.0000    0.0040
  2.02  0.3379  0.1468  0.1290  5.313E-01  5.26E-03   0.00E+00  1.0131       -0.0161      0.0035     0.0000   -0.0174       -0.0090      0.0082     0.0000    0.0076
  2.02  0.3379  0.1753  0.0049  4.157E+00  1.75E-01   0.00E+00  0.9854        0.0189      0.0132     0.0000   -0.0033        0.0000      0.0280     0.0000    0.0001
  2.02  0.3379  0.1753  0.0655  1.963E+00  2.32E-02   0.00E+00  0.9920        0.0185      0.0046     0.0000   -0.0126        0.0385      0.0080     0.0000    0.0035
  2.02  0.3379  0.1753  0.1290  7.863E-01  7.43E-03   0.00E+00  1.0017       -0.0271      0.0034     0.0000   -0.0167       -0.0101      0.0079     0.0000    0.0090
  2.02  0.3379  0.1753  0.2165  1.600E-01  2.42E-03   0.00E+00  1.0237       -0.0183      0.0053     0.0000   -0.0228       -0.0019      0.0128     0.0000    0.0086
  2.02  0.3379  0.2051  0.0049  3.956E+00  1.36E-01   0.00E+00  0.9815        0.0219      0.0108     0.0000   -0.0031        0.0206      0.0249     0.0000    0.0002
  2.02  0.3379  0.2051  0.0655  1.721E+00  2.75E-02   0.00E+00  0.9862        0.0176      0.0065     0.0000   -0.0113        0.0362      0.0105     0.0000    0.0033
  2.02  0.3379  0.2051  0.1290  8.267E-01  9.14E-03   0.00E+00  0.9940       -0.0250      0.0042     0.0000   -0.0151       -0.0027      0.0089     0.0000    0.0071
  2.02  0.3379  0.2051  0.2165  2.661E-01  3.49E-03   0.00E+00  1.0075       -0.0287      0.0048     0.0000   -0.0189       -0.0111      0.0110     0.0000    0.0041
  2.02  0.3379  0.2051  0.3402  3.302E-02  8.85E-04   0.00E+00  0.9002       -0.0192      0.0094     0.0000   -0.0151        0.0201      0.0226     0.0000    0.0131
  2.02  0.3379  0.2362  0.0049  2.294E+00  5.85E-02   0.00E+00  0.9772        0.0150      0.0081     0.0000   -0.0029        0.0309      0.0193     0.0000    0.0002
  2.02  0.3379  0.2362  0.1290  7.503E-01  9.51E-03   0.00E+00  0.9884       -0.0045      0.0047     0.0000   -0.0143        0.0087      0.0097     0.0000    0.0055
  2.02  0.3379  0.2362  0.2165  3.103E-01  4.09E-03   0.00E+00  0.9988       -0.0319      0.0050     0.0000   -0.0189        0.0040      0.0108     0.0000    0.0052
  2.02  0.3379  0.2362  0.3402  6.422E-02  1.44E-03   0.00E+00  1.0077       -0.0272      0.0081     0.0000   -0.0266        0.0285      0.0189     0.0000    0.0178
  2.02  0.3379  0.2686  0.0049  1.785E+00  4.25E-02   0.00E+00  0.9730        0.0047      0.0076     0.0000   -0.0027        0.0155      0.0190     0.0000    0.0002
  2.02  0.3379  0.2686  0.1290  6.826E-01  1.01E-02   0.00E+00  0.9835        0.0030      0.0059     0.0000   -0.0139        0.0069      0.0109     0.0000    0.0041
  2.02  0.3379  0.2686  0.2165  3.247E-01  4.31E-03   0.00E+00  0.9923       -0.0193      0.0048     0.0000   -0.0188        0.0063      0.0106     0.0000    0.0058
  2.02  0.3379  0.2686  0.3402  9.330E-02  1.93E-03   0.00E+00  1.0230       -0.0382      0.0075     0.0000   -0.0307        0.0046      0.0170     0.0000    0.0255
  2.02  0.3379  0.3025  0.0049  1.546E+00  3.68E-02   0.00E+00  0.9690        0.0139      0.0076     0.0000   -0.0025        0.0158      0.0192     0.0000    0.0002
  2.02  0.3379  0.3025  0.1290  5.921E-01  1.20E-02   0.00E+00  0.9787        0.0141      0.0085     0.0000   -0.0136        0.0188      0.0147     0.0000    0.0029
  2.02  0.3379  0.3025  0.2165  3.070E-01  4.52E-03   0.00E+00  0.9866       -0.0186      0.0053     0.0000   -0.0182       -0.0188      0.0117     0.0000    0.0062
  2.02  0.3379  0.3025  0.3402  1.071E-01  2.04E-03   0.00E+00  1.0117       -0.0317      0.0069     0.0000   -0.0268        0.0024      0.0157     0.0000    0.0171
  2.02  0.3379  0.3025  0.5074  1.873E-02  7.29E-04   0.00E+00  0.9990       -0.0281      0.0143     0.0000   -0.0338        0.0701      0.0319     0.0000    0.0302
  2.02  0.3379  0.3379  0.0049  9.939E-01  2.36E-02   0.00E+00  0.9657        0.0031      0.0078     0.0000   -0.0022        0.0165      0.0195     0.0000    0.0002
  2.02  0.3379  0.3379  0.2165  2.853E-01  4.82E-03   0.00E+00  0.9810       -0.0034      0.0064     0.0000   -0.0174       -0.0234      0.0131     0.0000    0.0065
  2.02  0.3379  0.3379  0.3402  1.106E-01  2.00E-03   0.00E+00  1.0000       -0.0201      0.0065     0.0000   -0.0236        0.0032      0.0146     0.0000    0.0100
  2.02  0.3379  0.3379  0.5074  2.613E-02  9.44E-04   0.00E+00  1.0574       -0.0474      0.0130     0.0000   -0.0459        0.0556      0.0296     0.0000    0.0502
  2.02  0.3379  0.3748  0.0049  8.310E-01  2.03E-02   0.00E+00  0.9640        0.0044      0.0080     0.0000   -0.0024       -0.0255      0.0202     0.0000    0.0000
  2.02  0.3379  0.3748  0.2165  2.506E-01  5.31E-03   0.00E+00  0.9771        0.0029      0.0085     0.0000   -0.0166       -0.0168      0.0157     0.0000    0.0061
  2.02  0.3379  0.3748  0.3402  1.067E-01  1.96E-03   0.00E+00  0.9896       -0.0182      0.0069     0.0000   -0.0205       -0.0161      0.0145     0.0000    0.0011
  2.02  0.3379  0.3748  0.5074  2.999E-02  1.11E-03   0.00E+00  1.0557       -0.0201      0.0137     0.0000   -0.0432        0.0775      0.0296     0.0000    0.0386
  2.02  0.3379  0.4134  0.0049  7.588E-01  1.98E-02   0.00E+00  0.9593        0.0053      0.0089     0.0000   -0.0024        0.0008      0.0219     0.0000    0.0002
  2.02  0.3379  0.4134  0.0259  6.591E-01  2.99E-02   0.00E+00  0.9608       -0.0038      0.0136     0.0000   -0.0055       -0.0249      0.0270     0.0000    0.0009
  2.02  0.3379  0.4134  0.3402  1.034E-01  2.00E-03   0.00E+00  0.9845       -0.0147      0.0074     0.0000   -0.0205       -0.0386      0.0149     0.0000   -0.0007
  2.02  0.3379  0.4134  0.5074  3.446E-02  1.29E-03   0.00E+00  1.0349       -0.0501      0.0141     0.0000   -0.0359        0.0556      0.0308     0.0000    0.0212
  2.02  0.3379  0.4537  0.0049  5.297E-01  1.50E-02   0.00E+00  0.9567       -0.0045      0.0097     0.0000   -0.0022       -0.0083      0.0243     0.0000    0.0002
  2.02  0.3379  0.4537  0.0259  4.442E-01  1.90E-02   0.00E+00  0.9585        0.0081      0.0135     0.0000   -0.0053        0.0529      0.0279     0.0000    0.0007
  2.02  0.3379  0.4537  0.3402  9.234E-02  2.17E-03   0.00E+00  0.9800       -0.0037      0.0094     0.0000   -0.0210       -0.0155      0.0174     0.0000    0.0015
  2.02  0.3379  0.4537  0.5074  3.227E-02  1.30E-03   0.00E+00  1.0161       -0.0408      0.0152     0.0000   -0.0292        0.0356      0.0312     0.0000    0.0068
  2.02  0.3379  0.4958  0.0049  4.934E-01  1.70E-02   0.00E+00  0.9550        0.0113      0.0119     0.0000   -0.0023        0.0419      0.0291     0.0000    0.0000
  2.02  0.3379  0.4958  0.0259  4.159E-01  1.84E-02   0.00E+00  0.9565       -0.0013      0.0138     0.0000   -0.0054        0.0017      0.0305     0.0000    0.0001
  2.02  0.3379  0.4958  0.5074  2.914E-02  1.36E-03   0.00E+00  1.0033       -0.0531      0.0181     0.0000   -0.0252        0.0258      0.0355     0.0000   -0.0028
  2.02  0.3379  0.5397  0.0049  3.406E-01  1.69E-02   0.00E+00  0.9506        0.0137      0.0153     0.0000   -0.0027       -0.0879      0.0400     0.0000    0.0003
  2.02  0.3379  0.5397  0.0259  3.383E-01  1.67E-02   0.00E+00  0.9528       -0.0043      0.0138     0.0000   -0.0063       -0.0945      0.0344     0.0000    0.0014
  2.02  0.3379  0.5397  0.5074  2.696E-02  1.56E-03   0.00E+00  0.9953       -0.0458      0.0228     0.0000   -0.0238       -0.0965      0.0468     0.0000   -0.0100
  2.02  0.3379  0.5855  0.0049  2.334E-01  1.30E-02   0.00E+00  0.9447        0.0028      0.0194     0.0000   -0.0024       -0.0334      0.0467     0.0000    0.0004
  2.02  0.3379  0.5855  0.0259  2.037E-01  8.98E-03   0.00E+00  0.9472       -0.0212      0.0132     0.0000   -0.0060       -0.0218      0.0340     0.0000    0.0014
  2.02  0.3379  0.6334  0.0049  2.145E-01  8.92E-03   0.00E+00  0.9418       -0.0083      0.0139     0.0000   -0.0028       -0.0935      0.0354     0.0000    0.0004
  2.02  0.3379  0.6334  0.0259  1.960E-01  6.52E-03   0.00E+00  0.9435        0.0354      0.0086     0.0000   -0.0070       -0.1473      0.0232     0.0000    0.0012
  2.02  0.3379  0.6834  0.0049  1.753E-01  7.64E-03   0.00E+00  0.9392        0.0392      0.0139     0.0000   -0.0032       -0.0658      0.0346     0.0000    0.0006
  2.02  0.3379  0.6834  0.0259  1.502E-01  5.18E-03   0.00E+00  0.9403        0.0824      0.0077     0.0000   -0.0086       -0.2864      0.0199     0.0000    0.0016
  2.02  0.3379  0.7355  0.0049  1.207E-01  6.14E-03   0.00E+00  0.9446        0.0468      0.0165     0.0000   -0.0039       -0.0554      0.0424     0.0000    0.0006
  2.02  0.3379  0.7355  0.0259  1.097E-01  4.14E-03   0.00E+00  0.9446        0.0635      0.0094     0.0000   -0.0092       -0.1980      0.0249     0.0000    0.0016
  2.02  0.3379  0.7900  0.0049  8.743E-02  9.16E-03   0.00E+00  0.9734        0.1440      0.0258     0.0000   -0.0059       -0.1573      0.0687     0.0000    0.0004
  2.02  0.3379  0.7900  0.0259  1.035E-01  8.63E-03   0.00E+00  0.9718        0.0009      0.0309     0.0000   -0.0118        0.1261      0.0683     0.0000    0.0014
  2.02  0.3748  0.1194  0.0655  6.623E-01  9.19E-03   0.00E+00  1.0123        0.0091      0.0053     0.0000   -0.0258        0.0157      0.0117     0.0000    0.0085
  2.02  0.3748  0.1468  0.0049  3.059E+00  3.61E-01   0.00E+00  0.9679       -0.0450      0.0458     0.0000   -0.0045        0.0470      0.0669     0.0000    0.0005
  2.02  0.3748  0.1468  0.0655  1.447E+00  1.57E-02   0.00E+00  0.9818       -0.0042      0.0043     0.0000   -0.0169        0.0060      0.0089     0.0000    0.0033
  2.02  0.3748  0.1468  0.1290  2.585E-01  3.87E-03   0.00E+00  1.0192       -0.0214      0.0055     0.0000   -0.0162        0.0020      0.0132     0.0000   -0.0060
  2.02  0.3748  0.1753  0.0049  3.279E+00  1.84E-01   0.00E+00  0.9657        0.0045      0.0179     0.0000   -0.0035        0.0351      0.0404     0.0000    0.0001
  2.02  0.3748  0.1753  0.0655  1.644E+00  1.95E-02   0.00E+00  0.9735       -0.0048      0.0049     0.0000   -0.0137        0.0029      0.0092     0.0000    0.0028
  2.02  0.3748  0.1753  0.1290  5.095E-01  6.90E-03   0.00E+00  0.9829       -0.0222      0.0051     0.0000   -0.0158        0.0050      0.0119     0.0000    0.0065
  2.02  0.3748  0.1753  0.2165  7.352E-02  1.53E-03   0.00E+00  0.9198       -0.0324      0.0076     0.0000   -0.0155        0.0197      0.0184     0.0000    0.0180
  2.02  0.3748  0.2051  0.0049  3.308E+00  1.55E-01   0.00E+00  0.9627        0.0202      0.0148     0.0000   -0.0031        0.0143      0.0358     0.0000    0.0000
  2.02  0.3748  0.2051  0.0655  1.570E+00  2.61E-02   0.00E+00  0.9678        0.0094      0.0071     0.0000   -0.0120        0.0359      0.0119     0.0000    0.0028
  2.02  0.3748  0.2051  0.1290  6.198E-01  8.16E-03   0.00E+00  0.9757       -0.0304      0.0053     0.0000   -0.0152        0.0058      0.0111     0.0000    0.0078
  2.02  0.3748  0.2051  0.2165  1.663E-01  3.06E-03   0.00E+00  1.0063       -0.0346      0.0067     0.0000   -0.0235       -0.0037      0.0159     0.0000    0.0114
  2.02  0.3748  0.2362  0.0049  2.121E+00  6.89E-02   0.00E+00  0.9595       -0.0160      0.0103     0.0000   -0.0030       -0.0297      0.0277     0.0000    0.0001
  2.02  0.3748  0.2362  0.1290  6.015E-01  8.27E-03   0.00E+00  0.9706       -0.0271      0.0056     0.0000   -0.0143       -0.0094      0.0109     0.0000    0.0067
  2.02  0.3748  0.2362  0.2165  2.117E-01  4.27E-03   0.00E+00  0.9856       -0.0142      0.0077     0.0000   -0.0195        0.0005      0.0173     0.0000    0.0013
  2.02  0.3748  0.2686  0.0049  1.701E+00  5.04E-02   0.00E+00  0.9561        0.0060      0.0096     0.0000   -0.0028        0.0051      0.0255     0.0000    0.0002
  2.02  0.3748  0.2686  0.1290  5.574E-01  8.57E-03   0.00E+00  0.9669       -0.0104      0.0062     0.0000   -0.0137        0.0119      0.0120     0.0000    0.0053
  2.02  0.3748  0.2686  0.2165  2.238E-01  4.27E-03   0.00E+00  0.9778       -0.0234      0.0072     0.0000   -0.0196       -0.0173      0.0158     0.0000    0.0017
  2.02  0.3748  0.2686  0.3402  6.744E-02  1.75E-03   0.00E+00  0.9927       -0.0179      0.0098     0.0000   -0.0263        0.0088      0.0227     0.0000    0.0075
  2.02  0.3748  0.3025  0.0049  1.590E+00  4.70E-02   0.00E+00  0.9529        0.0156      0.0098     0.0000   -0.0028       -0.0269      0.0250     0.0000    0.0002
  2.02  0.3748  0.3025  0.1290  5.319E-01  1.07E-02   0.00E+00  0.9639        0.0133      0.0086     0.0000   -0.0135       -0.0052      0.0158     0.0000    0.0038
  2.02  0.3748  0.3025  0.2165  2.269E-01  4.16E-03   0.00E+00  0.9728       -0.0101      0.0070     0.0000   -0.0197        0.0042      0.0147     0.0000    0.0026
  2.02  0.3748  0.3025  0.3402  7.361E-02  2.07E-03   0.00E+00  1.0104       -0.0082      0.0104     0.0000   -0.0309       -0.0194      0.0233     0.0000    0.0210
  2.02  0.3748  0.3379  0.0049  9.475E-01  2.98E-02   0.00E+00  0.9491        0.0202      0.0107     0.0000   -0.0027       -0.0034      0.0271     0.0000    0.0002
  2.02  0.3748  0.3379  0.2165  2.221E-01  4.23E-03   0.00E+00  0.9681       -0.0002      0.0075     0.0000   -0.0196       -0.0297      0.0154     0.0000    0.0036
  2.02  0.3748  0.3379  0.3402  8.569E-02  2.56E-03   0.00E+00  1.0088       -0.0239      0.0113     0.0000   -0.0309        0.0047      0.0254     0.0000    0.0215
  2.02  0.3748  0.3748  0.0049  7.431E-01  2.73E-02   0.00E+00  0.9464        0.0092      0.0125     0.0000   -0.0024       -0.0509      0.0318     0.0000    0.0003
  2.02  0.3748  0.3748  0.2165  2.035E-01  4.70E-03   0.00E+00  0.9648        0.0098      0.0098     0.0000   -0.0191       -0.0122      0.0178     0.0000    0.0052
  2.02  0.3748  0.3748  0.3402  8.294E-02  2.82E-03   0.00E+00  0.9961       -0.0025      0.0131     0.0000   -0.0262        0.0085      0.0281     0.0000    0.0087
  2.02  0.3748  0.4134  0.0049  7.761E-01  3.23E-02   0.00E+00  0.9449        0.0052      0.0146     0.0000   -0.0020       -0.0270      0.0368     0.0000    0.0000
  2.02  0.3748  0.4134  0.0259  5.553E-01  3.18E-02   0.00E+00  0.9467        0.0052      0.0175     0.0000   -0.0051        0.0620      0.0433     0.0000    0.0000
  2.02  0.3748  0.4134  0.3402  8.484E-02  3.23E-03   0.00E+00  0.9855       -0.0127      0.0156     0.0000   -0.0227        0.0124      0.0308     0.0000   -0.0038
  2.02  0.3748  0.4134  0.5074  2.604E-02  1.06E-03   0.00E+00  1.0940       -0.0577      0.0158     0.0000   -0.0547        0.1019      0.0352     0.0000    0.0388
  2.02  0.3748  0.4537  0.0049  4.708E-01  2.26E-02   0.00E+00  0.9436        0.0148      0.0172     0.0000   -0.0025       -0.0070      0.0422     0.0000    0.0001
  2.02  0.3748  0.4537  0.0259  4.144E-01  2.04E-02   0.00E+00  0.9453        0.0413      0.0141     0.0000   -0.0057       -0.0155      0.0357     0.0000    0.0006
  2.02  0.3748  0.4537  0.3402  7.284E-02  3.57E-03   0.00E+00  0.9838        0.0091      0.0203     0.0000   -0.0235        0.1173      0.0342     0.0000   -0.0077
  2.02  0.3748  0.4537  0.5074  2.584E-02  1.07E-03   0.00E+00  1.0982       -0.0799      0.0162     0.0000   -0.0546        0.1148      0.0335     0.0000    0.0321
  2.02  0.3748  0.4958  0.0049  3.443E-01  1.56E-02   0.00E+00  0.9407        0.0370      0.0166     0.0000   -0.0023        0.0385      0.0390     0.0000    0.0003
  2.02  0.3748  0.4958  0.0259  3.417E-01  1.33E-02   0.00E+00  0.9426        0.0419      0.0114     0.0000   -0.0056       -0.0321      0.0296     0.0000    0.0005
  2.02  0.3748  0.4958  0.5074  2.743E-02  1.26E-03   0.00E+00  1.0857       -0.0472      0.0171     0.0000   -0.0499       -0.0799      0.0389     0.0000    0.0144
  2.02  0.3748  0.5397  0.0049  3.124E-01  9.65E-03   0.00E+00  0.9399        0.0184      0.0062     0.0000   -0.0023       -0.0351      0.0265     0.0000    0.0000
  2.02  0.3748  0.5397  0.0259  2.808E-01  8.97E-03   0.00E+00  0.9420        0.0228      0.0101     0.0000   -0.0055       -0.0217      0.0254     0.0000    0.0001
  2.02  0.3748  0.5855  0.0049  2.533E-01  9.75E-03   0.00E+00  0.9414        0.0115      0.0140     0.0000   -0.0024       -0.0193      0.0343     0.0000    0.0001
  2.02  0.3748  0.5855  0.0259  2.137E-01  6.55E-03   0.00E+00  0.9436        0.0144      0.0098     0.0000   -0.0062       -0.0656      0.0246     0.0000   -0.0002
  2.02  0.3748  0.6334  0.0049  1.742E-01  7.57E-03   0.00E+00  0.9407        0.0341      0.0157     0.0000   -0.0032       -0.0073      0.0385     0.0000    0.0005
  2.02  0.3748  0.6334  0.0259  1.538E-01  4.91E-03   0.00E+00  0.9431        0.0438      0.0103     0.0000   -0.0080       -0.0639      0.0253     0.0000    0.0012
  2.02  0.3748  0.6834  0.0049  1.315E-01  6.96E-03   0.00E+00  0.9417        0.0377      0.0185     0.0000   -0.0036       -0.0665      0.0461     0.0000    0.0002
  2.02  0.3748  0.6834  0.0259  1.157E-01  4.49E-03   0.00E+00  0.9419        0.0763      0.0107     0.0000   -0.0099       -0.2337      0.0272     0.0000    0.0002
  2.02  0.3748  0.7355  0.0049  9.661E-02  8.72E-03   0.00E+00  0.9477        0.0347      0.0302     0.0000   -0.0051       -0.0996      0.0674     0.0000    0.0007
  2.02  0.3748  0.7355  0.0259  9.796E-02  7.04E-03   0.00E+00  0.9483        0.0471      0.0201     0.0000   -0.0116       -0.1888      0.0530     0.0000    0.0022
  2.02  0.3748  0.8469  0.0259  1.920E-01  2.51E-02   0.00E+00  1.1443        0.1008      0.0341     0.0000   -0.0199       -0.3194      0.0922     0.0000   -0.0013
  2.02  0.3748  0.8469  0.0655  1.338E-01  1.58E-02   0.00E+00  1.1313        0.1522      0.0274     0.0000   -0.0244       -0.1470      0.0662     0.0000   -0.0086
  2.02  0.4134  0.1194  0.0655  2.451E-01  6.57E-03   0.00E+00  1.0509        0.0019      0.0104     0.0000   -0.0216       -0.0127      0.0240     0.0000    0.0052
  2.02  0.4134  0.1468  0.0049  2.790E+00  2.48E-01   0.00E+00  0.9477       -0.0497      0.0352     0.0000   -0.0052       -0.1107      0.0562     0.0000    0.0006
  2.02  0.4134  0.1468  0.0655  1.140E+00  1.99E-02   0.00E+00  0.9671        0.0059      0.0072     0.0000   -0.0191        0.0476      0.0145     0.0000    0.0032
  2.02  0.4134  0.1753  0.0049  2.701E+00  1.25E-01   0.00E+00  0.9459        0.0042      0.0171     0.0000   -0.0039        0.0630      0.0349     0.0000    0.0003
  2.02  0.4134  0.1753  0.0655  1.272E+00  2.54E-02   0.00E+00  0.9557        0.0234      0.0086     0.0000   -0.0147        0.0336      0.0153     0.0000    0.0018
  2.02  0.4134  0.1753  0.1290  3.124E-01  5.16E-03   0.00E+00  0.9761       -0.0275      0.0063     0.0000   -0.0143        0.0021      0.0151     0.0000   -0.0086
  2.02  0.4134  0.2051  0.0049  2.592E+00  9.63E-02   0.00E+00  0.9435        0.0206      0.0124     0.0000   -0.0031        0.0054      0.0294     0.0000    0.0001
  2.02  0.4134  0.2051  0.0655  1.219E+00  2.45E-02   0.00E+00  0.9500       -0.0102      0.0095     0.0000   -0.0126        0.0182      0.0156     0.0000    0.0018
  2.02  0.4134  0.2051  0.1290  4.399E-01  8.84E-03   0.00E+00  0.9583       -0.0161      0.0079     0.0000   -0.0138        0.0158      0.0176     0.0000    0.0058
  2.02  0.4134  0.2051  0.2165  9.720E-02  2.11E-03   0.00E+00  0.9716       -0.0211      0.0082     0.0000   -0.0180        0.0139      0.0201     0.0000    0.0182
  2.02  0.4134  0.2362  0.0049  1.877E+00  7.15E-02   0.00E+00  0.9410        0.0267      0.0123     0.0000   -0.0028        0.0073      0.0307     0.0000   -0.0001
  2.02  0.4134  0.2362  0.1290  4.362E-01  1.07E-02   0.00E+00  0.9530       -0.0277      0.0106     0.0000   -0.0138        0.0001      0.0202     0.0000    0.0074
  2.02  0.4134  0.2362  0.2165  1.486E-01  3.00E-03   0.00E+00  0.9991       -0.0189      0.0077     0.0000   -0.0291       -0.0270      0.0184     0.0000    0.0175
  2.02  0.4134  0.2686  0.0049  1.609E+00  5.74E-02   0.00E+00  0.9387        0.0227      0.0120     0.0000   -0.0028       -0.0133      0.0310     0.0000    0.0000
  2.02  0.4134  0.2686  0.0259  1.393E+00  5.95E-02   0.00E+00  0.9399        0.0455      0.0169     0.0000   -0.0065        0.0593      0.0359     0.0000    0.0004
  2.02  0.4134  0.2686  0.1290  4.167E-01  1.03E-02   0.00E+00  0.9500       -0.0137      0.0108     0.0000   -0.0133       -0.0190      0.0201     0.0000    0.0068
  2.02  0.4134  0.2686  0.2165  1.804E-01  4.34E-03   0.00E+00  0.9711       -0.0180      0.0097     0.0000   -0.0225       -0.0157      0.0221     0.0000   -0.0052
  2.02  0.4134  0.3025  0.0049  1.326E+00  4.27E-02   0.00E+00  0.9365        0.0008      0.0118     0.0000   -0.0027        0.0280      0.0290     0.0000    0.0001
  2.02  0.4134  0.3025  0.2165  1.771E-01  5.57E-03   0.00E+00  0.9637       -0.0066      0.0128     0.0000   -0.0215        0.0018      0.0267     0.0000   -0.0052
  2.02  0.4134  0.3025  0.3402  5.170E-02  1.60E-03   0.00E+00  1.0280       -0.0341      0.0125     0.0000   -0.0443        0.0945      0.0270     0.0000    0.0246
  2.02  0.4134  0.3379  0.0049  1.069E+00  3.56E-02   0.00E+00  0.9339        0.0100      0.0117     0.0000   -0.0028       -0.0586      0.0299     0.0000    0.0001
  2.02  0.4134  0.3379  0.2165  1.700E-01  6.46E-03   0.00E+00  0.9593        0.0082      0.0155     0.0000   -0.0218        0.0280      0.0312     0.0000   -0.0036
  2.02  0.4134  0.3379  0.3402  6.408E-02  1.85E-03   0.00E+00  1.0076       -0.0081      0.0114     0.0000   -0.0234        0.0316      0.0257     0.0000   -0.0173
  2.02  0.4134  0.3748  0.0049  7.265E-01  2.39E-02   0.00E+00  0.9317        0.0346      0.0123     0.0000   -0.0028        0.0433      0.0304     0.0000    0.0002
  2.02  0.4134  0.3748  0.0259  5.909E-01  2.44E-02   0.00E+00  0.9332        0.0179      0.0126     0.0000   -0.0064        0.0198      0.0311     0.0000    0.0011
  2.02  0.4134  0.3748  0.2165  1.603E-01  7.97E-03   0.00E+00  0.9565        0.0156      0.0225     0.0000   -0.0224        0.0197      0.0413     0.0000   -0.0016
  2.02  0.4134  0.3748  0.3402  7.775E-02  2.26E-03   0.00E+00  1.0074       -0.0216      0.0120     0.0000   -0.0242        0.0808      0.0247     0.0000   -0.0086
  2.02  0.4134  0.4134  0.0049  5.696E-01  1.95E-02   0.00E+00  0.9286        0.0196      0.0123     0.0000   -0.0027       -0.0712      0.0306     0.0000    0.0003
  2.02  0.4134  0.4134  0.0259  5.083E-01  1.78E-02   0.00E+00  0.9310        0.0307      0.0109     0.0000   -0.0059        0.0625      0.0276     0.0000    0.0014
  2.02  0.4134  0.4134  0.3402  8.569E-02  2.63E-03   0.00E+00  1.0053       -0.0115      0.0127     0.0000   -0.0241        0.1339      0.0248     0.0000   -0.0121
  2.02  0.4134  0.4537  0.0049  4.375E-01  1.57E-02   0.00E+00  0.9273        0.0210      0.0134     0.0000   -0.0022       -0.0176      0.0321     0.0000    0.0004
  2.02  0.4134  0.4537  0.0259  3.884E-01  1.25E-02   0.00E+00  0.9312        0.0230      0.0102     0.0000   -0.0050       -0.0047      0.0266     0.0000    0.0011
  2.02  0.4134  0.4537  0.3402  7.820E-02  2.86E-03   0.00E+00  1.0052       -0.0038      0.0159     0.0000   -0.0236        0.1252      0.0292     0.0000   -0.0252
  2.02  0.4134  0.4958  0.0049  3.520E-01  1.32E-02   0.00E+00  0.9290        0.0144      0.0138     0.0000   -0.0020       -0.0450      0.0339     0.0000   -0.0001
  2.02  0.4134  0.4958  0.0259  3.189E-01  9.57E-03   0.00E+00  0.9314        0.0173      0.0095     0.0000   -0.0052       -0.0586      0.0252     0.0000   -0.0004
  2.02  0.4134  0.4958  0.3402  7.814E-02  3.53E-03   0.00E+00  1.0109        0.0251      0.0195     0.0000   -0.0267        0.1049      0.0336     0.0000   -0.0357
  2.02  0.4134  0.5397  0.0049  2.552E-01  1.06E-02   0.00E+00  0.9279       -0.0148      0.0160     0.0000   -0.0023        0.0262      0.0365     0.0000    0.0004
  2.02  0.4134  0.5397  0.0259  2.422E-01  7.32E-03   0.00E+00  0.9309        0.0253      0.0100     0.0000   -0.0057       -0.0436      0.0259     0.0000    0.0004
  2.02  0.4134  0.5397  0.3402  6.095E-02  3.42E-03   0.00E+00  1.0221        0.0216      0.0256     0.0000   -0.0354       -0.0010      0.0470     0.0000   -0.0333
  2.02  0.4134  0.5855  0.0049  1.914E-01  9.08E-03   0.00E+00  0.9301        0.0379      0.0175     0.0000   -0.0023       -0.0203      0.0415     0.0000   -0.0002
  2.02  0.4134  0.5855  0.0259  1.859E-01  6.07E-03   0.00E+00  0.9318        0.0324      0.0115     0.0000   -0.0061        0.0060      0.0289     0.0000   -0.0008
  2.02  0.4134  0.6334  0.0049  1.293E-01  8.15E-03   0.00E+00  0.9345        0.0838      0.0237     0.0000   -0.0024        0.0997      0.0544     0.0000    0.0003
  2.02  0.4134  0.6334  0.0259  1.370E-01  5.97E-03   0.00E+00  0.9385        0.0674      0.0151     0.0000   -0.0062       -0.0373      0.0403     0.0000   -0.0001
  2.02  0.4134  0.6834  0.0049  1.074E-01  1.22E-02   0.00E+00  0.9527        0.0557      0.0404     0.0000   -0.0026       -0.1306      0.0990     0.0000   -0.0002
  2.02  0.4134  0.6834  0.0259  1.124E-01  1.08E-02   0.00E+00  0.9553        0.1021      0.0261     0.0000   -0.0080       -0.3026      0.0681     0.0000   -0.0025
  2.02  0.4134  0.7900  0.0259  7.213E-02  1.17E-02   0.00E+00  1.0244        0.0957      0.0616     0.0000   -0.0180       -0.1941      0.1662     0.0000    0.0005
  2.02  0.4134  0.7900  0.0655  7.595E-02  6.78E-03   0.00E+00  1.0183        0.0858      0.0248     0.0000   -0.0225       -0.1923      0.0644     0.0000   -0.0033
  2.02  0.4134  0.8469  0.0259  1.781E-01  1.98E-02   0.00E+00  1.2047        0.1926      0.0347     0.0000   -0.0246       -0.1272      0.0855     0.0000   -0.0051
  2.02  0.4537  0.1468  0.0655  5.354E-01  9.11E-03   0.00E+00  0.9622       -0.0201      0.0070     0.0000   -0.0226       -0.0033      0.0160     0.0000    0.0064
  2.02  0.4537  0.1753  0.0049  2.352E+00  1.38E-01   0.00E+00  0.9261        0.0135      0.0211     0.0000   -0.0043        0.0085      0.0458     0.0000    0.0003
  2.02  0.4537  0.1753  0.0655  1.089E+00  2.16E-02   0.00E+00  0.9403       -0.0053      0.0086     0.0000   -0.0164        0.0606      0.0178     0.0000    0.0012
  2.02  0.4537  0.1753  0.1290  1.319E-01  2.56E-03   0.00E+00  1.1140        0.0001      0.0077     0.0000   -0.0516        0.0120      0.0182     0.0000    0.0181
  2.02  0.4537  0.2051  0.0049  2.144E+00  8.28E-02   0.00E+00  0.9241       -0.0039      0.0143     0.0000   -0.0034        0.0474      0.0344     0.0000    0.0002
  2.02  0.4537  0.2051  0.0655  1.026E+00  3.42E-02   0.00E+00  0.9333        0.0027      0.0153     0.0000   -0.0135       -0.0115      0.0294     0.0000    0.0005
  2.02  0.4537  0.2051  0.1290  2.681E-01  4.84E-03   0.00E+00  0.9537       -0.0063      0.0073     0.0000   -0.0113       -0.0108      0.0170     0.0000   -0.0052
  2.02  0.4537  0.2362  0.0049  1.441E+00  4.83E-02   0.00E+00  0.9221       -0.0092      0.0121     0.0000   -0.0028        0.0041      0.0302     0.0000    0.0000
  2.02  0.4537  0.2362  0.0259  1.377E+00  5.34E-02   0.00E+00  0.9252        0.0450      0.0175     0.0000   -0.0067        0.0773      0.0359     0.0000   -0.0010
  2.02  0.4537  0.2362  0.1290  3.346E-01  7.36E-03   0.00E+00  0.9371       -0.0204      0.0093     0.0000   -0.0123        0.0257      0.0206     0.0000    0.0061
  2.02  0.4537  0.2362  0.2165  7.518E-02  2.03E-03   0.00E+00  0.9214       -0.0304      0.0108     0.0000   -0.0078        0.0323      0.0259     0.0000    0.0481
  2.02  0.4537  0.2686  0.0049  1.410E+00  4.80E-02   0.00E+00  0.9204        0.0358      0.0119     0.0000   -0.0025       -0.0384      0.0300     0.0000   -0.0002
  2.02  0.4537  0.2686  0.0259  9.942E-01  5.40E-02   0.00E+00  0.9226       -0.0102      0.0237     0.0000   -0.0063        0.0291      0.0421     0.0000   -0.0007
  2.02  0.4537  0.2686  0.1290  3.164E-01  1.07E-02   0.00E+00  0.9326       -0.0144      0.0152     0.0000   -0.0131       -0.0282      0.0304     0.0000    0.0070
  2.02  0.4537  0.2686  0.2165  1.172E-01  2.87E-03   0.00E+00  1.0150       -0.0326      0.0104     0.0000   -0.0486        0.0304      0.0234     0.0000    0.0319
  2.02  0.4537  0.3025  0.0049  1.178E+00  3.85E-02   0.00E+00  0.9192        0.0233      0.0118     0.0000   -0.0025       -0.0315      0.0310     0.0000   -0.0001
  2.02  0.4537  0.3025  0.0259  8.395E-01  4.53E-02   0.00E+00  0.9208       -0.0145      0.0201     0.0000   -0.0062        0.0716      0.0423     0.0000   -0.0002
  2.02  0.4537  0.3025  0.1290  3.252E-01  1.70E-02   0.00E+00  0.9314        0.0588      0.0221     0.0000   -0.0130        0.0783      0.0400     0.0000    0.0068
  2.02  0.4537  0.3025  0.2165  1.319E-01  3.32E-03   0.00E+00  0.9759       -0.0201      0.0108     0.0000   -0.0303        0.0184      0.0224     0.0000   -0.0166
  2.02  0.4537  0.3379  0.0049  9.026E-01  2.81E-02   0.00E+00  0.9177        0.0096      0.0120     0.0000   -0.0026        0.0074      0.0296     0.0000    0.0000
  2.02  0.4537  0.3379  0.0259  6.990E-01  3.22E-02   0.00E+00  0.9190        0.0158      0.0135     0.0000   -0.0062        0.0027      0.0365     0.0000    0.0003
  2.02  0.4537  0.3379  0.2165  1.432E-01  3.82E-03   0.00E+00  0.9650       -0.0159      0.0114     0.0000   -0.0262        0.0586      0.0229     0.0000   -0.0191
  2.02  0.4537  0.3748  0.0049  6.212E-01  2.06E-02   0.00E+00  0.9170        0.0121      0.0127     0.0000   -0.0027       -0.0230      0.0318     0.0000    0.0000
  2.02  0.4537  0.3748  0.0259  5.115E-01  1.99E-02   0.00E+00  0.9183        0.0588      0.0119     0.0000   -0.0064        0.0398      0.0314     0.0000    0.0006
  2.02  0.4537  0.3748  0.2165  1.527E-01  5.09E-03   0.00E+00  0.9616        0.0114      0.0149     0.0000   -0.0264        0.0877      0.0270     0.0000   -0.0167
  2.02  0.4537  0.4134  0.0049  5.340E-01  1.96E-02   0.00E+00  0.9156        0.0283      0.0144     0.0000   -0.0029       -0.0141      0.0358     0.0000    0.0002
  2.02  0.4537  0.4134  0.0259  4.534E-01  1.65E-02   0.00E+00  0.9171        0.0541      0.0113     0.0000   -0.0068       -0.0169      0.0298     0.0000    0.0009
  2.02  0.4537  0.4134  0.0655  2.945E-01  1.99E-02   0.00E+00  0.9209        0.0084      0.0302     0.0000   -0.0106       -0.0452      0.0669     0.0000    0.0028
  2.02  0.4537  0.4134  0.2165  1.557E-01  6.34E-03   0.00E+00  0.9593       -0.0007      0.0188     0.0000   -0.0284        0.0989      0.0328     0.0000   -0.0125
  2.02  0.4537  0.4537  0.0049  3.523E-01  1.50E-02   0.00E+00  0.9145        0.0350      0.0169     0.0000   -0.0030        0.0218      0.0398     0.0000    0.0003
  2.02  0.4537  0.4537  0.0259  3.117E-01  1.12E-02   0.00E+00  0.9167        0.0263      0.0121     0.0000   -0.0069       -0.0106      0.0313     0.0000    0.0012
  2.02  0.4537  0.4537  0.2165  1.428E-01  7.33E-03   0.00E+00  0.9587       -0.0100      0.0255     0.0000   -0.0314        0.0943      0.0436     0.0000   -0.0046
  2.02  0.4537  0.4958  0.0049  2.774E-01  1.37E-02   0.00E+00  0.9128        0.0112      0.0197     0.0000   -0.0029        0.0197      0.0484     0.0000    0.0004
  2.02  0.4537  0.4958  0.0259  2.442E-01  9.65E-03   0.00E+00  0.9171        0.0473      0.0138     0.0000   -0.0061        0.0192      0.0352     0.0000    0.0020
  2.02  0.4537  0.5397  0.0049  2.294E-01  1.46E-02   0.00E+00  0.9141        0.0289      0.0241     0.0000   -0.0018       -0.0803      0.0632     0.0000    0.0006
  2.02  0.4537  0.5397  0.0259  2.073E-01  1.05E-02   0.00E+00  0.9209        0.0716      0.0182     0.0000   -0.0046        0.0399      0.0487     0.0000    0.0006
  2.02  0.4537  0.5855  0.0049  1.553E-01  1.49E-02   0.00E+00  0.9213        0.0325      0.0379     0.0000   -0.0021        0.0088      0.0926     0.0000    0.0000
  2.02  0.4537  0.5855  0.0259  1.365E-01  1.13E-02   0.00E+00  0.9272        0.0762      0.0285     0.0000   -0.0053       -0.0557      0.0752     0.0000   -0.0002
  2.02  0.4537  0.7355  0.0259  1.051E-01  1.45E-02   0.00E+00  1.0019        0.1387      0.0416     0.0000   -0.0031       -0.2610      0.1194     0.0000   -0.0047
  2.02  0.4537  0.7355  0.0655  1.013E-01  7.31E-03   0.00E+00  1.0347        0.0785      0.0201     0.0000   -0.0038       -0.2092      0.0522     0.0000   -0.0178
  2.02  0.4537  0.7900  0.0049  7.494E-02  1.05E-02   0.00E+00  1.1362        0.2031      0.0462     0.0000   -0.0025       -0.0090      0.1203     0.0000   -0.0020
  2.02  0.4537  0.7900  0.0259  9.416E-02  5.76E-03   0.00E+00  1.1526        0.1077      0.0203     0.0000   -0.0059       -0.2002      0.0532     0.0000   -0.0123
  2.02  0.4537  0.7900  0.0655  5.513E-02  4.10E-03   0.00E+00  0.0000        0.0982      0.0201     0.0000    0.0000       -0.2555      0.0511     0.0000    0.0000
  2.02  0.4958  0.1468  0.0655  1.577E-01  4.49E-03   0.00E+00  1.0314        0.0256      0.0123     0.0000   -0.0214        0.0552      0.0251     0.0000   -0.0122
  2.02  0.4958  0.1753  0.0655  5.676E-01  1.10E-02   0.00E+00  0.9303       -0.0011      0.0089     0.0000   -0.0191        0.0200      0.0176     0.0000    0.0031
  2.02  0.4958  0.2051  0.0655  7.683E-01  1.84E-02   0.00E+00  0.9191        0.0233      0.0111     0.0000   -0.0151        0.0337      0.0210     0.0000   -0.0005
  2.02  0.4958  0.2051  0.1290  1.471E-01  3.36E-03   0.00E+00  1.0647       -0.0048      0.0094     0.0000   -0.0278       -0.0071      0.0227     0.0000   -0.0698
  2.02  0.4958  0.2362  0.0049  1.228E+00  1.02E-01   0.00E+00  0.9030        0.0114      0.0290     0.0000   -0.0030       -0.0587      0.0821     0.0000    0.0000
  2.02  0.4958  0.2362  0.1290  2.374E-01  5.11E-03   0.00E+00  0.9366       -0.0199      0.0094     0.0000   -0.0094        0.0196      0.0211     0.0000    0.0001
  2.02  0.4958  0.2686  0.0049  1.131E+00  8.09E-02   0.00E+00  0.9015        0.0208      0.0267     0.0000   -0.0025       -0.0142      0.0678     0.0000   -0.0001
  2.02  0.4958  0.2686  0.1290  2.550E-01  6.60E-03   0.00E+00  0.9174        0.0054      0.0119     0.0000   -0.0127        0.0646      0.0228     0.0000    0.0047
  2.02  0.4958  0.3025  0.0049  1.288E+00  8.00E-02   0.00E+00  0.9007        0.0279      0.0227     0.0000   -0.0021       -0.0012      0.0619     0.0000   -0.0003
  2.02  0.4958  0.3025  0.1290  2.367E-01  8.35E-03   0.00E+00  0.9141        0.0006      0.0173     0.0000   -0.0139       -0.0078      0.0317     0.0000    0.0047
  2.02  0.4958  0.3025  0.2165  7.892E-02  2.87E-03   0.00E+00  0.0000       -0.0255      0.0166     0.0000    0.0000        0.0856      0.0333     0.0000    0.0000
  2.02  0.4958  0.3379  0.0049  9.502E-01  5.27E-02   0.00E+00  0.9003       -0.0160      0.0223     0.0000   -0.0022       -0.0192      0.0551     0.0000   -0.0004
  2.02  0.4958  0.3379  0.1290  2.156E-01  9.34E-03   0.00E+00  0.9147        0.0009      0.0214     0.0000   -0.0142       -0.0107      0.0396     0.0000    0.0049
  2.02  0.4958  0.3379  0.2165  1.119E-01  3.68E-03   0.00E+00  1.0500       -0.0314      0.0150     0.0000   -0.0592        0.0919      0.0294     0.0000   -0.0236
  2.02  0.4958  0.3748  0.0049  5.544E-01  3.36E-02   0.00E+00  0.9010        0.0448      0.0241     0.0000   -0.0023       -0.0375      0.0594     0.0000   -0.0002
  2.02  0.4958  0.3748  0.0259  4.717E-01  3.94E-02   0.00E+00  0.9033        0.0712      0.0252     0.0000   -0.0061       -0.0870      0.0710     0.0000   -0.0003
  2.02  0.4958  0.3748  0.2165  1.064E-01  3.97E-03   0.00E+00  1.0229        0.0041      0.0177     0.0000   -0.0423        0.0690      0.0320     0.0000   -0.0473
  2.02  0.4958  0.4134  0.0049  4.805E-01  3.64E-02   0.00E+00  0.9017       -0.0224      0.0312     0.0000   -0.0026        0.0651      0.0744     0.0000    0.0000
  2.02  0.4958  0.4134  0.0259  3.915E-01  3.54E-02   0.00E+00  0.9039        0.0061      0.0342     0.0000   -0.0065        0.0897      0.0892     0.0000    0.0002
  2.02  0.4958  0.4134  0.2165  1.081E-01  4.82E-03   0.00E+00  1.0161       -0.0053      0.0222     0.0000   -0.0411        0.0983      0.0369     0.0000   -0.0452
  2.02  0.4958  0.4537  0.0049  2.675E-01  2.89E-02   0.00E+00  0.9039        0.0056      0.0474     0.0000   -0.0030        0.2035      0.0975     0.0000    0.0001
  2.02  0.4958  0.6334  0.0259  1.480E-01  2.16E-02   0.00E+00  0.9389       -0.0693      0.0562     0.0000   -0.0033       -0.1382      0.1446     0.0000   -0.0015
  2.02  0.4958  0.6834  0.0049  2.657E-01  3.27E-02   0.00E+00  0.9558       -0.1308      0.0569     0.0000   -0.0002       -0.0073      0.1811     0.0000   -0.0008
  2.02  0.4958  0.6834  0.0259  1.567E-01  1.21E-02   0.00E+00  0.9678        0.1059      0.0255     0.0000   -0.0055       -0.2805      0.0654     0.0000   -0.0068
  2.02  0.4958  0.6834  0.0655  1.186E-01  6.86E-03   0.00E+00  0.9814        0.1217      0.0162     0.0000   -0.0143       -0.1998      0.0421     0.0000   -0.0115
  2.02  0.4958  0.7355  0.0049  1.656E-01  1.80E-02   0.00E+00  1.0083        0.1035      0.0358     0.0000   -0.0022       -0.1313      0.0992     0.0000   -0.0011
  2.02  0.4958  0.7355  0.0259  1.201E-01  7.12E-03   0.00E+00  1.0148        0.1266      0.0197     0.0000   -0.0056       -0.2263      0.0514     0.0000   -0.0058
  2.02  0.4958  0.7355  0.0655  8.556E-02  5.63E-03   0.00E+00  1.0047        0.1154      0.0203     0.0000   -0.0039       -0.1762      0.0521     0.0000   -0.0203
  2.02  0.5397  0.1753  0.0655  2.270E-01  7.22E-03   0.00E+00  0.9398        0.0534      0.0142     0.0000   -0.0200        0.0757      0.0278     0.0000   -0.0048
  2.02  0.5397  0.2051  0.0049  1.051E+00  7.12E-02   0.00E+00  0.8851       -0.0256      0.0254     0.0000   -0.0039       -0.1220      0.0672     0.0000    0.0000
  2.02  0.5397  0.2051  0.0655  3.673E-01  1.14E-02   0.00E+00  0.9096        0.0182      0.0153     0.0000   -0.0177        0.0093      0.0296     0.0000    0.0009
  2.02  0.5397  0.2362  0.0049  9.060E-01  7.59E-02   0.00E+00  0.8837        0.0363      0.0342     0.0000   -0.0032        0.0892      0.0838     0.0000   -0.0001
  2.02  0.5397  0.2362  0.1290  9.483E-02  3.49E-03   0.00E+00  1.0619       -0.0161      0.0167     0.0000   -0.0078        0.1349      0.0367     0.0000   -0.0723
  2.02  0.5397  0.2686  0.0049  7.262E-01  7.12E-02   0.00E+00  0.8824       -0.0243      0.0382     0.0000   -0.0028       -0.1622      0.1074     0.0000   -0.0002
  2.02  0.5397  0.2686  0.0259  5.576E-01  3.40E-02   0.00E+00  0.8900       -0.0419      0.0310     0.0000   -0.0054       -0.0366      0.0686     0.0000   -0.0046
  2.02  0.5397  0.2686  0.1290  1.460E-01  5.40E-03   0.00E+00  0.9173        0.0044      0.0174     0.0000   -0.0147        0.0974      0.0346     0.0000   -0.0026
  2.02  0.5397  0.3025  0.1290  1.390E-01  6.08E-03   0.00E+00  0.9011       -0.0168      0.0224     0.0000   -0.0168        0.0808      0.0402     0.0000   -0.0014
  2.02  0.5397  0.3379  0.1290  1.417E-01  6.73E-03   0.00E+00  0.9005       -0.0281      0.0256     0.0000   -0.0173       -0.0036      0.0471     0.0000   -0.0005
  2.02  0.5397  0.4134  0.0655  2.232E-01  1.22E-02   0.00E+00  0.8976       -0.0273      0.0274     0.0000   -0.0122        0.1351      0.0649     0.0000    0.0010
  2.02  0.5397  0.4537  0.0259  3.731E-01  3.89E-02   0.00E+00  0.8962        0.0213      0.0444     0.0000   -0.0070        0.3606      0.0976     0.0000   -0.0003
  2.02  0.5397  0.4958  0.0259  2.941E-01  2.55E-02   0.00E+00  0.9035        0.0073      0.0340     0.0000   -0.0085        0.0568      0.0886     0.0000    0.0000
  2.02  0.5397  0.5397  0.0049  2.551E-01  4.26E-02   0.00E+00  0.9083       -0.0287      0.0765     0.0000   -0.0042        0.2496      0.1579     0.0000    0.0001
  2.02  0.5397  0.5397  0.0259  2.629E-01  1.72E-02   0.00E+00  0.9128        0.0010      0.0272     0.0000   -0.0108        0.0151      0.0661     0.0000    0.0001
  2.02  0.5397  0.5397  0.1290  6.646E-02  4.01E-03   0.00E+00  1.0012       -0.0533      0.0301     0.0000   -0.0117       -0.2597      0.0758     0.0000   -0.0034
  2.02  0.5397  0.5855  0.0049  2.504E-01  3.37E-02   0.00E+00  0.9179       -0.0052      0.0573     0.0000   -0.0054       -0.0347      0.1438     0.0000    0.0002
  2.02  0.5397  0.5855  0.0259  2.290E-01  1.24E-02   0.00E+00  0.9226        0.0322      0.0220     0.0000   -0.0134       -0.1316      0.0577     0.0000    0.0006
  2.02  0.5397  0.6334  0.0049  1.888E-01  1.72E-02   0.00E+00  0.9252       -0.0066      0.0387     0.0000   -0.0061       -0.0308      0.0958     0.0000    0.0005
  2.02  0.5397  0.6334  0.0259  1.464E-01  7.42E-03   0.00E+00  0.9343        0.0276      0.0203     0.0000   -0.0135       -0.1334      0.0546     0.0000    0.0017
  2.02  0.5397  0.6334  0.0655  1.089E-01  6.76E-03   0.00E+00  0.9855        0.0875      0.0159     0.0000   -0.0105       -0.3058      0.0445     0.0000    0.0015
  2.02  0.5397  0.6834  0.0049  2.181E-01  2.42E-02   0.00E+00  0.9425        0.0243      0.0471     0.0000   -0.0035       -0.0791      0.1217     0.0000    0.0009
  2.02  0.5397  0.6834  0.0259  2.028E-01  1.26E-02   0.00E+00  0.9790        0.1353      0.0216     0.0000   -0.0034       -0.3311      0.0572     0.0000   -0.0001
  2.02  0.5397  0.7355  0.0049  1.538E-01  2.88E-02   0.00E+00  0.0000        0.0965      0.0647     0.0000    0.0000       -0.1714      0.1606     0.0000    0.0000
  2.02  0.5855  0.1753  0.0655  4.227E-02  2.68E-03   0.00E+00  1.3011        0.0142      0.0307     0.0000   -0.0523       -0.0415      0.0637     0.0000   -0.0814
  2.02  0.5855  0.2051  0.0049  8.741E-01  5.52E-02   0.00E+00  0.8653       -0.0409      0.0275     0.0000   -0.0040        0.0853      0.0665     0.0000   -0.0002
  2.02  0.5855  0.2362  0.0049  8.370E-01  4.10E-02   0.00E+00  0.8644        0.0168      0.0200     0.0000   -0.0033       -0.0339      0.0511     0.0000   -0.0004
  2.02  0.5855  0.2686  0.0049  6.695E-01  3.17E-02   0.00E+00  0.8634        0.0404      0.0198     0.0000   -0.0029       -0.0226      0.0525     0.0000   -0.0005
  2.02  0.5855  0.2686  0.0259  5.550E-01  2.74E-02   0.00E+00  0.8755        0.0081      0.0218     0.0000   -0.0044       -0.0785      0.0519     0.0000   -0.0087
  2.02  0.5855  0.3025  0.0049  6.230E-01  3.08E-02   0.00E+00  0.8627        0.0183      0.0207     0.0000   -0.0027       -0.0564      0.0569     0.0000   -0.0007
  2.02  0.5855  0.3025  0.0259  5.103E-01  2.96E-02   0.00E+00  0.8758       -0.0135      0.0259     0.0000   -0.0042        0.1032      0.0566     0.0000   -0.0095
  2.02  0.5855  0.3379  0.0049  6.924E-01  3.64E-02   0.00E+00  0.8619        0.0061      0.0232     0.0000   -0.0023       -0.0401      0.0584     0.0000   -0.0009
  2.02  0.5855  0.3748  0.0049  4.812E-01  3.04E-02   0.00E+00  0.8634        0.0306      0.0276     0.0000   -0.0016        0.0009      0.0713     0.0000   -0.0012
  2.02  0.5855  0.3748  0.0259  3.965E-01  2.03E-02   0.00E+00  0.8783       -0.0123      0.0199     0.0000   -0.0048       -0.0328      0.0495     0.0000   -0.0095
  2.02  0.5855  0.4134  0.0049  4.679E-01  3.05E-02   0.00E+00  0.8678       -0.0006      0.0281     0.0000   -0.0011        0.0283      0.0721     0.0000   -0.0016
  2.02  0.5855  0.4134  0.0259  4.298E-01  1.87E-02   0.00E+00  0.8815       -0.0366      0.0165     0.0000   -0.0055       -0.0204      0.0467     0.0000   -0.0071
  2.02  0.5855  0.4134  0.0655  2.092E-01  1.12E-02   0.00E+00  0.8941       -0.0346      0.0273     0.0000   -0.0145       -0.0587      0.0687     0.0000    0.0006
  2.02  0.5855  0.4537  0.0049  4.795E-01  3.21E-02   0.00E+00  0.8778        0.0964      0.0274     0.0000   -0.0015       -0.0058      0.0737     0.0000   -0.0015
  2.02  0.5855  0.4537  0.0259  3.904E-01  1.64E-02   0.00E+00  0.8896        0.0195      0.0160     0.0000   -0.0068       -0.0007      0.0449     0.0000   -0.0038
  2.02  0.5855  0.4958  0.0049  3.957E-01  2.53E-02   0.00E+00  0.8924       -0.0173      0.0275     0.0000   -0.0027       -0.0035      0.0710     0.0000   -0.0007
  2.02  0.5855  0.4958  0.0259  2.663E-01  1.07E-02   0.00E+00  0.9032       -0.0370      0.0174     0.0000   -0.0086        0.1094      0.0452     0.0000   -0.0013
  2.02  0.5855  0.5397  0.0049  4.027E-01  2.64E-02   0.00E+00  0.9134        0.0043      0.0266     0.0000   -0.0039       -0.0989      0.0717     0.0000   -0.0002
  2.02  0.5855  0.5397  0.0259  2.792E-01  1.22E-02   0.00E+00  0.9246        0.0045      0.0186     0.0000   -0.0112       -0.0109      0.0483     0.0000   -0.0010
  2.02  0.5855  0.5855  0.0049  3.588E-01  2.93E-02   0.00E+00  0.9442        0.0423      0.0369     0.0000   -0.0055        0.0381      0.0909     0.0000   -0.0002
  2.02  0.5855  0.5855  0.0259  2.520E-01  1.33E-02   0.00E+00  0.9548       -0.0013      0.0216     0.0000   -0.0162       -0.1626      0.0630     0.0000   -0.0021
  2.02  0.5855  0.6334  0.0049  1.974E-01  1.79E-02   0.00E+00  0.9809        0.0296      0.0401     0.0000   -0.0086        0.0242      0.1013     0.0000   -0.0005
  2.02  0.5855  0.6334  0.0259  1.349E-01  8.46E-03   0.00E+00  0.9736        0.0842      0.0239     0.0000   -0.0252       -0.2077      0.0676     0.0000   -0.0031
  2.02  0.6334  0.2051  0.0049  5.164E-01  5.22E-02   0.00E+00  0.8443       -0.0256      0.0480     0.0000   -0.0039        0.1591      0.1187     0.0000   -0.0007
  2.02  0.6334  0.2362  0.0049  5.215E-01  3.67E-02   0.00E+00  0.8439       -0.0288      0.0313     0.0000   -0.0033        0.0567      0.0800     0.0000   -0.0009
  2.02  0.6334  0.2686  0.0049  4.431E-01  2.71E-02   0.00E+00  0.8436       -0.0049      0.0272     0.0000   -0.0031        0.0440      0.0760     0.0000   -0.0011
  2.02  0.6334  0.2686  0.0259  4.609E-01  2.69E-02   0.00E+00  0.8639        0.0205      0.0278     0.0000   -0.0029        0.0553      0.0652     0.0000   -0.0185
  2.02  0.6334  0.3025  0.0049  5.333E-01  2.98E-02   0.00E+00  0.8433       -0.0264      0.0264     0.0000   -0.0030        0.1412      0.0624     0.0000   -0.0015
  2.02  0.6334  0.3379  0.0049  6.222E-01  3.51E-02   0.00E+00  0.8428        0.0405      0.0263     0.0000   -0.0030        0.0961      0.0659     0.0000   -0.0019
  2.02  0.6334  0.3748  0.0049  4.206E-01  2.54E-02   0.00E+00  0.8432       -0.0278      0.0277     0.0000   -0.0027       -0.0518      0.0727     0.0000   -0.0026
  2.02  0.6334  0.3748  0.0259  3.600E-01  2.03E-02   0.00E+00  0.8738       -0.0677      0.0257     0.0000   -0.0036        0.0160      0.0591     0.0000   -0.0246
  2.02  0.6334  0.4134  0.0049  4.133E-01  2.83E-02   0.00E+00  0.8458        0.0023      0.0308     0.0000   -0.0017       -0.0029      0.0814     0.0000   -0.0034
  2.02  0.6334  0.4134  0.0259  3.572E-01  1.87E-02   0.00E+00  0.8807       -0.0278      0.0215     0.0000   -0.0049       -0.0661      0.0547     0.0000   -0.0234
  2.02  0.6334  0.4134  0.0655  1.514E-01  1.23E-02   0.00E+00  0.8870       -0.0823      0.0441     0.0000   -0.0220        0.2513      0.0949     0.0000   -0.0049
  2.02  0.6334  0.4537  0.0049  4.487E-01  3.42E-02   0.00E+00  0.8576       -0.0532      0.0305     0.0000   -0.0007       -0.1722      0.0863     0.0000   -0.0042
  2.02  0.6334  0.4537  0.0259  3.240E-01  1.71E-02   0.00E+00  0.8925       -0.0825      0.0202     0.0000   -0.0070       -0.1726      0.0612     0.0000   -0.0176
  2.02  0.6334  0.4958  0.0049  3.732E-01  3.10E-02   0.00E+00  0.8823       -0.0587      0.0370     0.0000   -0.0012        0.0611      0.1013     0.0000   -0.0038
  2.02  0.6334  0.4958  0.0259  2.495E-01  1.38E-02   0.00E+00  0.9113       -0.0601      0.0234     0.0000   -0.0101       -0.0058      0.0647     0.0000   -0.0094
  2.02  0.6334  0.5397  0.0049  4.277E-01  4.80E-02   0.00E+00  0.9202       -0.0479      0.0508     0.0000   -0.0035        0.0925      0.1453     0.0000   -0.0019
  2.02  0.6334  0.5397  0.0259  2.796E-01  2.08E-02   0.00E+00  0.9306       -0.0277      0.0331     0.0000   -0.0142        0.0088      0.0839     0.0000   -0.0045
  2.02  0.6334  0.5855  0.0049  1.782E-01  3.54E-02   0.00E+00  0.9533       -0.0287      0.0963     0.0000   -0.0062       -0.0323      0.2397     0.0000   -0.0011
  2.02  0.6834  0.2362  0.0049  4.977E-01  4.63E-02   0.00E+00  0.8191       -0.0112      0.0433     0.0000   -0.0033        0.1258      0.1173     0.0000   -0.0022
  2.02  0.6834  0.2686  0.0049  4.099E-01  3.37E-02   0.00E+00  0.8195       -0.0601      0.0367     0.0000   -0.0033       -0.0328      0.0999     0.0000   -0.0025
  2.02  0.6834  0.2686  0.0259  3.236E-01  2.76E-02   0.00E+00  0.8576       -0.0116      0.0421     0.0000   -0.0006       -0.0390      0.1086     0.0000   -0.0502
  2.02  0.6834  0.3025  0.0049  4.451E-01  3.51E-02   0.00E+00  0.8199       -0.0325      0.0344     0.0000   -0.0034       -0.2046      0.1047     0.0000   -0.0032
  2.02  0.6834  0.3379  0.0049  1.004E+00  1.03E-01   0.00E+00  0.8195       -0.0218      0.0529     0.0000   -0.0038        0.2453      0.1108     0.0000   -0.0042
  2.02  0.6834  0.3748  0.0049  5.023E-01  5.08E-02   0.00E+00  0.8185        0.0350      0.0503     0.0000   -0.0043        0.3130      0.1220     0.0000   -0.0059
  2.02  0.6834  0.4134  0.0049  2.542E-01  2.82E-02   0.00E+00  0.8153       -0.0681      0.0535     0.0000   -0.0046        0.1084      0.1345     0.0000   -0.0085
  2.02  0.6834  0.4134  0.0259  2.060E-01  1.94E-02   0.00E+00  0.8550       -0.0381      0.0474     0.0000   -0.0050        0.0421      0.1217     0.0000   -0.0839
  2.02  0.6834  0.4537  0.0049  4.229E-01  5.41E-02   0.00E+00  0.8108       -0.0479      0.0614     0.0000   -0.0037       -0.0375      0.1665     0.0000   -0.0125
  2.02  0.7355  0.2686  0.0049  2.652E-01  3.69E-02   0.00E+00  0.7687        0.0185      0.0666     0.0000   -0.0039        0.0211      0.1838     0.0000   -0.0078
  2.02  0.7355  0.3379  0.0049  4.750E-01  1.33E-01   0.00E+00  0.6823       -0.0292      0.1656     0.0000   -0.0073        0.4630      0.3566     0.0000   -0.0156
  2.37  0.2362  0.0682  0.0259  9.026E+01  1.25E+00   0.00E+00  1.1458        0.0061      0.0022     0.0000   -0.0063       -0.0033      0.0095     0.0000   -0.0026
  2.37  0.2362  0.0682  0.0655  2.774E+01  2.64E-01   0.00E+00  1.3288       -0.0056      0.0015     0.0000   -0.0256        0.0255      0.0074     0.0000    0.0170
  2.37  0.2362  0.0933  0.0259  7.091E+01  8.40E-01   0.00E+00  1.1042        0.0000      0.0020     0.0000   -0.0043        0.0030      0.0080     0.0000    0.0019
  2.37  0.2362  0.0933  0.0655  4.213E+01  2.94E-01   0.00E+00  1.1223       -0.0101      0.0011     0.0000   -0.0077        0.0102      0.0053     0.0000    0.0064
  2.37  0.2362  0.0933  0.1290  1.304E+01  1.23E-01   0.00E+00  1.1531       -0.0054      0.0015     0.0000   -0.0098        0.0400      0.0074     0.0000    0.0138
  2.37  0.2362  0.0933  0.2165  1.300E+00  3.60E-02   0.00E+00  1.1756       -0.0160      0.0044     0.0000   -0.0138        0.0549      0.0216     0.0000    0.0167
  2.37  0.2362  0.1194  0.0259  5.965E+01  1.08E+00   0.00E+00  1.0851       -0.0041      0.0031     0.0000   -0.0030        0.0035      0.0115     0.0000    0.0016
  2.37  0.2362  0.1194  0.0655  3.244E+01  2.93E-01   0.00E+00  1.0921       -0.0125      0.0014     0.0000   -0.0047       -0.0056      0.0067     0.0000    0.0036
  2.37  0.2362  0.1194  0.1290  1.541E+01  1.32E-01   0.00E+00  1.1067       -0.0123      0.0013     0.0000   -0.0060       -0.0010      0.0065     0.0000    0.0047
  2.37  0.2362  0.1194  0.2165  4.434E+00  5.97E-02   0.00E+00  1.1329       -0.0083      0.0022     0.0000   -0.0086        0.0610      0.0109     0.0000   -0.0023
  2.37  0.2362  0.1194  0.3402  4.096E-01  1.76E-02   0.00E+00  1.0710       -0.0195      0.0069     0.0000   -0.0072        0.0900      0.0333     0.0000    0.0119
  2.37  0.2362  0.1468  0.0259  3.717E+01  1.31E+00   0.00E+00  1.0729        0.0068      0.0063     0.0000   -0.0022        0.0255      0.0181     0.0000    0.0009
  2.37  0.2362  0.1468  0.0655  2.424E+01  2.91E-01   0.00E+00  1.0779       -0.0070      0.0019     0.0000   -0.0033       -0.0119      0.0088     0.0000    0.0014
  2.37  0.2362  0.1468  0.1290  1.298E+01  1.40E-01   0.00E+00  1.0846       -0.0121      0.0017     0.0000   -0.0051       -0.0204      0.0080     0.0000    0.0000
  2.37  0.2362  0.1468  0.2165  5.298E+00  6.27E-02   0.00E+00  1.0963       -0.0158      0.0019     0.0000   -0.0075        0.0149      0.0091     0.0000    0.0051
  2.37  0.2362  0.1468  0.3402  1.153E+00  2.61E-02   0.00E+00  1.0964       -0.0173      0.0036     0.0000   -0.0073        0.0738      0.0178     0.0000    0.0020
  2.37  0.2362  0.1468  0.5074  8.213E-02  7.75E-03   0.00E+00  0.9977        0.0069      0.0148     0.0000   -0.0031        0.0341      0.0710     0.0000    0.0027
  2.37  0.2362  0.1753  0.0655  1.879E+01  2.55E-01   0.00E+00  1.0655       -0.0032      0.0022     0.0000   -0.0032       -0.0161      0.0098     0.0000    0.0009
  2.37  0.2362  0.1753  0.1290  1.082E+01  1.26E-01   0.00E+00  1.0681       -0.0109      0.0018     0.0000   -0.0045       -0.0079      0.0087     0.0000    0.0026
  2.37  0.2362  0.1753  0.2165  5.180E+00  6.90E-02   0.00E+00  1.0731       -0.0122      0.0020     0.0000   -0.0053       -0.0065      0.0100     0.0000    0.0042
  2.37  0.2362  0.1753  0.3402  1.727E+00  3.06E-02   0.00E+00  1.0837       -0.0167      0.0028     0.0000   -0.0067        0.0419      0.0136     0.0000    0.0008
  2.37  0.2362  0.1753  0.5074  2.381E-01  1.05E-02   0.00E+00  1.0714        0.0055      0.0069     0.0000   -0.0079        0.0599      0.0329     0.0000    0.0092
  2.37  0.2362  0.2051  0.0655  1.545E+01  2.99E-01   0.00E+00  1.0560        0.0062      0.0034     0.0000   -0.0027        0.0081      0.0126     0.0000    0.0011
  2.37  0.2362  0.2051  0.1290  9.089E+00  1.20E-01   0.00E+00  1.0588       -0.0063      0.0021     0.0000   -0.0036       -0.0257      0.0098     0.0000    0.0015
  2.37  0.2362  0.2051  0.2165  4.786E+00  6.63E-02   0.00E+00  1.0639       -0.0111      0.0022     0.0000   -0.0047       -0.0171      0.0105     0.0000    0.0006
  2.37  0.2362  0.2051  0.3402  1.856E+00  3.32E-02   0.00E+00  1.0744       -0.0104      0.0028     0.0000   -0.0070        0.0268      0.0137     0.0000    0.0037
  2.37  0.2362  0.2051  0.5074  4.592E-01  1.50E-02   0.00E+00  1.0722       -0.0128      0.0053     0.0000   -0.0078        0.0766      0.0249     0.0000    0.0071
  2.37  0.2362  0.2051  0.7427  4.393E-02  5.01E-03   0.00E+00  1.0103        0.0158      0.0179     0.0000   -0.0049        0.0854      0.0864     0.0000    0.0054
  2.37  0.2362  0.2362  0.1290  7.583E+00  1.19E-01   0.00E+00  1.0503        0.0012      0.0026     0.0000   -0.0034       -0.0172      0.0114     0.0000    0.0005
  2.37  0.2362  0.2362  0.2165  4.156E+00  6.15E-02   0.00E+00  1.0536       -0.0117      0.0023     0.0000   -0.0047       -0.0282      0.0112     0.0000    0.0019
  2.37  0.2362  0.2362  0.3402  1.775E+00  3.20E-02   0.00E+00  1.0575       -0.0195      0.0029     0.0000   -0.0059        0.0154      0.0136     0.0000    0.0045
  2.37  0.2362  0.2362  0.5074  5.401E-01  1.55E-02   0.00E+00  1.0601       -0.0075      0.0046     0.0000   -0.0065        0.1135      0.0219     0.0000    0.0041
  2.37  0.2362  0.2362  0.7427  9.199E-02  6.35E-03   0.00E+00  1.0467        0.0133      0.0107     0.0000   -0.0075        0.0245      0.0532     0.0000    0.0092
  2.37  0.2362  0.2686  0.1290  6.117E+00  1.22E-01   0.00E+00  1.0397       -0.0011      0.0035     0.0000   -0.0032        0.0142      0.0139     0.0000    0.0016
  2.37  0.2362  0.2686  0.2165  3.543E+00  6.06E-02   0.00E+00  1.0407       -0.0091      0.0028     0.0000   -0.0040        0.0027      0.0127     0.0000    0.0022
  2.37  0.2362  0.2686  0.3402  1.606E+00  3.05E-02   0.00E+00  1.0427       -0.0164      0.0031     0.0000   -0.0047        0.0155      0.0144     0.0000    0.0027
  2.37  0.2362  0.2686  0.5074  5.560E-01  1.48E-02   0.00E+00  1.0486       -0.0141      0.0043     0.0000   -0.0057        0.0411      0.0210     0.0000    0.0023
  2.37  0.2362  0.2686  0.7427  1.207E-01  7.25E-03   0.00E+00  1.0508        0.0211      0.0097     0.0000   -0.0078        0.1646      0.0465     0.0000    0.0085
  2.37  0.2362  0.3025  0.1290  4.818E+00  1.35E-01   0.00E+00  1.0310        0.0091      0.0049     0.0000   -0.0028        0.0186      0.0175     0.0000    0.0014
  2.37  0.2362  0.3025  0.2165  2.955E+00  6.10E-02   0.00E+00  1.0314        0.0004      0.0035     0.0000   -0.0034        0.0135      0.0152     0.0000    0.0017
  2.37  0.2362  0.3025  0.3402  1.435E+00  3.04E-02   0.00E+00  1.0330       -0.0120      0.0035     0.0000   -0.0041        0.0396      0.0156     0.0000    0.0020
  2.37  0.2362  0.3025  0.5074  4.873E-01  1.35E-02   0.00E+00  1.0379       -0.0326      0.0045     0.0000   -0.0052        0.0256      0.0212     0.0000    0.0017
  2.37  0.2362  0.3025  0.7427  1.230E-01  6.69E-03   0.00E+00  1.0427        0.0084      0.0087     0.0000   -0.0071        0.0774      0.0439     0.0000    0.0068
  2.37  0.2362  0.3025  1.0741  3.295E-02  5.79E-03   0.00E+00  1.0036        0.0199      0.0299     0.0000   -0.0055        0.3584      0.1379     0.0000    0.0064
  2.37  0.2362  0.3379  0.2165  2.314E+00  5.61E-02   0.00E+00  1.0233       -0.0037      0.0042     0.0000   -0.0031        0.0157      0.0171     0.0000    0.0014
  2.37  0.2362  0.3379  0.3402  1.154E+00  2.81E-02   0.00E+00  1.0242       -0.0127      0.0041     0.0000   -0.0037        0.0263      0.0184     0.0000    0.0016
  2.37  0.2362  0.3379  0.5074  4.261E-01  1.27E-02   0.00E+00  1.0275       -0.0216      0.0050     0.0000   -0.0047        0.0344      0.0225     0.0000    0.0019
  2.37  0.2362  0.3379  0.7427  1.007E-01  5.51E-03   0.00E+00  1.0315       -0.0292      0.0092     0.0000   -0.0063        0.1390      0.0401     0.0000    0.0050
  2.37  0.2362  0.3748  0.2165  1.867E+00  5.53E-02   0.00E+00  1.0167        0.0060      0.0051     0.0000   -0.0029        0.0104      0.0195     0.0000    0.0012
  2.37  0.2362  0.3748  0.3402  9.320E-01  2.60E-02   0.00E+00  1.0168       -0.0063      0.0047     0.0000   -0.0035       -0.0003      0.0209     0.0000    0.0013
  2.37  0.2362  0.3748  0.5074  3.793E-01  1.26E-02   0.00E+00  1.0186       -0.0091      0.0055     0.0000   -0.0043       -0.0164      0.0251     0.0000    0.0018
  2.37  0.2362  0.3748  0.7427  1.005E-01  5.55E-03   0.00E+00  1.0217       -0.0213      0.0092     0.0000   -0.0056        0.0262      0.0417     0.0000    0.0038
  2.37  0.2362  0.4134  0.2165  1.325E+00  5.32E-02   0.00E+00  1.0099       -0.0073      0.0074     0.0000   -0.0027       -0.0300      0.0268     0.0000    0.0010
  2.37  0.2362  0.4134  0.3402  8.195E-01  2.47E-02   0.00E+00  1.0095        0.0045      0.0050     0.0000   -0.0032        0.0200      0.0209     0.0000    0.0012
  2.37  0.2362  0.4134  0.5074  3.222E-01  1.18E-02   0.00E+00  1.0102       -0.0040      0.0061     0.0000   -0.0039       -0.0240      0.0271     0.0000    0.0015
  2.37  0.2362  0.4134  0.7427  9.360E-02  5.44E-03   0.00E+00  1.0124       -0.0258      0.0104     0.0000   -0.0050        0.1442      0.0438     0.0000    0.0030
  2.37  0.2362  0.4134  1.0741  2.429E-02  2.91E-03   0.00E+00  1.0055       -0.0670      0.0185     0.0000   -0.0054        0.0720      0.0901     0.0000    0.0055
  2.37  0.2362  0.4537  0.3402  5.733E-01  2.03E-02   0.00E+00  1.0032       -0.0088      0.0062     0.0000   -0.0030        0.0311      0.0249     0.0000    0.0010
  2.37  0.2362  0.4537  0.5074  2.721E-01  1.05E-02   0.00E+00  1.0032        0.0002      0.0066     0.0000   -0.0036        0.0734      0.0266     0.0000    0.0013
  2.37  0.2362  0.4537  0.7427  7.716E-02  4.93E-03   0.00E+00  1.0044       -0.0290      0.0109     0.0000   -0.0045        0.0474      0.0484     0.0000    0.0024
  2.37  0.2362  0.4537  1.0741  1.276E-02  1.71E-03   0.00E+00  0.9990       -0.0486      0.0224     0.0000   -0.0053       -0.0556      0.1071     0.0000    0.0051
  2.37  0.2362  0.4958  0.3402  4.763E-01  2.07E-02   0.00E+00  0.9965       -0.0165      0.0078     0.0000   -0.0028       -0.0099      0.0310     0.0000    0.0008
  2.37  0.2362  0.4958  0.5074  2.177E-01  9.11E-03   0.00E+00  0.9958       -0.0260      0.0073     0.0000   -0.0033        0.0606      0.0314     0.0000    0.0010
  2.37  0.2362  0.4958  0.7427  6.712E-02  4.71E-03   0.00E+00  0.9962       -0.0353      0.0120     0.0000   -0.0040        0.0262      0.0532     0.0000    0.0018
  2.37  0.2362  0.5397  0.5074  1.638E-01  7.59E-03   0.00E+00  0.9883       -0.0399      0.0077     0.0000   -0.0030       -0.0325      0.0345     0.0000    0.0006
  2.37  0.2362  0.5397  0.7427  6.957E-02  5.41E-03   0.00E+00  0.9880       -0.0275      0.0133     0.0000   -0.0037        0.0399      0.0625     0.0000    0.0012
  2.37  0.2362  0.5855  0.7427  5.848E-02  4.85E-03   0.00E+00  0.9797       -0.0367      0.0141     0.0000   -0.0033       -0.0600      0.0677     0.0000    0.0005
  2.37  0.2362  0.6334  0.7427  4.933E-02  3.87E-03   0.00E+00  0.9709       -0.0376      0.0137     0.0000   -0.0029       -0.0069      0.0612     0.0000   -0.0003
  2.37  0.2686  0.0682  0.0259  2.044E+01  1.64E-01   0.00E+00  1.1058        0.0215      0.0021     0.0000   -0.0148        0.0162      0.0052     0.0000    0.0035
  2.37  0.2686  0.0682  0.0655  2.589E+00  1.43E-02   0.00E+00  1.3888       -0.0034      0.0014     0.0000   -0.0586        0.0282      0.0044     0.0000    0.0312
  2.37  0.2686  0.0933  0.0259  2.153E+01  1.25E-01   0.00E+00  1.0698        0.0120      0.0016     0.0000   -0.0080        0.0113      0.0037     0.0000    0.0011
  2.37  0.2686  0.0933  0.0655  1.017E+01  3.42E-02   0.00E+00  1.0947       -0.0068      0.0009     0.0000   -0.0158        0.0039      0.0026     0.0000    0.0072
  2.37  0.2686  0.0933  0.1290  1.950E+00  9.94E-03   0.00E+00  1.1411       -0.0071      0.0013     0.0000   -0.0212        0.0308      0.0041     0.0000    0.0226
  2.37  0.2686  0.1194  0.0259  1.723E+01  1.48E-01   0.00E+00  1.0575        0.0047      0.0025     0.0000   -0.0061        0.0114      0.0053     0.0000    0.0018
  2.37  0.2686  0.1194  0.0655  9.512E+00  3.82E-02   0.00E+00  1.0662       -0.0077      0.0010     0.0000   -0.0103       -0.0028      0.0030     0.0000    0.0055
  2.37  0.2686  0.1194  0.1290  3.735E+00  1.54E-02   0.00E+00  1.0854       -0.0098      0.0011     0.0000   -0.0148        0.0043      0.0032     0.0000    0.0127
  2.37  0.2686  0.1194  0.2165  7.543E-01  5.59E-03   0.00E+00  1.1075       -0.0172      0.0019     0.0000   -0.0168        0.0425      0.0059     0.0000    0.0007
  2.37  0.2686  0.1468  0.0655  7.609E+00  4.31E-02   0.00E+00  1.0542       -0.0045      0.0015     0.0000   -0.0081        0.0004      0.0041     0.0000    0.0042
  2.37  0.2686  0.1468  0.1290  3.746E+00  1.81E-02   0.00E+00  1.0652       -0.0130      0.0013     0.0000   -0.0116       -0.0010      0.0037     0.0000    0.0069
  2.37  0.2686  0.1468  0.2165  1.302E+00  7.58E-03   0.00E+00  1.0809       -0.0207      0.0015     0.0000   -0.0152        0.0186      0.0046     0.0000    0.0062
  2.37  0.2686  0.1468  0.3402  2.068E-01  2.57E-03   0.00E+00  1.0707       -0.0214      0.0032     0.0000   -0.0181        0.0662      0.0097     0.0000    0.0159
  2.37  0.2686  0.1753  0.0655  6.248E+00  3.93E-02   0.00E+00  1.0456        0.0002      0.0017     0.0000   -0.0068       -0.0047      0.0045     0.0000    0.0025
  2.37  0.2686  0.1753  0.1290  3.407E+00  1.83E-02   0.00E+00  1.0522       -0.0101      0.0014     0.0000   -0.0101       -0.0137      0.0041     0.0000    0.0038
  2.37  0.2686  0.1753  0.2165  1.428E+00  8.70E-03   0.00E+00  1.0627       -0.0171      0.0016     0.0000   -0.0136        0.0109      0.0047     0.0000    0.0065
  2.37  0.2686  0.1753  0.3402  3.997E-01  3.70E-03   0.00E+00  1.0783       -0.0298      0.0024     0.0000   -0.0189        0.0639      0.0073     0.0000    0.0163
  2.37  0.2686  0.1753  0.5074  4.214E-02  1.07E-03   0.00E+00  0.9954       -0.0062      0.0066     0.0000   -0.0111        0.0945      0.0203     0.0000    0.0108
  2.37  0.2686  0.2051  0.0655  5.082E+00  4.52E-02   0.00E+00  1.0371        0.0092      0.0025     0.0000   -0.0063        0.0118      0.0057     0.0000    0.0011
  2.37  0.2686  0.2051  0.1290  2.972E+00  1.76E-02   0.00E+00  1.0414       -0.0092      0.0015     0.0000   -0.0092       -0.0219      0.0045     0.0000    0.0032
  2.37  0.2686  0.2051  0.2165  1.402E+00  9.03E-03   0.00E+00  1.0490       -0.0126      0.0016     0.0000   -0.0121       -0.0115      0.0049     0.0000    0.0068
  2.37  0.2686  0.2051  0.3402  4.873E-01  4.22E-03   0.00E+00  1.0587       -0.0140      0.0022     0.0000   -0.0151        0.0394      0.0067     0.0000    0.0083
  2.37  0.2686  0.2051  0.5074  9.498E-02  1.67E-03   0.00E+00  1.0713       -0.0179      0.0045     0.0000   -0.0231        0.0603      0.0139     0.0000    0.0284
  2.37  0.2686  0.2362  0.1290  2.517E+00  1.76E-02   0.00E+00  1.0333       -0.0001      0.0019     0.0000   -0.0083       -0.0017      0.0051     0.0000    0.0036
  2.37  0.2686  0.2362  0.2165  1.312E+00  8.93E-03   0.00E+00  1.0383       -0.0184      0.0018     0.0000   -0.0106       -0.0092      0.0052     0.0000    0.0046
  2.37  0.2686  0.2362  0.3402  5.103E-01  4.35E-03   0.00E+00  1.0463       -0.0182      0.0022     0.0000   -0.0134        0.0163      0.0066     0.0000    0.0037
  2.37  0.2686  0.2362  0.5074  1.326E-01  2.00E-03   0.00E+00  1.0660       -0.0087      0.0040     0.0000   -0.0207        0.0989      0.0118     0.0000    0.0190
  2.37  0.2686  0.2362  0.7427  1.835E-02  7.26E-04   0.00E+00  0.9751        0.0043      0.0106     0.0000   -0.0126        0.1610      0.0314     0.0000    0.0135
  2.37  0.2686  0.2686  0.1290  2.108E+00  1.91E-02   0.00E+00  1.0273        0.0128      0.0025     0.0000   -0.0078        0.0136      0.0061     0.0000    0.0024
  2.37  0.2686  0.2686  0.2165  1.151E+00  8.72E-03   0.00E+00  1.0313       -0.0111      0.0020     0.0000   -0.0102       -0.0187      0.0057     0.0000    0.0030
  2.37  0.2686  0.2686  0.3402  4.880E-01  4.28E-03   0.00E+00  1.0385       -0.0237      0.0023     0.0000   -0.0131        0.0053      0.0067     0.0000    0.0051
  2.37  0.2686  0.2686  0.5074  1.541E-01  2.08E-03   0.00E+00  1.0491       -0.0244      0.0035     0.0000   -0.0171        0.0538      0.0105     0.0000    0.0120
  2.37  0.2686  0.2686  0.7427  2.803E-02  8.41E-04   0.00E+00  1.0359        0.0126      0.0081     0.0000   -0.0198        0.1720      0.0231     0.0000    0.0222
  2.37  0.2686  0.3025  0.1290  1.713E+00  2.17E-02   0.00E+00  1.0207        0.0076      0.0037     0.0000   -0.0076        0.0145      0.0079     0.0000    0.0023
  2.37  0.2686  0.3025  0.2165  9.978E-01  8.75E-03   0.00E+00  1.0237       -0.0019      0.0024     0.0000   -0.0098        0.0024      0.0064     0.0000    0.0039
  2.37  0.2686  0.3025  0.3402  4.391E-01  4.16E-03   0.00E+00  1.0281       -0.0224      0.0025     0.0000   -0.0122        0.0083      0.0072     0.0000    0.0065
  2.37  0.2686  0.3025  0.5074  1.509E-01  2.03E-03   0.00E+00  1.0325       -0.0303      0.0036     0.0000   -0.0138        0.0346      0.0105     0.0000    0.0059
  2.37  0.2686  0.3025  0.7427  3.244E-02  8.85E-04   0.00E+00  1.0439        0.0032      0.0071     0.0000   -0.0197        0.1146      0.0220     0.0000    0.0175
  2.37  0.2686  0.3379  0.2165  8.519E-01  9.03E-03   0.00E+00  1.0149        0.0061      0.0029     0.0000   -0.0090        0.0074      0.0074     0.0000    0.0045
  2.37  0.2686  0.3379  0.3402  3.923E-01  4.12E-03   0.00E+00  1.0165       -0.0123      0.0028     0.0000   -0.0105        0.0054      0.0080     0.0000    0.0048
  2.37  0.2686  0.3379  0.5074  1.352E-01  1.90E-03   0.00E+00  1.0205       -0.0256      0.0038     0.0000   -0.0121        0.0250      0.0109     0.0000    0.0033
  2.37  0.2686  0.3379  0.7427  3.399E-02  8.85E-04   0.00E+00  1.0349       -0.0067      0.0068     0.0000   -0.0176        0.0538      0.0200     0.0000    0.0125
  2.37  0.2686  0.3379  1.0741  6.190E-03  5.62E-04   0.00E+00  0.9413       -0.0311      0.0235     0.0000   -0.0126        0.4249      0.0575     0.0000    0.0139
  2.37  0.2686  0.3748  0.2165  6.790E-01  9.12E-03   0.00E+00  1.0074        0.0067      0.0039     0.0000   -0.0081        0.0068      0.0089     0.0000    0.0036
  2.37  0.2686  0.3748  0.3402  3.377E-01  4.08E-03   0.00E+00  1.0084       -0.0040      0.0033     0.0000   -0.0095        0.0048      0.0090     0.0000    0.0037
  2.37  0.2686  0.3748  0.5074  1.248E-01  1.85E-03   0.00E+00  1.0112       -0.0248      0.0040     0.0000   -0.0111        0.0291      0.0114     0.0000    0.0025
  2.37  0.2686  0.3748  0.7427  3.234E-02  8.53E-04   0.00E+00  1.0227       -0.0273      0.0072     0.0000   -0.0155        0.0763      0.0204     0.0000    0.0090
  2.37  0.2686  0.3748  1.0741  8.042E-03  6.42E-04   0.00E+00  0.9962       -0.0576      0.0219     0.0000   -0.0153        0.2985      0.0551     0.0000    0.0158
  2.37  0.2686  0.4134  0.2165  5.284E-01  9.79E-03   0.00E+00  1.0000       -0.0054      0.0057     0.0000   -0.0075        0.0010      0.0117     0.0000    0.0030
  2.37  0.2686  0.4134  0.3402  2.750E-01  3.82E-03   0.00E+00  1.0003       -0.0031      0.0039     0.0000   -0.0087        0.0015      0.0099     0.0000    0.0029
  2.37  0.2686  0.4134  0.5074  1.098E-01  1.83E-03   0.00E+00  1.0018       -0.0162      0.0046     0.0000   -0.0102        0.0270      0.0127     0.0000    0.0021
  2.37  0.2686  0.4134  0.7427  2.770E-02  7.75E-04   0.00E+00  1.0095       -0.0307      0.0075     0.0000   -0.0136        0.0186      0.0218     0.0000    0.0062
  2.37  0.2686  0.4134  1.0741  6.211E-03  4.53E-04   0.00E+00  1.0032       -0.0631      0.0196     0.0000   -0.0154        0.1982      0.0552     0.0000    0.0139
  2.37  0.2686  0.4537  0.3402  2.177E-01  3.52E-03   0.00E+00  0.9933       -0.0147      0.0047     0.0000   -0.0081       -0.0152      0.0115     0.0000    0.0022
  2.37  0.2686  0.4537  0.5074  9.252E-02  1.71E-03   0.00E+00  0.9937       -0.0142      0.0052     0.0000   -0.0093        0.0151      0.0139     0.0000    0.0017
  2.37  0.2686  0.4537  0.7427  2.577E-02  7.49E-04   0.00E+00  0.9985       -0.0406      0.0081     0.0000   -0.0122        0.0769      0.0223     0.0000    0.0039
  2.37  0.2686  0.4537  1.0741  6.420E-03  4.48E-04   0.00E+00  0.9968       -0.0393      0.0190     0.0000   -0.0143        0.0922      0.0585     0.0000    0.0107
  2.37  0.2686  0.4958  0.3402  1.667E-01  3.62E-03   0.00E+00  0.9860       -0.0058      0.0065     0.0000   -0.0075        0.0259      0.0139     0.0000    0.0016
  2.37  0.2686  0.4958  0.5074  7.553E-02  1.57E-03   0.00E+00  0.9853       -0.0245      0.0058     0.0000   -0.0086       -0.0228      0.0156     0.0000    0.0010
  2.37  0.2686  0.4958  0.7427  2.272E-02  7.06E-04   0.00E+00  0.9882       -0.0405      0.0085     0.0000   -0.0109       -0.0126      0.0237     0.0000    0.0023
  2.37  0.2686  0.4958  1.0741  6.735E-03  5.02E-04   0.00E+00  0.9862       -0.0425      0.0205     0.0000   -0.0135        0.0752      0.0589     0.0000    0.0091
  2.37  0.2686  0.5397  0.5074  6.455E-02  1.63E-03   0.00E+00  0.9769       -0.0295      0.0072     0.0000   -0.0078       -0.0153      0.0190     0.0000    0.0001
  2.37  0.2686  0.5397  0.7427  2.558E-02  8.33E-04   0.00E+00  0.9779       -0.0282      0.0091     0.0000   -0.0098        0.0015      0.0253     0.0000    0.0006
  2.37  0.2686  0.5397  1.0741  4.968E-03  4.51E-04   0.00E+00  0.9754       -0.0514      0.0254     0.0000   -0.0134        0.1896      0.0649     0.0000    0.0070
  2.37  0.2686  0.5855  0.5074  4.955E-02  1.82E-03   0.00E+00  0.9686       -0.0415      0.0115     0.0000   -0.0072       -0.0625      0.0279     0.0000   -0.0007
  2.37  0.2686  0.5855  0.7427  2.560E-02  8.21E-04   0.00E+00  0.9679       -0.0218      0.0090     0.0000   -0.0087       -0.0068      0.0243     0.0000   -0.0016
  2.37  0.2686  0.5855  1.0741  4.971E-03  5.18E-04   0.00E+00  0.9664       -0.0975      0.0277     0.0000   -0.0132        0.0827      0.0782     0.0000    0.0031
  2.37  0.2686  0.6334  0.7427  2.149E-02  8.82E-04   0.00E+00  0.9581       -0.0179      0.0119     0.0000   -0.0080        0.0282      0.0293     0.0000   -0.0036
  2.37  0.2686  0.6834  0.7427  1.839E-02  1.15E-03   0.00E+00  0.9490       -0.0411      0.0184     0.0000   -0.0079        0.0474      0.0441     0.0000   -0.0057
  2.37  0.2686  0.6834  1.0741  6.574E-03  1.16E-03   0.00E+00  0.8984        0.0008      0.0499     0.0000   -0.0205       -0.0921      0.1409     0.0000   -0.0111
  2.37  0.3025  0.0682  0.0259  5.561E+00  8.20E-02   0.00E+00  1.0890        0.0293      0.0045     0.0000   -0.0212       -0.0116      0.0094     0.0000    0.0053
  2.37  0.3025  0.0933  0.0259  1.114E+01  7.53E-02   0.00E+00  1.0442        0.0258      0.0022     0.0000   -0.0108        0.0102      0.0041     0.0000    0.0021
  2.37  0.3025  0.0933  0.0655  3.631E+00  1.42E-02   0.00E+00  1.0717       -0.0002      0.0012     0.0000   -0.0202        0.0021      0.0031     0.0000    0.0064
  2.37  0.3025  0.0933  0.1290  5.588E-01  4.05E-03   0.00E+00  1.0630       -0.0132      0.0022     0.0000   -0.0149        0.0250      0.0058     0.0000   -0.0016
  2.37  0.3025  0.1194  0.0259  9.697E+00  9.00E-02   0.00E+00  1.0334        0.0194      0.0031     0.0000   -0.0075        0.0155      0.0055     0.0000    0.0011
  2.37  0.3025  0.1194  0.0655  4.694E+00  1.89E-02   0.00E+00  1.0423       -0.0031      0.0013     0.0000   -0.0128        0.0028      0.0031     0.0000    0.0048
  2.37  0.3025  0.1194  0.1290  1.386E+00  6.81E-03   0.00E+00  1.0620       -0.0112      0.0015     0.0000   -0.0181        0.0097      0.0040     0.0000    0.0147
  2.37  0.3025  0.1194  0.2165  1.601E-01  1.68E-03   0.00E+00  1.0297       -0.0245      0.0032     0.0000   -0.0172        0.0316      0.0085     0.0000    0.0191
  2.37  0.3025  0.1468  0.0655  4.292E+00  2.37E-02   0.00E+00  1.0317        0.0037      0.0017     0.0000   -0.0103        0.0168      0.0039     0.0000    0.0041
  2.37  0.3025  0.1468  0.1290  1.798E+00  8.76E-03   0.00E+00  1.0427       -0.0124      0.0015     0.0000   -0.0144        0.0109      0.0039     0.0000    0.0090
  2.37  0.3025  0.1468  0.2165  4.699E-01  3.48E-03   0.00E+00  1.0566       -0.0227      0.0022     0.0000   -0.0173        0.0061      0.0060     0.0000    0.0052
  2.37  0.3025  0.1468  0.3402  4.070E-02  7.56E-04   0.00E+00  0.8243       -0.0176      0.0056     0.0000   -0.0067        0.0419      0.0150     0.0000    0.0041
  2.37  0.3025  0.1753  0.0655  3.453E+00  2.31E-02   0.00E+00  1.0251        0.0067      0.0022     0.0000   -0.0089        0.0104      0.0048     0.0000    0.0037
  2.37  0.3025  0.1753  0.1290  1.716E+00  9.44E-03   0.00E+00  1.0326       -0.0106      0.0017     0.0000   -0.0127        0.0050      0.0042     0.0000    0.0061
  2.37  0.3025  0.1753  0.2165  6.373E-01  4.33E-03   0.00E+00  1.0439       -0.0220      0.0021     0.0000   -0.0167       -0.0004      0.0053     0.0000    0.0074
  2.37  0.3025  0.1753  0.3402  1.221E-01  1.50E-03   0.00E+00  1.0578       -0.0296      0.0037     0.0000   -0.0262        0.0203      0.0099     0.0000    0.0288
  2.37  0.3025  0.2051  0.0655  2.940E+00  2.64E-02   0.00E+00  1.0189        0.0120      0.0031     0.0000   -0.0080        0.0119      0.0059     0.0000    0.0027
  2.37  0.3025  0.2051  0.1290  1.580E+00  9.46E-03   0.00E+00  1.0243       -0.0047      0.0018     0.0000   -0.0118       -0.0089      0.0046     0.0000    0.0042
  2.37  0.3025  0.2051  0.2165  6.969E-01  4.66E-03   0.00E+00  1.0330       -0.0160      0.0020     0.0000   -0.0157       -0.0056      0.0052     0.0000    0.0072
  2.37  0.3025  0.2051  0.3402  1.994E-01  2.08E-03   0.00E+00  1.0496       -0.0208      0.0032     0.0000   -0.0225        0.0434      0.0083     0.0000    0.0170
  2.37  0.3025  0.2051  0.5074  2.769E-02  6.85E-04   0.00E+00  0.9765       -0.0205      0.0076     0.0000   -0.0170        0.0503      0.0200     0.0000    0.0168
  2.37  0.3025  0.2362  0.0049  2.938E+00  2.30E-01   0.00E+00  1.0089       -0.0662      0.0295     0.0000   -0.0019       -0.0665      0.0401     0.0000    0.0002
  2.37  0.3025  0.2362  0.1290  1.416E+00  9.71E-03   0.00E+00  1.0164       -0.0009      0.0022     0.0000   -0.0111       -0.0076      0.0051     0.0000    0.0032
  2.37  0.3025  0.2362  0.2165  6.913E-01  4.80E-03   0.00E+00  1.0236       -0.0121      0.0021     0.0000   -0.0146       -0.0080      0.0054     0.0000    0.0068
  2.37  0.3025  0.2362  0.3402  2.428E-01  2.39E-03   0.00E+00  1.0372       -0.0239      0.0029     0.0000   -0.0199        0.0058      0.0077     0.0000    0.0130
  2.37  0.3025  0.2362  0.5074  4.501E-02  8.79E-04   0.00E+00  1.0549       -0.0285      0.0060     0.0000   -0.0311        0.0658      0.0157     0.0000    0.0372
  2.37  0.3025  0.2686  0.0049  2.171E+00  1.44E-01   0.00E+00  1.0048       -0.0472      0.0241     0.0000   -0.0020       -0.0179      0.0356     0.0000    0.0001
  2.37  0.3025  0.2686  0.1290  1.198E+00  1.05E-02   0.00E+00  1.0100        0.0070      0.0029     0.0000   -0.0104       -0.0038      0.0061     0.0000    0.0035
  2.37  0.3025  0.2686  0.2165  6.251E-01  4.67E-03   0.00E+00  1.0159       -0.0107      0.0023     0.0000   -0.0136       -0.0149      0.0057     0.0000    0.0063
  2.37  0.3025  0.2686  0.3402  2.496E-01  2.42E-03   0.00E+00  1.0239       -0.0274      0.0030     0.0000   -0.0170       -0.0018      0.0077     0.0000    0.0066
  2.37  0.3025  0.2686  0.5074  6.293E-02  1.05E-03   0.00E+00  1.0487       -0.0225      0.0051     0.0000   -0.0270        0.0455      0.0136     0.0000    0.0226
  2.37  0.3025  0.3025  0.0049  2.019E+00  1.24E-01   0.00E+00  0.9993       -0.0022      0.0201     0.0000   -0.0019        0.0266      0.0325     0.0000    0.0001
  2.37  0.3025  0.3025  0.1290  1.007E+00  1.28E-02   0.00E+00  1.0050        0.0155      0.0044     0.0000   -0.0098        0.0014      0.0082     0.0000    0.0030
  2.37  0.3025  0.3025  0.2165  5.647E-01  4.79E-03   0.00E+00  1.0091       -0.0031      0.0027     0.0000   -0.0126        0.0018      0.0063     0.0000    0.0038
  2.37  0.3025  0.3025  0.3402  2.390E-01  2.36E-03   0.00E+00  1.0163       -0.0223      0.0031     0.0000   -0.0160       -0.0026      0.0077     0.0000    0.0044
  2.37  0.3025  0.3025  0.5074  7.234E-02  1.14E-03   0.00E+00  1.0370       -0.0307      0.0048     0.0000   -0.0238        0.0391      0.0125     0.0000    0.0172
  2.37  0.3025  0.3025  0.7427  1.297E-02  4.64E-04   0.00E+00  1.0126        0.0120      0.0109     0.0000   -0.0272        0.1069      0.0292     0.0000    0.0323
  2.37  0.3025  0.3379  0.0049  1.473E+00  7.48E-02   0.00E+00  0.9946       -0.0210      0.0174     0.0000   -0.0018        0.0074      0.0326     0.0000    0.0001
  2.37  0.3025  0.3379  0.2165  4.972E-01  5.11E-03   0.00E+00  1.0036        0.0140      0.0033     0.0000   -0.0124        0.0013      0.0072     0.0000    0.0034
  2.37  0.3025  0.3379  0.3402  2.194E-01  2.31E-03   0.00E+00  1.0094       -0.0213      0.0034     0.0000   -0.0158        0.0120      0.0080     0.0000    0.0059
  2.37  0.3025  0.3379  0.5074  7.042E-02  1.15E-03   0.00E+00  1.0207       -0.0150      0.0050     0.0000   -0.0200        0.0092      0.0127     0.0000    0.0112
  2.37  0.3025  0.3379  0.7427  1.376E-02  4.50E-04   0.00E+00  1.0359       -0.0231      0.0100     0.0000   -0.0288        0.0737      0.0266     0.0000    0.0284
  2.37  0.3025  0.3748  0.0049  1.006E+00  4.82E-02   0.00E+00  0.9905       -0.0437      0.0167     0.0000   -0.0019       -0.0623      0.0334     0.0000    0.0001
  2.37  0.3025  0.3748  0.2165  4.025E-01  5.30E-03   0.00E+00  0.9977       -0.0050      0.0046     0.0000   -0.0121       -0.0164      0.0091     0.0000    0.0046
  2.37  0.3025  0.3748  0.3402  1.938E-01  2.31E-03   0.00E+00  1.0009       -0.0134      0.0039     0.0000   -0.0146        0.0047      0.0090     0.0000    0.0066
  2.37  0.3025  0.3748  0.5074  6.587E-02  1.13E-03   0.00E+00  1.0062       -0.0292      0.0054     0.0000   -0.0165       -0.0030      0.0133     0.0000    0.0050
  2.37  0.3025  0.3748  0.7427  1.623E-02  4.84E-04   0.00E+00  1.0324       -0.0384      0.0094     0.0000   -0.0265        0.0961      0.0237     0.0000    0.0206
  2.37  0.3025  0.4134  0.0049  1.013E+00  5.30E-02   0.00E+00  0.9833        0.0103      0.0168     0.0000   -0.0018        0.0256      0.0327     0.0000    0.0002
  2.37  0.3025  0.4134  0.3402  1.645E-01  2.30E-03   0.00E+00  0.9909       -0.0117      0.0047     0.0000   -0.0129       -0.0051      0.0101     0.0000    0.0046
  2.37  0.3025  0.4134  0.5074  6.214E-02  1.16E-03   0.00E+00  0.9952       -0.0351      0.0060     0.0000   -0.0147       -0.0100      0.0146     0.0000    0.0022
  2.37  0.3025  0.4134  0.7427  1.599E-02  4.74E-04   0.00E+00  1.0197       -0.0386      0.0095     0.0000   -0.0236        0.0664      0.0241     0.0000    0.0141
  2.37  0.3025  0.4537  0.0049  6.122E-01  2.76E-02   0.00E+00  0.9780       -0.0425      0.0151     0.0000   -0.0016       -0.0342      0.0322     0.0000    0.0002
  2.37  0.3025  0.4537  0.3402  1.370E-01  2.38E-03   0.00E+00  0.9837       -0.0143      0.0060     0.0000   -0.0118       -0.0078      0.0121     0.0000    0.0032
  2.37  0.3025  0.4537  0.5074  5.174E-02  1.09E-03   0.00E+00  0.9864       -0.0392      0.0069     0.0000   -0.0136       -0.0113      0.0163     0.0000    0.0009
  2.37  0.3025  0.4537  0.7427  1.611E-02  4.71E-04   0.00E+00  1.0053       -0.0451      0.0095     0.0000   -0.0209        0.0558      0.0231     0.0000    0.0094
  2.37  0.3025  0.4958  0.0049  4.502E-01  2.09E-02   0.00E+00  0.9726       -0.0301      0.0149     0.0000   -0.0016       -0.1012      0.0350     0.0000    0.0002
  2.37  0.3025  0.4958  0.5074  4.617E-02  1.08E-03   0.00E+00  0.9770       -0.0258      0.0078     0.0000   -0.0125       -0.0152      0.0174     0.0000   -0.0002
  2.37  0.3025  0.4958  0.7427  1.614E-02  5.08E-04   0.00E+00  0.9903       -0.0462      0.0106     0.0000   -0.0185        0.0307      0.0251     0.0000    0.0045
  2.37  0.3025  0.5397  0.0049  3.739E-01  1.87E-02   0.00E+00  0.9673        0.0301      0.0154     0.0000   -0.0015        0.0245      0.0359     0.0000    0.0002
  2.37  0.3025  0.5397  0.5074  5.001E-02  1.30E-03   0.00E+00  0.9677       -0.0106      0.0089     0.0000   -0.0115        0.0003      0.0185     0.0000   -0.0012
  2.37  0.3025  0.5397  0.7427  1.325E-02  4.71E-04   0.00E+00  0.9767       -0.0711      0.0119     0.0000   -0.0164       -0.0217      0.0287     0.0000   -0.0003
  2.37  0.3025  0.5855  0.0049  3.068E-01  1.51E-02   0.00E+00  0.9620        0.0000      0.0158     0.0000   -0.0016        0.0619      0.0348     0.0000    0.0003
  2.37  0.3025  0.5855  0.0259  2.898E-01  3.04E-02   0.00E+00  0.9633        0.0060      0.0340     0.0000   -0.0037       -0.0212      0.0480     0.0000    0.0010
  2.37  0.3025  0.5855  0.7427  1.158E-02  5.06E-04   0.00E+00  0.9651       -0.0570      0.0147     0.0000   -0.0149        0.0185      0.0338     0.0000   -0.0046
  2.37  0.3025  0.6334  0.0049  2.325E-01  1.39E-02   0.00E+00  0.9567        0.0041      0.0188     0.0000   -0.0016        0.0042      0.0448     0.0000    0.0003
  2.37  0.3025  0.6334  0.7427  1.174E-02  7.99E-04   0.00E+00  0.9560       -0.0036      0.0229     0.0000   -0.0145        0.0958      0.0456     0.0000   -0.0086
  2.37  0.3025  0.6834  0.0049  1.502E-01  1.97E-02   0.00E+00  0.9523       -0.0222      0.0435     0.0000   -0.0016        0.0088      0.1013     0.0000    0.0003
  2.37  0.3025  0.7355  0.0049  1.066E-01  9.36E-03   0.00E+00  0.9500       -0.0493      0.0267     0.0000   -0.0018       -0.0474      0.0702     0.0000    0.0003
  2.37  0.3025  0.7355  0.0259  1.291E-01  1.37E-02   0.00E+00  0.9491        0.0489      0.0307     0.0000   -0.0050       -0.2255      0.0683     0.0000    0.0003
  2.37  0.3025  0.7900  0.0049  1.314E-01  1.04E-02   0.00E+00  0.9558        0.0472      0.0224     0.0000   -0.0022        0.0006      0.0560     0.0000    0.0002
  2.37  0.3025  0.8469  0.0049  6.480E-02  1.05E-02   0.00E+00  1.0006        0.0512      0.0426     0.0000   -0.0032       -0.2949      0.1108     0.0000    0.0000
  2.37  0.3379  0.0933  0.0259  6.356E+00  7.54E-02   0.00E+00  1.0222        0.0371      0.0042     0.0000   -0.0135        0.0233      0.0068     0.0000    0.0034
  2.37  0.3379  0.0933  0.0655  1.301E+00  8.55E-03   0.00E+00  1.0600        0.0003      0.0022     0.0000   -0.0254       -0.0002      0.0054     0.0000    0.0081
  2.37  0.3379  0.1194  0.0259  6.560E+00  7.94E-02   0.00E+00  1.0119        0.0158      0.0046     0.0000   -0.0090        0.0098      0.0074     0.0000    0.0013
  2.37  0.3379  0.1194  0.0655  2.786E+00  1.52E-02   0.00E+00  1.0212        0.0017      0.0019     0.0000   -0.0150        0.0093      0.0043     0.0000    0.0045
  2.37  0.3379  0.1194  0.1290  5.644E-01  4.31E-03   0.00E+00  1.0363       -0.0131      0.0025     0.0000   -0.0162       -0.0109      0.0063     0.0000    0.0071
  2.37  0.3379  0.1468  0.0655  2.903E+00  1.80E-02   0.00E+00  1.0109        0.0027      0.0022     0.0000   -0.0117        0.0176      0.0045     0.0000    0.0037
  2.37  0.3379  0.1468  0.1290  1.016E+00  6.81E-03   0.00E+00  1.0213       -0.0082      0.0023     0.0000   -0.0159        0.0073      0.0055     0.0000    0.0097
  2.37  0.3379  0.1468  0.2165  1.810E-01  2.05E-03   0.00E+00  1.0359       -0.0169      0.0037     0.0000   -0.0213        0.0073      0.0095     0.0000    0.0095
  2.37  0.3379  0.1753  0.0049  4.614E+00  2.96E-01   0.00E+00  1.0002        0.0102      0.0213     0.0000   -0.0028       -0.0350      0.0332     0.0000    0.0002
  2.37  0.3379  0.1753  0.0655  2.399E+00  2.08E-02   0.00E+00  1.0048        0.0095      0.0031     0.0000   -0.0102        0.0146      0.0059     0.0000    0.0034
  2.37  0.3379  0.1753  0.1290  1.098E+00  7.92E-03   0.00E+00  1.0124       -0.0155      0.0025     0.0000   -0.0140        0.0034      0.0056     0.0000    0.0071
  2.37  0.3379  0.1753  0.2165  3.427E-01  3.26E-03   0.00E+00  1.0227       -0.0237      0.0031     0.0000   -0.0174       -0.0127      0.0078     0.0000    0.0057
  2.37  0.3379  0.1753  0.3402  4.142E-02  8.46E-04   0.00E+00  0.9526       -0.0098      0.0068     0.0000   -0.0153        0.0518      0.0169     0.0000    0.0141
  2.37  0.3379  0.2051  0.0049  3.901E+00  1.58E-01   0.00E+00  0.9955       -0.0001      0.0137     0.0000   -0.0026        0.0058      0.0231     0.0000    0.0002
  2.37  0.3379  0.2051  0.0655  2.027E+00  2.12E-02   0.00E+00  0.9999        0.0075      0.0040     0.0000   -0.0093        0.0099      0.0073     0.0000    0.0034
  2.37  0.3379  0.2051  0.1290  1.049E+00  7.75E-03   0.00E+00  1.0058       -0.0055      0.0024     0.0000   -0.0131       -0.0079      0.0058     0.0000    0.0054
  2.37  0.3379  0.2051  0.2165  4.198E-01  3.95E-03   0.00E+00  1.0147       -0.0226      0.0031     0.0000   -0.0172       -0.0005      0.0075     0.0000    0.0068
  2.37  0.3379  0.2051  0.3402  8.854E-02  1.39E-03   0.00E+00  1.0346       -0.0303      0.0052     0.0000   -0.0290        0.0024      0.0128     0.0000    0.0311
  2.37  0.3379  0.2362  0.0049  2.755E+00  8.34E-02   0.00E+00  0.9907       -0.0120      0.0101     0.0000   -0.0024       -0.0200      0.0201     0.0000    0.0002
  2.37  0.3379  0.2362  0.1290  9.621E-01  7.94E-03   0.00E+00  1.0000       -0.0005      0.0029     0.0000   -0.0126        0.0054      0.0062     0.0000    0.0041
  2.37  0.3379  0.2362  0.2165  4.468E-01  4.25E-03   0.00E+00  1.0077       -0.0131      0.0032     0.0000   -0.0168       -0.0041      0.0076     0.0000    0.0070
  2.37  0.3379  0.2362  0.3402  1.284E-01  1.81E-03   0.00E+00  1.0265       -0.0310      0.0047     0.0000   -0.0249        0.0005      0.0114     0.0000    0.0187
  2.37  0.3379  0.2362  0.5074  1.741E-02  5.71E-04   0.00E+00  0.9401       -0.0014      0.0110     0.0000   -0.0209        0.0612      0.0265     0.0000    0.0209
  2.37  0.3379  0.2686  0.0049  2.011E+00  5.64E-02   0.00E+00  0.9863        0.0028      0.0092     0.0000   -0.0022       -0.0217      0.0194     0.0000    0.0002
  2.37  0.3379  0.2686  0.1290  8.547E-01  8.88E-03   0.00E+00  0.9942        0.0154      0.0038     0.0000   -0.0121        0.0279      0.0073     0.0000    0.0032
  2.37  0.3379  0.2686  0.2165  4.235E-01  4.21E-03   0.00E+00  1.0010       -0.0143      0.0034     0.0000   -0.0160       -0.0089      0.0078     0.0000    0.0069
  2.37  0.3379  0.2686  0.3402  1.476E-01  2.00E-03   0.00E+00  1.0170       -0.0210      0.0045     0.0000   -0.0225       -0.0057      0.0108     0.0000    0.0146
  2.37  0.3379  0.2686  0.5074  2.902E-02  7.56E-04   0.00E+00  1.0367       -0.0101      0.0086     0.0000   -0.0365        0.0234      0.0209     0.0000    0.0447
  2.37  0.3379  0.3025  0.0049  1.645E+00  4.55E-02   0.00E+00  0.9837       -0.0033      0.0090     0.0000   -0.0020       -0.0126      0.0206     0.0000   -0.0001
  2.37  0.3379  0.3025  0.2165  4.002E-01  4.29E-03   0.00E+00  0.9952       -0.0033      0.0038     0.0000   -0.0151        0.0051      0.0081     0.0000    0.0066
  2.37  0.3379  0.3025  0.3402  1.534E-01  2.14E-03   0.00E+00  1.0069       -0.0183      0.0047     0.0000   -0.0201       -0.0026      0.0112     0.0000    0.0098
  2.37  0.3379  0.3025  0.5074  3.836E-02  8.71E-04   0.00E+00  1.0415       -0.0274      0.0074     0.0000   -0.0342        0.0500      0.0186     0.0000    0.0328
  2.37  0.3379  0.3379  0.0049  1.277E+00  3.43E-02   0.00E+00  0.9791        0.0189      0.0085     0.0000   -0.0022        0.0049      0.0197     0.0000    0.0001
  2.37  0.3379  0.3379  0.2165  3.457E-01  4.41E-03   0.00E+00  0.9894       -0.0042      0.0047     0.0000   -0.0143        0.0114      0.0092     0.0000    0.0051
  2.37  0.3379  0.3379  0.3402  1.483E-01  2.18E-03   0.00E+00  0.9967       -0.0243      0.0051     0.0000   -0.0177        0.0068      0.0115     0.0000    0.0036
  2.37  0.3379  0.3379  0.5074  4.162E-02  8.97E-04   0.00E+00  1.0294       -0.0215      0.0072     0.0000   -0.0299        0.0103      0.0173     0.0000    0.0230
  2.37  0.3379  0.3748  0.0049  8.964E-01  2.42E-02   0.00E+00  0.9751        0.0118      0.0085     0.0000   -0.0021       -0.0132      0.0208     0.0000    0.0002
  2.37  0.3379  0.3748  0.2165  3.044E-01  5.23E-03   0.00E+00  0.9847        0.0138      0.0065     0.0000   -0.0137        0.0246      0.0115     0.0000    0.0027
  2.37  0.3379  0.3748  0.3402  1.348E-01  2.23E-03   0.00E+00  0.9922       -0.0113      0.0058     0.0000   -0.0177        0.0076      0.0125     0.0000    0.0040
  2.37  0.3379  0.3748  0.5074  4.524E-02  9.56E-04   0.00E+00  1.0152       -0.0232      0.0074     0.0000   -0.0258        0.0409      0.0166     0.0000    0.0164
  2.37  0.3379  0.3748  0.7427  8.779E-03  4.52E-04   0.00E+00  1.0375       -0.0089      0.0176     0.0000   -0.0393        0.1158      0.0430     0.0000    0.0423
  2.37  0.3379  0.4134  0.0049  8.028E-01  2.26E-02   0.00E+00  0.9716       -0.0164      0.0090     0.0000   -0.0020       -0.0216      0.0229     0.0000    0.0001
  2.37  0.3379  0.4134  0.0259  7.150E-01  5.55E-02   0.00E+00  0.9728       -0.0189      0.0280     0.0000   -0.0046       -0.0303      0.0354     0.0000    0.0005
  2.37  0.3379  0.4134  0.3402  1.231E-01  2.38E-03   0.00E+00  0.9851       -0.0040      0.0070     0.0000   -0.0173        0.0003      0.0141     0.0000    0.0058
  2.37  0.3379  0.4134  0.5074  4.339E-02  9.16E-04   0.00E+00  0.9974       -0.0384      0.0075     0.0000   -0.0208        0.0316      0.0163     0.0000    0.0070
  2.37  0.3379  0.4134  0.7427  9.599E-03  4.49E-04   0.00E+00  1.0524       -0.0528      0.0157     0.0000   -0.0389        0.0934      0.0377     0.0000    0.0330
  2.37  0.3379  0.4537  0.0049  5.537E-01  1.59E-02   0.00E+00  0.9679       -0.0144      0.0092     0.0000   -0.0022       -0.0089      0.0228     0.0000    0.0001
  2.37  0.3379  0.4537  0.0259  5.270E-01  2.76E-02   0.00E+00  0.9690        0.0024      0.0173     0.0000   -0.0050       -0.0274      0.0275     0.0000    0.0007
  2.37  0.3379  0.4537  0.3402  1.032E-01  2.41E-03   0.00E+00  0.9759       -0.0287      0.0091     0.0000   -0.0155       -0.0362      0.0173     0.0000    0.0047
  2.37  0.3379  0.4537  0.5074  4.234E-02  9.39E-04   0.00E+00  0.9846       -0.0222      0.0079     0.0000   -0.0175       -0.0063      0.0172     0.0000    0.0004
  2.37  0.3379  0.4537  0.7427  1.142E-02  5.53E-04   0.00E+00  1.0441       -0.0530      0.0172     0.0000   -0.0357        0.1218      0.0385     0.0000    0.0219
  2.37  0.3379  0.4958  0.0049  4.563E-01  1.38E-02   0.00E+00  0.9608       -0.0030      0.0097     0.0000   -0.0020       -0.0029      0.0245     0.0000    0.0003
  2.37  0.3379  0.4958  0.0259  4.533E-01  1.85E-02   0.00E+00  0.9625        0.0004      0.0134     0.0000   -0.0047       -0.0454      0.0251     0.0000    0.0012
  2.37  0.3379  0.4958  0.5074  3.508E-02  8.91E-04   0.00E+00  0.9745       -0.0290      0.0093     0.0000   -0.0159        0.0065      0.0189     0.0000   -0.0032
  2.37  0.3379  0.4958  0.7427  1.191E-02  6.70E-04   0.00E+00  1.0273       -0.0856      0.0209     0.0000   -0.0322        0.1362      0.0439     0.0000    0.0119
  2.37  0.3379  0.5397  0.0049  3.388E-01  1.11E-02   0.00E+00  0.9551        0.0113      0.0105     0.0000   -0.0018        0.0157      0.0266     0.0000    0.0003
  2.37  0.3379  0.5397  0.0259  3.215E-01  1.33E-02   0.00E+00  0.9569        0.0147      0.0136     0.0000   -0.0044        0.0158      0.0262     0.0000    0.0011
  2.37  0.3379  0.5397  0.5074  3.143E-02  9.82E-04   0.00E+00  0.9654       -0.0222      0.0122     0.0000   -0.0152        0.0360      0.0221     0.0000   -0.0046
  2.37  0.3379  0.5397  0.7427  1.316E-02  7.98E-04   0.00E+00  1.0102       -0.0637      0.0227     0.0000   -0.0303        0.1065      0.0446     0.0000    0.0040
  2.37  0.3379  0.5855  0.0049  2.699E-01  1.09E-02   0.00E+00  0.9504        0.0000      0.0131     0.0000   -0.0019       -0.0027      0.0345     0.0000    0.0003
  2.37  0.3379  0.5855  0.0259  2.408E-01  1.23E-02   0.00E+00  0.9519       -0.0091      0.0171     0.0000   -0.0045       -0.0360      0.0344     0.0000    0.0010
  2.37  0.3379  0.6334  0.0049  1.989E-01  1.19E-02   0.00E+00  0.9455       -0.0017      0.0185     0.0000   -0.0020       -0.0760      0.0493     0.0000    0.0004
  2.37  0.3379  0.6334  0.0259  1.415E-01  8.43E-03   0.00E+00  0.9470       -0.0037      0.0178     0.0000   -0.0049       -0.0875      0.0419     0.0000    0.0013
  2.37  0.3379  0.6834  0.0049  1.474E-01  7.48E-03   0.00E+00  0.9417        0.0415      0.0154     0.0000   -0.0021       -0.0261      0.0415     0.0000    0.0004
  2.37  0.3379  0.6834  0.0259  1.398E-01  5.85E-03   0.00E+00  0.9423        0.0603      0.0112     0.0000   -0.0055       -0.1223      0.0291     0.0000    0.0010
  2.37  0.3379  0.7355  0.0049  1.391E-01  6.97E-03   0.00E+00  0.9416        0.0235      0.0149     0.0000   -0.0025       -0.0703      0.0436     0.0000    0.0004
  2.37  0.3379  0.7355  0.0259  1.160E-01  4.74E-03   0.00E+00  0.9410        0.0412      0.0107     0.0000   -0.0062       -0.2579      0.0278     0.0000    0.0008
  2.37  0.3379  0.7355  0.0655  9.363E-02  1.09E-02   0.00E+00  0.9397       -0.0173      0.0434     0.0000   -0.0089       -0.0354      0.0613     0.0000    0.0012
  2.37  0.3379  0.7900  0.0049  1.110E-01  7.12E-03   0.00E+00  0.9535        0.0335      0.0178     0.0000   -0.0033       -0.1559      0.0474     0.0000    0.0003
  2.37  0.3379  0.7900  0.0259  9.744E-02  4.97E-03   0.00E+00  0.9518        0.0387      0.0159     0.0000   -0.0071       -0.0561      0.0390     0.0000    0.0006
  2.37  0.3748  0.0933  0.0655  3.596E-01  4.17E-03   0.00E+00  1.0708        0.0016      0.0042     0.0000   -0.0270        0.0108      0.0098     0.0000    0.0241
  2.37  0.3748  0.1194  0.0655  1.782E+00  1.29E-02   0.00E+00  1.0011       -0.0074      0.0026     0.0000   -0.0168        0.0010      0.0060     0.0000    0.0041
  2.37  0.3748  0.1194  0.1290  1.960E-01  2.27E-03   0.00E+00  1.0516       -0.0221      0.0040     0.0000   -0.0173        0.0110      0.0098     0.0000    0.0000
  2.37  0.3748  0.1468  0.0049  4.284E+00  2.53E-01   0.00E+00  0.9831       -0.0294      0.0221     0.0000   -0.0033       -0.0052      0.0333     0.0000    0.0001
  2.37  0.3748  0.1468  0.0655  2.156E+00  1.78E-02   0.00E+00  0.9905       -0.0001      0.0031     0.0000   -0.0128        0.0145      0.0064     0.0000    0.0032
  2.37  0.3748  0.1468  0.1290  5.758E-01  5.16E-03   0.00E+00  0.9987       -0.0195      0.0032     0.0000   -0.0154       -0.0127      0.0076     0.0000    0.0071
  2.37  0.3748  0.1468  0.2165  6.342E-02  1.11E-03   0.00E+00  0.8817       -0.0127      0.0061     0.0000   -0.0095        0.0161      0.0151     0.0000    0.0085
  2.37  0.3748  0.1753  0.0049  3.444E+00  1.30E-01   0.00E+00  0.9803        0.0021      0.0128     0.0000   -0.0029       -0.0214      0.0258     0.0000    0.0000
  2.37  0.3748  0.1753  0.0655  1.905E+00  2.25E-02   0.00E+00  0.9848        0.0168      0.0045     0.0000   -0.0110        0.0333      0.0080     0.0000    0.0029
  2.37  0.3748  0.1753  0.1290  7.989E-01  7.08E-03   0.00E+00  0.9918       -0.0246      0.0033     0.0000   -0.0145        0.0065      0.0075     0.0000    0.0075
  2.37  0.3748  0.1753  0.2165  1.769E-01  2.39E-03   0.00E+00  1.0059       -0.0317      0.0046     0.0000   -0.0191       -0.0240      0.0114     0.0000    0.0060
  2.37  0.3748  0.2051  0.0049  3.356E+00  9.71E-02   0.00E+00  0.9768        0.0007      0.0097     0.0000   -0.0027        0.0116      0.0216     0.0000    0.0002
  2.37  0.3748  0.2051  0.0655  1.569E+00  2.28E-02   0.00E+00  0.9801        0.0074      0.0060     0.0000   -0.0100        0.0183      0.0105     0.0000    0.0028
  2.37  0.3748  0.2051  0.1290  8.106E-01  8.25E-03   0.00E+00  0.9862       -0.0163      0.0038     0.0000   -0.0135        0.0008      0.0081     0.0000    0.0060
  2.37  0.3748  0.2051  0.2165  2.650E-01  3.31E-03   0.00E+00  0.9955       -0.0322      0.0045     0.0000   -0.0174       -0.0150      0.0104     0.0000    0.0046
  2.37  0.3748  0.2051  0.3402  4.016E-02  9.18E-04   0.00E+00  0.9592       -0.0180      0.0078     0.0000   -0.0228       -0.0073      0.0196     0.0000    0.0253
  2.37  0.3748  0.2362  0.0049  2.514E+00  5.51E-02   0.00E+00  0.9730        0.0073      0.0071     0.0000   -0.0026        0.0060      0.0172     0.0000    0.0002
  2.37  0.3748  0.2362  0.1290  7.414E-01  8.52E-03   0.00E+00  0.9818       -0.0079      0.0043     0.0000   -0.0129        0.0119      0.0090     0.0000    0.0048
  2.37  0.3748  0.2362  0.2165  3.050E-01  3.57E-03   0.00E+00  0.9896       -0.0358      0.0042     0.0000   -0.0175       -0.0204      0.0095     0.0000    0.0053
  2.37  0.3748  0.2362  0.3402  6.929E-02  1.42E-03   0.00E+00  1.0077       -0.0110      0.0071     0.0000   -0.0280       -0.0152      0.0171     0.0000    0.0255
  2.37  0.3748  0.2686  0.0049  1.730E+00  3.66E-02   0.00E+00  0.9692        0.0123      0.0069     0.0000   -0.0025        0.0111      0.0171     0.0000    0.0002
  2.37  0.3748  0.2686  0.1290  6.746E-01  9.96E-03   0.00E+00  0.9778        0.0114      0.0058     0.0000   -0.0128        0.0283      0.0108     0.0000    0.0036
  2.37  0.3748  0.2686  0.2165  3.134E-01  3.79E-03   0.00E+00  0.9849       -0.0175      0.0043     0.0000   -0.0174       -0.0086      0.0098     0.0000    0.0059
  2.37  0.3748  0.2686  0.3402  9.554E-02  1.77E-03   0.00E+00  1.0118       -0.0314      0.0065     0.0000   -0.0283        0.0017      0.0156     0.0000    0.0242
  2.37  0.3748  0.3025  0.0049  1.518E+00  3.23E-02   0.00E+00  0.9655        0.0137      0.0068     0.0000   -0.0024       -0.0081      0.0174     0.0000    0.0002
  2.37  0.3748  0.3025  0.2165  3.019E-01  4.13E-03   0.00E+00  0.9805       -0.0045      0.0050     0.0000   -0.0170        0.0025      0.0108     0.0000    0.0063
  2.37  0.3748  0.3025  0.3402  1.066E-01  1.84E-03   0.00E+00  1.0032       -0.0268      0.0061     0.0000   -0.0255        0.0148      0.0144     0.0000    0.0180
  2.37  0.3748  0.3025  0.5074  2.094E-02  7.17E-04   0.00E+00  1.0073       -0.0455      0.0118     0.0000   -0.0347       -0.0063      0.0276     0.0000    0.0349
  2.37  0.3748  0.3379  0.0049  1.093E+00  2.37E-02   0.00E+00  0.9625        0.0023      0.0070     0.0000   -0.0020       -0.0135      0.0176     0.0000    0.0002
  2.37  0.3748  0.3379  0.0259  9.038E-01  5.10E-02   0.00E+00  0.9642       -0.0121      0.0202     0.0000   -0.0048        0.0099      0.0270     0.0000    0.0005
  2.37  0.3748  0.3379  0.2165  2.748E-01  4.43E-03   0.00E+00  0.9759       -0.0017      0.0062     0.0000   -0.0162        0.0216      0.0121     0.0000    0.0066
  2.37  0.3748  0.3379  0.3402  1.057E-01  1.83E-03   0.00E+00  0.9932       -0.0198      0.0063     0.0000   -0.0227        0.0033      0.0138     0.0000    0.0117
  2.37  0.3748  0.3379  0.5074  2.602E-02  8.58E-04   0.00E+00  1.0496       -0.0268      0.0119     0.0000   -0.0439        0.0651      0.0276     0.0000    0.0505
  2.37  0.3748  0.3748  0.0049  7.922E-01  1.79E-02   0.00E+00  0.9611        0.0113      0.0076     0.0000   -0.0022        0.0325      0.0187     0.0000   -0.0001
  2.37  0.3748  0.3748  0.0259  7.254E-01  3.07E-02   0.00E+00  0.9615        0.0288      0.0132     0.0000   -0.0052        0.0005      0.0225     0.0000    0.0000
  2.37  0.3748  0.3748  0.2165  2.508E-01  5.24E-03   0.00E+00  0.9726        0.0145      0.0083     0.0000   -0.0155        0.0028      0.0152     0.0000    0.0063
  2.37  0.3748  0.3748  0.3402  9.906E-02  1.75E-03   0.00E+00  0.9830       -0.0285      0.0066     0.0000   -0.0195       -0.0057      0.0141     0.0000    0.0026
  2.37  0.3748  0.3748  0.5074  3.114E-02  1.01E-03   0.00E+00  1.0459       -0.0548      0.0114     0.0000   -0.0412       -0.0423      0.0275     0.0000    0.0410
  2.37  0.3748  0.4134  0.0049  7.819E-01  1.90E-02   0.00E+00  0.9564        0.0189      0.0080     0.0000   -0.0023        0.0081      0.0201     0.0000    0.0002
  2.37  0.3748  0.4134  0.0259  6.782E-01  2.35E-02   0.00E+00  0.9577        0.0095      0.0108     0.0000   -0.0053       -0.0115      0.0219     0.0000    0.0009
  2.37  0.3748  0.4134  0.3402  9.657E-02  1.86E-03   0.00E+00  0.9780       -0.0204      0.0075     0.0000   -0.0192       -0.0319      0.0148     0.0000    0.0005
  2.37  0.3748  0.4134  0.5074  3.195E-02  1.10E-03   0.00E+00  1.0267       -0.0274      0.0127     0.0000   -0.0346        0.0690      0.0274     0.0000    0.0260
  2.37  0.3748  0.4537  0.0049  5.690E-01  1.60E-02   0.00E+00  0.9537        0.0111      0.0093     0.0000   -0.0021       -0.0072      0.0238     0.0000    0.0003
  2.37  0.3748  0.4537  0.0259  5.249E-01  1.77E-02   0.00E+00  0.9555        0.0028      0.0107     0.0000   -0.0049       -0.0271      0.0239     0.0000    0.0008
  2.37  0.3748  0.4537  0.3402  8.468E-02  2.02E-03   0.00E+00  0.9740       -0.0058      0.0097     0.0000   -0.0198       -0.0247      0.0180     0.0000    0.0029
  2.37  0.3748  0.4537  0.5074  3.430E-02  1.29E-03   0.00E+00  1.0078       -0.0089      0.0142     0.0000   -0.0280        0.0358      0.0291     0.0000    0.0119
  2.37  0.3748  0.4958  0.0049  4.724E-01  1.65E-02   0.00E+00  0.9522        0.0355      0.0117     0.0000   -0.0020        0.0331      0.0291     0.0000    0.0000
  2.37  0.3748  0.4958  0.0259  4.064E-01  1.56E-02   0.00E+00  0.9534       -0.0149      0.0125     0.0000   -0.0049       -0.0262      0.0278     0.0000    0.0001
  2.37  0.3748  0.4958  0.5074  2.753E-02  1.29E-03   0.00E+00  0.9943       -0.0230      0.0188     0.0000   -0.0239        0.0182      0.0360     0.0000    0.0023
  2.37  0.3748  0.5397  0.0049  3.525E-01  1.71E-02   0.00E+00  0.9477        0.0424      0.0160     0.0000   -0.0025       -0.0091      0.0426     0.0000    0.0003
  2.37  0.3748  0.5397  0.0259  3.303E-01  1.39E-02   0.00E+00  0.9493        0.0399      0.0122     0.0000   -0.0058       -0.0389      0.0308     0.0000    0.0011
  2.37  0.3748  0.5397  0.5074  2.451E-02  1.42E-03   0.00E+00  0.9855       -0.0341      0.0237     0.0000   -0.0224       -0.0330      0.0439     0.0000   -0.0039
  2.37  0.3748  0.5855  0.0049  2.228E-01  1.07E-02   0.00E+00  0.9408        0.0292      0.0162     0.0000   -0.0022       -0.0020      0.0418     0.0000    0.0004
  2.37  0.3748  0.5855  0.0259  2.040E-01  7.15E-03   0.00E+00  0.9430       -0.0067      0.0106     0.0000   -0.0053       -0.0254      0.0277     0.0000    0.0014
  2.37  0.3748  0.6334  0.0049  1.994E-01  8.17E-03   0.00E+00  0.9373        0.0302      0.0135     0.0000   -0.0022       -0.0136      0.0351     0.0000    0.0003
  2.37  0.3748  0.6334  0.0259  1.714E-01  5.14E-03   0.00E+00  0.9387        0.0139      0.0087     0.0000   -0.0058       -0.0593      0.0234     0.0000    0.0008
  2.37  0.3748  0.6834  0.0049  1.536E-01  6.52E-03   0.00E+00  0.9338        0.0162      0.0141     0.0000   -0.0027       -0.0020      0.0359     0.0000    0.0005
  2.37  0.3748  0.6834  0.0259  1.269E-01  4.16E-03   0.00E+00  0.9348        0.0703      0.0083     0.0000   -0.0071       -0.1631      0.0225     0.0000    0.0013
  2.37  0.3748  0.6834  0.0655  1.265E-01  5.88E-03   0.00E+00  0.9349        0.0241      0.0119     0.0000   -0.0105       -0.2611      0.0275     0.0000    0.0025
  2.37  0.3748  0.7355  0.0049  1.067E-01  5.34E-03   0.00E+00  0.9351        0.0352      0.0161     0.0000   -0.0031       -0.0445      0.0407     0.0000    0.0004
  2.37  0.3748  0.7355  0.0259  1.029E-01  3.69E-03   0.00E+00  0.9348        0.0554      0.0091     0.0000   -0.0075       -0.2061      0.0253     0.0000    0.0010
  2.37  0.3748  0.7355  0.0655  7.918E-02  4.68E-03   0.00E+00  0.9337       -0.0015      0.0195     0.0000   -0.0107       -0.1014      0.0462     0.0000    0.0015
  2.37  0.3748  0.7900  0.0049  5.766E-02  6.46E-03   0.00E+00  0.9550        0.1097      0.0302     0.0000   -0.0043       -0.1388      0.0792     0.0000    0.0003
  2.37  0.3748  0.7900  0.0259  7.095E-02  6.49E-03   0.00E+00  0.9533       -0.0085      0.0237     0.0000   -0.0091       -0.2552      0.0634     0.0000    0.0007
  2.37  0.3748  0.8469  0.0655  1.615E-01  2.97E-02   0.00E+00  1.0420        0.1102      0.0443     0.0000   -0.0157       -0.2545      0.1159     0.0000   -0.0042
  2.37  0.4134  0.1194  0.0655  8.936E-01  9.91E-03   0.00E+00  0.9854        0.0033      0.0043     0.0000   -0.0190        0.0227      0.0094     0.0000    0.0051
  2.37  0.4134  0.1468  0.0049  3.185E+00  2.28E-01   0.00E+00  0.9622       -0.0661      0.0298     0.0000   -0.0037       -0.0647      0.0478     0.0000    0.0004
  2.37  0.4134  0.1468  0.0655  1.542E+00  1.43E-02   0.00E+00  0.9706       -0.0106      0.0037     0.0000   -0.0138        0.0145      0.0075     0.0000    0.0025
  2.37  0.4134  0.1468  0.1290  3.136E-01  3.92E-03   0.00E+00  0.9851       -0.0209      0.0046     0.0000   -0.0144        0.0124      0.0111     0.0000   -0.0031
  2.37  0.4134  0.1753  0.0049  2.832E+00  1.26E-01   0.00E+00  0.9602        0.0125      0.0151     0.0000   -0.0030        0.0324      0.0316     0.0000    0.0001
  2.37  0.4134  0.1753  0.0655  1.621E+00  1.72E-02   0.00E+00  0.9653        0.0050      0.0044     0.0000   -0.0116        0.0415      0.0078     0.0000    0.0022
  2.37  0.4134  0.1753  0.1290  5.109E-01  6.10E-03   0.00E+00  0.9714       -0.0236      0.0046     0.0000   -0.0139        0.0147      0.0103     0.0000    0.0057
  2.37  0.4134  0.1753  0.2165  9.396E-02  1.55E-03   0.00E+00  0.9703       -0.0250      0.0058     0.0000   -0.0195       -0.0256      0.0145     0.0000    0.0187
  2.37  0.4134  0.2051  0.0049  3.036E+00  1.11E-01   0.00E+00  0.9576       -0.0021      0.0119     0.0000   -0.0027       -0.0405      0.0293     0.0000    0.0000
  2.37  0.4134  0.2051  0.0655  1.418E+00  2.35E-02   0.00E+00  0.9610       -0.0008      0.0072     0.0000   -0.0104        0.0238      0.0118     0.0000    0.0022
  2.37  0.4134  0.2051  0.1290  5.826E-01  6.92E-03   0.00E+00  0.9669       -0.0286      0.0048     0.0000   -0.0133       -0.0020      0.0097     0.0000    0.0064
  2.37  0.4134  0.2051  0.2165  1.661E-01  2.68E-03   0.00E+00  0.9859       -0.0120      0.0057     0.0000   -0.0201       -0.0524      0.0138     0.0000    0.0085
  2.37  0.4134  0.2362  0.0049  2.262E+00  5.88E-02   0.00E+00  0.9548        0.0095      0.0087     0.0000   -0.0026        0.0200      0.0217     0.0000    0.0001
  2.37  0.4134  0.2362  0.1290  5.860E-01  6.85E-03   0.00E+00  0.9634       -0.0150      0.0046     0.0000   -0.0127        0.0305      0.0092     0.0000    0.0056
  2.37  0.4134  0.2362  0.2165  2.076E-01  3.58E-03   0.00E+00  0.9737       -0.0356      0.0065     0.0000   -0.0183       -0.0044      0.0147     0.0000    0.0027
  2.37  0.4134  0.2362  0.3402  4.629E-02  1.11E-03   0.00E+00  0.9386       -0.0284      0.0090     0.0000   -0.0264        0.0476      0.0209     0.0000    0.0295
  2.37  0.4134  0.2686  0.0049  1.699E+00  4.13E-02   0.00E+00  0.9520        0.0112      0.0080     0.0000   -0.0026        0.0016      0.0206     0.0000    0.0001
  2.37  0.4134  0.2686  0.1290  5.289E-01  7.39E-03   0.00E+00  0.9608       -0.0072      0.0058     0.0000   -0.0125        0.0035      0.0111     0.0000    0.0046
  2.37  0.4134  0.2686  0.2165  2.174E-01  3.56E-03   0.00E+00  0.9689       -0.0302      0.0061     0.0000   -0.0184       -0.0155      0.0138     0.0000    0.0028
  2.37  0.4134  0.2686  0.3402  5.798E-02  1.32E-03   0.00E+00  0.9848       -0.0234      0.0086     0.0000   -0.0242        0.0285      0.0194     0.0000    0.0089
  2.37  0.4134  0.3025  0.0049  1.312E+00  3.31E-02   0.00E+00  0.9492        0.0208      0.0088     0.0000   -0.0026        0.0631      0.0218     0.0000    0.0002
  2.37  0.4134  0.3025  0.0259  1.106E+00  6.11E-02   0.00E+00  0.9502       -0.0230      0.0216     0.0000   -0.0059       -0.0709      0.0365     0.0000    0.0010
  2.37  0.4134  0.3025  0.1290  4.664E-01  8.64E-03   0.00E+00  0.9585        0.0013      0.0083     0.0000   -0.0126        0.0123      0.0149     0.0000    0.0033
  2.37  0.4134  0.3025  0.2165  2.134E-01  3.44E-03   0.00E+00  0.9657       -0.0133      0.0061     0.0000   -0.0186       -0.0300      0.0134     0.0000    0.0036
  2.37  0.4134  0.3025  0.3402  7.313E-02  1.78E-03   0.00E+00  1.0025       -0.0079      0.0092     0.0000   -0.0302        0.0190      0.0208     0.0000    0.0250
  2.37  0.4134  0.3379  0.0049  1.078E+00  2.92E-02   0.00E+00  0.9458        0.0004      0.0094     0.0000   -0.0025        0.0171      0.0238     0.0000    0.0002
  2.37  0.4134  0.3379  0.0259  9.027E-01  4.59E-02   0.00E+00  0.9472        0.0120      0.0170     0.0000   -0.0056        0.0239      0.0302     0.0000    0.0012
  2.37  0.4134  0.3379  0.2165  2.032E-01  3.55E-03   0.00E+00  0.9624       -0.0069      0.0072     0.0000   -0.0185       -0.0270      0.0142     0.0000    0.0046
  2.37  0.4134  0.3379  0.3402  8.511E-02  2.27E-03   0.00E+00  0.9999       -0.0115      0.0101     0.0000   -0.0295        0.0215      0.0223     0.0000    0.0236
  2.37  0.4134  0.3748  0.0049  7.501E-01  2.35E-02   0.00E+00  0.9433        0.0316      0.0108     0.0000   -0.0022        0.0148      0.0275     0.0000    0.0003
  2.37  0.4134  0.3748  0.0259  6.122E-01  2.81E-02   0.00E+00  0.9458        0.0045      0.0147     0.0000   -0.0049       -0.0132      0.0323     0.0000    0.0013
  2.37  0.4134  0.3748  0.2165  1.783E-01  3.83E-03   0.00E+00  0.9602       -0.0128      0.0095     0.0000   -0.0180       -0.0630      0.0178     0.0000    0.0062
  2.37  0.4134  0.3748  0.3402  7.793E-02  2.35E-03   0.00E+00  0.9894       -0.0151      0.0118     0.0000   -0.0253        0.0434      0.0238     0.0000    0.0119
  2.37  0.4134  0.3748  0.5074  1.685E-02  6.22E-04   0.00E+00  1.0337       -0.0423      0.0140     0.0000   -0.0492        0.0682      0.0316     0.0000    0.0422
  2.37  0.4134  0.4134  0.0049  7.135E-01  2.73E-02   0.00E+00  0.9422        0.0043      0.0122     0.0000   -0.0018       -0.1326      0.0327     0.0000    0.0000
  2.37  0.4134  0.4134  0.0259  5.762E-01  2.50E-02   0.00E+00  0.9437        0.0127      0.0133     0.0000   -0.0048       -0.0311      0.0314     0.0000   -0.0002
  2.37  0.4134  0.4134  0.3402  6.942E-02  2.52E-03   0.00E+00  0.9792       -0.0285      0.0151     0.0000   -0.0215        0.0450      0.0277     0.0000   -0.0010
  2.37  0.4134  0.4134  0.5074  2.391E-02  8.43E-04   0.00E+00  1.0821       -0.0528      0.0131     0.0000   -0.0509        0.0226      0.0303     0.0000    0.0433
  2.37  0.4134  0.4537  0.0049  4.874E-01  2.07E-02   0.00E+00  0.9411        0.0214      0.0151     0.0000   -0.0024        0.0230      0.0374     0.0000    0.0001
  2.37  0.4134  0.4537  0.0259  4.098E-01  1.56E-02   0.00E+00  0.9422        0.0234      0.0113     0.0000   -0.0055       -0.0283      0.0289     0.0000    0.0005
  2.37  0.4134  0.4537  0.3402  6.852E-02  3.14E-03   0.00E+00  0.9776        0.0039      0.0193     0.0000   -0.0221        0.0331      0.0337     0.0000   -0.0049
  2.37  0.4134  0.4537  0.5074  2.693E-02  9.75E-04   0.00E+00  1.0823       -0.0370      0.0145     0.0000   -0.0500        0.0483      0.0304     0.0000    0.0366
  2.37  0.4134  0.4958  0.0049  3.315E-01  1.30E-02   0.00E+00  0.9376       -0.0012      0.0135     0.0000   -0.0023       -0.0552      0.0343     0.0000    0.0003
  2.37  0.4134  0.4958  0.0259  3.029E-01  9.17E-03   0.00E+00  0.9395        0.0215      0.0096     0.0000   -0.0053        0.0234      0.0243     0.0000    0.0008
  2.37  0.4134  0.4958  0.5074  2.307E-02  9.64E-04   0.00E+00  1.0698       -0.0388      0.0173     0.0000   -0.0456        0.1147      0.0312     0.0000    0.0211
  2.37  0.4134  0.5397  0.0049  3.147E-01  1.05E-02   0.00E+00  0.9367        0.0217      0.0119     0.0000   -0.0020        0.0110      0.0292     0.0000    0.0001
  2.37  0.4134  0.5397  0.0259  2.841E-01  7.36E-03   0.00E+00  0.9389        0.0054      0.0083     0.0000   -0.0050       -0.0296      0.0215     0.0000    0.0003
  2.37  0.4134  0.5397  0.5074  2.190E-02  1.10E-03   0.00E+00  1.0563       -0.0311      0.0215     0.0000   -0.0409        0.0001      0.0395     0.0000    0.0002
  2.37  0.4134  0.5855  0.0049  2.263E-01  7.73E-03   0.00E+00  0.9383        0.0093      0.0122     0.0000   -0.0022       -0.0220      0.0296     0.0000    0.0001
  2.37  0.4134  0.5855  0.0259  2.094E-01  5.30E-03   0.00E+00  0.9401        0.0123      0.0082     0.0000   -0.0056       -0.0292      0.0212     0.0000   -0.0002
  2.37  0.4134  0.5855  0.0655  1.802E-01  7.77E-03   0.00E+00  0.9418        0.0293      0.0122     0.0000   -0.0095       -0.0945      0.0263     0.0000   -0.0008
  2.37  0.4134  0.6334  0.0049  1.752E-01  6.48E-03   0.00E+00  0.9354       -0.0026      0.0131     0.0000   -0.0029       -0.0075      0.0336     0.0000    0.0004
  2.37  0.4134  0.6334  0.0259  1.503E-01  4.14E-03   0.00E+00  0.9374        0.0207      0.0086     0.0000   -0.0070       -0.0870      0.0226     0.0000    0.0013
  2.37  0.4134  0.6334  0.0655  1.210E-01  5.00E-03   0.00E+00  0.9381        0.0659      0.0103     0.0000   -0.0119       -0.2242      0.0244     0.0000    0.0011
  2.37  0.4134  0.6834  0.0049  1.339E-01  6.05E-03   0.00E+00  0.9339        0.0326      0.0157     0.0000   -0.0028       -0.0668      0.0403     0.0000    0.0003
  2.37  0.4134  0.6834  0.0259  1.132E-01  3.92E-03   0.00E+00  0.9344        0.0830      0.0099     0.0000   -0.0080       -0.1731      0.0256     0.0000    0.0000
  2.37  0.4134  0.6834  0.0655  9.514E-02  4.96E-03   0.00E+00  0.9342        0.0045      0.0153     0.0000   -0.0121       -0.1414      0.0380     0.0000    0.0002
  2.37  0.4134  0.7355  0.0049  8.675E-02  7.59E-03   0.00E+00  0.9373        0.0713      0.0295     0.0000   -0.0041       -0.1230      0.0746     0.0000    0.0006
  2.37  0.4134  0.7355  0.0259  7.998E-02  6.17E-03   0.00E+00  0.9372        0.0831      0.0236     0.0000   -0.0097       -0.1056      0.0623     0.0000    0.0015
  2.37  0.4134  0.7355  0.0655  7.265E-02  1.09E-02   0.00E+00  0.9364        0.0138      0.0403     0.0000   -0.0136       -0.2144      0.1107     0.0000    0.0022
  2.37  0.4134  0.8469  0.0259  1.664E-01  1.79E-02   0.00E+00  1.0904        0.0976      0.0250     0.0000   -0.0145       -0.3497      0.0658     0.0000   -0.0023
  2.37  0.4134  0.8469  0.0655  6.830E-02  5.68E-03   0.00E+00  1.0703        0.1420      0.0214     0.0000   -0.0179       -0.1568      0.0542     0.0000   -0.0100
  2.37  0.4537  0.1194  0.0655  4.218E-01  6.06E-03   0.00E+00  0.9871        0.0003      0.0055     0.0000   -0.0196       -0.0187      0.0132     0.0000    0.0071
  2.37  0.4537  0.1468  0.0049  3.359E+00  1.82E-01   0.00E+00  0.9436        0.0117      0.0202     0.0000   -0.0042        0.0416      0.0335     0.0000    0.0004
  2.37  0.4537  0.1468  0.0655  1.175E+00  1.67E-02   0.00E+00  0.9541       -0.0003      0.0058     0.0000   -0.0147        0.0288      0.0121     0.0000    0.0023
  2.37  0.4537  0.1468  0.1290  1.343E-01  1.85E-03   0.00E+00  1.0836       -0.0165      0.0051     0.0000   -0.0385       -0.0052      0.0125     0.0000    0.0594
  2.37  0.4537  0.1753  0.0049  2.615E+00  8.29E-02   0.00E+00  0.9421       -0.0049      0.0115     0.0000   -0.0032        0.0335      0.0244     0.0000    0.0002
  2.37  0.4537  0.1753  0.0655  1.309E+00  2.13E-02   0.00E+00  0.9481       -0.0085      0.0073     0.0000   -0.0120        0.0247      0.0127     0.0000    0.0014
  2.37  0.4537  0.1753  0.1290  3.395E-01  4.52E-03   0.00E+00  0.9584       -0.0163      0.0050     0.0000   -0.0128       -0.0319      0.0120     0.0000   -0.0030
  2.37  0.4537  0.2051  0.0049  2.370E+00  7.03E-02   0.00E+00  0.9400        0.0264      0.0101     0.0000   -0.0026        0.0422      0.0242     0.0000    0.0000
  2.37  0.4537  0.2051  0.1290  4.194E-01  7.30E-03   0.00E+00  0.9499       -0.0178      0.0070     0.0000   -0.0122        0.0010      0.0153     0.0000    0.0050
  2.37  0.4537  0.2051  0.2165  1.066E-01  1.77E-03   0.00E+00  0.9840       -0.0322      0.0062     0.0000   -0.0253       -0.0050      0.0152     0.0000    0.0389
  2.37  0.4537  0.2362  0.0049  2.012E+00  6.27E-02   0.00E+00  0.9379        0.0040      0.0100     0.0000   -0.0024       -0.0324      0.0264     0.0000   -0.0001
  2.37  0.4537  0.2362  0.1290  3.961E-01  8.17E-03   0.00E+00  0.9467       -0.0160      0.0087     0.0000   -0.0121        0.0041      0.0168     0.0000    0.0060
  2.37  0.4537  0.2362  0.2165  1.553E-01  2.69E-03   0.00E+00  0.9748       -0.0093      0.0068     0.0000   -0.0255        0.0098      0.0156     0.0000    0.0114
  2.37  0.4537  0.2686  0.0049  1.534E+00  4.00E-02   0.00E+00  0.9360        0.0149      0.0090     0.0000   -0.0024       -0.0145      0.0230     0.0000    0.0000
  2.37  0.4537  0.2686  0.0259  1.278E+00  4.16E-02   0.00E+00  0.9369       -0.0078      0.0128     0.0000   -0.0057       -0.0363      0.0275     0.0000    0.0003
  2.37  0.4537  0.2686  0.1290  4.038E-01  8.85E-03   0.00E+00  0.9450        0.0147      0.0095     0.0000   -0.0118        0.0519      0.0170     0.0000    0.0057
  2.37  0.4537  0.2686  0.2165  1.741E-01  3.64E-03   0.00E+00  0.9599       -0.0171      0.0083     0.0000   -0.0213       -0.0199      0.0183     0.0000   -0.0026
  2.37  0.4537  0.3025  0.0049  1.183E+00  3.07E-02   0.00E+00  0.9343       -0.0057      0.0090     0.0000   -0.0024       -0.0324      0.0238     0.0000    0.0001
  2.37  0.4537  0.3025  0.0259  1.026E+00  3.83E-02   0.00E+00  0.9352        0.0155      0.0124     0.0000   -0.0057       -0.0189      0.0257     0.0000    0.0006
  2.37  0.4537  0.3025  0.2165  1.687E-01  4.26E-03   0.00E+00  0.9561       -0.0290      0.0103     0.0000   -0.0207       -0.0060      0.0223     0.0000   -0.0028
  2.37  0.4537  0.3025  0.3402  5.382E-02  1.30E-03   0.00E+00  1.0103       -0.0326      0.0095     0.0000   -0.0333        0.0165      0.0216     0.0000    0.0071
  2.37  0.4537  0.3379  0.0049  9.356E-01  2.50E-02   0.00E+00  0.9322        0.0163      0.0095     0.0000   -0.0025       -0.0145      0.0247     0.0000    0.0001
  2.37  0.4537  0.3379  0.0259  7.766E-01  2.65E-02   0.00E+00  0.9332        0.0267      0.0105     0.0000   -0.0058        0.0258      0.0248     0.0000    0.0007
  2.37  0.4537  0.3379  0.2165  1.636E-01  5.45E-03   0.00E+00  0.9538        0.0212      0.0140     0.0000   -0.0210        0.0559      0.0270     0.0000   -0.0016
  2.37  0.4537  0.3379  0.3402  6.772E-02  1.61E-03   0.00E+00  0.9975       -0.0376      0.0095     0.0000   -0.0216        0.0796      0.0203     0.0000   -0.0105
  2.37  0.4537  0.3748  0.0049  6.346E-01  1.72E-02   0.00E+00  0.9305        0.0139      0.0096     0.0000   -0.0025       -0.0466      0.0247     0.0000    0.0002
  2.37  0.4537  0.3748  0.0259  5.422E-01  1.54E-02   0.00E+00  0.9318        0.0222      0.0090     0.0000   -0.0058        0.0033      0.0220     0.0000    0.0010
  2.37  0.4537  0.3748  0.2165  1.464E-01  6.47E-03   0.00E+00  0.9526        0.0101      0.0204     0.0000   -0.0216       -0.0202      0.0380     0.0000    0.0005
  2.37  0.4537  0.3748  0.3402  6.770E-02  1.66E-03   0.00E+00  0.9998       -0.0278      0.0097     0.0000   -0.0224        0.0281      0.0209     0.0000   -0.0037
  2.37  0.4537  0.4134  0.0049  5.326E-01  1.53E-02   0.00E+00  0.9278        0.0388      0.0103     0.0000   -0.0025        0.0020      0.0262     0.0000    0.0002
  2.37  0.4537  0.4134  0.0259  4.880E-01  1.27E-02   0.00E+00  0.9301        0.0262      0.0080     0.0000   -0.0055       -0.0116      0.0213     0.0000    0.0014
  2.37  0.4537  0.4134  0.0655  3.515E-01  1.28E-02   0.00E+00  0.9355        0.0012      0.0160     0.0000   -0.0081       -0.0738      0.0327     0.0000    0.0027
  2.37  0.4537  0.4134  0.3402  7.964E-02  2.15E-03   0.00E+00  0.9988       -0.0263      0.0113     0.0000   -0.0216        0.0626      0.0226     0.0000   -0.0094
  2.37  0.4537  0.4537  0.0049  4.071E-01  1.19E-02   0.00E+00  0.9270        0.0281      0.0109     0.0000   -0.0020        0.0367      0.0266     0.0000    0.0004
  2.37  0.4537  0.4537  0.0259  3.717E-01  9.12E-03   0.00E+00  0.9306        0.0355      0.0078     0.0000   -0.0045       -0.0151      0.0203     0.0000    0.0011
  2.37  0.4537  0.4537  0.3402  7.126E-02  2.30E-03   0.00E+00  1.0008       -0.0009      0.0139     0.0000   -0.0212        0.0717      0.0251     0.0000   -0.0219
  2.37  0.4537  0.4958  0.0049  3.141E-01  9.78E-03   0.00E+00  0.9291        0.0418      0.0112     0.0000   -0.0019       -0.0227      0.0285     0.0000   -0.0002
  2.37  0.4537  0.4958  0.0259  2.933E-01  7.07E-03   0.00E+00  0.9308        0.0488      0.0076     0.0000   -0.0050       -0.0407      0.0202     0.0000   -0.0008
  2.37  0.4537  0.4958  0.0655  2.394E-01  1.13E-02   0.00E+00  0.9340        0.0435      0.0150     0.0000   -0.0090       -0.0268      0.0281     0.0000   -0.0009
  2.37  0.4537  0.4958  0.3402  7.631E-02  3.11E-03   0.00E+00  1.0091        0.0268      0.0178     0.0000   -0.0250        0.0775      0.0308     0.0000   -0.0297
  2.37  0.4537  0.5397  0.0049  2.992E-01  1.02E-02   0.00E+00  0.9273        0.0052      0.0123     0.0000   -0.0024       -0.0311      0.0311     0.0000    0.0003
  2.37  0.4537  0.5397  0.0259  2.716E-01  6.78E-03   0.00E+00  0.9301        0.0325      0.0084     0.0000   -0.0056       -0.0191      0.0221     0.0000    0.0010
  2.37  0.4537  0.5397  0.0655  2.047E-01  9.66E-03   0.00E+00  0.9325        0.0441      0.0140     0.0000   -0.0096       -0.0359      0.0304     0.0000    0.0004
  2.37  0.4537  0.5855  0.0049  2.034E-01  7.73E-03   0.00E+00  0.9284        0.0141      0.0142     0.0000   -0.0020        0.0049      0.0350     0.0000    0.0000
  2.37  0.4537  0.5855  0.0259  1.785E-01  5.02E-03   0.00E+00  0.9304        0.0404      0.0098     0.0000   -0.0055        0.0184      0.0255     0.0000   -0.0004
  2.37  0.4537  0.5855  0.0655  1.455E-01  6.99E-03   0.00E+00  0.9343        0.0589      0.0136     0.0000   -0.0090       -0.0289      0.0323     0.0000   -0.0006
  2.37  0.4537  0.6334  0.0049  1.662E-01  8.06E-03   0.00E+00  0.9329        0.0547      0.0174     0.0000   -0.0023       -0.0241      0.0448     0.0000    0.0003
  2.37  0.4537  0.6334  0.0259  1.590E-01  5.79E-03   0.00E+00  0.9369        0.0640      0.0117     0.0000   -0.0055       -0.1122      0.0306     0.0000    0.0003
  2.37  0.4537  0.6334  0.0655  1.048E-01  7.59E-03   0.00E+00  0.9431        0.0755      0.0178     0.0000   -0.0101       -0.3271      0.0447     0.0000   -0.0017
  2.37  0.4537  0.6834  0.0049  1.130E-01  1.20E-02   0.00E+00  0.9479        0.0509      0.0370     0.0000   -0.0022       -0.0847      0.0968     0.0000   -0.0002
  2.37  0.4537  0.6834  0.0259  1.189E-01  1.09E-02   0.00E+00  0.9503        0.1098      0.0258     0.0000   -0.0072       -0.2557      0.0674     0.0000   -0.0020
  2.37  0.4537  0.7900  0.0259  1.826E-01  2.33E-02   0.00E+00  0.9993        0.1313      0.0437     0.0000   -0.0142       -0.2350      0.1126     0.0000   -0.0001
  2.37  0.4537  0.7900  0.0655  1.185E-01  8.44E-03   0.00E+00  0.9905        0.0626      0.0178     0.0000   -0.0175       -0.2898      0.0463     0.0000   -0.0035
  2.37  0.4537  0.8469  0.0049  1.393E-01  2.70E-02   0.00E+00  1.1470        0.1317      0.0587     0.0000   -0.0085       -0.2300      0.1529     0.0000   -0.0009
  2.37  0.4958  0.1194  0.0655  8.043E-02  1.78E-03   0.00E+00  1.2549        0.0017      0.0091     0.0000   -0.0242       -0.0111      0.0207     0.0000   -0.0577
  2.37  0.4958  0.1468  0.0049  2.817E+00  2.67E-01   0.00E+00  0.9206       -0.0813      0.0408     0.0000   -0.0047       -0.0521      0.0748     0.0000    0.0005
  2.37  0.4958  0.1468  0.0655  6.792E-01  8.55E-03   0.00E+00  0.9387       -0.0034      0.0053     0.0000   -0.0163        0.0174      0.0114     0.0000    0.0035
  2.37  0.4958  0.1753  0.0049  2.268E+00  9.22E-02   0.00E+00  0.9195       -0.0233      0.0156     0.0000   -0.0035        0.0384      0.0353     0.0000    0.0002
  2.37  0.4958  0.1753  0.0655  1.099E+00  1.81E-02   0.00E+00  0.9283        0.0026      0.0071     0.0000   -0.0129        0.0413      0.0144     0.0000    0.0008
  2.37  0.4958  0.1753  0.1290  1.743E-01  2.55E-03   0.00E+00  0.9973       -0.0199      0.0059     0.0000   -0.0275        0.0181      0.0139     0.0000   -0.0193
  2.37  0.4958  0.2051  0.0049  2.033E+00  5.92E-02   0.00E+00  0.9178       -0.0023      0.0107     0.0000   -0.0028        0.0412      0.0262     0.0000    0.0001
  2.37  0.4958  0.2051  0.0655  1.003E+00  2.75E-02   0.00E+00  0.9243        0.0094      0.0125     0.0000   -0.0111       -0.0057      0.0235     0.0000    0.0004
  2.37  0.4958  0.2051  0.1290  2.775E-01  4.09E-03   0.00E+00  0.9380       -0.0145      0.0061     0.0000   -0.0107        0.0168      0.0139     0.0000   -0.0011
  2.37  0.4958  0.2362  0.0049  1.677E+00  4.91E-02   0.00E+00  0.9161        0.0161      0.0102     0.0000   -0.0024       -0.0101      0.0267     0.0000    0.0000
  2.37  0.4958  0.2362  0.0259  1.594E+00  6.32E-02   0.00E+00  0.9186        0.0550      0.0162     0.0000   -0.0058        0.0768      0.0300     0.0000   -0.0009
  2.37  0.4958  0.2362  0.1290  3.224E-01  6.34E-03   0.00E+00  0.9284       -0.0087      0.0085     0.0000   -0.0111        0.0393      0.0175     0.0000    0.0049
  2.37  0.4958  0.2362  0.2165  8.965E-02  1.91E-03   0.00E+00  0.9669       -0.0205      0.0087     0.0000   -0.0287        0.0081      0.0202     0.0000    0.0652
  2.37  0.4958  0.2686  0.0049  1.340E+00  3.46E-02   0.00E+00  0.9147        0.0198      0.0093     0.0000   -0.0022       -0.0066      0.0241     0.0000   -0.0002
  2.37  0.4958  0.2686  0.0259  1.179E+00  4.41E-02   0.00E+00  0.9167        0.0047      0.0142     0.0000   -0.0055        0.0145      0.0289     0.0000   -0.0007
  2.37  0.4958  0.2686  0.1290  3.091E-01  9.25E-03   0.00E+00  0.9257       -0.0240      0.0138     0.0000   -0.0116        0.0177      0.0256     0.0000    0.0056
  2.37  0.4958  0.2686  0.2165  1.290E-01  2.63E-03   0.00E+00  0.9833       -0.0064      0.0086     0.0000   -0.0429        0.0230      0.0183     0.0000    0.0197
  2.37  0.4958  0.3025  0.0049  1.050E+00  2.53E-02   0.00E+00  0.9140        0.0180      0.0090     0.0000   -0.0022        0.0094      0.0227     0.0000   -0.0001
  2.37  0.4958  0.3025  0.0259  8.520E-01  2.95E-02   0.00E+00  0.9155        0.0226      0.0113     0.0000   -0.0054        0.0106      0.0268     0.0000   -0.0002
  2.37  0.4958  0.3025  0.2165  1.346E-01  2.72E-03   0.00E+00  0.9624       -0.0089      0.0085     0.0000   -0.0294        0.0435      0.0178     0.0000   -0.0118
  2.37  0.4958  0.3379  0.0049  9.873E-01  2.44E-02   0.00E+00  0.9131        0.0280      0.0096     0.0000   -0.0023        0.0434      0.0235     0.0000    0.0000
  2.37  0.4958  0.3379  0.0259  7.831E-01  2.41E-02   0.00E+00  0.9145        0.0154      0.0099     0.0000   -0.0056        0.0027      0.0254     0.0000    0.0002
  2.37  0.4958  0.3379  0.2165  1.448E-01  3.35E-03   0.00E+00  0.9570       -0.0062      0.0100     0.0000   -0.0262        0.1035      0.0193     0.0000   -0.0142
  2.37  0.4958  0.3748  0.0049  5.616E-01  1.52E-02   0.00E+00  0.9132        0.0182      0.0102     0.0000   -0.0024       -0.0333      0.0260     0.0000    0.0001
  2.37  0.4958  0.3748  0.0259  5.099E-01  1.39E-02   0.00E+00  0.9146        0.0414      0.0088     0.0000   -0.0058        0.0192      0.0225     0.0000    0.0004
  2.37  0.4958  0.3748  0.2165  1.456E-01  4.24E-03   0.00E+00  0.9566        0.0046      0.0131     0.0000   -0.0266        0.0942      0.0243     0.0000   -0.0124
  2.37  0.4958  0.4134  0.0049  5.048E-01  1.49E-02   0.00E+00  0.9128        0.0306      0.0114     0.0000   -0.0027        0.0104      0.0285     0.0000    0.0001
  2.37  0.4958  0.4134  0.0259  4.038E-01  1.12E-02   0.00E+00  0.9143        0.0460      0.0091     0.0000   -0.0063        0.0210      0.0244     0.0000    0.0007
  2.37  0.4958  0.4134  0.0655  2.971E-01  1.74E-02   0.00E+00  0.9183        0.0313      0.0236     0.0000   -0.0100       -0.0041      0.0459     0.0000    0.0025
  2.37  0.4958  0.4134  0.2165  1.491E-01  5.54E-03   0.00E+00  0.9566        0.0007      0.0176     0.0000   -0.0288        0.0523      0.0316     0.0000   -0.0084
  2.37  0.4958  0.4537  0.0049  3.889E-01  1.28E-02   0.00E+00  0.9127        0.0163      0.0129     0.0000   -0.0028        0.0260      0.0318     0.0000    0.0003
  2.37  0.4958  0.4537  0.0259  3.120E-01  8.97E-03   0.00E+00  0.9149        0.0438      0.0098     0.0000   -0.0066        0.0202      0.0266     0.0000    0.0012
  2.37  0.4958  0.4958  0.0049  2.437E-01  9.87E-03   0.00E+00  0.9117        0.0457      0.0151     0.0000   -0.0028       -0.0423      0.0389     0.0000    0.0003
  2.37  0.4958  0.4958  0.0259  2.129E-01  6.94E-03   0.00E+00  0.9160        0.0426      0.0114     0.0000   -0.0059        0.0021      0.0292     0.0000    0.0020
  2.37  0.4958  0.5397  0.0049  2.123E-01  1.12E-02   0.00E+00  0.9140       -0.0131      0.0204     0.0000   -0.0018       -0.0848      0.0530     0.0000    0.0007
  2.37  0.4958  0.5397  0.0259  1.905E-01  8.22E-03   0.00E+00  0.9208        0.0250      0.0153     0.0000   -0.0045       -0.0152      0.0412     0.0000    0.0006
  2.37  0.4958  0.5855  0.0049  1.743E-01  1.37E-02   0.00E+00  0.9220       -0.0227      0.0303     0.0000   -0.0023       -0.0648      0.0777     0.0000   -0.0001
  2.37  0.4958  0.5855  0.0259  1.509E-01  1.05E-02   0.00E+00  0.9273        0.0801      0.0234     0.0000   -0.0057       -0.0620      0.0609     0.0000    0.0001
  2.37  0.4958  0.6834  0.0655  8.093E-02  1.01E-02   0.00E+00  0.9636        0.0665      0.0373     0.0000   -0.0088       -0.1577      0.0979     0.0000   -0.0013
  2.37  0.4958  0.7355  0.0259  2.204E-01  2.39E-02   0.00E+00  1.0005        0.1215      0.0335     0.0000   -0.0022       -0.3007      0.0893     0.0000   -0.0036
  2.37  0.4958  0.7355  0.0655  1.120E-01  6.51E-03   0.00E+00  1.0371        0.1176      0.0165     0.0000   -0.0020       -0.1925      0.0434     0.0000   -0.0142
  2.37  0.4958  0.7900  0.0049  3.105E-01  4.16E-02   0.00E+00  1.1252        0.1544      0.0408     0.0000   -0.0014       -0.2906      0.1060     0.0000   -0.0014
  2.37  0.4958  0.7900  0.0259  2.359E-01  1.77E-02   0.00E+00  1.1395        0.1426      0.0204     0.0000   -0.0036       -0.2229      0.0536     0.0000   -0.0105
  2.37  0.5397  0.1468  0.0655  2.758E-01  4.71E-03   0.00E+00  0.9527       -0.0009      0.0074     0.0000   -0.0159        0.0164      0.0160     0.0000   -0.0061
  2.37  0.5397  0.1753  0.0655  6.313E-01  1.02E-02   0.00E+00  0.9137        0.0021      0.0074     0.0000   -0.0140        0.0232      0.0146     0.0000    0.0018
  2.37  0.5397  0.2051  0.0049  1.325E+00  1.45E-01   0.00E+00  0.8974       -0.0558      0.0375     0.0000   -0.0030       -0.2187      0.0911     0.0000    0.0000
  2.37  0.5397  0.2051  0.0655  6.928E-01  1.38E-02   0.00E+00  0.9079       -0.0139      0.0098     0.0000   -0.0120       -0.0042      0.0183     0.0000   -0.0004
  2.37  0.5397  0.2051  0.1290  1.798E-01  3.34E-03   0.00E+00  0.9862       -0.0067      0.0080     0.0000   -0.0154        0.0585      0.0182     0.0000   -0.0364
  2.37  0.5397  0.2362  0.0049  1.742E+00  1.37E-01   0.00E+00  0.8960        0.0044      0.0315     0.0000   -0.0026        0.1288      0.0761     0.0000    0.0000
  2.37  0.5397  0.2362  0.1290  2.274E-01  4.24E-03   0.00E+00  0.9236       -0.0086      0.0083     0.0000   -0.0099        0.0228      0.0172     0.0000    0.0013
  2.37  0.5397  0.2686  0.0049  1.415E+00  8.25E-02   0.00E+00  0.8949       -0.0071      0.0224     0.0000   -0.0022        0.0642      0.0608     0.0000   -0.0001
  2.37  0.5397  0.2686  0.0259  8.151E-01  8.34E-02   0.00E+00  0.8990       -0.0588      0.0446     0.0000   -0.0052        0.1296      0.0975     0.0000   -0.0022
  2.37  0.5397  0.2686  0.1290  2.430E-01  5.85E-03   0.00E+00  0.9113       -0.0134      0.0116     0.0000   -0.0117        0.0555      0.0211     0.0000    0.0030
  2.37  0.5397  0.3025  0.0049  1.001E+00  4.76E-02   0.00E+00  0.8945        0.0157      0.0196     0.0000   -0.0019        0.0887      0.0500     0.0000   -0.0003
  2.37  0.5397  0.3025  0.1290  2.123E-01  6.02E-03   0.00E+00  0.9098       -0.0282      0.0141     0.0000   -0.0126        0.0007      0.0259     0.0000    0.0031
  2.37  0.5397  0.3025  0.2165  8.456E-02  2.40E-03   0.00E+00  0.0000       -0.0490      0.0127     0.0000    0.0000        0.0385      0.0263     0.0000    0.0000
  2.37  0.5397  0.3379  0.0049  9.264E-01  4.38E-02   0.00E+00  0.8946        0.0195      0.0185     0.0000   -0.0019        0.0088      0.0458     0.0000   -0.0004
  2.37  0.5397  0.3379  0.0259  7.908E-01  5.23E-02   0.00E+00  0.8975        0.0622      0.0225     0.0000   -0.0050        0.0395      0.0579     0.0000   -0.0012
  2.37  0.5397  0.3379  0.1290  2.109E-01  7.17E-03   0.00E+00  0.9118        0.0275      0.0163     0.0000   -0.0130        0.0638      0.0304     0.0000    0.0035
  2.37  0.5397  0.3379  0.2165  9.698E-02  2.72E-03   0.00E+00  1.0381       -0.0163      0.0128     0.0000   -0.0599        0.0841      0.0248     0.0000   -0.0161
  2.37  0.5397  0.3748  0.0049  6.234E-01  3.28E-02   0.00E+00  0.8962        0.0383      0.0203     0.0000   -0.0021       -0.0716      0.0522     0.0000   -0.0002
  2.37  0.5397  0.3748  0.0259  4.267E-01  2.86E-02   0.00E+00  0.8989        0.0215      0.0237     0.0000   -0.0053        0.0704      0.0645     0.0000   -0.0004
  2.37  0.5397  0.3748  0.2165  1.035E-01  3.41E-03   0.00E+00  1.0234       -0.0342      0.0161     0.0000   -0.0455        0.0117      0.0307     0.0000   -0.0382
  2.37  0.5397  0.4134  0.0049  4.419E-01  2.95E-02   0.00E+00  0.8982        0.0787      0.0274     0.0000   -0.0023        0.1088      0.0649     0.0000   -0.0001
  2.37  0.5397  0.4134  0.0259  3.357E-01  2.63E-02   0.00E+00  0.9009        0.0902      0.0253     0.0000   -0.0058       -0.0352      0.0698     0.0000    0.0001
  2.37  0.5397  0.4134  0.2165  9.309E-02  3.37E-03   0.00E+00  1.0232       -0.0135      0.0186     0.0000   -0.0452        0.0489      0.0340     0.0000   -0.0369
  2.37  0.5397  0.4537  0.0049  3.514E-01  3.36E-02   0.00E+00  0.9022        0.0491      0.0401     0.0000   -0.0027        0.0139      0.1019     0.0000    0.0001
  2.37  0.5397  0.4537  0.0259  2.777E-01  2.80E-02   0.00E+00  0.9050       -0.0215      0.0410     0.0000   -0.0067        0.1476      0.1026     0.0000    0.0003
  2.37  0.5397  0.5397  0.1290  1.217E-01  5.60E-03   0.00E+00  0.9811        0.0360      0.0223     0.0000   -0.0156       -0.1219      0.0541     0.0000   -0.0173
  2.37  0.5397  0.5855  0.0259  1.626E-01  3.26E-02   0.00E+00  0.9233       -0.0154      0.0697     0.0000   -0.0067       -0.1544      0.1920     0.0000    0.0034
  2.37  0.5397  0.5855  0.1290  9.388E-02  6.01E-03   0.00E+00  0.9973        0.0762      0.0249     0.0000   -0.0286       -0.1304      0.0585     0.0000   -0.0204
  2.37  0.5397  0.6334  0.0259  1.969E-01  1.57E-02   0.00E+00  0.9487        0.0303      0.0337     0.0000   -0.0037        0.0782      0.0765     0.0000   -0.0013
  2.37  0.5397  0.6334  0.0655  1.253E-01  6.71E-03   0.00E+00  0.9793        0.1345      0.0135     0.0000   -0.0139       -0.2602      0.0358     0.0000   -0.0097
  2.37  0.5397  0.6834  0.0049  1.206E-01  1.42E-02   0.00E+00  0.9668        0.0606      0.0479     0.0000   -0.0005        0.0682      0.1189     0.0000   -0.0001
  2.37  0.5397  0.6834  0.0259  1.081E-01  5.70E-03   0.00E+00  0.9816        0.1647      0.0174     0.0000   -0.0062       -0.1624      0.0457     0.0000   -0.0056
  2.37  0.5397  0.6834  0.0655  9.120E-02  3.99E-03   0.00E+00  0.9967        0.1219      0.0132     0.0000   -0.0160       -0.1427      0.0353     0.0000   -0.0089
  2.37  0.5397  0.7355  0.0049  2.797E-01  2.99E-02   0.00E+00  1.0210        0.1407      0.0355     0.0000   -0.0025       -0.0602      0.0993     0.0000   -0.0008
  2.37  0.5397  0.7355  0.0259  1.892E-01  1.05E-02   0.00E+00  1.0249        0.1723      0.0174     0.0000   -0.0063       -0.1864      0.0470     0.0000   -0.0038
  2.37  0.5855  0.1468  0.0655  5.739E-02  2.08E-03   0.00E+00  1.4692        0.0206      0.0160     0.0000   -0.0281       -0.0333      0.0343     0.0000   -0.0452
  2.37  0.5855  0.1753  0.0049  1.085E+00  5.62E-02   0.00E+00  0.8784        0.0012      0.0213     0.0000   -0.0039        0.0709      0.0474     0.0000    0.0001
  2.37  0.5855  0.1753  0.0655  2.779E-01  6.73E-03   0.00E+00  0.9124        0.0312      0.0112     0.0000   -0.0132        0.0819      0.0218     0.0000   -0.0018
  2.37  0.5855  0.2051  0.0049  9.219E-01  3.99E-02   0.00E+00  0.8775       -0.0005      0.0172     0.0000   -0.0031        0.0149      0.0425     0.0000   -0.0001
  2.37  0.5855  0.2051  0.0655  3.604E-01  9.33E-03   0.00E+00  0.8959       -0.0041      0.0132     0.0000   -0.0132        0.0467      0.0249     0.0000    0.0005
  2.37  0.5855  0.2362  0.0049  7.325E-01  3.69E-02   0.00E+00  0.8765       -0.0050      0.0204     0.0000   -0.0027        0.0291      0.0534     0.0000   -0.0002
  2.37  0.5855  0.2362  0.0259  7.290E-01  2.59E-02   0.00E+00  0.8835        0.0146      0.0171     0.0000   -0.0047        0.0211      0.0388     0.0000   -0.0044
  2.37  0.5855  0.2362  0.1290  1.070E-01  3.36E-03   0.00E+00  0.9822       -0.0076      0.0146     0.0000   -0.0106        0.0390      0.0303     0.0000   -0.0288
  2.37  0.5855  0.2686  0.0049  6.253E-01  3.90E-02   0.00E+00  0.8755        0.0238      0.0249     0.0000   -0.0024       -0.0345      0.0666     0.0000   -0.0003
  2.37  0.5855  0.2686  0.0259  5.471E-01  2.77E-02   0.00E+00  0.8829       -0.0562      0.0249     0.0000   -0.0045       -0.0438      0.0515     0.0000   -0.0047
  2.37  0.5855  0.2686  0.1290  1.283E-01  4.29E-03   0.00E+00  0.9125       -0.0222      0.0166     0.0000   -0.0162       -0.0322      0.0338     0.0000   -0.0040
  2.37  0.5855  0.3025  0.0049  4.731E-01  4.46E-02   0.00E+00  0.8751        0.0093      0.0390     0.0000   -0.0020       -0.0588      0.0966     0.0000   -0.0004
  2.37  0.5855  0.3025  0.0259  4.249E-01  3.13E-02   0.00E+00  0.8828       -0.1072      0.0343     0.0000   -0.0044       -0.0294      0.0622     0.0000   -0.0048
  2.37  0.5855  0.3025  0.1290  1.456E-01  5.77E-03   0.00E+00  0.9031       -0.0079      0.0203     0.0000   -0.0161        0.0600      0.0372     0.0000   -0.0030
  2.37  0.5855  0.3379  0.0049  3.987E-01  6.27E-02   0.00E+00  0.8753        0.0029      0.0680     0.0000   -0.0015        0.1568      0.1731     0.0000   -0.0006
  2.37  0.5855  0.3379  0.0655  2.674E-01  8.43E-03   0.00E+00  0.8906       -0.0211      0.0156     0.0000   -0.0101        0.0617      0.0365     0.0000    0.0000
  2.37  0.5855  0.3379  0.1290  1.277E-01  4.55E-03   0.00E+00  0.9046        0.0004      0.0186     0.0000   -0.0165        0.0471      0.0368     0.0000   -0.0023
  2.37  0.5855  0.3748  0.0049  3.293E-01  5.82E-02   0.00E+00  0.8780        0.0394      0.0684     0.0000   -0.0014       -0.1125      0.1954     0.0000   -0.0008
  2.37  0.5855  0.3748  0.0259  3.604E-01  2.70E-02   0.00E+00  0.8847       -0.0431      0.0266     0.0000   -0.0046        0.0339      0.0744     0.0000   -0.0032
  2.37  0.5855  0.3748  0.0655  2.612E-01  9.77E-03   0.00E+00  0.8934       -0.0123      0.0189     0.0000   -0.0100        0.0400      0.0463     0.0000    0.0010
  2.37  0.5855  0.4134  0.0049  4.560E-01  6.61E-02   0.00E+00  0.8826       -0.0466      0.0618     0.0000   -0.0016        0.0735      0.1478     0.0000   -0.0006
  2.37  0.5855  0.4134  0.0259  3.497E-01  2.45E-02   0.00E+00  0.8888       -0.0401      0.0226     0.0000   -0.0051       -0.0917      0.0696     0.0000   -0.0016
  2.37  0.5855  0.4134  0.0655  2.262E-01  1.09E-02   0.00E+00  0.8986       -0.0187      0.0228     0.0000   -0.0106       -0.0341      0.0544     0.0000    0.0009
  2.37  0.5855  0.4537  0.0259  4.302E-01  2.62E-02   0.00E+00  0.8973       -0.0237      0.0237     0.0000   -0.0060        0.0139      0.0640     0.0000   -0.0005
  2.37  0.5855  0.4537  0.0655  2.213E-01  1.23E-02   0.00E+00  0.9087       -0.0380      0.0211     0.0000   -0.0124        0.0195      0.0529     0.0000   -0.0001
  2.37  0.5855  0.4958  0.0049  3.393E-01  3.84E-02   0.00E+00  0.9028        0.0302      0.0436     0.0000   -0.0028       -0.1097      0.1134     0.0000    0.0000
  2.37  0.5855  0.4958  0.0259  2.975E-01  1.47E-02   0.00E+00  0.9096       -0.0150      0.0201     0.0000   -0.0076        0.0193      0.0480     0.0000   -0.0002
  2.37  0.5855  0.4958  0.1290  8.792E-02  3.59E-03   0.00E+00  0.9789        0.0087      0.0202     0.0000   -0.0202       -0.0724      0.0519     0.0000    0.0041
  2.37  0.5855  0.5397  0.0049  2.433E-01  2.41E-02   0.00E+00  0.9189        0.0966      0.0418     0.0000   -0.0038        0.0781      0.1156     0.0000    0.0000
  2.37  0.5855  0.5397  0.0259  2.490E-01  1.06E-02   0.00E+00  0.9259       -0.0282      0.0180     0.0000   -0.0105        0.0065      0.0458     0.0000   -0.0004
  2.37  0.5855  0.5397  0.0655  1.624E-01  7.83E-03   0.00E+00  0.9414       -0.0117      0.0164     0.0000   -0.0201       -0.0380      0.0449     0.0000   -0.0001
  2.37  0.5855  0.5397  0.1290  7.568E-02  4.96E-03   0.00E+00  1.0367        0.0104      0.0330     0.0000   -0.0130       -0.1308      0.0797     0.0000   -0.0004
  2.37  0.5855  0.5855  0.0049  2.102E-01  1.49E-02   0.00E+00  0.9370       -0.0279      0.0312     0.0000   -0.0055        0.1109      0.0742     0.0000    0.0000
  2.37  0.5855  0.5855  0.0259  1.768E-01  6.86E-03   0.00E+00  0.9439       -0.0050      0.0164     0.0000   -0.0142       -0.0219      0.0422     0.0000    0.0001
  2.37  0.5855  0.5855  0.0655  1.225E-01  5.50E-03   0.00E+00  0.9666        0.0272      0.0155     0.0000   -0.0223       -0.0742      0.0423     0.0000    0.0024
  2.37  0.5855  0.6334  0.0049  1.677E-01  1.11E-02   0.00E+00  0.9524        0.0144      0.0284     0.0000   -0.0068        0.0371      0.0700     0.0000    0.0004
  2.37  0.5855  0.6334  0.0259  1.325E-01  5.16E-03   0.00E+00  0.9633        0.0219      0.0155     0.0000   -0.0154       -0.1095      0.0411     0.0000    0.0018
  2.37  0.5855  0.6334  0.0655  8.004E-02  3.97E-03   0.00E+00  1.0212        0.1265      0.0141     0.0000   -0.0130       -0.3083      0.0373     0.0000    0.0037
  2.37  0.5855  0.6834  0.0049  1.134E-01  8.50E-03   0.00E+00  0.9748        0.0428      0.0323     0.0000   -0.0045        0.1045      0.0774     0.0000    0.0009
  2.37  0.5855  0.6834  0.0259  8.526E-02  4.33E-03   0.00E+00  1.0104        0.1409      0.0161     0.0000   -0.0050       -0.2953      0.0434     0.0000    0.0008
  2.37  0.6334  0.1753  0.0049  8.570E-01  5.83E-02   0.00E+00  0.8569        0.0372      0.0287     0.0000   -0.0039        0.1447      0.0623     0.0000   -0.0002
  2.37  0.6334  0.1753  0.0655  1.018E-01  4.38E-03   0.00E+00  1.0732       -0.0040      0.0219     0.0000   -0.0243        0.0319      0.0418     0.0000   -0.0456
  2.37  0.6334  0.2051  0.0049  7.413E-01  3.23E-02   0.00E+00  0.8565        0.0284      0.0182     0.0000   -0.0031        0.0569      0.0456     0.0000   -0.0004
  2.37  0.6334  0.2362  0.0049  8.191E-01  3.07E-02   0.00E+00  0.8561        0.0183      0.0157     0.0000   -0.0027        0.0367      0.0415     0.0000   -0.0005
  2.37  0.6334  0.2362  0.0259  6.909E-01  2.47E-02   0.00E+00  0.8680       -0.0040      0.0178     0.0000   -0.0036       -0.0196      0.0413     0.0000   -0.0092
  2.37  0.6334  0.2686  0.0049  6.455E-01  2.34E-02   0.00E+00  0.8556        0.0222      0.0157     0.0000   -0.0025        0.0652      0.0413     0.0000   -0.0007
  2.37  0.6334  0.2686  0.0259  5.723E-01  2.39E-02   0.00E+00  0.8681       -0.0159      0.0191     0.0000   -0.0033       -0.0028      0.0420     0.0000   -0.0097
  2.37  0.6334  0.3025  0.0049  6.019E-01  2.32E-02   0.00E+00  0.8554        0.0519      0.0161     0.0000   -0.0024       -0.0524      0.0430     0.0000   -0.0009
  2.37  0.6334  0.3025  0.0259  5.045E-01  2.26E-02   0.00E+00  0.8695        0.0039      0.0187     0.0000   -0.0033        0.0658      0.0391     0.0000   -0.0107
  2.37  0.6334  0.3379  0.0049  5.782E-01  2.56E-02   0.00E+00  0.8552        0.0253      0.0184     0.0000   -0.0021       -0.0518      0.0475     0.0000   -0.0012
  2.37  0.6334  0.3379  0.0259  4.971E-01  2.03E-02   0.00E+00  0.8714        0.0135      0.0153     0.0000   -0.0034       -0.0010      0.0379     0.0000   -0.0114
  2.37  0.6334  0.3748  0.0049  5.282E-01  2.40E-02   0.00E+00  0.8575        0.0112      0.0187     0.0000   -0.0013       -0.0267      0.0513     0.0000   -0.0015
  2.37  0.6334  0.3748  0.0259  4.705E-01  1.65E-02   0.00E+00  0.8753        0.0146      0.0125     0.0000   -0.0037       -0.0043      0.0365     0.0000   -0.0108
  2.37  0.6334  0.3748  0.0655  2.200E-01  8.53E-03   0.00E+00  0.8922       -0.0702      0.0213     0.0000   -0.0124        0.0375      0.0498     0.0000   -0.0002
  2.37  0.6334  0.4134  0.0049  4.951E-01  2.22E-02   0.00E+00  0.8637        0.0104      0.0195     0.0000   -0.0007        0.0403      0.0510     0.0000   -0.0019
  2.37  0.6334  0.4134  0.0259  3.798E-01  1.24E-02   0.00E+00  0.8815       -0.0146      0.0123     0.0000   -0.0043       -0.0273      0.0355     0.0000   -0.0082
  2.37  0.6334  0.4134  0.0655  2.025E-01  9.31E-03   0.00E+00  0.9011       -0.0384      0.0215     0.0000   -0.0123        0.0247      0.0541     0.0000    0.0017
  2.37  0.6334  0.4537  0.0049  5.262E-01  2.48E-02   0.00E+00  0.8779       -0.0238      0.0209     0.0000   -0.0009        0.0734      0.0507     0.0000   -0.0018
  2.37  0.6334  0.4537  0.0259  4.177E-01  1.31E-02   0.00E+00  0.8948        0.0014      0.0120     0.0000   -0.0056       -0.0778      0.0345     0.0000   -0.0043
  2.37  0.6334  0.4958  0.0049  3.438E-01  1.67E-02   0.00E+00  0.9004       -0.0445      0.0207     0.0000   -0.0020       -0.0207      0.0575     0.0000   -0.0009
  2.37  0.6334  0.4958  0.0259  2.665E-01  8.75E-03   0.00E+00  0.9177       -0.0080      0.0139     0.0000   -0.0073        0.0068      0.0367     0.0000   -0.0012
  2.37  0.6334  0.4958  0.0655  1.435E-01  8.46E-03   0.00E+00  0.9476        0.0003      0.0179     0.0000   -0.0173       -0.1472      0.0536     0.0000   -0.0019
  2.37  0.6334  0.5397  0.0049  2.876E-01  1.53E-02   0.00E+00  0.9348       -0.0212      0.0235     0.0000   -0.0033        0.0462      0.0603     0.0000   -0.0003
  2.37  0.6334  0.5397  0.0259  2.082E-01  7.54E-03   0.00E+00  0.9550       -0.0188      0.0155     0.0000   -0.0100       -0.0455      0.0404     0.0000   -0.0009
  2.37  0.6334  0.5397  0.0655  9.407E-02  5.97E-03   0.00E+00  0.9750       -0.0003      0.0214     0.0000   -0.0272       -0.0784      0.0625     0.0000   -0.0069
  2.37  0.6334  0.5855  0.0049  1.858E-01  1.16E-02   0.00E+00  0.9883       -0.0266      0.0271     0.0000   -0.0049       -0.0068      0.0689     0.0000   -0.0002
  2.37  0.6334  0.5855  0.0259  1.369E-01  5.69E-03   0.00E+00  1.0082       -0.0064      0.0172     0.0000   -0.0160       -0.1234      0.0458     0.0000   -0.0028
  2.37  0.6334  0.6334  0.0049  2.577E-01  2.36E-02   0.00E+00  1.0473        0.0949      0.0340     0.0000   -0.0090       -0.1528      0.1051     0.0000   -0.0010
  2.37  0.6834  0.2051  0.0049  3.822E-01  2.36E-02   0.00E+00  0.8337       -0.1041      0.0267     0.0000   -0.0030       -0.0722      0.0742     0.0000   -0.0011
  2.37  0.6834  0.2362  0.0049  5.188E-01  2.63E-02   0.00E+00  0.8340        0.0185      0.0225     0.0000   -0.0027        0.0607      0.0585     0.0000   -0.0013
  2.37  0.6834  0.2362  0.0259  4.828E-01  2.41E-02   0.00E+00  0.8584        0.0233      0.0263     0.0000   -0.0016        0.0574      0.0595     0.0000   -0.0236
  2.37  0.6834  0.2686  0.0049  5.137E-01  2.30E-02   0.00E+00  0.8344        0.0224      0.0195     0.0000   -0.0027        0.0196      0.0518     0.0000   -0.0016
  2.37  0.6834  0.2686  0.0259  4.061E-01  2.13E-02   0.00E+00  0.8577       -0.0158      0.0261     0.0000   -0.0019        0.0373      0.0593     0.0000   -0.0233
  2.37  0.6834  0.3025  0.0049  4.483E-01  2.00E-02   0.00E+00  0.8350       -0.0135      0.0205     0.0000   -0.0027        0.0346      0.0521     0.0000   -0.0020
  2.37  0.6834  0.3025  0.0259  3.352E-01  1.76E-02   0.00E+00  0.8611       -0.0429      0.0238     0.0000   -0.0019        0.0008      0.0567     0.0000   -0.0257
  2.37  0.6834  0.3379  0.0049  5.304E-01  2.60E-02   0.00E+00  0.8354        0.0306      0.0221     0.0000   -0.0028        0.0312      0.0580     0.0000   -0.0027
  2.37  0.6834  0.3379  0.0259  3.942E-01  2.01E-02   0.00E+00  0.8670       -0.0225      0.0215     0.0000   -0.0020        0.0008      0.0517     0.0000   -0.0293
  2.37  0.6834  0.3379  0.0655  1.650E-01  9.51E-03   0.00E+00  0.8634       -0.0556      0.0336     0.0000   -0.0215        0.0309      0.0739     0.0000   -0.0166
  2.37  0.6834  0.3748  0.0049  5.009E-01  2.79E-02   0.00E+00  0.8367        0.0485      0.0251     0.0000   -0.0027        0.0743      0.0650     0.0000   -0.0036
  2.37  0.6834  0.3748  0.0259  4.196E-01  1.89E-02   0.00E+00  0.8761       -0.0427      0.0194     0.0000   -0.0024        0.0304      0.0536     0.0000   -0.0324
  2.37  0.6834  0.4134  0.0049  4.044E-01  2.30E-02   0.00E+00  0.8409        0.0349      0.0251     0.0000   -0.0016        0.0055      0.0674     0.0000   -0.0048
  2.37  0.6834  0.4134  0.0259  2.930E-01  1.24E-02   0.00E+00  0.8882       -0.0415      0.0169     0.0000   -0.0035       -0.0400      0.0511     0.0000   -0.0313
  2.37  0.6834  0.4537  0.0049  6.561E-01  4.73E-02   0.00E+00  0.8576       -0.0342      0.0276     0.0000    0.0000       -0.1512      0.0788     0.0000   -0.0059
  2.37  0.6834  0.4537  0.0259  3.997E-01  1.93E-02   0.00E+00  0.9074       -0.0558      0.0199     0.0000   -0.0057       -0.0873      0.0604     0.0000   -0.0235
  2.37  0.6834  0.4958  0.0049  2.189E-01  1.62E-02   0.00E+00  0.8949       -0.0763      0.0342     0.0000   -0.0002        0.2628      0.0817     0.0000   -0.0054
  2.37  0.6834  0.4958  0.0259  1.442E-01  7.63E-03   0.00E+00  0.9253       -0.0730      0.0235     0.0000   -0.0094        0.0888      0.0622     0.0000   -0.0124
  2.37  0.6834  0.5397  0.0049  2.756E-01  2.87E-02   0.00E+00  0.9434       -0.0062      0.0491     0.0000   -0.0027        0.1287      0.1286     0.0000   -0.0028
  2.37  0.7355  0.2051  0.0049  3.661E-01  3.43E-02   0.00E+00  0.8048        0.0143      0.0415     0.0000   -0.0028        0.0376      0.1153     0.0000   -0.0033
  2.37  0.7355  0.2362  0.0049  7.005E-01  6.15E-02   0.00E+00  0.8061        0.0900      0.0385     0.0000   -0.0028        0.0872      0.1001     0.0000   -0.0037
  2.37  0.7355  0.2686  0.0049  2.966E-01  2.21E-02   0.00E+00  0.8077        0.0862      0.0347     0.0000   -0.0031        0.1518      0.0863     0.0000   -0.0041
  2.37  0.7355  0.2686  0.0259  2.072E-01  1.81E-02   0.00E+00  0.8391       -0.1234      0.0385     0.0000    0.0007       -0.2298      0.1002     0.0000   -0.0815
  2.37  0.7355  0.3025  0.0049  2.841E-01  2.05E-02   0.00E+00  0.8088        0.0083      0.0336     0.0000   -0.0035        0.0380      0.0923     0.0000   -0.0054
  2.37  0.7355  0.3025  0.0259  1.958E-01  1.93E-02   0.00E+00  0.8301        0.0448      0.0406     0.0000   -0.0004        0.1336      0.1018     0.0000   -0.0887
  2.37  0.7355  0.3379  0.0049  5.323E-01  4.84E-02   0.00E+00  0.8081       -0.0226      0.0439     0.0000   -0.0042        0.0809      0.1060     0.0000   -0.0070
  2.37  0.7355  0.3748  0.0049  1.852E-01  1.71E-02   0.00E+00  0.8024       -0.0087      0.0431     0.0000   -0.0050       -0.0559      0.1193     0.0000   -0.0102
  2.37  0.7355  0.4134  0.0049  2.264E-01  2.61E-02   0.00E+00  0.7693       -0.0026      0.0567     0.0000   -0.0061        0.2018      0.1418     0.0000   -0.0167
  2.93  0.3025  0.0682  0.0259  5.196E+01  5.54E-01   0.00E+00  1.1137        0.0093      0.0021     0.0000   -0.0080        0.0049      0.0072     0.0000   -0.0010
  2.93  0.3025  0.0682  0.0655  1.099E+01  8.49E-02   0.00E+00  1.2791       -0.0047      0.0015     0.0000   -0.0311       -0.0020      0.0060     0.0000    0.0135
  2.93  0.3025  0.0933  0.0259  4.184E+01  3.54E-01   0.00E+00  1.0807        0.0045      0.0017     0.0000   -0.0051       -0.0012      0.0056     0.0000    0.0004
  2.93  0.3025  0.0933  0.0655  2.265E+01  1.10E-01   0.00E+00  1.1005       -0.0084      0.0009     0.0000   -0.0101       -0.0097      0.0038     0.0000    0.0067
  2.93  0.3025  0.0933  0.1290  5.690E+00  4.32E-02   0.00E+00  1.1314       -0.0123      0.0015     0.0000   -0.0131        0.0416      0.0060     0.0000    0.0206
  2.93  0.3025  0.1194  0.0259  3.063E+01  4.01E-01   0.00E+00  1.0667        0.0109      0.0027     0.0000   -0.0040        0.0103      0.0080     0.0000    0.0017
  2.93  0.3025  0.1194  0.0655  1.872E+01  1.12E-01   0.00E+00  1.0736       -0.0085      0.0012     0.0000   -0.0066       -0.0043      0.0046     0.0000    0.0047
  2.93  0.3025  0.1194  0.1290  8.048E+00  4.86E-02   0.00E+00  1.0879       -0.0159      0.0012     0.0000   -0.0088        0.0189      0.0047     0.0000    0.0092
  2.93  0.3025  0.1194  0.2165  1.955E+00  2.19E-02   0.00E+00  1.1077       -0.0119      0.0022     0.0000   -0.0109        0.0562      0.0089     0.0000   -0.0004
  2.93  0.3025  0.1194  0.3402  1.587E-01  6.35E-03   0.00E+00  0.9636       -0.0019      0.0080     0.0000   -0.0034        0.1000      0.0304     0.0000    0.0025
  2.93  0.3025  0.1468  0.0655  1.449E+01  1.21E-01   0.00E+00  1.0610       -0.0050      0.0016     0.0000   -0.0050       -0.0155      0.0063     0.0000    0.0033
  2.93  0.3025  0.1468  0.1290  7.346E+00  5.28E-02   0.00E+00  1.0694       -0.0147      0.0014     0.0000   -0.0070       -0.0035      0.0055     0.0000    0.0037
  2.93  0.3025  0.1468  0.2165  2.832E+00  2.44E-02   0.00E+00  1.0808       -0.0164      0.0017     0.0000   -0.0098        0.0166      0.0068     0.0000    0.0032
  2.93  0.3025  0.1468  0.3402  5.217E-01  9.69E-03   0.00E+00  1.0786       -0.0216      0.0036     0.0000   -0.0115        0.0811      0.0146     0.0000    0.0096
  2.93  0.3025  0.1753  0.0655  1.165E+01  1.08E-01   0.00E+00  1.0515       -0.0017      0.0019     0.0000   -0.0041        0.0023      0.0067     0.0000    0.0010
  2.93  0.3025  0.1753  0.1290  6.480E+00  5.10E-02   0.00E+00  1.0556       -0.0099      0.0015     0.0000   -0.0063       -0.0144      0.0060     0.0000    0.0014
  2.93  0.3025  0.1753  0.2165  2.826E+00  2.55E-02   0.00E+00  1.0634       -0.0156      0.0017     0.0000   -0.0087        0.0090      0.0070     0.0000    0.0061
  2.93  0.3025  0.1753  0.3402  8.215E-01  1.19E-02   0.00E+00  1.0675       -0.0186      0.0028     0.0000   -0.0097        0.0500      0.0113     0.0000    0.0059
  2.93  0.3025  0.1753  0.5074  1.051E-01  3.94E-03   0.00E+00  1.0398        0.0137      0.0070     0.0000   -0.0105        0.0343      0.0295     0.0000    0.0136
  2.93  0.3025  0.2051  0.0655  9.302E+00  1.29E-01   0.00E+00  1.0422        0.0128      0.0030     0.0000   -0.0040        0.0354      0.0086     0.0000    0.0012
  2.93  0.3025  0.2051  0.1290  5.493E+00  4.83E-02   0.00E+00  1.0447       -0.0089      0.0017     0.0000   -0.0056       -0.0069      0.0068     0.0000    0.0032
  2.93  0.3025  0.2051  0.2165  2.740E+00  2.60E-02   0.00E+00  1.0489       -0.0158      0.0018     0.0000   -0.0069       -0.0193      0.0073     0.0000    0.0048
  2.93  0.3025  0.2051  0.3402  9.682E-01  1.28E-02   0.00E+00  1.0553       -0.0178      0.0026     0.0000   -0.0085        0.0523      0.0102     0.0000    0.0017
  2.93  0.3025  0.2051  0.5074  2.002E-01  5.39E-03   0.00E+00  1.0670       -0.0171      0.0053     0.0000   -0.0135        0.0928      0.0213     0.0000    0.0179
  2.93  0.3025  0.2051  0.7427  2.763E-02  2.60E-03   0.00E+00  0.8689        0.0112      0.0192     0.0000   -0.0044        0.1772      0.0727     0.0000    0.0038
  2.93  0.3025  0.2362  0.1290  4.623E+00  4.88E-02   0.00E+00  1.0370        0.0011      0.0022     0.0000   -0.0048        0.0095      0.0077     0.0000    0.0019
  2.93  0.3025  0.2362  0.2165  2.492E+00  2.52E-02   0.00E+00  1.0404       -0.0094      0.0020     0.0000   -0.0062       -0.0106      0.0077     0.0000    0.0016
  2.93  0.3025  0.2362  0.3402  1.013E+00  1.27E-02   0.00E+00  1.0481       -0.0204      0.0025     0.0000   -0.0086        0.0045      0.0098     0.0000    0.0034
  2.93  0.3025  0.2362  0.5074  2.723E-01  6.40E-03   0.00E+00  1.0559       -0.0091      0.0046     0.0000   -0.0114        0.0791      0.0188     0.0000    0.0116
  2.93  0.3025  0.2362  0.7427  4.365E-02  2.67E-03   0.00E+00  1.0132        0.0422      0.0112     0.0000   -0.0100        0.0286      0.0455     0.0000    0.0129
  2.93  0.3025  0.2686  0.1290  3.828E+00  5.11E-02   0.00E+00  1.0300        0.0062      0.0028     0.0000   -0.0047        0.0176      0.0092     0.0000    0.0010
  2.93  0.3025  0.2686  0.2165  2.150E+00  2.45E-02   0.00E+00  1.0324       -0.0028      0.0023     0.0000   -0.0061        0.0136      0.0086     0.0000    0.0022
  2.93  0.3025  0.2686  0.3402  9.431E-01  1.23E-02   0.00E+00  1.0363       -0.0235      0.0027     0.0000   -0.0079        0.0189      0.0102     0.0000    0.0052
  2.93  0.3025  0.2686  0.5074  2.943E-01  6.28E-03   0.00E+00  1.0400       -0.0167      0.0043     0.0000   -0.0091        0.0527      0.0169     0.0000    0.0060
  2.93  0.3025  0.2686  0.7427  5.871E-02  2.79E-03   0.00E+00  1.0392        0.0268      0.0094     0.0000   -0.0123        0.1363      0.0389     0.0000    0.0153
  2.93  0.3025  0.3025  0.1290  3.094E+00  5.91E-02   0.00E+00  1.0216        0.0068      0.0042     0.0000   -0.0044        0.0190      0.0118     0.0000    0.0021
  2.93  0.3025  0.3025  0.2165  1.825E+00  2.40E-02   0.00E+00  1.0222        0.0021      0.0027     0.0000   -0.0054       -0.0012      0.0098     0.0000    0.0029
  2.93  0.3025  0.3025  0.3402  8.620E-01  1.21E-02   0.00E+00  1.0231       -0.0093      0.0029     0.0000   -0.0064        0.0268      0.0109     0.0000    0.0032
  2.93  0.3025  0.3025  0.5074  2.751E-01  5.94E-03   0.00E+00  1.0277       -0.0180      0.0045     0.0000   -0.0077        0.0555      0.0169     0.0000    0.0031
  2.93  0.3025  0.3025  0.7427  6.618E-02  2.70E-03   0.00E+00  1.0370       -0.0046      0.0082     0.0000   -0.0115        0.1095      0.0321     0.0000    0.0121
  2.93  0.3025  0.3379  0.2165  1.519E+00  2.37E-02   0.00E+00  1.0132        0.0006      0.0033     0.0000   -0.0048       -0.0010      0.0112     0.0000    0.0022
  2.93  0.3025  0.3379  0.3402  7.115E-01  1.13E-02   0.00E+00  1.0138       -0.0061      0.0033     0.0000   -0.0056        0.0403      0.0120     0.0000    0.0024
  2.93  0.3025  0.3379  0.5074  2.615E-01  5.62E-03   0.00E+00  1.0172       -0.0220      0.0045     0.0000   -0.0069        0.0268      0.0168     0.0000    0.0020
  2.93  0.3025  0.3379  0.7427  6.179E-02  2.57E-03   0.00E+00  1.0256       -0.0136      0.0085     0.0000   -0.0100        0.0836      0.0333     0.0000    0.0089
  2.93  0.3025  0.3379  1.0741  1.086E-02  1.32E-03   0.00E+00  0.9792        0.0091      0.0252     0.0000   -0.0080        0.2703      0.0934     0.0000    0.0091
  2.93  0.3025  0.3748  0.2165  1.198E+00  2.36E-02   0.00E+00  1.0065       -0.0026      0.0043     0.0000   -0.0044       -0.0066      0.0133     0.0000    0.0018
  2.93  0.3025  0.3748  0.3402  5.807E-01  1.02E-02   0.00E+00  1.0065       -0.0142      0.0037     0.0000   -0.0052       -0.0087      0.0133     0.0000    0.0019
  2.93  0.3025  0.3748  0.5074  2.313E-01  5.19E-03   0.00E+00  1.0084       -0.0109      0.0046     0.0000   -0.0063        0.0164      0.0175     0.0000    0.0017
  2.93  0.3025  0.3748  0.7427  5.868E-02  2.50E-03   0.00E+00  1.0139       -0.0215      0.0089     0.0000   -0.0087        0.0422      0.0335     0.0000    0.0063
  2.93  0.3025  0.3748  1.0741  1.441E-02  1.97E-03   0.00E+00  0.9939       -0.0810      0.0232     0.0000   -0.0086        0.1421      0.1154     0.0000    0.0091
  2.93  0.3025  0.4134  0.3402  5.034E-01  9.96E-03   0.00E+00  0.9990       -0.0038      0.0041     0.0000   -0.0048        0.0207      0.0139     0.0000    0.0015
  2.93  0.3025  0.4134  0.5074  1.968E-01  4.84E-03   0.00E+00  0.9998       -0.0179      0.0051     0.0000   -0.0058        0.0159      0.0190     0.0000    0.0017
  2.93  0.3025  0.4134  0.7427  5.078E-02  2.20E-03   0.00E+00  1.0027       -0.0201      0.0091     0.0000   -0.0077        0.0408      0.0335     0.0000    0.0044
  2.93  0.3025  0.4537  0.3402  3.820E-01  9.09E-03   0.00E+00  0.9927       -0.0159      0.0052     0.0000   -0.0045       -0.0188      0.0172     0.0000    0.0013
  2.93  0.3025  0.4537  0.5074  1.680E-01  4.53E-03   0.00E+00  0.9923       -0.0241      0.0056     0.0000   -0.0053        0.0116      0.0201     0.0000    0.0014
  2.93  0.3025  0.4537  0.7427  4.716E-02  2.07E-03   0.00E+00  0.9936       -0.0353      0.0092     0.0000   -0.0069        0.0990      0.0340     0.0000    0.0032
  2.93  0.3025  0.4537  1.0741  1.658E-02  2.03E-03   0.00E+00  0.9830       -0.0594      0.0245     0.0000   -0.0074        0.1529      0.1000     0.0000    0.0061
  2.93  0.3025  0.4958  0.5074  1.338E-01  4.28E-03   0.00E+00  0.9846       -0.0255      0.0067     0.0000   -0.0049       -0.0086      0.0238     0.0000    0.0010
  2.93  0.3025  0.4958  0.7427  4.362E-02  1.91E-03   0.00E+00  0.9846       -0.0401      0.0090     0.0000   -0.0061        0.0154      0.0344     0.0000    0.0022
  2.93  0.3025  0.5397  0.5074  1.156E-01  4.80E-03   0.00E+00  0.9767       -0.0303      0.0089     0.0000   -0.0045       -0.0522      0.0323     0.0000    0.0006
  2.93  0.3025  0.5397  0.7427  3.786E-02  1.64E-03   0.00E+00  0.9754       -0.0429      0.0089     0.0000   -0.0055       -0.0218      0.0348     0.0000    0.0013
  2.93  0.3025  0.5855  0.7427  4.304E-02  2.22E-03   0.00E+00  0.9662       -0.0258      0.0112     0.0000   -0.0050       -0.0163      0.0398     0.0000    0.0004
  2.93  0.3379  0.0682  0.0259  1.332E+01  1.50E-01   0.00E+00  1.0727        0.0151      0.0031     0.0000   -0.0135       -0.0048      0.0075     0.0000    0.0031
  2.93  0.3379  0.0682  0.0655  1.265E+00  1.07E-02   0.00E+00  1.2703       -0.0046      0.0022     0.0000   -0.0497        0.0018      0.0068     0.0000    0.0499
  2.93  0.3379  0.0933  0.0259  1.680E+01  1.19E-01   0.00E+00  1.0463        0.0190      0.0020     0.0000   -0.0075        0.0081      0.0045     0.0000    0.0007
  2.93  0.3379  0.0933  0.0655  6.874E+00  2.85E-02   0.00E+00  1.0644       -0.0055      0.0011     0.0000   -0.0141       -0.0113      0.0033     0.0000    0.0049
  2.93  0.3379  0.0933  0.1290  1.021E+00  7.48E-03   0.00E+00  1.0891       -0.0113      0.0019     0.0000   -0.0147        0.0301      0.0059     0.0000    0.0082
  2.93  0.3379  0.1194  0.0259  1.214E+01  1.27E-01   0.00E+00  1.0367        0.0157      0.0031     0.0000   -0.0056        0.0047      0.0064     0.0000    0.0009
  2.93  0.3379  0.1194  0.0655  7.005E+00  3.13E-02   0.00E+00  1.0432       -0.0046      0.0012     0.0000   -0.0096       -0.0049      0.0035     0.0000    0.0041
  2.93  0.3379  0.1194  0.1290  2.461E+00  1.29E-02   0.00E+00  1.0581       -0.0160      0.0014     0.0000   -0.0136        0.0091      0.0042     0.0000    0.0122
  2.93  0.3379  0.1194  0.2165  4.062E-01  4.32E-03   0.00E+00  1.0713       -0.0179      0.0028     0.0000   -0.0172        0.0368      0.0086     0.0000    0.0059
  2.93  0.3379  0.1468  0.0655  5.889E+00  3.72E-02   0.00E+00  1.0342       -0.0017      0.0017     0.0000   -0.0079        0.0022      0.0046     0.0000    0.0038
  2.93  0.3379  0.1468  0.1290  2.675E+00  1.46E-02   0.00E+00  1.0431       -0.0160      0.0015     0.0000   -0.0110        0.0026      0.0043     0.0000    0.0073
  2.93  0.3379  0.1468  0.2165  8.251E-01  6.51E-03   0.00E+00  1.0540       -0.0189      0.0021     0.0000   -0.0142        0.0086      0.0063     0.0000    0.0059
  2.93  0.3379  0.1468  0.3402  1.046E-01  1.90E-03   0.00E+00  1.0223       -0.0226      0.0048     0.0000   -0.0157        0.0479      0.0147     0.0000    0.0170
  2.93  0.3379  0.1753  0.0655  4.726E+00  3.42E-02   0.00E+00  1.0281        0.0006      0.0021     0.0000   -0.0068        0.0075      0.0053     0.0000    0.0033
  2.93  0.3379  0.1753  0.1290  2.475E+00  1.49E-02   0.00E+00  1.0340       -0.0127      0.0016     0.0000   -0.0099       -0.0173      0.0047     0.0000    0.0046
  2.93  0.3379  0.1753  0.2165  9.984E-01  7.42E-03   0.00E+00  1.0426       -0.0188      0.0020     0.0000   -0.0134        0.0046      0.0059     0.0000    0.0065
  2.93  0.3379  0.1753  0.3402  2.255E-01  2.95E-03   0.00E+00  1.0614       -0.0285      0.0035     0.0000   -0.0215        0.0473      0.0106     0.0000    0.0250
  2.93  0.3379  0.1753  0.5074  1.906E-02  7.44E-04   0.00E+00  0.7699        0.0209      0.0101     0.0000   -0.0075        0.0433      0.0306     0.0000    0.0063
  2.93  0.3379  0.2051  0.0655  3.844E+00  4.01E-02   0.00E+00  1.0216        0.0089      0.0032     0.0000   -0.0061        0.0191      0.0069     0.0000    0.0017
  2.93  0.3379  0.2051  0.1290  2.200E+00  1.45E-02   0.00E+00  1.0254       -0.0110      0.0018     0.0000   -0.0092       -0.0104      0.0051     0.0000    0.0029
  2.93  0.3379  0.2051  0.2165  1.031E+00  7.62E-03   0.00E+00  1.0323       -0.0147      0.0020     0.0000   -0.0124       -0.0052      0.0058     0.0000    0.0063
  2.93  0.3379  0.2051  0.3402  3.191E-01  3.69E-03   0.00E+00  1.0470       -0.0189      0.0031     0.0000   -0.0179        0.0380      0.0093     0.0000    0.0161
  2.93  0.3379  0.2051  0.5074  4.957E-02  1.27E-03   0.00E+00  1.0320       -0.0201      0.0067     0.0000   -0.0217        0.0540      0.0211     0.0000    0.0290
  2.93  0.3379  0.2362  0.1290  1.929E+00  1.50E-02   0.00E+00  1.0178        0.0009      0.0022     0.0000   -0.0086        0.0082      0.0058     0.0000    0.0028
  2.93  0.3379  0.2362  0.2165  9.673E-01  7.46E-03   0.00E+00  1.0237       -0.0152      0.0021     0.0000   -0.0114       -0.0116      0.0061     0.0000    0.0064
  2.93  0.3379  0.2362  0.3402  3.551E-01  3.90E-03   0.00E+00  1.0318       -0.0238      0.0029     0.0000   -0.0147        0.0071      0.0087     0.0000    0.0088
  2.93  0.3379  0.2362  0.5074  7.831E-02  1.62E-03   0.00E+00  1.0538       -0.0116      0.0056     0.0000   -0.0241        0.0840      0.0168     0.0000    0.0279
  2.93  0.3379  0.2686  0.1290  1.634E+00  1.69E-02   0.00E+00  1.0120        0.0135      0.0030     0.0000   -0.0080        0.0203      0.0070     0.0000    0.0033
  2.93  0.3379  0.2686  0.2165  8.622E-01  7.25E-03   0.00E+00  1.0156       -0.0085      0.0023     0.0000   -0.0102       -0.0047      0.0065     0.0000    0.0043
  2.93  0.3379  0.2686  0.3402  3.570E-01  3.83E-03   0.00E+00  1.0212       -0.0201      0.0030     0.0000   -0.0128        0.0050      0.0084     0.0000    0.0036
  2.93  0.3379  0.2686  0.5074  9.825E-02  1.79E-03   0.00E+00  1.0438       -0.0066      0.0049     0.0000   -0.0211        0.0880      0.0144     0.0000    0.0203
  2.93  0.3379  0.2686  0.7427  1.463E-02  6.99E-04   0.00E+00  0.9824        0.0211      0.0132     0.0000   -0.0181        0.1787      0.0391     0.0000    0.0227
  2.93  0.3379  0.3025  0.1290  1.332E+00  1.91E-02   0.00E+00  1.0071        0.0097      0.0044     0.0000   -0.0076       -0.0048      0.0094     0.0000    0.0020
  2.93  0.3379  0.3025  0.2165  7.678E-01  7.46E-03   0.00E+00  1.0099        0.0036      0.0028     0.0000   -0.0099        0.0070      0.0072     0.0000    0.0028
  2.93  0.3379  0.3025  0.3402  3.306E-01  3.66E-03   0.00E+00  1.0153       -0.0150      0.0031     0.0000   -0.0127        0.0186      0.0086     0.0000    0.0049
  2.93  0.3379  0.3025  0.5074  9.964E-02  1.80E-03   0.00E+00  1.0282       -0.0133      0.0050     0.0000   -0.0176        0.0182      0.0144     0.0000    0.0142
  2.93  0.3379  0.3025  0.7427  2.016E-02  7.91E-04   0.00E+00  1.0253        0.0148      0.0106     0.0000   -0.0227        0.1090      0.0322     0.0000    0.0268
  2.93  0.3379  0.3379  0.0049  2.416E+00  2.24E-01   0.00E+00  0.9982       -0.0126      0.0278     0.0000   -0.0014       -0.0213      0.0500     0.0000    0.0001
  2.93  0.3379  0.3379  0.2165  6.742E-01  7.87E-03   0.00E+00  1.0032        0.0118      0.0034     0.0000   -0.0096        0.0127      0.0082     0.0000    0.0035
  2.93  0.3379  0.3379  0.3402  3.017E-01  3.60E-03   0.00E+00  1.0063       -0.0108      0.0033     0.0000   -0.0119        0.0019      0.0092     0.0000    0.0061
  2.93  0.3379  0.3379  0.5074  9.714E-02  1.82E-03   0.00E+00  1.0111       -0.0295      0.0053     0.0000   -0.0139        0.0421      0.0147     0.0000    0.0069
  2.93  0.3379  0.3379  0.7427  2.198E-02  7.67E-04   0.00E+00  1.0269       -0.0074      0.0095     0.0000   -0.0215        0.0697      0.0282     0.0000    0.0208
  2.93  0.3379  0.3748  0.0049  1.235E+00  1.07E-01   0.00E+00  0.9919       -0.0460      0.0291     0.0000   -0.0015       -0.0573      0.0560     0.0000    0.0002
  2.93  0.3379  0.3748  0.2165  5.389E-01  8.12E-03   0.00E+00  0.9959        0.0011      0.0046     0.0000   -0.0089       -0.0041      0.0102     0.0000    0.0040
  2.93  0.3379  0.3748  0.3402  2.578E-01  3.56E-03   0.00E+00  0.9964       -0.0044      0.0040     0.0000   -0.0102        0.0089      0.0105     0.0000    0.0043
  2.93  0.3379  0.3748  0.5074  9.011E-02  1.79E-03   0.00E+00  0.9997       -0.0135      0.0056     0.0000   -0.0119        0.0337      0.0156     0.0000    0.0033
  2.93  0.3379  0.3748  0.7427  2.266E-02  7.62E-04   0.00E+00  1.0168       -0.0215      0.0096     0.0000   -0.0189        0.1002      0.0270     0.0000    0.0149
  2.93  0.3379  0.4134  0.0049  1.052E+00  8.24E-02   0.00E+00  0.9852       -0.0329      0.0242     0.0000   -0.0013       -0.0976      0.0530     0.0000    0.0001
  2.93  0.3379  0.4134  0.3402  2.142E-01  3.38E-03   0.00E+00  0.9882       -0.0088      0.0046     0.0000   -0.0093       -0.0059      0.0115     0.0000    0.0031
  2.93  0.3379  0.4134  0.5074  8.032E-02  1.75E-03   0.00E+00  0.9901       -0.0192      0.0063     0.0000   -0.0108        0.0269      0.0168     0.0000    0.0020
  2.93  0.3379  0.4134  0.7427  2.231E-02  7.34E-04   0.00E+00  1.0027       -0.0522      0.0094     0.0000   -0.0164        0.0403      0.0270     0.0000    0.0105
  2.93  0.3379  0.4537  0.0049  8.981E-01  7.17E-02   0.00E+00  0.9801        0.0156      0.0221     0.0000   -0.0013        0.0422      0.0470     0.0000    0.0001
  2.93  0.3379  0.4537  0.3402  1.773E-01  3.47E-03   0.00E+00  0.9815       -0.0084      0.0059     0.0000   -0.0086       -0.0165      0.0138     0.0000    0.0023
  2.93  0.3379  0.4537  0.5074  7.284E-02  1.74E-03   0.00E+00  0.9820       -0.0242      0.0070     0.0000   -0.0100        0.0133      0.0184     0.0000    0.0014
  2.93  0.3379  0.4537  0.7427  2.415E-02  8.05E-04   0.00E+00  0.9895       -0.0412      0.0096     0.0000   -0.0143        0.0280      0.0271     0.0000    0.0068
  2.93  0.3379  0.4537  1.0741  3.900E-03  4.53E-04   0.00E+00  0.9618       -0.0632      0.0321     0.0000   -0.0160       -0.0006      0.0985     0.0000    0.0141
  2.93  0.3379  0.4958  0.0049  6.013E-01  4.44E-02   0.00E+00  0.9747       -0.0258      0.0222     0.0000   -0.0012       -0.0417      0.0525     0.0000    0.0002
  2.93  0.3379  0.4958  0.5074  5.982E-02  1.62E-03   0.00E+00  0.9735       -0.0135      0.0079     0.0000   -0.0092       -0.0060      0.0199     0.0000    0.0009
  2.93  0.3379  0.4958  0.7427  2.331E-02  8.19E-04   0.00E+00  0.9772       -0.0293      0.0102     0.0000   -0.0127        0.0307      0.0274     0.0000    0.0038
  2.93  0.3379  0.4958  1.0741  3.453E-03  4.93E-04   0.00E+00  0.9572       -0.1032      0.0402     0.0000   -0.0151        0.1314      0.1222     0.0000    0.0102
  2.93  0.3379  0.5397  0.0049  4.976E-01  3.94E-02   0.00E+00  0.9692       -0.0199      0.0241     0.0000   -0.0012       -0.0029      0.0562     0.0000    0.0002
  2.93  0.3379  0.5397  0.5074  4.657E-02  1.31E-03   0.00E+00  0.9648       -0.0632      0.0084     0.0000   -0.0085       -0.0815      0.0209     0.0000    0.0002
  2.93  0.3379  0.5397  0.7427  2.030E-02  8.02E-04   0.00E+00  0.9657       -0.0325      0.0114     0.0000   -0.0113        0.0451      0.0296     0.0000    0.0014
  2.93  0.3379  0.5397  1.0741  4.316E-03  6.04E-04   0.00E+00  0.9314       -0.0694      0.0426     0.0000   -0.0144        0.2755      0.0876     0.0000    0.0066
  2.93  0.3379  0.5855  0.7427  1.800E-02  8.86E-04   0.00E+00  0.9546       -0.0348      0.0146     0.0000   -0.0102       -0.0256      0.0380     0.0000   -0.0008
  2.93  0.3379  0.6334  0.0049  2.215E-01  2.56E-02   0.00E+00  0.9574       -0.0167      0.0323     0.0000   -0.0011       -0.0798      0.0784     0.0000    0.0002
  2.93  0.3379  0.6334  0.7427  1.453E-02  1.16E-03   0.00E+00  0.9432       -0.0249      0.0239     0.0000   -0.0095       -0.0366      0.0615     0.0000   -0.0030
  2.93  0.3379  0.7355  0.0049  1.526E-01  2.07E-02   0.00E+00  0.9448        0.0026      0.0376     0.0000   -0.0010        0.1040      0.1067     0.0000    0.0002
  2.93  0.3379  0.7900  0.0049  1.104E-01  1.74E-02   0.00E+00  0.9417       -0.0413      0.0498     0.0000   -0.0011        0.0791      0.1193     0.0000    0.0002
  2.93  0.3748  0.0682  0.0259  3.978E+00  1.24E-01   0.00E+00  1.0508        0.0185      0.0099     0.0000   -0.0177       -0.0189      0.0203     0.0000    0.0026
  2.93  0.3748  0.0933  0.0259  9.389E+00  9.94E-02   0.00E+00  1.0201        0.0298      0.0034     0.0000   -0.0094        0.0204      0.0063     0.0000    0.0017
  2.93  0.3748  0.0933  0.0655  2.981E+00  1.75E-02   0.00E+00  1.0379       -0.0014      0.0018     0.0000   -0.0168       -0.0040      0.0048     0.0000    0.0051
  2.93  0.3748  0.0933  0.1290  4.063E-01  4.56E-03   0.00E+00  1.0104       -0.0172      0.0034     0.0000   -0.0229        0.0159      0.0092     0.0000    0.0329
  2.93  0.3748  0.1194  0.0259  7.430E+00  9.38E-02   0.00E+00  1.0126        0.0290      0.0043     0.0000   -0.0067        0.0256      0.0075     0.0000    0.0007
  2.93  0.3748  0.1194  0.0655  3.865E+00  2.13E-02   0.00E+00  1.0185       -0.0030      0.0017     0.0000   -0.0112       -0.0037      0.0043     0.0000    0.0035
  2.93  0.3748  0.1194  0.1290  1.061E+00  7.76E-03   0.00E+00  1.0292       -0.0066      0.0022     0.0000   -0.0146        0.0136      0.0061     0.0000    0.0100
  2.93  0.3748  0.1194  0.2165  1.048E-01  1.74E-03   0.00E+00  0.9587       -0.0224      0.0051     0.0000   -0.0099        0.0567      0.0138     0.0000    0.0088
  2.93  0.3748  0.1468  0.0655  3.545E+00  2.41E-02   0.00E+00  1.0108        0.0012      0.0022     0.0000   -0.0092        0.0184      0.0049     0.0000    0.0031
  2.93  0.3748  0.1468  0.1290  1.446E+00  9.96E-03   0.00E+00  1.0186       -0.0102      0.0022     0.0000   -0.0127        0.0067      0.0056     0.0000    0.0079
  2.93  0.3748  0.1468  0.2165  3.294E-01  3.62E-03   0.00E+00  1.0265       -0.0203      0.0033     0.0000   -0.0156        0.0054      0.0091     0.0000    0.0046
  2.93  0.3748  0.1753  0.0049  3.992E+00  3.00E-01   0.00E+00  1.0024       -0.0528      0.0282     0.0000   -0.0023       -0.0792      0.0410     0.0000    0.0002
  2.93  0.3748  0.1753  0.0655  2.918E+00  2.49E-02   0.00E+00  1.0060        0.0081      0.0028     0.0000   -0.0083        0.0159      0.0061     0.0000    0.0031
  2.93  0.3748  0.1753  0.1290  1.431E+00  1.04E-02   0.00E+00  1.0119       -0.0075      0.0023     0.0000   -0.0115        0.0139      0.0057     0.0000    0.0058
  2.93  0.3748  0.1753  0.2165  5.009E-01  4.81E-03   0.00E+00  1.0193       -0.0140      0.0030     0.0000   -0.0150       -0.0097      0.0078     0.0000    0.0063
  2.93  0.3748  0.1753  0.3402  7.512E-02  1.42E-03   0.00E+00  1.0051       -0.0292      0.0056     0.0000   -0.0180        0.0058      0.0154     0.0000    0.0141
  2.93  0.3748  0.2051  0.0049  3.833E+00  1.84E-01   0.00E+00  0.9977        0.0238      0.0147     0.0000   -0.0021        0.0400      0.0243     0.0000    0.0002
  2.93  0.3748  0.2051  0.0655  2.412E+00  2.71E-02   0.00E+00  1.0018        0.0156      0.0040     0.0000   -0.0076        0.0271      0.0077     0.0000    0.0031
  2.93  0.3748  0.2051  0.1290  1.310E+00  9.79E-03   0.00E+00  1.0062       -0.0080      0.0023     0.0000   -0.0110       -0.0153      0.0059     0.0000    0.0044
  2.93  0.3748  0.2051  0.2165  5.452E-01  5.25E-03   0.00E+00  1.0129       -0.0174      0.0029     0.0000   -0.0148       -0.0032      0.0077     0.0000    0.0068
  2.93  0.3748  0.2051  0.3402  1.346E-01  2.06E-03   0.00E+00  1.0323       -0.0318      0.0047     0.0000   -0.0240        0.0333      0.0125     0.0000    0.0244
  2.93  0.3748  0.2362  0.0049  3.823E+00  1.63E-01   0.00E+00  0.9930        0.0402      0.0127     0.0000   -0.0020        0.0355      0.0234     0.0000    0.0002
  2.93  0.3748  0.2362  0.1290  1.174E+00  9.99E-03   0.00E+00  1.0005       -0.0024      0.0028     0.0000   -0.0107        0.0059      0.0065     0.0000    0.0033
  2.93  0.3748  0.2362  0.2165  5.660E-01  5.46E-03   0.00E+00  1.0066       -0.0134      0.0030     0.0000   -0.0142       -0.0150      0.0076     0.0000    0.0068
  2.93  0.3748  0.2362  0.3402  1.835E-01  2.48E-03   0.00E+00  1.0217       -0.0189      0.0041     0.0000   -0.0207        0.0253      0.0110     0.0000    0.0165
  2.93  0.3748  0.2362  0.5074  2.738E-02  8.39E-04   0.00E+00  1.0068       -0.0003      0.0093     0.0000   -0.0262        0.0445      0.0247     0.0000    0.0320
  2.93  0.3748  0.2686  0.0049  2.396E+00  8.35E-02   0.00E+00  0.9896       -0.0029      0.0113     0.0000   -0.0017       -0.0259      0.0236     0.0000    0.0002
  2.93  0.3748  0.2686  0.1290  1.059E+00  1.16E-02   0.00E+00  0.9948        0.0155      0.0037     0.0000   -0.0102        0.0255      0.0076     0.0000    0.0028
  2.93  0.3748  0.2686  0.2165  5.329E-01  5.33E-03   0.00E+00  1.0005       -0.0101      0.0032     0.0000   -0.0134        0.0035      0.0079     0.0000    0.0066
  2.93  0.3748  0.2686  0.3402  1.968E-01  2.63E-03   0.00E+00  1.0127       -0.0179      0.0041     0.0000   -0.0188        0.0060      0.0109     0.0000    0.0134
  2.93  0.3748  0.2686  0.5074  4.319E-02  1.08E-03   0.00E+00  1.0367       -0.0176      0.0077     0.0000   -0.0305        0.0627      0.0209     0.0000    0.0349
  2.93  0.3748  0.3025  0.0049  1.644E+00  5.37E-02   0.00E+00  0.9865        0.0001      0.0103     0.0000   -0.0019        0.0195      0.0227     0.0000    0.0000
  2.93  0.3748  0.3025  0.2165  4.868E-01  5.38E-03   0.00E+00  0.9952       -0.0051      0.0036     0.0000   -0.0127        0.0052      0.0084     0.0000    0.0061
  2.93  0.3748  0.3025  0.3402  1.897E-01  2.68E-03   0.00E+00  1.0014       -0.0186      0.0044     0.0000   -0.0159       -0.0008      0.0114     0.0000    0.0062
  2.93  0.3748  0.3025  0.5074  5.262E-02  1.20E-03   0.00E+00  1.0290       -0.0135      0.0071     0.0000   -0.0269        0.0365      0.0185     0.0000    0.0248
  2.93  0.3748  0.3379  0.0049  1.799E+00  5.73E-02   0.00E+00  0.9810        0.0213      0.0098     0.0000   -0.0018       -0.0183      0.0239     0.0000    0.0001
  2.93  0.3748  0.3379  0.2165  4.144E-01  5.59E-03   0.00E+00  0.9887        0.0009      0.0046     0.0000   -0.0117        0.0069      0.0097     0.0000    0.0033
  2.93  0.3748  0.3379  0.3402  1.807E-01  2.77E-03   0.00E+00  0.9944       -0.0147      0.0049     0.0000   -0.0150       -0.0132      0.0119     0.0000    0.0038
  2.93  0.3748  0.3379  0.5074  5.431E-02  1.19E-03   0.00E+00  1.0177       -0.0251      0.0070     0.0000   -0.0241        0.0092      0.0179     0.0000    0.0205
  2.93  0.3748  0.3379  0.7427  1.034E-02  5.00E-04   0.00E+00  1.0018        0.0285      0.0150     0.0000   -0.0297        0.1652      0.0415     0.0000    0.0363
  2.93  0.3748  0.3748  0.0049  9.981E-01  3.12E-02   0.00E+00  0.9777        0.0024      0.0097     0.0000   -0.0017        0.0051      0.0244     0.0000    0.0001
  2.93  0.3748  0.3748  0.3402  1.622E-01  2.80E-03   0.00E+00  0.9892       -0.0135      0.0057     0.0000   -0.0149       -0.0052      0.0132     0.0000    0.0056
  2.93  0.3748  0.3748  0.5074  5.355E-02  1.17E-03   0.00E+00  1.0015       -0.0251      0.0070     0.0000   -0.0197        0.0067      0.0174     0.0000    0.0128
  2.93  0.3748  0.3748  0.7427  1.129E-02  5.68E-04   0.00E+00  1.0232       -0.0155      0.0157     0.0000   -0.0306        0.1206      0.0440     0.0000    0.0323
  2.93  0.3748  0.4134  0.0049  8.095E-01  2.68E-02   0.00E+00  0.9740       -0.0187      0.0102     0.0000   -0.0018       -0.0183      0.0261     0.0000    0.0001
  2.93  0.3748  0.4134  0.3402  1.415E-01  2.87E-03   0.00E+00  0.9804       -0.0154      0.0069     0.0000   -0.0138       -0.0094      0.0152     0.0000    0.0060
  2.93  0.3748  0.4134  0.5074  5.427E-02  1.19E-03   0.00E+00  0.9857       -0.0216      0.0073     0.0000   -0.0158        0.0484      0.0170     0.0000    0.0051
  2.93  0.3748  0.4134  0.7427  1.120E-02  5.70E-04   0.00E+00  1.0170       -0.0366      0.0161     0.0000   -0.0278        0.0367      0.0428     0.0000    0.0235
  2.93  0.3748  0.4537  0.0049  9.088E-01  3.21E-02   0.00E+00  0.9678        0.0087      0.0111     0.0000   -0.0017        0.0566      0.0275     0.0000    0.0002
  2.93  0.3748  0.4537  0.0259  8.080E-01  5.24E-02   0.00E+00  0.9688        0.0086      0.0212     0.0000   -0.0040       -0.0358      0.0344     0.0000    0.0009
  2.93  0.3748  0.4537  0.3402  1.274E-01  3.16E-03   0.00E+00  0.9710        0.0000      0.0087     0.0000   -0.0119        0.0018      0.0178     0.0000    0.0034
  2.93  0.3748  0.4537  0.5074  5.172E-02  1.22E-03   0.00E+00  0.9750       -0.0112      0.0078     0.0000   -0.0138       -0.0137      0.0184     0.0000    0.0013
  2.93  0.3748  0.4537  0.7427  1.246E-02  6.53E-04   0.00E+00  1.0033       -0.0528      0.0172     0.0000   -0.0246        0.0728      0.0428     0.0000    0.0164
  2.93  0.3748  0.4958  0.0049  5.114E-01  1.85E-02   0.00E+00  0.9616        0.0253      0.0108     0.0000   -0.0016       -0.0065      0.0285     0.0000    0.0002
  2.93  0.3748  0.4958  0.0259  5.071E-01  2.38E-02   0.00E+00  0.9626        0.0241      0.0143     0.0000   -0.0037        0.0013      0.0274     0.0000    0.0008
  2.93  0.3748  0.4958  0.5074  4.556E-02  1.21E-03   0.00E+00  0.9655       -0.0216      0.0092     0.0000   -0.0127       -0.0048      0.0198     0.0000   -0.0005
  2.93  0.3748  0.4958  0.7427  1.328E-02  7.37E-04   0.00E+00  0.9865       -0.0566      0.0187     0.0000   -0.0217        0.0660      0.0434     0.0000    0.0101
  2.93  0.3748  0.5397  0.0049  5.392E-01  2.15E-02   0.00E+00  0.9560        0.0359      0.0118     0.0000   -0.0015       -0.0130      0.0317     0.0000    0.0002
  2.93  0.3748  0.5397  0.0259  5.432E-01  2.87E-02   0.00E+00  0.9571        0.0706      0.0144     0.0000   -0.0035        0.0612      0.0275     0.0000    0.0008
  2.93  0.3748  0.5397  0.5074  4.102E-02  1.33E-03   0.00E+00  0.9563       -0.0125      0.0115     0.0000   -0.0119        0.0311      0.0225     0.0000   -0.0012
  2.93  0.3748  0.5397  0.7427  1.244E-02  7.84E-04   0.00E+00  0.9705       -0.0467      0.0218     0.0000   -0.0200        0.0737      0.0462     0.0000    0.0047
  2.93  0.3748  0.5855  0.0049  3.194E-01  1.55E-02   0.00E+00  0.9507       -0.0056      0.0148     0.0000   -0.0015       -0.0530      0.0406     0.0000    0.0002
  2.93  0.3748  0.5855  0.0259  3.130E-01  1.93E-02   0.00E+00  0.9517       -0.0014      0.0205     0.0000   -0.0035       -0.0589      0.0400     0.0000    0.0007
  2.93  0.3748  0.5855  0.7427  1.162E-02  8.29E-04   0.00E+00  0.9568       -0.0973      0.0241     0.0000   -0.0191        0.0762      0.0579     0.0000    0.0000
  2.93  0.3748  0.6334  0.0049  1.910E-01  1.53E-02   0.00E+00  0.9451       -0.0096      0.0231     0.0000   -0.0015       -0.1398      0.0720     0.0000    0.0003
  2.93  0.3748  0.6334  0.0259  1.792E-01  1.16E-02   0.00E+00  0.9460        0.0118      0.0196     0.0000   -0.0036        0.0054      0.0465     0.0000    0.0008
  2.93  0.3748  0.6834  0.0049  1.912E-01  1.09E-02   0.00E+00  0.9393       -0.0075      0.0175     0.0000   -0.0015       -0.0076      0.0444     0.0000    0.0003
  2.93  0.3748  0.6834  0.0259  1.870E-01  8.45E-03   0.00E+00  0.9399        0.0387      0.0130     0.0000   -0.0037       -0.0487      0.0339     0.0000    0.0007
  2.93  0.3748  0.7355  0.0049  1.660E-01  1.01E-02   0.00E+00  0.9346        0.0027      0.0168     0.0000   -0.0016       -0.1016      0.0484     0.0000    0.0002
  2.93  0.3748  0.7355  0.0259  1.374E-01  7.11E-03   0.00E+00  0.9341        0.0511      0.0146     0.0000   -0.0043       -0.1605      0.0377     0.0000    0.0003
  2.93  0.3748  0.7900  0.0049  1.100E-01  8.41E-03   0.00E+00  0.9358        0.0385      0.0225     0.0000   -0.0018        0.0028      0.0631     0.0000    0.0002
  2.93  0.3748  0.7900  0.0259  9.225E-02  6.09E-03   0.00E+00  0.9342        0.0406      0.0189     0.0000   -0.0044       -0.2276      0.0490     0.0000    0.0002
  2.93  0.4134  0.0933  0.0259  6.157E+00  1.12E-01   0.00E+00  0.9954        0.0412      0.0064     0.0000   -0.0110        0.0221      0.0107     0.0000    0.0021
  2.93  0.4134  0.0933  0.0655  1.059E+00  9.45E-03   0.00E+00  1.0184       -0.0060      0.0030     0.0000   -0.0193        0.0021      0.0076     0.0000    0.0083
  2.93  0.4134  0.1194  0.0655  2.482E+00  1.75E-02   0.00E+00  0.9944       -0.0033      0.0024     0.0000   -0.0123       -0.0090      0.0058     0.0000    0.0030
  2.93  0.4134  0.1194  0.1290  4.526E-01  4.73E-03   0.00E+00  1.0022       -0.0125      0.0035     0.0000   -0.0126        0.0278      0.0090     0.0000    0.0007
  2.93  0.4134  0.1468  0.0049  4.907E+00  3.16E-01   0.00E+00  0.9840       -0.0220      0.0245     0.0000   -0.0026       -0.0357      0.0366     0.0000    0.0000
  2.93  0.4134  0.1468  0.0655  2.407E+00  2.10E-02   0.00E+00  0.9881       -0.0009      0.0031     0.0000   -0.0100        0.0193      0.0067     0.0000    0.0025
  2.93  0.4134  0.1468  0.1290  8.308E-01  7.14E-03   0.00E+00  0.9936       -0.0138      0.0029     0.0000   -0.0130       -0.0008      0.0073     0.0000    0.0069
  2.93  0.4134  0.1468  0.2165  1.364E-01  2.13E-03   0.00E+00  1.0162       -0.0241      0.0051     0.0000   -0.0264        0.0154      0.0131     0.0000    0.0336
  2.93  0.4134  0.1753  0.0049  3.853E+00  1.71E-01   0.00E+00  0.9814        0.0155      0.0151     0.0000   -0.0024       -0.0132      0.0279     0.0000    0.0001
  2.93  0.4134  0.1753  0.0655  2.046E+00  2.56E-02   0.00E+00  0.9840        0.0035      0.0047     0.0000   -0.0089        0.0185      0.0087     0.0000    0.0024
  2.93  0.4134  0.1753  0.1290  9.306E-01  8.68E-03   0.00E+00  0.9890       -0.0226      0.0033     0.0000   -0.0120        0.0039      0.0077     0.0000    0.0059
  2.93  0.4134  0.1753  0.2165  2.639E-01  3.47E-03   0.00E+00  0.9959       -0.0216      0.0044     0.0000   -0.0155       -0.0144      0.0112     0.0000    0.0051
  2.93  0.4134  0.2051  0.0049  2.843E+00  8.11E-02   0.00E+00  0.9780        0.0169      0.0096     0.0000   -0.0023        0.0325      0.0194     0.0000    0.0002
  2.93  0.4134  0.2051  0.0655  1.723E+00  2.42E-02   0.00E+00  0.9804        0.0106      0.0056     0.0000   -0.0084        0.0391      0.0104     0.0000    0.0025
  2.93  0.4134  0.2051  0.1290  8.863E-01  9.24E-03   0.00E+00  0.9850       -0.0186      0.0036     0.0000   -0.0115        0.0055      0.0083     0.0000    0.0048
  2.93  0.4134  0.2051  0.2165  3.445E-01  4.03E-03   0.00E+00  0.9909       -0.0337      0.0040     0.0000   -0.0154       -0.0089      0.0095     0.0000    0.0056
  2.93  0.4134  0.2051  0.3402  6.323E-02  1.32E-03   0.00E+00  0.9841       -0.0266      0.0067     0.0000   -0.0194       -0.0379      0.0173     0.0000    0.0135
  2.93  0.4134  0.2362  0.0049  2.850E+00  7.06E-02   0.00E+00  0.9744        0.0167      0.0082     0.0000   -0.0022        0.0013      0.0180     0.0000    0.0002
  2.93  0.4134  0.2362  0.1290  8.245E-01  9.88E-03   0.00E+00  0.9814       -0.0033      0.0043     0.0000   -0.0113        0.0165      0.0093     0.0000    0.0039
  2.93  0.4134  0.2362  0.2165  3.622E-01  4.15E-03   0.00E+00  0.9871       -0.0307      0.0038     0.0000   -0.0155       -0.0278      0.0093     0.0000    0.0062
  2.93  0.4134  0.2362  0.3402  9.903E-02  1.93E-03   0.00E+00  1.0105       -0.0276      0.0065     0.0000   -0.0266        0.0035      0.0163     0.0000    0.0278
  2.93  0.4134  0.2686  0.0049  2.620E+00  6.13E-02   0.00E+00  0.9706        0.0089      0.0076     0.0000   -0.0022       -0.0108      0.0182     0.0000    0.0002
  2.93  0.4134  0.2686  0.1290  7.419E-01  1.12E-02   0.00E+00  0.9776        0.0070      0.0057     0.0000   -0.0114        0.0226      0.0111     0.0000    0.0031
  2.93  0.4134  0.2686  0.2165  3.489E-01  4.43E-03   0.00E+00  0.9833       -0.0180      0.0043     0.0000   -0.0153       -0.0214      0.0105     0.0000    0.0067
  2.93  0.4134  0.2686  0.3402  1.208E-01  2.14E-03   0.00E+00  1.0020       -0.0295      0.0060     0.0000   -0.0233        0.0195      0.0148     0.0000    0.0191
  2.93  0.4134  0.2686  0.5074  1.944E-02  7.12E-04   0.00E+00  0.9727       -0.0262      0.0123     0.0000   -0.0267        0.0393      0.0304     0.0000    0.0283
  2.93  0.4134  0.3025  0.0049  1.462E+00  3.31E-02   0.00E+00  0.9674        0.0182      0.0073     0.0000   -0.0020        0.0025      0.0180     0.0000    0.0002
  2.93  0.4134  0.3025  0.2165  3.233E-01  4.74E-03   0.00E+00  0.9794       -0.0089      0.0052     0.0000   -0.0147       -0.0026      0.0115     0.0000    0.0068
  2.93  0.4134  0.3025  0.3402  1.257E-01  2.11E-03   0.00E+00  0.9956       -0.0251      0.0058     0.0000   -0.0216        0.0088      0.0138     0.0000    0.0160
  2.93  0.4134  0.3025  0.5074  2.866E-02  9.28E-04   0.00E+00  1.0277        0.0099      0.0107     0.0000   -0.0369        0.0309      0.0268     0.0000    0.0467
  2.93  0.4134  0.3379  0.0049  1.289E+00  3.10E-02   0.00E+00  0.9653        0.0292      0.0075     0.0000   -0.0017       -0.0029      0.0195     0.0000   -0.0001
  2.93  0.4134  0.3379  0.0259  1.097E+00  5.55E-02   0.00E+00  0.9656        0.0010      0.0179     0.0000   -0.0044       -0.0579      0.0281     0.0000   -0.0002
  2.93  0.4134  0.3379  0.2165  2.962E-01  5.31E-03   0.00E+00  0.9751       -0.0005      0.0067     0.0000   -0.0140        0.0168      0.0134     0.0000    0.0066
  2.93  0.4134  0.3379  0.3402  1.204E-01  2.02E-03   0.00E+00  0.9855       -0.0270      0.0059     0.0000   -0.0188       -0.0108      0.0136     0.0000    0.0091
  2.93  0.4134  0.3379  0.5074  3.306E-02  1.06E-03   0.00E+00  1.0294       -0.0029      0.0111     0.0000   -0.0354        0.1288      0.0260     0.0000    0.0400
  2.93  0.4134  0.3748  0.0049  8.057E-01  2.00E-02   0.00E+00  0.9620        0.0065      0.0078     0.0000   -0.0021       -0.0247      0.0205     0.0000    0.0001
  2.93  0.4134  0.3748  0.0259  7.036E-01  2.84E-02   0.00E+00  0.9626       -0.0052      0.0140     0.0000   -0.0048       -0.0399      0.0245     0.0000    0.0006
  2.93  0.4134  0.3748  0.2165  2.628E-01  6.26E-03   0.00E+00  0.9710        0.0221      0.0090     0.0000   -0.0133       -0.0102      0.0177     0.0000    0.0049
  2.93  0.4134  0.3748  0.3402  1.163E-01  2.05E-03   0.00E+00  0.9773       -0.0123      0.0064     0.0000   -0.0166        0.0005      0.0140     0.0000    0.0026
  2.93  0.4134  0.3748  0.5074  3.528E-02  1.18E-03   0.00E+00  1.0188       -0.0062      0.0115     0.0000   -0.0317        0.0398      0.0273     0.0000    0.0318
  2.93  0.4134  0.4134  0.0049  6.791E-01  1.83E-02   0.00E+00  0.9575        0.0121      0.0084     0.0000   -0.0020       -0.0100      0.0223     0.0000    0.0002
  2.93  0.4134  0.4134  0.0259  6.012E-01  2.02E-02   0.00E+00  0.9586        0.0018      0.0109     0.0000   -0.0044       -0.0454      0.0220     0.0000    0.0008
  2.93  0.4134  0.4134  0.3402  1.071E-01  2.17E-03   0.00E+00  0.9730       -0.0084      0.0075     0.0000   -0.0169       -0.0189      0.0154     0.0000    0.0035
  2.93  0.4134  0.4134  0.5074  3.607E-02  1.30E-03   0.00E+00  1.0007       -0.0240      0.0130     0.0000   -0.0261        0.0639      0.0290     0.0000    0.0209
  2.93  0.4134  0.4537  0.0049  7.347E-01  2.23E-02   0.00E+00  0.9554       -0.0011      0.0099     0.0000   -0.0018        0.0317      0.0250     0.0000    0.0002
  2.93  0.4134  0.4537  0.0259  6.640E-01  2.23E-02   0.00E+00  0.9568        0.0044      0.0111     0.0000   -0.0042        0.0116      0.0231     0.0000    0.0005
  2.93  0.4134  0.4537  0.5074  3.684E-02  1.47E-03   0.00E+00  0.9832       -0.0123      0.0145     0.0000   -0.0206        0.0393      0.0304     0.0000    0.0093
  2.93  0.4134  0.4958  0.0049  4.656E-01  1.69E-02   0.00E+00  0.9524        0.0064      0.0120     0.0000   -0.0020        0.0625      0.0315     0.0000    0.0000
  2.93  0.4134  0.4958  0.0259  4.083E-01  1.49E-02   0.00E+00  0.9530        0.0104      0.0118     0.0000   -0.0047        0.0097      0.0275     0.0000    0.0004
  2.93  0.4134  0.4958  0.5074  3.067E-02  1.50E-03   0.00E+00  0.9703       -0.0034      0.0185     0.0000   -0.0177        0.0089      0.0379     0.0000    0.0024
  2.93  0.4134  0.5397  0.0049  3.294E-01  1.76E-02   0.00E+00  0.9448       -0.0020      0.0177     0.0000   -0.0020        0.0459      0.0450     0.0000    0.0003
  2.93  0.4134  0.5397  0.0259  3.236E-01  1.51E-02   0.00E+00  0.9460        0.0129      0.0151     0.0000   -0.0046       -0.0214      0.0367     0.0000    0.0011
  2.93  0.4134  0.5855  0.0049  2.274E-01  1.34E-02   0.00E+00  0.9386       -0.0076      0.0197     0.0000   -0.0018        0.0532      0.0500     0.0000    0.0003
  2.93  0.4134  0.5855  0.0259  2.099E-01  8.22E-03   0.00E+00  0.9401        0.0149      0.0122     0.0000   -0.0042        0.0633      0.0314     0.0000    0.0010
  2.93  0.4134  0.5855  0.0655  1.627E-01  1.15E-02   0.00E+00  0.9409       -0.0487      0.0263     0.0000   -0.0067       -0.1299      0.0447     0.0000    0.0015
  2.93  0.4134  0.6334  0.0049  1.686E-01  7.64E-03   0.00E+00  0.9340        0.0120      0.0141     0.0000   -0.0017       -0.0142      0.0386     0.0000    0.0002
  2.93  0.4134  0.6334  0.0259  2.062E-01  6.38E-03   0.00E+00  0.9350        0.0092      0.0089     0.0000   -0.0043       -0.0694      0.0250     0.0000    0.0007
  2.93  0.4134  0.6334  0.0655  1.430E-01  7.95E-03   0.00E+00  0.9349       -0.0282      0.0190     0.0000   -0.0071       -0.1083      0.0361     0.0000    0.0010
  2.93  0.4134  0.6834  0.0049  1.699E-01  7.75E-03   0.00E+00  0.9290        0.0237      0.0141     0.0000   -0.0020       -0.0525      0.0385     0.0000    0.0004
  2.93  0.4134  0.6834  0.0259  1.512E-01  5.00E-03   0.00E+00  0.9297        0.0135      0.0093     0.0000   -0.0049       -0.1320      0.0265     0.0000    0.0009
  2.93  0.4134  0.6834  0.0655  1.056E-01  5.71E-03   0.00E+00  0.9286        0.0308      0.0162     0.0000   -0.0081       -0.2740      0.0372     0.0000    0.0012
  2.93  0.4134  0.7355  0.0049  1.060E-01  6.02E-03   0.00E+00  0.9258       -0.0152      0.0177     0.0000   -0.0021       -0.0468      0.0472     0.0000    0.0003
  2.93  0.4134  0.7355  0.0259  1.002E-01  4.16E-03   0.00E+00  0.9250        0.0842      0.0104     0.0000   -0.0055       -0.1787      0.0285     0.0000    0.0003
  2.93  0.4134  0.7355  0.0655  9.090E-02  5.36E-03   0.00E+00  0.9235        0.0008      0.0196     0.0000   -0.0077       -0.0486      0.0462     0.0000    0.0008
  2.93  0.4134  0.7900  0.0049  7.003E-02  9.56E-03   0.00E+00  0.9321        0.0344      0.0376     0.0000   -0.0025       -0.2367      0.1116     0.0000    0.0002
  2.93  0.4134  0.7900  0.0259  7.882E-02  8.31E-03   0.00E+00  0.9303        0.0728      0.0316     0.0000   -0.0059       -0.0951      0.0862     0.0000    0.0002
  2.93  0.4537  0.0933  0.0655  3.073E-01  5.56E-03   0.00E+00  1.0210        0.0186      0.0064     0.0000   -0.0153        0.0018      0.0157     0.0000    0.0068
  2.93  0.4537  0.1194  0.0655  1.423E+00  1.46E-02   0.00E+00  0.9726        0.0035      0.0038     0.0000   -0.0120        0.0079      0.0086     0.0000    0.0022
  2.93  0.4537  0.1194  0.1290  1.765E-01  2.45E-03   0.00E+00  1.0302       -0.0231      0.0049     0.0000   -0.0247        0.0197      0.0120     0.0000    0.0231
  2.93  0.4537  0.1468  0.0049  3.798E+00  2.46E-01   0.00E+00  0.9635       -0.0508      0.0263     0.0000   -0.0024       -0.0335      0.0427     0.0000    0.0002
  2.93  0.4537  0.1468  0.0655  1.757E+00  1.68E-02   0.00E+00  0.9673        0.0003      0.0037     0.0000   -0.0096        0.0221      0.0075     0.0000    0.0017
  2.93  0.4537  0.1468  0.1290  4.800E-01  5.90E-03   0.00E+00  0.9698       -0.0185      0.0043     0.0000   -0.0112       -0.0206      0.0107     0.0000    0.0014
  2.93  0.4537  0.1753  0.0049  4.156E+00  1.94E-01   0.00E+00  0.9618        0.0182      0.0164     0.0000   -0.0020        0.0099      0.0340     0.0000   -0.0002
  2.93  0.4537  0.1753  0.0655  1.766E+00  2.14E-02   0.00E+00  0.9645       -0.0057      0.0048     0.0000   -0.0086        0.0197      0.0090     0.0000    0.0020
  2.93  0.4537  0.1753  0.1290  6.227E-01  7.56E-03   0.00E+00  0.9672       -0.0233      0.0046     0.0000   -0.0109        0.0077      0.0102     0.0000    0.0045
  2.93  0.4537  0.1753  0.2165  1.479E-01  2.37E-03   0.00E+00  0.9844       -0.0226      0.0056     0.0000   -0.0203       -0.0053      0.0140     0.0000    0.0167
  2.93  0.4537  0.2051  0.0049  2.264E+00  7.10E-02   0.00E+00  0.9598       -0.0047      0.0111     0.0000   -0.0020        0.0266      0.0251     0.0000    0.0000
  2.93  0.4537  0.2051  0.1290  6.488E-01  7.61E-03   0.00E+00  0.9651       -0.0228      0.0044     0.0000   -0.0105        0.0086      0.0094     0.0000    0.0046
  2.93  0.4537  0.2051  0.2165  2.117E-01  3.53E-03   0.00E+00  0.9721       -0.0314      0.0059     0.0000   -0.0154       -0.0233      0.0145     0.0000    0.0049
  2.93  0.4537  0.2362  0.0049  2.344E+00  5.98E-02   0.00E+00  0.9576        0.0225      0.0084     0.0000   -0.0020        0.0032      0.0210     0.0000    0.0001
  2.93  0.4537  0.2362  0.1290  6.035E-01  7.49E-03   0.00E+00  0.9630       -0.0171      0.0047     0.0000   -0.0103        0.0036      0.0101     0.0000    0.0039
  2.93  0.4537  0.2362  0.2165  2.412E-01  4.10E-03   0.00E+00  0.9681       -0.0331      0.0061     0.0000   -0.0152       -0.0113      0.0145     0.0000    0.0037
  2.93  0.4537  0.2362  0.3402  5.852E-02  1.38E-03   0.00E+00  0.9661       -0.0317      0.0084     0.0000   -0.0196       -0.0214      0.0206     0.0000    0.0096
  2.93  0.4537  0.2686  0.0049  2.077E+00  5.11E-02   0.00E+00  0.9553        0.0030      0.0084     0.0000   -0.0020        0.0177      0.0208     0.0000    0.0001
  2.93  0.4537  0.2686  0.1290  5.638E-01  9.05E-03   0.00E+00  0.9611        0.0164      0.0064     0.0000   -0.0104        0.0380      0.0123     0.0000    0.0031
  2.93  0.4537  0.2686  0.2165  2.363E-01  3.84E-03   0.00E+00  0.9661       -0.0221      0.0059     0.0000   -0.0155        0.0170      0.0137     0.0000    0.0043
  2.93  0.4537  0.2686  0.3402  7.613E-02  1.78E-03   0.00E+00  0.9925       -0.0069      0.0083     0.0000   -0.0268        0.0007      0.0195     0.0000    0.0272
  2.93  0.4537  0.3025  0.0049  1.153E+00  2.96E-02   0.00E+00  0.9529        0.0169      0.0087     0.0000   -0.0021        0.0456      0.0218     0.0000    0.0001
  2.93  0.4537  0.3025  0.0259  1.033E+00  5.07E-02   0.00E+00  0.9536        0.0056      0.0185     0.0000   -0.0047       -0.0203      0.0308     0.0000    0.0009
  2.93  0.4537  0.3025  0.2165  2.290E-01  3.77E-03   0.00E+00  0.9645       -0.0127      0.0062     0.0000   -0.0156       -0.0146      0.0134     0.0000    0.0052
  2.93  0.4537  0.3025  0.3402  8.650E-02  2.18E-03   0.00E+00  0.9932       -0.0231      0.0091     0.0000   -0.0262        0.0264      0.0211     0.0000    0.0252
  2.93  0.4537  0.3379  0.0049  9.679E-01  2.78E-02   0.00E+00  0.9498        0.0229      0.0098     0.0000   -0.0020        0.0411      0.0246     0.0000    0.0002
  2.93  0.4537  0.3379  0.0259  8.528E-01  4.00E-02   0.00E+00  0.9513        0.0118      0.0168     0.0000   -0.0044        0.0428      0.0291     0.0000    0.0012
  2.93  0.4537  0.3379  0.2165  2.123E-01  4.01E-03   0.00E+00  0.9622        0.0065      0.0074     0.0000   -0.0152        0.0022      0.0147     0.0000    0.0063
  2.93  0.4537  0.3379  0.3402  8.624E-02  2.38E-03   0.00E+00  0.9874       -0.0242      0.0099     0.0000   -0.0241       -0.0084      0.0232     0.0000    0.0201
  2.93  0.4537  0.3379  0.5074  1.943E-02  7.63E-04   0.00E+00  1.0090       -0.0301      0.0140     0.0000   -0.0345        0.0731      0.0325     0.0000    0.0391
  2.93  0.4537  0.3748  0.0049  7.106E-01  2.28E-02   0.00E+00  0.9483        0.0246      0.0106     0.0000   -0.0016       -0.0138      0.0273     0.0000    0.0003
  2.93  0.4537  0.3748  0.0259  5.926E-01  2.38E-02   0.00E+00  0.9500        0.0111      0.0129     0.0000   -0.0039       -0.0344      0.0278     0.0000    0.0005
  2.93  0.4537  0.3748  0.3402  8.440E-02  2.62E-03   0.00E+00  0.9780       -0.0047      0.0119     0.0000   -0.0204        0.0393      0.0253     0.0000    0.0097
  2.93  0.4537  0.3748  0.5074  2.194E-02  8.24E-04   0.00E+00  1.0413       -0.0221      0.0139     0.0000   -0.0402        0.0888      0.0332     0.0000    0.0471
  2.93  0.4537  0.4134  0.0049  5.822E-01  2.25E-02   0.00E+00  0.9475       -0.0030      0.0130     0.0000   -0.0018       -0.0026      0.0340     0.0000   -0.0002
  2.93  0.4537  0.4134  0.0259  5.150E-01  2.07E-02   0.00E+00  0.9473        0.0174      0.0131     0.0000   -0.0044        0.0226      0.0289     0.0000   -0.0005
  2.93  0.4537  0.4134  0.3402  8.384E-02  3.07E-03   0.00E+00  0.9696        0.0158      0.0143     0.0000   -0.0178        0.0731      0.0272     0.0000    0.0001
  2.93  0.4537  0.4134  0.5074  2.687E-02  1.04E-03   0.00E+00  1.0419       -0.0354      0.0148     0.0000   -0.0404        0.0801      0.0322     0.0000    0.0443
  2.93  0.4537  0.4537  0.0049  5.775E-01  2.71E-02   0.00E+00  0.9440        0.0035      0.0150     0.0000   -0.0021       -0.0839      0.0399     0.0000    0.0002
  2.93  0.4537  0.4537  0.0259  5.161E-01  2.05E-02   0.00E+00  0.9449        0.0315      0.0120     0.0000   -0.0047       -0.0231      0.0301     0.0000    0.0008
  2.93  0.4537  0.4537  0.5074  3.010E-02  1.24E-03   0.00E+00  1.0294       -0.0100      0.0157     0.0000   -0.0363        0.0936      0.0327     0.0000    0.0335
  2.93  0.4537  0.4958  0.0049  2.880E-01  1.32E-02   0.00E+00  0.9411        0.0060      0.0156     0.0000   -0.0019       -0.0022      0.0404     0.0000    0.0002
  2.93  0.4537  0.4958  0.0259  3.091E-01  9.91E-03   0.00E+00  0.9428        0.0428      0.0098     0.0000   -0.0042       -0.0024      0.0260     0.0000    0.0009
  2.93  0.4537  0.4958  0.0655  2.525E-01  1.59E-02   0.00E+00  0.9451        0.0047      0.0230     0.0000   -0.0067       -0.0454      0.0375     0.0000    0.0012
  2.93  0.4537  0.4958  0.5074  2.353E-02  1.14E-03   0.00E+00  1.0134       -0.0087      0.0191     0.0000   -0.0310        0.0109      0.0387     0.0000    0.0205
  2.93  0.4537  0.5397  0.0049  3.391E-01  1.34E-02   0.00E+00  0.9406        0.0218      0.0132     0.0000   -0.0016       -0.0203      0.0345     0.0000    0.0001
  2.93  0.4537  0.5397  0.0259  3.238E-01  9.21E-03   0.00E+00  0.9420        0.0109      0.0091     0.0000   -0.0041        0.0029      0.0238     0.0000    0.0000
  2.93  0.4537  0.5397  0.0655  2.485E-01  1.21E-02   0.00E+00  0.9434       -0.0051      0.0167     0.0000   -0.0071       -0.0653      0.0301     0.0000   -0.0004
  2.93  0.4537  0.5397  0.5074  2.299E-02  1.28E-03   0.00E+00  0.9994       -0.0511      0.0239     0.0000   -0.0264        0.0547      0.0434     0.0000    0.0070
  2.93  0.4537  0.5855  0.0049  2.300E-01  8.75E-03   0.00E+00  0.9384        0.0008      0.0131     0.0000   -0.0023        0.0434      0.0342     0.0000    0.0002
  2.93  0.4537  0.5855  0.0259  2.121E-01  5.75E-03   0.00E+00  0.9390        0.0114      0.0084     0.0000   -0.0054       -0.0478      0.0226     0.0000    0.0006
  2.93  0.4537  0.5855  0.0655  1.709E-01  6.62E-03   0.00E+00  0.9395       -0.0002      0.0120     0.0000   -0.0084       -0.0852      0.0259     0.0000    0.0015
  2.93  0.4537  0.6334  0.0049  2.027E-01  8.79E-03   0.00E+00  0.9298        0.0204      0.0147     0.0000   -0.0021        0.0025      0.0384     0.0000    0.0003
  2.93  0.4537  0.6334  0.0259  1.772E-01  5.37E-03   0.00E+00  0.9313        0.0198      0.0095     0.0000   -0.0049       -0.0388      0.0255     0.0000    0.0012
  2.93  0.4537  0.6334  0.0655  1.290E-01  5.45E-03   0.00E+00  0.9316        0.0305      0.0126     0.0000   -0.0080       -0.0979      0.0296     0.0000    0.0013
  2.93  0.4537  0.6834  0.0049  1.305E-01  6.86E-03   0.00E+00  0.9270       -0.0410      0.0168     0.0000   -0.0020       -0.0819      0.0457     0.0000    0.0002
  2.93  0.4537  0.6834  0.0259  1.196E-01  4.57E-03   0.00E+00  0.9273        0.0608      0.0114     0.0000   -0.0054       -0.0474      0.0311     0.0000    0.0002
  2.93  0.4537  0.6834  0.0655  1.010E-01  5.06E-03   0.00E+00  0.9259       -0.0099      0.0142     0.0000   -0.0090       -0.1842      0.0375     0.0000    0.0001
  2.93  0.4537  0.7355  0.0049  8.483E-02  8.24E-03   0.00E+00  0.9251        0.0272      0.0314     0.0000   -0.0028       -0.0219      0.0803     0.0000    0.0005
  2.93  0.4537  0.7355  0.0259  8.150E-02  6.82E-03   0.00E+00  0.9244        0.0253      0.0160     0.0000   -0.0069       -0.4088      0.0469     0.0000    0.0010
  2.93  0.4537  0.7355  0.0655  9.160E-02  1.24E-02   0.00E+00  0.9225        0.1029      0.0359     0.0000   -0.0097       -0.1388      0.1036     0.0000    0.0017
  2.93  0.4537  0.8469  0.0259  2.055E-01  3.12E-02   0.00E+00  1.0028        0.1430      0.0355     0.0000   -0.0090       -0.1711      0.0927     0.0000   -0.0021
  2.93  0.4537  0.8469  0.0655  1.334E-01  1.73E-02   0.00E+00  0.9778        0.1460      0.0326     0.0000   -0.0117       -0.1603      0.0851     0.0000   -0.0076
  2.93  0.4958  0.0933  0.0655  7.950E-02  2.73E-03   0.00E+00  1.5347       -0.0090      0.0127     0.0000   -0.0556       -0.0356      0.0315     0.0000    0.0536
  2.93  0.4958  0.1194  0.0655  9.104E-01  1.10E-02   0.00E+00  0.9534        0.0053      0.0046     0.0000   -0.0138        0.0019      0.0108     0.0000    0.0040
  2.93  0.4958  0.1468  0.0049  3.291E+00  1.71E-01   0.00E+00  0.9404        0.0152      0.0192     0.0000   -0.0031        0.0365      0.0317     0.0000    0.0002
  2.93  0.4958  0.1468  0.0655  1.354E+00  2.03E-02   0.00E+00  0.9449        0.0074      0.0060     0.0000   -0.0108        0.0422      0.0123     0.0000    0.0015
  2.93  0.4958  0.1468  0.1290  2.602E-01  3.47E-03   0.00E+00  0.9604       -0.0206      0.0049     0.0000   -0.0156        0.0040      0.0121     0.0000   -0.0027
  2.93  0.4958  0.1753  0.0049  3.177E+00  1.05E-01   0.00E+00  0.9391       -0.0012      0.0118     0.0000   -0.0025        0.0533      0.0257     0.0000    0.0001
  2.93  0.4958  0.1753  0.0655  1.328E+00  2.47E-02   0.00E+00  0.9423       -0.0053      0.0080     0.0000   -0.0094        0.0243      0.0143     0.0000    0.0012
  2.93  0.4958  0.1753  0.1290  4.349E-01  6.17E-03   0.00E+00  0.9458       -0.0122      0.0054     0.0000   -0.0111        0.0086      0.0129     0.0000    0.0017
  2.93  0.4958  0.1753  0.2165  7.955E-02  1.75E-03   0.00E+00  0.9220       -0.0339      0.0081     0.0000   -0.0153        0.0325      0.0203     0.0000    0.0106
  2.93  0.4958  0.2051  0.0049  1.951E+00  6.36E-02   0.00E+00  0.9373        0.0098      0.0108     0.0000   -0.0022        0.0007      0.0266     0.0000   -0.0001
  2.93  0.4958  0.2051  0.1290  4.392E-01  8.45E-03   0.00E+00  0.9435       -0.0188      0.0077     0.0000   -0.0108       -0.0107      0.0167     0.0000    0.0043
  2.93  0.4958  0.2051  0.2165  1.324E-01  2.33E-03   0.00E+00  0.9662       -0.0115      0.0067     0.0000   -0.0222        0.0308      0.0161     0.0000    0.0213
  2.93  0.4958  0.2362  0.0049  1.822E+00  5.34E-02   0.00E+00  0.9355       -0.0093      0.0099     0.0000   -0.0021        0.0215      0.0265     0.0000   -0.0001
  2.93  0.4958  0.2362  0.0259  1.521E+00  4.33E-02   0.00E+00  0.9362       -0.0038      0.0134     0.0000   -0.0050        0.0066      0.0280     0.0000    0.0001
  2.93  0.4958  0.2362  0.1290  3.944E-01  8.74E-03   0.00E+00  0.9421       -0.0205      0.0090     0.0000   -0.0107       -0.0283      0.0185     0.0000    0.0045
  2.93  0.4958  0.2362  0.2165  1.656E-01  3.10E-03   0.00E+00  0.9535       -0.0190      0.0072     0.0000   -0.0193       -0.0135      0.0162     0.0000    0.0050
  2.93  0.4958  0.2686  0.0049  2.064E+00  5.45E-02   0.00E+00  0.9340        0.0184      0.0089     0.0000   -0.0022        0.0077      0.0244     0.0000    0.0001
  2.93  0.4958  0.2686  0.0259  1.472E+00  4.91E-02   0.00E+00  0.9345       -0.0086      0.0138     0.0000   -0.0050        0.0227      0.0275     0.0000    0.0004
  2.93  0.4958  0.2686  0.1290  3.758E-01  9.13E-03   0.00E+00  0.9414        0.0082      0.0104     0.0000   -0.0106        0.0171      0.0199     0.0000    0.0043
  2.93  0.4958  0.2686  0.2165  1.902E-01  4.16E-03   0.00E+00  0.9498       -0.0221      0.0083     0.0000   -0.0185       -0.0079      0.0189     0.0000    0.0016
  2.93  0.4958  0.2686  0.3402  4.794E-02  1.42E-03   0.00E+00  0.9710       -0.0439      0.0114     0.0000   -0.0298        0.0642      0.0259     0.0000    0.0230
  2.93  0.4958  0.3025  0.0049  1.044E+00  2.78E-02   0.00E+00  0.9326        0.0146      0.0089     0.0000   -0.0022       -0.0241      0.0239     0.0000    0.0001
  2.93  0.4958  0.3025  0.0259  8.765E-01  2.93E-02   0.00E+00  0.9334        0.0120      0.0117     0.0000   -0.0051       -0.0197      0.0235     0.0000    0.0006
  2.93  0.4958  0.3025  0.2165  1.745E-01  4.81E-03   0.00E+00  0.9491       -0.0231      0.0110     0.0000   -0.0187        0.0123      0.0235     0.0000    0.0020
  2.93  0.4958  0.3025  0.3402  5.976E-02  1.51E-03   0.00E+00  0.9761       -0.0282      0.0096     0.0000   -0.0206        0.0292      0.0216     0.0000    0.0021
  2.93  0.4958  0.3379  0.0049  9.330E-01  2.68E-02   0.00E+00  0.9308        0.0378      0.0097     0.0000   -0.0023       -0.0114      0.0262     0.0000    0.0001
  2.93  0.4958  0.3379  0.0259  7.560E-01  2.46E-02   0.00E+00  0.9317        0.0557      0.0099     0.0000   -0.0053        0.0356      0.0228     0.0000    0.0007
  2.93  0.4958  0.3379  0.2165  1.713E-01  6.30E-03   0.00E+00  0.9482        0.0201      0.0152     0.0000   -0.0191        0.0330      0.0294     0.0000    0.0033
  2.93  0.4958  0.3379  0.3402  6.970E-02  1.75E-03   0.00E+00  0.9841       -0.0363      0.0095     0.0000   -0.0229        0.0479      0.0219     0.0000    0.0119
  2.93  0.4958  0.3748  0.0049  5.539E-01  1.72E-02   0.00E+00  0.9291        0.0356      0.0107     0.0000   -0.0024        0.0135      0.0290     0.0000    0.0002
  2.93  0.4958  0.3748  0.0259  5.437E-01  1.53E-02   0.00E+00  0.9306        0.0318      0.0086     0.0000   -0.0053       -0.0220      0.0223     0.0000    0.0011
  2.93  0.4958  0.3748  0.3402  7.182E-02  1.92E-03   0.00E+00  0.9854       -0.0500      0.0104     0.0000   -0.0226        0.0317      0.0242     0.0000    0.0105
  2.93  0.4958  0.4134  0.0049  4.191E-01  1.31E-02   0.00E+00  0.9267        0.0053      0.0111     0.0000   -0.0022        0.0269      0.0286     0.0000    0.0003
  2.93  0.4958  0.4134  0.0259  3.862E-01  1.01E-02   0.00E+00  0.9296        0.0317      0.0082     0.0000   -0.0046       -0.0125      0.0215     0.0000    0.0016
  2.93  0.4958  0.4134  0.0655  3.082E-01  1.26E-02   0.00E+00  0.9336        0.0485      0.0158     0.0000   -0.0077        0.0053      0.0305     0.0000    0.0012
  2.93  0.4958  0.4134  0.3402  8.437E-02  2.64E-03   0.00E+00  0.9810       -0.0287      0.0131     0.0000   -0.0199        0.0966      0.0261     0.0000   -0.0009
  2.93  0.4958  0.4537  0.0049  4.331E-01  1.43E-02   0.00E+00  0.9275       -0.0007      0.0119     0.0000   -0.0015        0.0289      0.0311     0.0000    0.0001
  2.93  0.4958  0.4537  0.0259  4.201E-01  1.08E-02   0.00E+00  0.9297        0.0434      0.0077     0.0000   -0.0043       -0.0739      0.0214     0.0000   -0.0002
  2.93  0.4958  0.4537  0.0655  2.850E-01  1.33E-02   0.00E+00  0.9320        0.0241      0.0170     0.0000   -0.0081       -0.0110      0.0308     0.0000   -0.0006
  2.93  0.4958  0.4537  0.3402  8.041E-02  2.96E-03   0.00E+00  0.9812       -0.0279      0.0161     0.0000   -0.0195        0.0272      0.0314     0.0000   -0.0111
  2.93  0.4958  0.4958  0.0049  2.690E-01  9.14E-03   0.00E+00  0.9279        0.0209      0.0121     0.0000   -0.0024        0.0127      0.0302     0.0000   -0.0001
  2.93  0.4958  0.4958  0.0259  2.426E-01  6.25E-03   0.00E+00  0.9286        0.0152      0.0082     0.0000   -0.0056       -0.0578      0.0224     0.0000    0.0002
  2.93  0.4958  0.4958  0.0655  2.052E-01  9.23E-03   0.00E+00  0.9309        0.0396      0.0144     0.0000   -0.0090       -0.0412      0.0287     0.0000    0.0013
  2.93  0.4958  0.5397  0.0049  2.578E-01  9.62E-03   0.00E+00  0.9239        0.0477      0.0133     0.0000   -0.0022        0.0332      0.0348     0.0000    0.0003
  2.93  0.4958  0.5397  0.0259  2.297E-01  6.36E-03   0.00E+00  0.9262        0.0389      0.0089     0.0000   -0.0051       -0.0491      0.0233     0.0000    0.0011
  2.93  0.4958  0.5397  0.0655  1.610E-01  7.11E-03   0.00E+00  0.9291        0.0238      0.0142     0.0000   -0.0082       -0.0503      0.0314     0.0000    0.0013
  2.93  0.4958  0.5855  0.0049  1.682E-01  6.99E-03   0.00E+00  0.9247        0.0072      0.0149     0.0000   -0.0018        0.0077      0.0371     0.0000    0.0001
  2.93  0.4958  0.5855  0.0259  1.482E-01  4.65E-03   0.00E+00  0.9274        0.0377      0.0104     0.0000   -0.0047       -0.0254      0.0273     0.0000    0.0002
  2.93  0.4958  0.5855  0.0655  1.089E-01  5.39E-03   0.00E+00  0.9321        0.0379      0.0155     0.0000   -0.0075        0.0239      0.0363     0.0000    0.0002
  2.93  0.4958  0.6334  0.0049  1.516E-01  8.24E-03   0.00E+00  0.9297        0.0275      0.0199     0.0000   -0.0020        0.0340      0.0504     0.0000    0.0002
  2.93  0.4958  0.6334  0.0259  1.132E-01  5.17E-03   0.00E+00  0.9327        0.0502      0.0147     0.0000   -0.0051       -0.0573      0.0378     0.0000   -0.0001
  2.93  0.4958  0.6334  0.0655  8.770E-02  6.50E-03   0.00E+00  0.9360        0.0855      0.0231     0.0000   -0.0094       -0.0629      0.0564     0.0000   -0.0013
  2.93  0.4958  0.6834  0.0049  1.221E-01  1.57E-02   0.00E+00  0.9320        0.0337      0.0420     0.0000   -0.0028       -0.0625      0.1020     0.0000    0.0002
  2.93  0.4958  0.6834  0.0259  7.138E-02  1.01E-02   0.00E+00  0.9331        0.0607      0.0408     0.0000   -0.0070       -0.1086      0.1139     0.0000    0.0005
  2.93  0.4958  0.7900  0.0259  3.869E-01  6.30E-02   0.00E+00  0.9437        0.1708      0.0374     0.0000   -0.0095       -0.1803      0.0966     0.0000    0.0004
  2.93  0.4958  0.7900  0.0655  1.845E-01  1.72E-02   0.00E+00  0.9339        0.1400      0.0229     0.0000   -0.0118       -0.1885      0.0597     0.0000   -0.0021
  2.93  0.5397  0.1194  0.0655  3.441E-01  5.33E-03   0.00E+00  0.9536       -0.0030      0.0062     0.0000   -0.0123        0.0011      0.0143     0.0000   -0.0014
  2.93  0.5397  0.1468  0.0655  8.697E-01  1.08E-02   0.00E+00  0.9255       -0.0078      0.0051     0.0000   -0.0111        0.0074      0.0111     0.0000    0.0016
  2.93  0.5397  0.1468  0.1290  1.104E-01  2.14E-03   0.00E+00  1.0272       -0.0228      0.0073     0.0000   -0.0395       -0.0161      0.0188     0.0000    0.0821
  2.93  0.5397  0.1753  0.0049  2.218E+00  9.82E-02   0.00E+00  0.9179        0.0036      0.0163     0.0000   -0.0026       -0.0115      0.0366     0.0000    0.0001
  2.93  0.5397  0.1753  0.0655  1.046E+00  1.70E-02   0.00E+00  0.9223       -0.0263      0.0070     0.0000   -0.0095       -0.0160      0.0144     0.0000    0.0006
  2.93  0.5397  0.1753  0.1290  2.439E-01  3.55E-03   0.00E+00  0.9376       -0.0128      0.0057     0.0000   -0.0131       -0.0200      0.0141     0.0000   -0.0070
  2.93  0.5397  0.2051  0.0049  1.414E+00  4.80E-02   0.00E+00  0.9165        0.0238      0.0117     0.0000   -0.0022        0.0122      0.0294     0.0000    0.0001
  2.93  0.5397  0.2051  0.0655  9.089E-01  2.57E-02   0.00E+00  0.9203       -0.0231      0.0129     0.0000   -0.0086       -0.0022      0.0239     0.0000    0.0005
  2.93  0.5397  0.2051  0.1290  3.250E-01  5.01E-03   0.00E+00  0.9264       -0.0083      0.0063     0.0000   -0.0099        0.0227      0.0139     0.0000    0.0016
  2.93  0.5397  0.2362  0.0049  1.412E+00  4.19E-02   0.00E+00  0.9151       -0.0054      0.0101     0.0000   -0.0019       -0.0243      0.0270     0.0000   -0.0001
  2.93  0.5397  0.2362  0.0259  1.130E+00  4.64E-02   0.00E+00  0.9167        0.0141      0.0179     0.0000   -0.0048        0.0498      0.0353     0.0000   -0.0006
  2.93  0.5397  0.2362  0.1290  3.212E-01  6.70E-03   0.00E+00  0.9238       -0.0259      0.0091     0.0000   -0.0100       -0.0124      0.0182     0.0000    0.0038
  2.93  0.5397  0.2362  0.2165  1.072E-01  2.36E-03   0.00E+00  0.9595       -0.0461      0.0089     0.0000   -0.0362       -0.0069      0.0203     0.0000    0.0410
  2.93  0.5397  0.2686  0.0049  1.381E+00  3.47E-02   0.00E+00  0.9141        0.0062      0.0089     0.0000   -0.0019        0.0049      0.0233     0.0000   -0.0002
  2.93  0.5397  0.2686  0.0259  1.077E+00  3.61E-02   0.00E+00  0.9154       -0.0013      0.0130     0.0000   -0.0046        0.0331      0.0273     0.0000   -0.0004
  2.93  0.5397  0.2686  0.1290  3.296E-01  9.40E-03   0.00E+00  0.9234       -0.0098      0.0124     0.0000   -0.0102        0.0296      0.0237     0.0000    0.0042
  2.93  0.5397  0.2686  0.2165  1.358E-01  2.71E-03   0.00E+00  0.9482       -0.0284      0.0081     0.0000   -0.0282        0.0118      0.0178     0.0000    0.0040
  2.93  0.5397  0.3025  0.0049  8.289E-01  1.96E-02   0.00E+00  0.9138       -0.0001      0.0086     0.0000   -0.0020        0.0203      0.0221     0.0000    0.0000
  2.93  0.5397  0.3025  0.0259  6.621E-01  1.96E-02   0.00E+00  0.9149        0.0106      0.0101     0.0000   -0.0047       -0.0071      0.0237     0.0000    0.0000
  2.93  0.5397  0.3025  0.1290  2.638E-01  1.10E-02   0.00E+00  0.9248       -0.0333      0.0195     0.0000   -0.0103       -0.0629      0.0393     0.0000    0.0045
  2.93  0.5397  0.3025  0.2165  1.363E-01  2.85E-03   0.00E+00  0.9451       -0.0207      0.0087     0.0000   -0.0242        0.0382      0.0182     0.0000   -0.0043
  2.93  0.5397  0.3379  0.0049  7.235E-01  1.88E-02   0.00E+00  0.9134        0.0231      0.0095     0.0000   -0.0021        0.0132      0.0249     0.0000    0.0001
  2.93  0.5397  0.3379  0.0259  5.833E-01  1.61E-02   0.00E+00  0.9146        0.0249      0.0091     0.0000   -0.0049        0.0092      0.0227     0.0000    0.0003
  2.93  0.5397  0.3379  0.2165  1.321E-01  3.31E-03   0.00E+00  0.9455       -0.0038      0.0109     0.0000   -0.0238        0.0692      0.0207     0.0000   -0.0045
  2.93  0.5397  0.3748  0.0049  7.110E-01  2.03E-02   0.00E+00  0.9140        0.0320      0.0105     0.0000   -0.0022        0.0087      0.0271     0.0000    0.0000
  2.93  0.5397  0.3748  0.0259  5.612E-01  1.54E-02   0.00E+00  0.9153        0.0494      0.0088     0.0000   -0.0053        0.0120      0.0232     0.0000    0.0004
  2.93  0.5397  0.3748  0.2165  1.372E-01  4.28E-03   0.00E+00  0.9475       -0.0117      0.0142     0.0000   -0.0248        0.0530      0.0272     0.0000   -0.0027
  2.93  0.5397  0.3748  0.3402  3.785E-02  1.46E-03   0.00E+00  0.0000       -0.0505      0.0162     0.0000    0.0000        0.0719      0.0345     0.0000    0.0000
  2.93  0.5397  0.4134  0.0049  3.503E-01  1.12E-02   0.00E+00  0.9139        0.0236      0.0121     0.0000   -0.0025        0.0540      0.0298     0.0000    0.0001
  2.93  0.5397  0.4134  0.0259  3.132E-01  8.54E-03   0.00E+00  0.9155        0.0441      0.0091     0.0000   -0.0058        0.0352      0.0245     0.0000    0.0008
  2.93  0.5397  0.4134  0.0655  2.060E-01  1.28E-02   0.00E+00  0.9204        0.0257      0.0240     0.0000   -0.0088       -0.0487      0.0470     0.0000    0.0031
  2.93  0.5397  0.4134  0.3402  4.704E-02  1.93E-03   0.00E+00  1.0355       -0.0852      0.0190     0.0000   -0.0124       -0.0250      0.0388     0.0000   -0.0396
  2.93  0.5397  0.4537  0.0049  3.259E-01  1.19E-02   0.00E+00  0.9137        0.0382      0.0132     0.0000   -0.0026       -0.0307      0.0341     0.0000    0.0003
  2.93  0.5397  0.4537  0.0259  2.654E-01  8.18E-03   0.00E+00  0.9164        0.0609      0.0099     0.0000   -0.0059       -0.0167      0.0266     0.0000    0.0014
  2.93  0.5397  0.4537  0.0655  1.908E-01  1.23E-02   0.00E+00  0.9244        0.0062      0.0223     0.0000   -0.0081       -0.1249      0.0473     0.0000    0.0035
  2.93  0.5397  0.4958  0.0049  2.066E-01  8.91E-03   0.00E+00  0.9136        0.0292      0.0158     0.0000   -0.0023       -0.0218      0.0406     0.0000    0.0004
  2.93  0.5397  0.4958  0.0259  1.814E-01  6.43E-03   0.00E+00  0.9189        0.0469      0.0118     0.0000   -0.0046       -0.0194      0.0320     0.0000    0.0017
  2.93  0.5397  0.5397  0.0049  1.647E-01  9.77E-03   0.00E+00  0.9193        0.0200      0.0215     0.0000   -0.0015       -0.0257      0.0569     0.0000   -0.0002
  2.93  0.5397  0.5397  0.0259  1.388E-01  7.24E-03   0.00E+00  0.9227        0.0498      0.0180     0.0000   -0.0050        0.0103      0.0489     0.0000   -0.0013
  2.93  0.5397  0.5397  0.0655  9.967E-02  1.32E-02   0.00E+00  0.9288        0.0877      0.0368     0.0000   -0.0099        0.0886      0.1045     0.0000   -0.0013
  2.93  0.5397  0.5855  0.0049  8.934E-02  1.03E-02   0.00E+00  0.9214        0.0198      0.0441     0.0000   -0.0029        0.0575      0.1145     0.0000    0.0003
  2.93  0.5397  0.5855  0.0259  8.622E-02  9.59E-03   0.00E+00  0.9254       -0.0129      0.0334     0.0000   -0.0064       -0.2291      0.0964     0.0000    0.0017
  2.93  0.5397  0.6834  0.0655  9.311E-02  8.64E-03   0.00E+00  0.9619        0.1475      0.0256     0.0000   -0.0072       -0.1522      0.0666     0.0000    0.0002
  2.93  0.5397  0.7355  0.0259  1.156E-01  8.92E-03   0.00E+00  0.9897        0.1246      0.0262     0.0000   -0.0041       -0.0951      0.0695     0.0000   -0.0031
  2.93  0.5397  0.7355  0.0655  9.074E-02  4.70E-03   0.00E+00  1.0105        0.1110      0.0153     0.0000   -0.0078       -0.1432      0.0420     0.0000   -0.0089
  2.93  0.5397  0.7900  0.0049  2.139E-01  3.47E-02   0.00E+00  1.0499        0.1781      0.0463     0.0000   -0.0031        0.0477      0.1193     0.0000   -0.0009
  2.93  0.5397  0.7900  0.0259  1.832E-01  1.62E-02   0.00E+00  1.0390        0.1661      0.0263     0.0000   -0.0088       -0.1695      0.0690     0.0000   -0.0070
  2.93  0.5855  0.1194  0.0655  8.291E-02  2.40E-03   0.00E+00  1.2410       -0.0153      0.0124     0.0000   -0.0272        0.0374      0.0278     0.0000   -0.0438
  2.93  0.5855  0.1468  0.0049  1.516E+00  1.13E-01   0.00E+00  0.8970       -0.0727      0.0317     0.0000   -0.0034       -0.0989      0.0556     0.0000    0.0002
  2.93  0.5855  0.1468  0.0655  5.027E-01  7.70E-03   0.00E+00  0.9124        0.0116      0.0066     0.0000   -0.0104        0.0396      0.0136     0.0000    0.0003
  2.93  0.5855  0.1753  0.0049  1.783E+00  1.25E-01   0.00E+00  0.8964       -0.0178      0.0265     0.0000   -0.0027        0.0014      0.0594     0.0000    0.0000
  2.93  0.5855  0.1753  0.0655  7.039E-01  1.15E-02   0.00E+00  0.9040        0.0105      0.0073     0.0000   -0.0096        0.0360      0.0141     0.0000    0.0008
  2.93  0.5855  0.1753  0.1290  1.265E-01  2.68E-03   0.00E+00  1.0145       -0.0077      0.0085     0.0000   -0.0511       -0.0139      0.0206     0.0000    0.0014
  2.93  0.5855  0.2051  0.0049  7.331E-01  8.27E-02   0.00E+00  0.8954        0.0439      0.0405     0.0000   -0.0023        0.0935      0.1019     0.0000    0.0000
  2.93  0.5855  0.2051  0.0655  6.428E-01  1.30E-02   0.00E+00  0.9020       -0.0175      0.0099     0.0000   -0.0087        0.0353      0.0183     0.0000   -0.0002
  2.93  0.5855  0.2051  0.1290  2.216E-01  4.02E-03   0.00E+00  0.9284       -0.0031      0.0077     0.0000   -0.0110        0.0321      0.0172     0.0000   -0.0062
  2.93  0.5855  0.2362  0.0049  8.954E-01  9.39E-02   0.00E+00  0.8943        0.0619      0.0365     0.0000   -0.0020        0.0364      0.1095     0.0000   -0.0001
  2.93  0.5855  0.2362  0.0259  9.065E-01  5.71E-02   0.00E+00  0.8976       -0.0355      0.0324     0.0000   -0.0044        0.0089      0.0717     0.0000   -0.0018
  2.93  0.5855  0.2362  0.1290  2.294E-01  4.67E-03   0.00E+00  0.9122       -0.0079      0.0092     0.0000   -0.0098        0.0176      0.0182     0.0000    0.0014
  2.93  0.5855  0.2686  0.0049  9.231E-01  5.68E-02   0.00E+00  0.8936       -0.0269      0.0243     0.0000   -0.0017        0.0771      0.0615     0.0000   -0.0001
  2.93  0.5855  0.2686  0.0259  7.359E-01  6.72E-02   0.00E+00  0.8967       -0.1128      0.0382     0.0000   -0.0042        0.1179      0.0918     0.0000   -0.0017
  2.93  0.5855  0.2686  0.1290  2.290E-01  5.50E-03   0.00E+00  0.9087        0.0090      0.0109     0.0000   -0.0104        0.0390      0.0203     0.0000    0.0019
  2.93  0.5855  0.3025  0.0049  6.738E-01  3.49E-02   0.00E+00  0.8937       -0.0005      0.0194     0.0000   -0.0016       -0.0363      0.0513     0.0000   -0.0003
  2.93  0.5855  0.3025  0.0259  4.673E-01  3.78E-02   0.00E+00  0.8965       -0.0233      0.0299     0.0000   -0.0041        0.0729      0.0738     0.0000   -0.0013
  2.93  0.5855  0.3025  0.1290  2.046E-01  5.82E-03   0.00E+00  0.9100       -0.0017      0.0136     0.0000   -0.0110        0.0519      0.0253     0.0000    0.0021
  2.93  0.5855  0.3025  0.2165  9.804E-02  2.77E-03   0.00E+00  0.9945       -0.0537      0.0124     0.0000   -0.0601        0.0301      0.0260     0.0000    0.0219
  2.93  0.5855  0.3379  0.0049  5.957E-01  3.14E-02   0.00E+00  0.8945        0.0316      0.0210     0.0000   -0.0017        0.1056      0.0510     0.0000   -0.0003
  2.93  0.5855  0.3379  0.0259  4.399E-01  3.11E-02   0.00E+00  0.8970        0.0019      0.0254     0.0000   -0.0042        0.0663      0.0663     0.0000   -0.0007
  2.93  0.5855  0.3379  0.2165  8.890E-02  2.74E-03   0.00E+00  0.9894       -0.0125      0.0140     0.0000   -0.0436        0.0004      0.0274     0.0000   -0.0137
  2.93  0.5855  0.3748  0.0049  4.804E-01  2.99E-02   0.00E+00  0.8969        0.0032      0.0246     0.0000   -0.0018        0.0561      0.0611     0.0000   -0.0001
  2.93  0.5855  0.3748  0.0259  3.638E-01  2.74E-02   0.00E+00  0.8996        0.0002      0.0255     0.0000   -0.0046       -0.0765      0.0697     0.0000   -0.0001
  2.93  0.5855  0.3748  0.2165  8.595E-02  2.98E-03   0.00E+00  0.9920       -0.0094      0.0168     0.0000   -0.0397       -0.0172      0.0337     0.0000   -0.0205
  2.93  0.5855  0.4134  0.0049  3.095E-01  2.38E-02   0.00E+00  0.9002        0.0325      0.0310     0.0000   -0.0020        0.1226      0.0773     0.0000    0.0000
  2.93  0.5855  0.4134  0.0259  2.213E-01  2.15E-02   0.00E+00  0.9031        0.0818      0.0319     0.0000   -0.0052       -0.0018      0.0903     0.0000    0.0000
  2.93  0.5855  0.4134  0.0655  2.474E-01  3.85E-02   0.00E+00  0.9088        0.1500      0.0562     0.0000   -0.0095        0.2561      0.1183     0.0000    0.0006
  2.93  0.5855  0.4537  0.0049  2.239E-01  2.70E-02   0.00E+00  0.9056       -0.0506      0.0407     0.0000   -0.0025       -0.2125      0.1115     0.0000    0.0000
  2.93  0.5855  0.4537  0.0259  1.739E-01  2.58E-02   0.00E+00  0.9086        0.0032      0.0568     0.0000   -0.0063        0.1372      0.1490     0.0000    0.0002
  2.93  0.5855  0.5397  0.1290  9.465E-02  4.37E-03   0.00E+00  0.9793       -0.0077      0.0208     0.0000   -0.0204       -0.1673      0.0469     0.0000   -0.0144
  2.93  0.5855  0.5855  0.0259  1.858E-01  2.19E-02   0.00E+00  0.9350       -0.0319      0.0446     0.0000   -0.0052       -0.0108      0.1080     0.0000    0.0019
  2.93  0.5855  0.5855  0.0655  1.502E-01  8.58E-03   0.00E+00  0.9603        0.0179      0.0182     0.0000   -0.0100       -0.0644      0.0498     0.0000   -0.0036
  2.93  0.5855  0.6334  0.0049  1.421E-01  3.35E-02   0.00E+00  0.9465        0.0668      0.0965     0.0000   -0.0022        0.0403      0.2411     0.0000   -0.0002
  2.93  0.5855  0.6334  0.0259  1.892E-01  1.29E-02   0.00E+00  0.9591       -0.0063      0.0281     0.0000   -0.0069        0.0859      0.0668     0.0000   -0.0004
  2.93  0.5855  0.6334  0.0655  1.150E-01  5.27E-03   0.00E+00  0.9788        0.0912      0.0130     0.0000   -0.0170       -0.1873      0.0364     0.0000   -0.0034
  2.93  0.5855  0.6334  0.1290  6.093E-02  4.00E-03   0.00E+00  0.9906        0.0994      0.0176     0.0000   -0.0319       -0.2722      0.0440     0.0000    0.0101
  2.93  0.5855  0.6834  0.0049  1.361E-01  1.34E-02   0.00E+00  0.9704        0.0794      0.0403     0.0000   -0.0015        0.0262      0.1050     0.0000   -0.0004
  2.93  0.5855  0.6834  0.0259  1.198E-01  5.74E-03   0.00E+00  0.9808        0.1247      0.0167     0.0000   -0.0077       -0.0516      0.0478     0.0000   -0.0046
  2.93  0.5855  0.6834  0.0655  8.549E-02  3.72E-03   0.00E+00  0.9927        0.1358      0.0123     0.0000   -0.0169       -0.2012      0.0336     0.0000   -0.0012
  2.93  0.5855  0.7355  0.0049  2.145E-01  2.09E-02   0.00E+00  1.0133        0.0875      0.0378     0.0000   -0.0033        0.0132      0.0972     0.0000   -0.0001
  2.93  0.5855  0.7355  0.0259  1.534E-01  1.01E-02   0.00E+00  1.0144        0.1574      0.0176     0.0000   -0.0066       -0.2448      0.0505     0.0000   -0.0006
  2.93  0.6334  0.1468  0.0049  8.964E-01  6.96E-02   0.00E+00  0.8744       -0.1044      0.0362     0.0000   -0.0035       -0.1207      0.0657     0.0000    0.0000
  2.93  0.6334  0.1468  0.0655  1.754E-01  4.84E-03   0.00E+00  0.9639        0.0382      0.0122     0.0000   -0.0122        0.0672      0.0242     0.0000   -0.0167
  2.93  0.6334  0.1753  0.0049  1.000E+00  4.06E-02   0.00E+00  0.8743       -0.0178      0.0159     0.0000   -0.0027       -0.0061      0.0381     0.0000   -0.0001
  2.93  0.6334  0.1753  0.0655  3.067E-01  7.41E-03   0.00E+00  0.8913       -0.0134      0.0116     0.0000   -0.0087        0.0117      0.0226     0.0000    0.0010
  2.93  0.6334  0.2051  0.0049  6.578E-01  2.36E-02   0.00E+00  0.8737       -0.0204      0.0142     0.0000   -0.0023        0.0739      0.0376     0.0000   -0.0002
  2.93  0.6334  0.2051  0.0259  6.276E-01  1.81E-02   0.00E+00  0.8794        0.0084      0.0142     0.0000   -0.0040       -0.0195      0.0309     0.0000   -0.0038
  2.93  0.6334  0.2051  0.0655  3.101E-01  8.03E-03   0.00E+00  0.8865       -0.0240      0.0135     0.0000   -0.0091       -0.0360      0.0267     0.0000    0.0002
  2.93  0.6334  0.2362  0.0049  6.191E-01  2.51E-02   0.00E+00  0.8730       -0.0088      0.0153     0.0000   -0.0021       -0.0355      0.0410     0.0000   -0.0002
  2.93  0.6334  0.2362  0.0259  5.749E-01  2.03E-02   0.00E+00  0.8790        0.0229      0.0158     0.0000   -0.0037        0.0469      0.0329     0.0000   -0.0039
  2.93  0.6334  0.2362  0.1290  1.041E-01  3.74E-03   0.00E+00  0.9311       -0.0064      0.0169     0.0000   -0.0141        0.0711      0.0334     0.0000   -0.0030
  2.93  0.6334  0.2686  0.0049  8.163E-01  4.38E-02   0.00E+00  0.8725        0.0086      0.0209     0.0000   -0.0019       -0.0169      0.0546     0.0000   -0.0003
  2.93  0.6334  0.2686  0.0259  6.115E-01  3.25E-02   0.00E+00  0.8790        0.0101      0.0231     0.0000   -0.0036        0.0183      0.0434     0.0000   -0.0041
  2.93  0.6334  0.2686  0.1290  1.146E-01  4.51E-03   0.00E+00  0.9098       -0.0024      0.0194     0.0000   -0.0146        0.0371      0.0357     0.0000   -0.0035
  2.93  0.6334  0.3025  0.0049  4.729E-01  3.32E-02   0.00E+00  0.8727        0.0356      0.0273     0.0000   -0.0016        0.0644      0.0694     0.0000   -0.0004
  2.93  0.6334  0.3025  0.0259  4.022E-01  2.00E-02   0.00E+00  0.8795       -0.0057      0.0182     0.0000   -0.0035       -0.0144      0.0437     0.0000   -0.0041
  2.93  0.6334  0.3025  0.1290  1.147E-01  4.33E-03   0.00E+00  0.9086       -0.0236      0.0193     0.0000   -0.0140        0.0787      0.0357     0.0000   -0.0033
  2.93  0.6334  0.3379  0.0049  4.825E-01  4.32E-02   0.00E+00  0.8738        0.0909      0.0325     0.0000   -0.0012       -0.0374      0.0895     0.0000   -0.0006
  2.93  0.6334  0.3379  0.0259  4.260E-01  2.24E-02   0.00E+00  0.8806        0.0056      0.0174     0.0000   -0.0035        0.0211      0.0497     0.0000   -0.0036
  2.93  0.6334  0.3379  0.0655  2.167E-01  6.44E-03   0.00E+00  0.8897       -0.0335      0.0145     0.0000   -0.0077       -0.0136      0.0365     0.0000    0.0005
  2.93  0.6334  0.3748  0.0049  1.018E+00  9.72E-02   0.00E+00  0.8778        0.0254      0.0400     0.0000   -0.0011        0.0582      0.1024     0.0000   -0.0007
  2.93  0.6334  0.3748  0.0259  4.367E-01  2.36E-02   0.00E+00  0.8845       -0.0167      0.0197     0.0000   -0.0037        0.0586      0.0536     0.0000   -0.0024
  2.93  0.6334  0.3748  0.0655  2.149E-01  8.00E-03   0.00E+00  0.8957       -0.0407      0.0176     0.0000   -0.0079        0.0216      0.0409     0.0000    0.0011
  2.93  0.6334  0.4134  0.0049  4.016E-01  4.12E-02   0.00E+00  0.8843       -0.0415      0.0404     0.0000   -0.0013        0.0097      0.1082     0.0000   -0.0005
  2.93  0.6334  0.4134  0.0259  3.758E-01  1.75E-02   0.00E+00  0.8914       -0.0092      0.0181     0.0000   -0.0042        0.0753      0.0460     0.0000   -0.0010
  2.93  0.6334  0.4134  0.0655  2.070E-01  9.14E-03   0.00E+00  0.9053        0.0330      0.0181     0.0000   -0.0087        0.0393      0.0410     0.0000    0.0006
  2.93  0.6334  0.4537  0.0049  4.921E-01  4.53E-02   0.00E+00  0.8959        0.0185      0.0362     0.0000   -0.0018       -0.0005      0.0939     0.0000   -0.0002
  2.93  0.6334  0.4537  0.0259  3.402E-01  1.44E-02   0.00E+00  0.9041        0.0066      0.0164     0.0000   -0.0050        0.0039      0.0423     0.0000   -0.0003
  2.93  0.6334  0.4537  0.0655  1.549E-01  6.78E-03   0.00E+00  0.9209       -0.0415      0.0169     0.0000   -0.0111        0.0010      0.0418     0.0000   -0.0007
  2.93  0.6334  0.4958  0.0049  3.106E-01  2.36E-02   0.00E+00  0.9129        0.0054      0.0312     0.0000   -0.0024        0.0632      0.0822     0.0000    0.0000
  2.93  0.6334  0.4958  0.0259  2.411E-01  9.14E-03   0.00E+00  0.9224       -0.0464      0.0150     0.0000   -0.0069        0.0309      0.0393     0.0000   -0.0004
  2.93  0.6334  0.4958  0.0655  1.256E-01  5.23E-03   0.00E+00  0.9420       -0.0166      0.0147     0.0000   -0.0153       -0.0313      0.0384     0.0000   -0.0012
  2.93  0.6334  0.4958  0.1290  5.473E-02  2.78E-03   0.00E+00  1.0197       -0.0126      0.0234     0.0000   -0.0191       -0.1394      0.0568     0.0000    0.0080
  2.93  0.6334  0.5397  0.0049  2.820E-01  1.80E-02   0.00E+00  0.9355       -0.0370      0.0250     0.0000   -0.0037       -0.0399      0.0691     0.0000   -0.0001
  2.93  0.6334  0.5397  0.0259  1.855E-01  6.61E-03   0.00E+00  0.9455        0.0302      0.0141     0.0000   -0.0103        0.0346      0.0378     0.0000   -0.0004
  2.93  0.6334  0.5397  0.0655  1.088E-01  4.34E-03   0.00E+00  0.9687        0.0200      0.0132     0.0000   -0.0201       -0.0812      0.0357     0.0000    0.0010
  2.93  0.6334  0.5855  0.0049  1.940E-01  1.26E-02   0.00E+00  0.9603        0.0029      0.0256     0.0000   -0.0055       -0.0607      0.0660     0.0000    0.0001
  2.93  0.6334  0.5855  0.0259  1.570E-01  5.73E-03   0.00E+00  0.9708       -0.0089      0.0140     0.0000   -0.0141       -0.0713      0.0384     0.0000    0.0006
  2.93  0.6334  0.5855  0.0655  9.920E-02  4.16E-03   0.00E+00  1.0076        0.0707      0.0136     0.0000   -0.0202       -0.1108      0.0365     0.0000    0.0061
  2.93  0.6334  0.6334  0.0049  2.623E-01  2.05E-02   0.00E+00  0.9835        0.0168      0.0339     0.0000   -0.0066        0.0421      0.0746     0.0000    0.0002
  2.93  0.6334  0.6334  0.0259  2.018E-01  9.30E-03   0.00E+00  1.0026        0.0763      0.0168     0.0000   -0.0138       -0.0510      0.0457     0.0000    0.0031
  2.93  0.6334  0.6334  0.0655  1.095E-01  6.86E-03   0.00E+00  1.0809        0.1540      0.0177     0.0000   -0.0099       -0.1496      0.0481     0.0000    0.0003
  2.93  0.6334  0.6834  0.0049  1.502E-01  1.70E-02   0.00E+00  1.0344        0.0297      0.0480     0.0000   -0.0014       -0.0375      0.1181     0.0000    0.0000
  2.93  0.6834  0.1753  0.0049  6.648E-01  3.33E-02   0.00E+00  0.8513       -0.0288      0.0204     0.0000   -0.0026       -0.0702      0.0505     0.0000   -0.0004
  2.93  0.6834  0.1753  0.0655  1.545E-01  6.76E-03   0.00E+00  0.9241        0.0071      0.0219     0.0000   -0.0063        0.0408      0.0416     0.0000   -0.0118
  2.93  0.6834  0.2051  0.0049  5.328E-01  2.12E-02   0.00E+00  0.8514        0.0160      0.0157     0.0000   -0.0022       -0.0147      0.0413     0.0000   -0.0006
  2.93  0.6834  0.2051  0.0259  5.503E-01  1.90E-02   0.00E+00  0.8628        0.0280      0.0170     0.0000   -0.0028       -0.0266      0.0376     0.0000   -0.0090
  2.93  0.6834  0.2362  0.0049  4.925E-01  1.83E-02   0.00E+00  0.8514        0.0235      0.0148     0.0000   -0.0021       -0.0067      0.0385     0.0000   -0.0006
  2.93  0.6834  0.2362  0.0259  4.961E-01  1.76E-02   0.00E+00  0.8626        0.0141      0.0159     0.0000   -0.0026        0.0243      0.0350     0.0000   -0.0089
  2.93  0.6834  0.2686  0.0049  5.665E-01  2.21E-02   0.00E+00  0.8515        0.0440      0.0157     0.0000   -0.0021        0.0222      0.0394     0.0000   -0.0008
  2.93  0.6834  0.2686  0.0259  4.685E-01  2.08E-02   0.00E+00  0.8639        0.0173      0.0188     0.0000   -0.0025        0.0316      0.0383     0.0000   -0.0096
  2.93  0.6834  0.3025  0.0049  4.987E-01  1.97E-02   0.00E+00  0.8520        0.0382      0.0152     0.0000   -0.0020       -0.0473      0.0411     0.0000   -0.0010
  2.93  0.6834  0.3025  0.0259  4.237E-01  1.60E-02   0.00E+00  0.8664       -0.0045      0.0146     0.0000   -0.0025        0.0170      0.0349     0.0000   -0.0106
  2.93  0.6834  0.3379  0.0049  4.551E-01  1.79E-02   0.00E+00  0.8528        0.0291      0.0158     0.0000   -0.0016        0.0027      0.0432     0.0000   -0.0013
  2.93  0.6834  0.3379  0.0259  3.919E-01  1.26E-02   0.00E+00  0.8698        0.0158      0.0112     0.0000   -0.0025       -0.0110      0.0321     0.0000   -0.0110
  2.93  0.6834  0.3379  0.0655  1.664E-01  5.56E-03   0.00E+00  0.8897       -0.0825      0.0170     0.0000   -0.0093       -0.0916      0.0439     0.0000   -0.0006
  2.93  0.6834  0.3748  0.0049  5.652E-01  2.38E-02   0.00E+00  0.8569        0.0274      0.0188     0.0000   -0.0008        0.1743      0.0456     0.0000   -0.0016
  2.93  0.6834  0.3748  0.0259  4.499E-01  1.43E-02   0.00E+00  0.8762       -0.0009      0.0122     0.0000   -0.0025        0.0783      0.0339     0.0000   -0.0101
  2.93  0.6834  0.3748  0.0655  1.781E-01  6.91E-03   0.00E+00  0.9004       -0.0925      0.0192     0.0000   -0.0088        0.0145      0.0461     0.0000    0.0019
  2.93  0.6834  0.4134  0.0049  4.177E-01  1.69E-02   0.00E+00  0.8667       -0.0064      0.0170     0.0000   -0.0002       -0.0040      0.0442     0.0000   -0.0019
  2.93  0.6834  0.4134  0.0259  3.511E-01  1.04E-02   0.00E+00  0.8874       -0.0025      0.0111     0.0000   -0.0030       -0.0444      0.0311     0.0000   -0.0071
  2.93  0.6834  0.4134  0.0655  1.318E-01  6.22E-03   0.00E+00  0.9195       -0.0851      0.0205     0.0000   -0.0087       -0.0087      0.0501     0.0000    0.0033
  2.93  0.6834  0.4537  0.0049  4.091E-01  1.72E-02   0.00E+00  0.8875       -0.0126      0.0178     0.0000   -0.0004        0.0158      0.0475     0.0000   -0.0016
  2.93  0.6834  0.4537  0.0259  2.811E-01  8.56E-03   0.00E+00  0.9098       -0.0330      0.0122     0.0000   -0.0040       -0.0125      0.0329     0.0000   -0.0030
  2.93  0.6834  0.4537  0.0655  1.205E-01  6.00E-03   0.00E+00  0.9535       -0.0283      0.0175     0.0000   -0.0100       -0.1000      0.0470     0.0000    0.0020
  2.93  0.6834  0.4958  0.0049  2.563E-01  1.18E-02   0.00E+00  0.9216       -0.0193      0.0193     0.0000   -0.0014       -0.0273      0.0507     0.0000   -0.0007
  2.93  0.6834  0.4958  0.0259  1.736E-01  5.71E-03   0.00E+00  0.9484       -0.0245      0.0133     0.0000   -0.0054       -0.0252      0.0373     0.0000   -0.0004
  2.93  0.6834  0.4958  0.0655  7.700E-02  4.23E-03   0.00E+00  1.0052       -0.0522      0.0202     0.0000   -0.0150       -0.0293      0.0553     0.0000   -0.0025
  2.93  0.6834  0.5397  0.0049  1.865E-01  1.06E-02   0.00E+00  0.9774        0.0189      0.0239     0.0000   -0.0024        0.0064      0.0681     0.0000   -0.0001
  2.93  0.6834  0.5397  0.0259  1.448E-01  5.53E-03   0.00E+00  1.0124        0.0039      0.0154     0.0000   -0.0083       -0.0719      0.0422     0.0000   -0.0009
  2.93  0.6834  0.5855  0.0049  1.825E-01  1.43E-02   0.00E+00  1.0669       -0.0174      0.0333     0.0000   -0.0044       -0.0333      0.0861     0.0000   -0.0005
  2.93  0.6834  0.5855  0.0259  1.421E-01  7.84E-03   0.00E+00  1.0948        0.0723      0.0221     0.0000   -0.0164       -0.0380      0.0568     0.0000   -0.0033
  2.93  0.7355  0.1753  0.0049  4.324E-01  3.19E-02   0.00E+00  0.8260       -0.0370      0.0332     0.0000   -0.0025        0.0877      0.0826     0.0000   -0.0013
  2.93  0.7355  0.2051  0.0049  3.586E-01  1.98E-02   0.00E+00  0.8270        0.0380      0.0236     0.0000   -0.0022        0.0456      0.0608     0.0000   -0.0016
  2.93  0.7355  0.2362  0.0049  3.235E-01  1.58E-02   0.00E+00  0.8283        0.0081      0.0213     0.0000   -0.0021        0.0705      0.0547     0.0000   -0.0017
  2.93  0.7355  0.2362  0.0259  2.575E-01  1.31E-02   0.00E+00  0.8533       -0.0370      0.0253     0.0000   -0.0008       -0.0095      0.0569     0.0000   -0.0258
  2.93  0.7355  0.2686  0.0049  4.091E-01  2.02E-02   0.00E+00  0.8298       -0.0029      0.0219     0.0000   -0.0022        0.0552      0.0556     0.0000   -0.0020
  2.93  0.7355  0.2686  0.0259  3.481E-01  1.80E-02   0.00E+00  0.8559       -0.0064      0.0233     0.0000   -0.0009        0.0156      0.0523     0.0000   -0.0270
  2.93  0.7355  0.3025  0.0049  3.757E-01  1.94E-02   0.00E+00  0.8316        0.0141      0.0229     0.0000   -0.0024        0.0454      0.0626     0.0000   -0.0026
  2.93  0.7355  0.3025  0.0259  3.246E-01  1.79E-02   0.00E+00  0.8623        0.0102      0.0235     0.0000   -0.0009        0.0387      0.0500     0.0000   -0.0305
  2.93  0.7355  0.3379  0.0049  3.547E-01  2.04E-02   0.00E+00  0.8335        0.0419      0.0261     0.0000   -0.0025        0.1828      0.0645     0.0000   -0.0035
  2.93  0.7355  0.3379  0.0259  2.467E-01  1.19E-02   0.00E+00  0.8721       -0.0355      0.0184     0.0000   -0.0007       -0.0370      0.0507     0.0000   -0.0352
  2.93  0.7355  0.3748  0.0049  6.739E-01  4.80E-02   0.00E+00  0.8369       -0.0164      0.0298     0.0000   -0.0022        0.0098      0.0838     0.0000   -0.0047
  2.93  0.7355  0.3748  0.0259  4.142E-01  2.10E-02   0.00E+00  0.8868       -0.0355      0.0205     0.0000   -0.0008        0.0348      0.0604     0.0000   -0.0387
  2.93  0.7355  0.4134  0.0049  2.616E-01  1.63E-02   0.00E+00  0.8458        0.0033      0.0271     0.0000   -0.0008       -0.0477      0.0713     0.0000   -0.0061
  2.93  0.7355  0.4134  0.0259  1.987E-01  9.10E-03   0.00E+00  0.9075       -0.0313      0.0173     0.0000   -0.0015       -0.0929      0.0519     0.0000   -0.0361
  2.93  0.7355  0.4537  0.0049  3.364E-01  2.53E-02   0.00E+00  0.8744       -0.0370      0.0379     0.0000    0.0012       -0.0187      0.0975     0.0000   -0.0072
  2.93  0.7355  0.4537  0.0259  1.798E-01  1.10E-02   0.00E+00  0.9315       -0.0448      0.0241     0.0000   -0.0037       -0.0831      0.0696     0.0000   -0.0253
  2.93  0.7355  0.4958  0.0049  2.103E-01  2.00E-02   0.00E+00  0.9317        0.0170      0.0414     0.0000    0.0010       -0.0631      0.1196     0.0000   -0.0059
  2.93  0.7900  0.1753  0.0049  3.165E-01  4.96E-02   0.00E+00  0.7881       -0.1048      0.0801     0.0000   -0.0023        0.2571      0.2181     0.0000   -0.0049
  2.93  0.7900  0.2051  0.0049  1.873E-01  1.75E-02   0.00E+00  0.7913       -0.0728      0.0426     0.0000   -0.0022        0.0210      0.1164     0.0000   -0.0055
  2.93  0.7900  0.2362  0.0049  2.227E-01  2.02E-02   0.00E+00  0.7947        0.0261      0.0400     0.0000   -0.0025       -0.0037      0.1103     0.0000   -0.0063
  2.93  0.7900  0.2686  0.0049  3.745E-01  3.66E-02   0.00E+00  0.7976        0.0209      0.0450     0.0000   -0.0031        0.0219      0.1244     0.0000   -0.0071
  2.93  0.7900  0.3025  0.0049  1.212E-01  1.26E-02   0.00E+00  0.7970        0.0760      0.0393     0.0000   -0.0036       -0.4473      0.1395     0.0000   -0.0094
  2.93  0.7900  0.3379  0.0049  1.838E-01  2.65E-02   0.00E+00  0.7795       -0.1422      0.0676     0.0000   -0.0046        0.0633      0.1657     0.0000   -0.0132
  3.42  0.3379  0.0682  0.0259  9.996E+01  3.28E+00   0.00E+00  1.1288       -0.0064      0.0050     0.0000   -0.0039       -0.0322      0.0299     0.0000   -0.0034
  3.42  0.3379  0.0682  0.0655  2.581E+01  6.79E-01   0.00E+00  1.2924       -0.0070      0.0035     0.0000   -0.0208       -0.0014      0.0207     0.0000    0.0196
  3.42  0.3379  0.0933  0.0259  9.408E+01  2.52E+00   0.00E+00  1.0905       -0.0022      0.0039     0.0000   -0.0031       -0.0213      0.0191     0.0000    0.0000
  3.42  0.3379  0.0933  0.0655  4.494E+01  7.19E-01   0.00E+00  1.1065       -0.0041      0.0022     0.0000   -0.0063       -0.0020      0.0125     0.0000    0.0058
  3.42  0.3379  0.0933  0.1290  1.198E+01  3.22E-01   0.00E+00  1.1213       -0.0120      0.0035     0.0000   -0.0069        0.0046      0.0209     0.0000    0.0146
  3.42  0.3379  0.0933  0.2165  1.044E+00  8.76E-02   0.00E+00  1.0802       -0.0109      0.0105     0.0000   -0.0067       -0.0714      0.0657     0.0000    0.0101
  3.42  0.3379  0.1194  0.0259  6.016E+01  2.64E+00   0.00E+00  1.0729        0.0068      0.0065     0.0000   -0.0024        0.0137      0.0268     0.0000    0.0013
  3.42  0.3379  0.1194  0.0655  3.612E+01  6.97E-01   0.00E+00  1.0776       -0.0033      0.0026     0.0000   -0.0039       -0.0050      0.0145     0.0000    0.0034
  3.42  0.3379  0.1194  0.1290  1.541E+01  3.13E-01   0.00E+00  1.0881       -0.0115      0.0027     0.0000   -0.0047       -0.0142      0.0159     0.0000    0.0069
  3.42  0.3379  0.1194  0.2165  3.721E+00  1.51E-01   0.00E+00  1.1094       -0.0097      0.0056     0.0000   -0.0068        0.0571      0.0326     0.0000   -0.0036
  3.42  0.3379  0.1194  0.3402  2.617E-01  4.31E-02   0.00E+00  1.0075        0.0078      0.0228     0.0000   -0.0031        0.1173      0.1434     0.0000    0.0037
  3.42  0.3379  0.1468  0.0655  2.559E+01  6.91E-01   0.00E+00  1.0638       -0.0132      0.0038     0.0000   -0.0028       -0.0029      0.0211     0.0000    0.0023
  3.42  0.3379  0.1468  0.1290  1.369E+01  3.28E-01   0.00E+00  1.0718       -0.0131      0.0033     0.0000   -0.0037        0.0446      0.0183     0.0000    0.0017
  3.42  0.3379  0.1468  0.2165  5.307E+00  1.61E-01   0.00E+00  1.0821       -0.0162      0.0042     0.0000   -0.0062        0.0388      0.0239     0.0000    0.0019
  3.42  0.3379  0.1468  0.3402  8.390E-01  5.60E-02   0.00E+00  1.0716       -0.0007      0.0090     0.0000   -0.0056        0.0626      0.0502     0.0000    0.0017
  3.42  0.3379  0.1753  0.0655  2.116E+01  6.46E-01   0.00E+00  1.0545       -0.0006      0.0045     0.0000   -0.0022       -0.0121      0.0230     0.0000    0.0002
  3.42  0.3379  0.1753  0.1290  1.180E+01  3.02E-01   0.00E+00  1.0574       -0.0128      0.0035     0.0000   -0.0037       -0.0121      0.0196     0.0000    0.0001
  3.42  0.3379  0.1753  0.2165  5.486E+00  1.61E-01   0.00E+00  1.0626       -0.0175      0.0039     0.0000   -0.0053       -0.0244      0.0232     0.0000    0.0073
  3.42  0.3379  0.1753  0.3402  1.358E+00  7.28E-02   0.00E+00  1.0625       -0.0309      0.0070     0.0000   -0.0047        0.0396      0.0433     0.0000    0.0001
  3.42  0.3379  0.1753  0.5074  2.042E-01  2.84E-02   0.00E+00  1.0377       -0.0061      0.0168     0.0000   -0.0056       -0.1735      0.1043     0.0000    0.0079
  3.42  0.3379  0.2051  0.0655  1.630E+01  7.31E-01   0.00E+00  1.0434       -0.0022      0.0070     0.0000   -0.0023       -0.0353      0.0297     0.0000    0.0010
  3.42  0.3379  0.2051  0.1290  1.033E+01  3.01E-01   0.00E+00  1.0442       -0.0060      0.0042     0.0000   -0.0031        0.0260      0.0225     0.0000    0.0023
  3.42  0.3379  0.2051  0.2165  5.386E+00  1.66E-01   0.00E+00  1.0469       -0.0124      0.0043     0.0000   -0.0035       -0.0361      0.0245     0.0000    0.0027
  3.42  0.3379  0.2051  0.3402  1.823E+00  8.50E-02   0.00E+00  1.0563       -0.0166      0.0062     0.0000   -0.0049       -0.0048      0.0388     0.0000    0.0005
  3.42  0.3379  0.2051  0.5074  2.692E-01  2.89E-02   0.00E+00  1.0562       -0.0226      0.0155     0.0000   -0.0067        0.1294      0.0790     0.0000    0.0097
  3.42  0.3379  0.2362  0.1290  8.997E+00  3.10E-01   0.00E+00  1.0375        0.0042      0.0051     0.0000   -0.0025        0.0614      0.0245     0.0000    0.0011
  3.42  0.3379  0.2362  0.2165  4.917E+00  1.63E-01   0.00E+00  1.0408       -0.0015      0.0047     0.0000   -0.0034        0.0069      0.0255     0.0000    0.0005
  3.42  0.3379  0.2362  0.3402  1.783E+00  8.17E-02   0.00E+00  1.0479       -0.0080      0.0067     0.0000   -0.0051        0.0679      0.0379     0.0000    0.0040
  3.42  0.3379  0.2362  0.5074  4.581E-01  4.00E-02   0.00E+00  1.0485       -0.0324      0.0122     0.0000   -0.0058        0.1561      0.0686     0.0000    0.0069
  3.42  0.3379  0.2686  0.1290  7.072E+00  3.07E-01   0.00E+00  1.0297       -0.0031      0.0065     0.0000   -0.0025       -0.0267      0.0302     0.0000    0.0005
  3.42  0.3379  0.2686  0.2165  3.855E+00  1.39E-01   0.00E+00  1.0310       -0.0057      0.0050     0.0000   -0.0034       -0.0471      0.0279     0.0000    0.0018
  3.42  0.3379  0.2686  0.3402  1.716E+00  7.48E-02   0.00E+00  1.0323       -0.0192      0.0064     0.0000   -0.0041        0.0193      0.0339     0.0000    0.0036
  3.42  0.3379  0.2686  0.5074  4.683E-01  3.83E-02   0.00E+00  1.0362       -0.0580      0.0100     0.0000   -0.0048       -0.0855      0.0721     0.0000    0.0041
  3.42  0.3379  0.3025  0.2165  3.233E+00  1.37E-01   0.00E+00  1.0192       -0.0039      0.0061     0.0000   -0.0028        0.0152      0.0311     0.0000    0.0016
  3.42  0.3379  0.3025  0.3402  1.628E+00  7.22E-02   0.00E+00  1.0200       -0.0103      0.0063     0.0000   -0.0033        0.0061      0.0351     0.0000    0.0021
  3.42  0.3379  0.3025  0.5074  5.195E-01  3.92E-02   0.00E+00  1.0251       -0.0313      0.0110     0.0000   -0.0041        0.0647      0.0591     0.0000    0.0025
  3.42  0.3379  0.3379  0.2165  2.882E+00  1.45E-01   0.00E+00  1.0106       -0.0049      0.0075     0.0000   -0.0025        0.0253      0.0349     0.0000    0.0012
  3.42  0.3379  0.3379  0.3402  1.226E+00  6.19E-02   0.00E+00  1.0111       -0.0129      0.0069     0.0000   -0.0029       -0.0432      0.0394     0.0000    0.0016
  3.42  0.3379  0.3379  0.5074  4.832E-01  3.73E-02   0.00E+00  1.0149       -0.0110      0.0102     0.0000   -0.0037       -0.0867      0.0590     0.0000    0.0018
  3.42  0.3379  0.3748  0.2165  2.125E+00  1.46E-01   0.00E+00  1.0040        0.0105      0.0100     0.0000   -0.0023       -0.0126      0.0451     0.0000    0.0010
  3.42  0.3379  0.3748  0.3402  9.606E-01  5.71E-02   0.00E+00  1.0040       -0.0158      0.0081     0.0000   -0.0027       -0.1164      0.0448     0.0000    0.0013
  3.42  0.3379  0.3748  0.5074  4.359E-01  3.50E-02   0.00E+00  1.0060       -0.0153      0.0115     0.0000   -0.0034        0.0332      0.0626     0.0000    0.0017
  3.42  0.3379  0.3748  0.7427  8.219E-02  1.21E-02   0.00E+00  1.0079       -0.0329      0.0238     0.0000   -0.0046       -0.0083      0.1308     0.0000    0.0047
  3.42  0.3379  0.4134  0.3402  8.783E-01  5.42E-02   0.00E+00  0.9966       -0.0168      0.0085     0.0000   -0.0025       -0.1037      0.0437     0.0000    0.0011
  3.42  0.3379  0.4134  0.5074  3.404E-01  3.14E-02   0.00E+00  0.9972       -0.0479      0.0128     0.0000   -0.0031       -0.0092      0.0697     0.0000    0.0016
  3.42  0.3379  0.4537  0.3402  6.984E-01  5.55E-02   0.00E+00  0.9903       -0.0040      0.0117     0.0000   -0.0024       -0.0292      0.0542     0.0000    0.0010
  3.42  0.3379  0.4537  0.7427  7.155E-02  1.02E-02   0.00E+00  0.9893       -0.0246      0.0204     0.0000   -0.0036       -0.0093      0.1192     0.0000    0.0027
  3.42  0.3379  0.4958  0.5074  1.903E-01  2.70E-02   0.00E+00  0.9821       -0.0411      0.0195     0.0000   -0.0026       -0.0769      0.1283     0.0000    0.0012
  3.42  0.3379  0.4958  0.7427  8.241E-02  1.15E-02   0.00E+00  0.9806       -0.0228      0.0212     0.0000   -0.0033        0.1181      0.1050     0.0000    0.0021
  3.42  0.3748  0.0682  0.0259  1.968E+01  3.20E-01   0.00E+00  1.0725        0.0256      0.0039     0.0000   -0.0089        0.0130      0.0105     0.0000    0.0026
  3.42  0.3748  0.0682  0.0655  2.565E+00  3.32E-02   0.00E+00  1.2213        0.0010      0.0030     0.0000   -0.0366       -0.0026      0.0104     0.0000    0.0330
  3.42  0.3748  0.0933  0.0259  2.231E+01  2.33E-01   0.00E+00  1.0483        0.0080      0.0027     0.0000   -0.0051        0.0061      0.0069     0.0000    0.0018
  3.42  0.3748  0.0933  0.0655  9.170E+00  5.95E-02   0.00E+00  1.0646       -0.0056      0.0015     0.0000   -0.0105       -0.0169      0.0052     0.0000    0.0059
  3.42  0.3748  0.0933  0.1290  1.755E+00  1.99E-02   0.00E+00  1.0816       -0.0081      0.0027     0.0000   -0.0123        0.0125      0.0093     0.0000    0.0118
  3.42  0.3748  0.1194  0.0259  1.502E+01  2.43E-01   0.00E+00  1.0364        0.0083      0.0043     0.0000   -0.0046       -0.0058      0.0102     0.0000    0.0007
  3.42  0.3748  0.1194  0.0655  8.930E+00  6.16E-02   0.00E+00  1.0447       -0.0055      0.0017     0.0000   -0.0072       -0.0015      0.0054     0.0000    0.0058
  3.42  0.3748  0.1194  0.1290  3.190E+00  2.69E-02   0.00E+00  1.0574       -0.0141      0.0020     0.0000   -0.0102       -0.0024      0.0068     0.0000    0.0128
  3.42  0.3748  0.1194  0.2165  5.869E-01  9.50E-03   0.00E+00  1.0677       -0.0059      0.0039     0.0000   -0.0138        0.0403      0.0132     0.0000    0.0043
  3.42  0.3748  0.1468  0.0655  7.013E+00  6.93E-02   0.00E+00  1.0351       -0.0042      0.0025     0.0000   -0.0060        0.0242      0.0073     0.0000    0.0052
  3.42  0.3748  0.1468  0.1290  3.357E+00  2.90E-02   0.00E+00  1.0442       -0.0146      0.0021     0.0000   -0.0082       -0.0019      0.0068     0.0000    0.0084
  3.42  0.3748  0.1468  0.2165  1.055E+00  1.35E-02   0.00E+00  1.0529       -0.0202      0.0031     0.0000   -0.0113        0.0387      0.0103     0.0000    0.0060
  3.42  0.3748  0.1468  0.3402  1.385E-01  3.90E-03   0.00E+00  1.0265       -0.0082      0.0066     0.0000   -0.0128        0.0656      0.0229     0.0000    0.0118
  3.42  0.3748  0.1753  0.0655  5.888E+00  6.55E-02   0.00E+00  1.0288        0.0046      0.0029     0.0000   -0.0051        0.0079      0.0082     0.0000    0.0046
  3.42  0.3748  0.1753  0.1290  3.090E+00  2.85E-02   0.00E+00  1.0352       -0.0129      0.0022     0.0000   -0.0074       -0.0098      0.0074     0.0000    0.0056
  3.42  0.3748  0.1753  0.2165  1.217E+00  1.46E-02   0.00E+00  1.0428       -0.0235      0.0029     0.0000   -0.0105        0.0091      0.0096     0.0000    0.0071
  3.42  0.3748  0.1753  0.3402  2.731E-01  5.63E-03   0.00E+00  1.0598       -0.0187      0.0049     0.0000   -0.0176        0.0682      0.0168     0.0000    0.0249
  3.42  0.3748  0.1753  0.5074  3.323E-02  1.92E-03   0.00E+00  0.9107        0.0150      0.0139     0.0000   -0.0077        0.0932      0.0464     0.0000    0.0081
  3.42  0.3748  0.2051  0.0655  4.764E+00  7.83E-02   0.00E+00  1.0222        0.0063      0.0045     0.0000   -0.0046        0.0249      0.0108     0.0000    0.0027
  3.42  0.3748  0.2051  0.1290  2.717E+00  2.79E-02   0.00E+00  1.0268       -0.0060      0.0026     0.0000   -0.0068        0.0000      0.0081     0.0000    0.0041
  3.42  0.3748  0.2051  0.2165  1.306E+00  1.51E-02   0.00E+00  1.0334       -0.0161      0.0028     0.0000   -0.0095       -0.0118      0.0093     0.0000    0.0077
  3.42  0.3748  0.2051  0.3402  3.776E-01  7.14E-03   0.00E+00  1.0454       -0.0231      0.0046     0.0000   -0.0143        0.0555      0.0151     0.0000    0.0164
  3.42  0.3748  0.2051  0.5074  6.227E-02  2.57E-03   0.00E+00  1.0327        0.0167      0.0100     0.0000   -0.0182        0.1158      0.0337     0.0000    0.0267
  3.42  0.3748  0.2362  0.1290  2.384E+00  2.90E-02   0.00E+00  1.0194       -0.0003      0.0031     0.0000   -0.0063        0.0089      0.0092     0.0000    0.0046
  3.42  0.3748  0.2362  0.2165  1.202E+00  1.43E-02   0.00E+00  1.0252       -0.0112      0.0030     0.0000   -0.0085        0.0053      0.0095     0.0000    0.0083
  3.42  0.3748  0.2362  0.3402  4.311E-01  7.89E-03   0.00E+00  1.0299       -0.0289      0.0044     0.0000   -0.0107       -0.0091      0.0150     0.0000    0.0071
  3.42  0.3748  0.2362  0.5074  9.570E-02  3.10E-03   0.00E+00  1.0531        0.0004      0.0078     0.0000   -0.0200        0.0883      0.0260     0.0000    0.0286
  3.42  0.3748  0.2686  0.1290  1.988E+00  3.14E-02   0.00E+00  1.0134        0.0073      0.0042     0.0000   -0.0055       -0.0097      0.0112     0.0000    0.0049
  3.42  0.3748  0.2686  0.2165  1.091E+00  1.41E-02   0.00E+00  1.0165       -0.0023      0.0032     0.0000   -0.0072        0.0000      0.0101     0.0000    0.0048
  3.42  0.3748  0.2686  0.3402  4.330E-01  7.64E-03   0.00E+00  1.0219       -0.0196      0.0045     0.0000   -0.0097        0.0103      0.0144     0.0000    0.0042
  3.42  0.3748  0.2686  0.5074  1.163E-01  3.39E-03   0.00E+00  1.0424       -0.0162      0.0071     0.0000   -0.0174        0.0547      0.0241     0.0000    0.0215
  3.42  0.3748  0.2686  0.7427  1.696E-02  1.30E-03   0.00E+00  0.9811        0.0540      0.0192     0.0000   -0.0148        0.2628      0.0619     0.0000    0.0203
  3.42  0.3748  0.3025  0.2165  9.248E-01  1.38E-02   0.00E+00  1.0109       -0.0004      0.0038     0.0000   -0.0071        0.0095      0.0112     0.0000    0.0039
  3.42  0.3748  0.3025  0.3402  4.148E-01  7.27E-03   0.00E+00  1.0159       -0.0140      0.0044     0.0000   -0.0097        0.0188      0.0136     0.0000    0.0064
  3.42  0.3748  0.3025  0.5074  1.233E-01  3.61E-03   0.00E+00  1.0254       -0.0230      0.0074     0.0000   -0.0136        0.0420      0.0241     0.0000    0.0136
  3.42  0.3748  0.3025  0.7427  2.162E-02  1.55E-03   0.00E+00  1.0181        0.0082      0.0174     0.0000   -0.0179        0.0722      0.0609     0.0000    0.0241
  3.42  0.3748  0.3379  0.2165  8.209E-01  1.51E-02   0.00E+00  1.0039        0.0114      0.0048     0.0000   -0.0068        0.0073      0.0130     0.0000    0.0049
  3.42  0.3748  0.3379  0.3402  3.709E-01  6.86E-03   0.00E+00  1.0058       -0.0132      0.0046     0.0000   -0.0086       -0.0148      0.0146     0.0000    0.0070
  3.42  0.3748  0.3379  0.5074  1.174E-01  3.49E-03   0.00E+00  1.0093       -0.0349      0.0076     0.0000   -0.0104        0.0317      0.0247     0.0000    0.0072
  3.42  0.3748  0.3379  0.7427  2.785E-02  1.69E-03   0.00E+00  1.0193       -0.0324      0.0152     0.0000   -0.0168        0.0776      0.0479     0.0000    0.0194
  3.42  0.3748  0.3748  0.2165  6.770E-01  1.64E-02   0.00E+00  0.9951        0.0022      0.0066     0.0000   -0.0061       -0.0012      0.0163     0.0000    0.0049
  3.42  0.3748  0.3748  0.3402  3.159E-01  6.60E-03   0.00E+00  0.9952       -0.0107      0.0053     0.0000   -0.0071       -0.0138      0.0161     0.0000    0.0049
  3.42  0.3748  0.3748  0.5074  1.107E-01  3.57E-03   0.00E+00  0.9982       -0.0095      0.0082     0.0000   -0.0088        0.0515      0.0249     0.0000    0.0043
  3.42  0.3748  0.3748  0.7427  2.715E-02  1.50E-03   0.00E+00  1.0095       -0.0353      0.0136     0.0000   -0.0147       -0.0274      0.0466     0.0000    0.0147
  3.42  0.3748  0.4134  0.3402  2.621E-01  6.44E-03   0.00E+00  0.9870       -0.0122      0.0064     0.0000   -0.0064        0.0042      0.0178     0.0000    0.0041
  3.42  0.3748  0.4134  0.5074  9.965E-02  3.48E-03   0.00E+00  0.9884       -0.0132      0.0087     0.0000   -0.0079       -0.0046      0.0269     0.0000    0.0032
  3.42  0.3748  0.4134  0.7427  2.965E-02  1.57E-03   0.00E+00  0.9958       -0.0401      0.0135     0.0000   -0.0125        0.0778      0.0445     0.0000    0.0107
  3.42  0.3748  0.4537  0.3402  2.083E-01  6.73E-03   0.00E+00  0.9803       -0.0137      0.0087     0.0000   -0.0060        0.0104      0.0228     0.0000    0.0035
  3.42  0.3748  0.4537  0.5074  8.386E-02  3.21E-03   0.00E+00  0.9797       -0.0221      0.0100     0.0000   -0.0074        0.0297      0.0294     0.0000    0.0028
  3.42  0.3748  0.4537  0.7427  2.730E-02  1.53E-03   0.00E+00  0.9831       -0.0125      0.0141     0.0000   -0.0108        0.0144      0.0457     0.0000    0.0077
  3.42  0.3748  0.4958  0.5074  7.022E-02  2.74E-03   0.00E+00  0.9713       -0.0383      0.0102     0.0000   -0.0068       -0.0398      0.0303     0.0000    0.0024
  3.42  0.3748  0.4958  0.7427  2.650E-02  1.59E-03   0.00E+00  0.9711       -0.0307      0.0155     0.0000   -0.0096        0.0244      0.0499     0.0000    0.0051
  3.42  0.3748  0.5397  0.5074  6.044E-02  2.50E-03   0.00E+00  0.9621       -0.0266      0.0113     0.0000   -0.0064       -0.0005      0.0314     0.0000    0.0016
  3.42  0.3748  0.5397  0.7427  2.461E-02  1.72E-03   0.00E+00  0.9593       -0.0176      0.0184     0.0000   -0.0087        0.0590      0.0511     0.0000    0.0029
  3.42  0.3748  0.5855  0.7427  1.976E-02  1.92E-03   0.00E+00  0.9473       -0.0652      0.0271     0.0000   -0.0080        0.0075      0.0865     0.0000    0.0007
  3.42  0.4134  0.0682  0.0259  6.085E+00  1.54E-01   0.00E+00  1.0347        0.0250      0.0075     0.0000   -0.0133       -0.0081      0.0161     0.0000    0.0020
  3.42  0.4134  0.0682  0.0655  3.825E-01  5.48E-03   0.00E+00  1.1657       -0.0141      0.0040     0.0000   -0.0198       -0.0019      0.0118     0.0000    0.0068
  3.42  0.4134  0.0933  0.0259  1.130E+01  1.23E-01   0.00E+00  1.0155        0.0133      0.0034     0.0000   -0.0074        0.0136      0.0070     0.0000    0.0008
  3.42  0.4134  0.0933  0.0655  3.768E+00  2.43E-02   0.00E+00  1.0279       -0.0069      0.0018     0.0000   -0.0132       -0.0102      0.0053     0.0000    0.0040
  3.42  0.4134  0.0933  0.1290  4.021E-01  4.49E-03   0.00E+00  1.0572       -0.0162      0.0032     0.0000   -0.0141        0.0230      0.0093     0.0000   -0.0018
  3.42  0.4134  0.1194  0.0259  8.760E+00  1.29E-01   0.00E+00  1.0091        0.0218      0.0047     0.0000   -0.0055        0.0215      0.0090     0.0000    0.0004
  3.42  0.4134  0.1194  0.0655  4.552E+00  2.91E-02   0.00E+00  1.0135       -0.0068      0.0019     0.0000   -0.0093        0.0030      0.0051     0.0000    0.0028
  3.42  0.4134  0.1194  0.1290  1.297E+00  1.05E-02   0.00E+00  1.0218       -0.0102      0.0023     0.0000   -0.0123        0.0144      0.0067     0.0000    0.0089
  3.42  0.4134  0.1194  0.2165  1.511E-01  2.50E-03   0.00E+00  1.0026       -0.0149      0.0047     0.0000   -0.0147        0.0487      0.0137     0.0000    0.0170
  3.42  0.4134  0.1468  0.0655  3.930E+00  3.28E-02   0.00E+00  1.0071       -0.0004      0.0025     0.0000   -0.0078        0.0124      0.0062     0.0000    0.0027
  3.42  0.4134  0.1468  0.1290  1.604E+00  1.31E-02   0.00E+00  1.0136       -0.0207      0.0024     0.0000   -0.0108       -0.0026      0.0066     0.0000    0.0069
  3.42  0.4134  0.1468  0.2165  3.991E-01  4.79E-03   0.00E+00  1.0200       -0.0180      0.0034     0.0000   -0.0138        0.0176      0.0100     0.0000    0.0051
  3.42  0.4134  0.1753  0.0655  3.253E+00  3.10E-02   0.00E+00  1.0030       -0.0014      0.0030     0.0000   -0.0072        0.0039      0.0072     0.0000    0.0028
  3.42  0.4134  0.1753  0.1290  1.587E+00  1.32E-02   0.00E+00  1.0081       -0.0140      0.0024     0.0000   -0.0099       -0.0060      0.0067     0.0000    0.0051
  3.42  0.4134  0.1753  0.2165  5.532E-01  6.24E-03   0.00E+00  1.0143       -0.0227      0.0033     0.0000   -0.0134        0.0135      0.0092     0.0000    0.0061
  3.42  0.4134  0.1753  0.3402  9.949E-02  2.04E-03   0.00E+00  1.0072       -0.0259      0.0057     0.0000   -0.0174        0.0162      0.0171     0.0000    0.0165
  3.42  0.4134  0.2051  0.0655  2.816E+00  3.81E-02   0.00E+00  0.9992        0.0100      0.0045     0.0000   -0.0066        0.0171      0.0094     0.0000    0.0030
  3.42  0.4134  0.2051  0.1290  1.497E+00  1.30E-02   0.00E+00  1.0031       -0.0101      0.0026     0.0000   -0.0096       -0.0080      0.0069     0.0000    0.0039
  3.42  0.4134  0.2051  0.2165  6.216E-01  7.04E-03   0.00E+00  1.0090       -0.0210      0.0033     0.0000   -0.0132       -0.0033      0.0092     0.0000    0.0066
  3.42  0.4134  0.2051  0.3402  1.602E-01  2.75E-03   0.00E+00  1.0279       -0.0333      0.0049     0.0000   -0.0218        0.0303      0.0142     0.0000    0.0247
  3.42  0.4134  0.2051  0.5074  2.025E-02  8.04E-04   0.00E+00  0.8713        0.0440      0.0110     0.0000   -0.0136        0.0471      0.0325     0.0000    0.0154
  3.42  0.4134  0.2362  0.0049  2.738E+00  2.31E-01   0.00E+00  0.9910       -0.0517      0.0311     0.0000   -0.0017       -0.0361      0.0484     0.0000    0.0002
  3.42  0.4134  0.2362  0.1290  1.317E+00  1.34E-02   0.00E+00  0.9977        0.0009      0.0032     0.0000   -0.0094        0.0163      0.0077     0.0000    0.0030
  3.42  0.4134  0.2362  0.2165  6.354E-01  7.10E-03   0.00E+00  1.0033       -0.0216      0.0033     0.0000   -0.0126       -0.0157      0.0091     0.0000    0.0067
  3.42  0.4134  0.2362  0.3402  2.012E-01  3.24E-03   0.00E+00  1.0181       -0.0280      0.0047     0.0000   -0.0189        0.0247      0.0134     0.0000    0.0176
  3.42  0.4134  0.2362  0.5074  3.276E-02  1.13E-03   0.00E+00  1.0075       -0.0100      0.0101     0.0000   -0.0245        0.0718      0.0286     0.0000    0.0323
  3.42  0.4134  0.2686  0.0049  3.438E+00  2.26E-01   0.00E+00  0.9877        0.0231      0.0191     0.0000   -0.0014       -0.0130      0.0368     0.0000    0.0002
  3.42  0.4134  0.2686  0.1290  1.138E+00  1.52E-02   0.00E+00  0.9921        0.0109      0.0043     0.0000   -0.0090        0.0222      0.0094     0.0000    0.0026
  3.42  0.4134  0.2686  0.2165  5.920E-01  6.96E-03   0.00E+00  0.9976        0.0022      0.0035     0.0000   -0.0118        0.0155      0.0092     0.0000    0.0066
  3.42  0.4134  0.2686  0.3402  2.145E-01  3.46E-03   0.00E+00  1.0086       -0.0268      0.0048     0.0000   -0.0168        0.0089      0.0133     0.0000    0.0132
  3.42  0.4134  0.2686  0.5074  5.296E-02  1.50E-03   0.00E+00  1.0308       -0.0254      0.0083     0.0000   -0.0274        0.0968      0.0241     0.0000    0.0342
  3.42  0.4134  0.3025  0.0049  1.907E+00  1.07E-01   0.00E+00  0.9846       -0.0007      0.0176     0.0000   -0.0017       -0.0222      0.0377     0.0000    0.0000
  3.42  0.4134  0.3025  0.2165  5.419E-01  7.07E-03   0.00E+00  0.9924        0.0021      0.0040     0.0000   -0.0112        0.0164      0.0099     0.0000    0.0061
  3.42  0.4134  0.3025  0.3402  2.055E-01  3.50E-03   0.00E+00  0.9969       -0.0257      0.0052     0.0000   -0.0139        0.0069      0.0138     0.0000    0.0052
  3.42  0.4134  0.3025  0.5074  6.189E-02  1.60E-03   0.00E+00  1.0239       -0.0208      0.0078     0.0000   -0.0245        0.0828      0.0214     0.0000    0.0263
  3.42  0.4134  0.3379  0.0049  1.523E+00  8.73E-02   0.00E+00  0.9791        0.0211      0.0173     0.0000   -0.0016        0.0438      0.0371     0.0000    0.0002
  3.42  0.4134  0.3379  0.2165  4.479E-01  7.25E-03   0.00E+00  0.9856        0.0012      0.0052     0.0000   -0.0102        0.0043      0.0119     0.0000    0.0027
  3.42  0.4134  0.3379  0.3402  1.982E-01  3.68E-03   0.00E+00  0.9907       -0.0111      0.0057     0.0000   -0.0133        0.0082      0.0147     0.0000    0.0038
  3.42  0.4134  0.3379  0.5074  6.137E-02  1.53E-03   0.00E+00  1.0122       -0.0260      0.0076     0.0000   -0.0217        0.0329      0.0203     0.0000    0.0218
  3.42  0.4134  0.3379  0.7427  1.107E-02  7.17E-04   0.00E+00  0.9862       -0.0454      0.0195     0.0000   -0.0251        0.0958      0.0542     0.0000    0.0320
  3.42  0.4134  0.3748  0.0049  1.026E+00  5.04E-02   0.00E+00  0.9759       -0.0426      0.0153     0.0000   -0.0014       -0.0808      0.0371     0.0000    0.0001
  3.42  0.4134  0.3748  0.2165  3.943E-01  8.58E-03   0.00E+00  0.9813        0.0065      0.0073     0.0000   -0.0102       -0.0089      0.0154     0.0000    0.0026
  3.42  0.4134  0.3748  0.3402  1.772E-01  3.82E-03   0.00E+00  0.9854       -0.0086      0.0068     0.0000   -0.0133        0.0168      0.0166     0.0000    0.0060
  3.42  0.4134  0.3748  0.5074  6.199E-02  1.52E-03   0.00E+00  0.9950       -0.0277      0.0076     0.0000   -0.0173        0.0290      0.0197     0.0000    0.0129
  3.42  0.4134  0.3748  0.7427  1.118E-02  7.38E-04   0.00E+00  1.0050       -0.0210      0.0202     0.0000   -0.0256        0.0899      0.0540     0.0000    0.0287
  3.42  0.4134  0.4134  0.0049  8.134E-01  4.12E-02   0.00E+00  0.9722       -0.0267      0.0156     0.0000   -0.0015       -0.0824      0.0388     0.0000    0.0000
  3.42  0.4134  0.4134  0.3402  1.550E-01  3.94E-03   0.00E+00  0.9758       -0.0108      0.0082     0.0000   -0.0120       -0.0113      0.0191     0.0000    0.0059
  3.42  0.4134  0.4134  0.5074  5.912E-02  1.48E-03   0.00E+00  0.9796       -0.0330      0.0077     0.0000   -0.0138        0.0037      0.0200     0.0000    0.0056
  3.42  0.4134  0.4134  0.7427  1.413E-02  8.72E-04   0.00E+00  0.9989       -0.0822      0.0188     0.0000   -0.0232       -0.0123      0.0520     0.0000    0.0218
  3.42  0.4134  0.4537  0.0049  8.754E-01  5.08E-02   0.00E+00  0.9656       -0.0065      0.0180     0.0000   -0.0015       -0.0039      0.0443     0.0000    0.0002
  3.42  0.4134  0.4537  0.3402  1.252E-01  3.94E-03   0.00E+00  0.9663       -0.0164      0.0107     0.0000   -0.0101       -0.0553      0.0242     0.0000    0.0031
  3.42  0.4134  0.4537  0.5074  5.645E-02  1.52E-03   0.00E+00  0.9690       -0.0179      0.0084     0.0000   -0.0120        0.0435      0.0201     0.0000    0.0022
  3.42  0.4134  0.4537  0.7427  1.530E-02  9.15E-04   0.00E+00  0.9855       -0.0572      0.0182     0.0000   -0.0203       -0.0428      0.0488     0.0000    0.0153
  3.42  0.4134  0.4958  0.0049  5.757E-01  3.14E-02   0.00E+00  0.9594        0.0363      0.0148     0.0000   -0.0014       -0.0983      0.0440     0.0000    0.0001
  3.42  0.4134  0.4958  0.5074  4.887E-02  1.46E-03   0.00E+00  0.9595       -0.0307      0.0095     0.0000   -0.0110       -0.0261      0.0235     0.0000    0.0007
  3.42  0.4134  0.4958  0.7427  1.358E-02  9.25E-04   0.00E+00  0.9692       -0.0400      0.0214     0.0000   -0.0178        0.0622      0.0552     0.0000    0.0101
  3.42  0.4134  0.5397  0.0049  4.483E-01  2.75E-02   0.00E+00  0.9537        0.0381      0.0173     0.0000   -0.0013        0.0343      0.0460     0.0000    0.0002
  3.42  0.4134  0.5397  0.5074  4.193E-02  1.62E-03   0.00E+00  0.9500       -0.0206      0.0129     0.0000   -0.0102       -0.0116      0.0281     0.0000    0.0001
  3.42  0.4134  0.5855  0.0049  3.242E-01  2.63E-02   0.00E+00  0.9480        0.0120      0.0239     0.0000   -0.0012       -0.0213      0.0625     0.0000    0.0002
  3.42  0.4134  0.6334  0.0049  1.834E-01  2.63E-02   0.00E+00  0.9422       -0.0130      0.0386     0.0000   -0.0012       -0.0864      0.1318     0.0000    0.0002
  3.42  0.4134  0.6334  0.0259  1.550E-01  1.81E-02   0.00E+00  0.9427        0.0144      0.0354     0.0000   -0.0029       -0.0076      0.0819     0.0000    0.0006
  3.42  0.4134  0.6834  0.0049  2.565E-01  2.50E-02   0.00E+00  0.9355        0.0453      0.0283     0.0000   -0.0012        0.0216      0.0809     0.0000    0.0002
  3.42  0.4134  0.6834  0.0259  2.010E-01  1.78E-02   0.00E+00  0.9359        0.0024      0.0272     0.0000   -0.0029        0.0331      0.0597     0.0000    0.0007
  3.42  0.4134  0.7355  0.0049  1.804E-01  1.86E-02   0.00E+00  0.9286       -0.0081      0.0320     0.0000   -0.0012        0.1406      0.0732     0.0000    0.0003
  3.42  0.4134  0.7355  0.0259  1.497E-01  1.33E-02   0.00E+00  0.9284       -0.0321      0.0289     0.0000   -0.0030       -0.1874      0.0702     0.0000    0.0003
  3.42  0.4134  0.7900  0.0049  1.191E-01  1.75E-02   0.00E+00  0.9242        0.0099      0.0492     0.0000   -0.0012        0.1247      0.1230     0.0000    0.0002
  3.42  0.4134  0.7900  0.0259  1.124E-01  1.64E-02   0.00E+00  0.9227        0.0177      0.0477     0.0000   -0.0034       -0.3790      0.1291     0.0000   -0.0001
  3.42  0.4537  0.0682  0.0259  1.845E+00  8.48E-02   0.00E+00  1.0139        0.0135      0.0155     0.0000   -0.0157       -0.0313      0.0316     0.0000   -0.0027
  3.42  0.4537  0.0933  0.0259  7.025E+00  1.04E-01   0.00E+00  0.9886        0.0297      0.0050     0.0000   -0.0086        0.0177      0.0093     0.0000    0.0012
  3.42  0.4537  0.0933  0.0655  1.485E+00  1.25E-02   0.00E+00  1.0013       -0.0041      0.0027     0.0000   -0.0146       -0.0029      0.0070     0.0000    0.0054
  3.42  0.4537  0.1194  0.0655  2.620E+00  1.98E-02   0.00E+00  0.9875       -0.0070      0.0025     0.0000   -0.0100        0.0069      0.0062     0.0000    0.0023
  3.42  0.4537  0.1194  0.1290  5.476E-01  5.70E-03   0.00E+00  0.9909       -0.0183      0.0032     0.0000   -0.0113       -0.0037      0.0089     0.0000    0.0016
  3.42  0.4537  0.1468  0.0655  2.479E+00  2.48E-02   0.00E+00  0.9828       -0.0051      0.0034     0.0000   -0.0084        0.0163      0.0076     0.0000    0.0020
  3.42  0.4537  0.1468  0.1290  8.718E-01  8.06E-03   0.00E+00  0.9868       -0.0214      0.0030     0.0000   -0.0112       -0.0107      0.0078     0.0000    0.0057
  3.42  0.4537  0.1468  0.2165  1.656E-01  2.56E-03   0.00E+00  0.9997       -0.0135      0.0048     0.0000   -0.0196       -0.0045      0.0133     0.0000    0.0187
  3.42  0.4537  0.1753  0.0049  4.725E+00  3.00E-01   0.00E+00  0.9777       -0.0086      0.0228     0.0000   -0.0021       -0.0325      0.0379     0.0000    0.0000
  3.42  0.4537  0.1753  0.0655  2.178E+00  2.77E-02   0.00E+00  0.9794        0.0012      0.0045     0.0000   -0.0077        0.0089      0.0097     0.0000    0.0020
  3.42  0.4537  0.1753  0.1290  9.690E-01  9.94E-03   0.00E+00  0.9835       -0.0148      0.0034     0.0000   -0.0105       -0.0041      0.0083     0.0000    0.0050
  3.42  0.4537  0.1753  0.2165  2.872E-01  3.97E-03   0.00E+00  0.9887       -0.0249      0.0044     0.0000   -0.0141       -0.0406      0.0116     0.0000    0.0054
  3.42  0.4537  0.1753  0.3402  4.136E-02  1.13E-03   0.00E+00  0.8989       -0.0161      0.0084     0.0000   -0.0136        0.0088      0.0236     0.0000    0.0123
  3.42  0.4537  0.2051  0.0049  2.950E+00  1.04E-01   0.00E+00  0.9747       -0.0228      0.0123     0.0000   -0.0020       -0.0024      0.0242     0.0000    0.0002
  3.42  0.4537  0.2051  0.1290  9.100E-01  1.03E-02   0.00E+00  0.9804       -0.0097      0.0037     0.0000   -0.0102        0.0029      0.0092     0.0000    0.0041
  3.42  0.4537  0.2051  0.2165  3.571E-01  4.54E-03   0.00E+00  0.9854       -0.0292      0.0040     0.0000   -0.0141       -0.0337      0.0106     0.0000    0.0056
  3.42  0.4537  0.2051  0.3402  7.075E-02  1.57E-03   0.00E+00  0.9818       -0.0222      0.0070     0.0000   -0.0186       -0.0117      0.0189     0.0000    0.0154
  3.42  0.4537  0.2362  0.0049  2.346E+00  7.41E-02   0.00E+00  0.9715        0.0004      0.0108     0.0000   -0.0020        0.0175      0.0227     0.0000    0.0001
  3.42  0.4537  0.2362  0.1290  8.629E-01  1.12E-02   0.00E+00  0.9774       -0.0025      0.0045     0.0000   -0.0103        0.0203      0.0101     0.0000    0.0035
  3.42  0.4537  0.2362  0.2165  3.787E-01  4.82E-03   0.00E+00  0.9826       -0.0225      0.0041     0.0000   -0.0143       -0.0183      0.0107     0.0000    0.0063
  3.42  0.4537  0.2362  0.3402  1.060E-01  2.20E-03   0.00E+00  1.0039       -0.0277      0.0067     0.0000   -0.0245        0.0395      0.0178     0.0000    0.0275
  3.42  0.4537  0.2686  0.0049  2.470E+00  7.37E-02   0.00E+00  0.9680        0.0226      0.0096     0.0000   -0.0020        0.0218      0.0223     0.0000    0.0002
  3.42  0.4537  0.2686  0.1290  7.860E-01  1.31E-02   0.00E+00  0.9742        0.0041      0.0061     0.0000   -0.0104        0.0258      0.0123     0.0000    0.0030
  3.42  0.4537  0.2686  0.2165  3.583E-01  4.98E-03   0.00E+00  0.9795       -0.0181      0.0046     0.0000   -0.0141       -0.0107      0.0113     0.0000    0.0069
  3.42  0.4537  0.2686  0.3402  1.219E-01  2.36E-03   0.00E+00  0.9969       -0.0212      0.0063     0.0000   -0.0217        0.0132      0.0161     0.0000    0.0199
  3.42  0.4537  0.2686  0.5074  2.693E-02  9.60E-04   0.00E+00  0.9696        0.0349      0.0114     0.0000   -0.0247        0.1166      0.0288     0.0000    0.0279
  3.42  0.4537  0.3025  0.0049  1.482E+00  4.37E-02   0.00E+00  0.9648        0.0036      0.0096     0.0000   -0.0018        0.0258      0.0241     0.0000    0.0002
  3.42  0.4537  0.3025  0.2165  3.384E-01  5.54E-03   0.00E+00  0.9759        0.0008      0.0056     0.0000   -0.0135        0.0149      0.0129     0.0000    0.0071
  3.42  0.4537  0.3025  0.3402  1.323E-01  2.43E-03   0.00E+00  0.9908       -0.0134      0.0062     0.0000   -0.0201        0.0283      0.0151     0.0000    0.0167
  3.42  0.4537  0.3025  0.5074  2.988E-02  1.04E-03   0.00E+00  1.0160        0.0041      0.0113     0.0000   -0.0330        0.0597      0.0296     0.0000    0.0441
  3.42  0.4537  0.3379  0.0049  1.148E+00  3.49E-02   0.00E+00  0.9628        0.0231      0.0095     0.0000   -0.0015       -0.0068      0.0242     0.0000   -0.0001
  3.42  0.4537  0.3379  0.0259  1.020E+00  6.49E-02   0.00E+00  0.9630        0.0091      0.0223     0.0000   -0.0040       -0.0324      0.0354     0.0000   -0.0002
  3.42  0.4537  0.3379  0.2165  3.033E-01  6.23E-03   0.00E+00  0.9718        0.0052      0.0074     0.0000   -0.0128       -0.0105      0.0157     0.0000    0.0069
  3.42  0.4537  0.3379  0.3402  1.265E-01  2.37E-03   0.00E+00  0.9804       -0.0175      0.0064     0.0000   -0.0172        0.0070      0.0151     0.0000    0.0090
  3.42  0.4537  0.3379  0.5074  3.808E-02  1.31E-03   0.00E+00  1.0178       -0.0155      0.0114     0.0000   -0.0319        0.0396      0.0289     0.0000    0.0393
  3.42  0.4537  0.3748  0.0049  9.295E-01  2.91E-02   0.00E+00  0.9594       -0.0009      0.0099     0.0000   -0.0020       -0.0378      0.0264     0.0000    0.0001
  3.42  0.4537  0.3748  0.0259  7.726E-01  3.69E-02   0.00E+00  0.9598       -0.0227      0.0175     0.0000   -0.0044       -0.0239      0.0306     0.0000    0.0007
  3.42  0.4537  0.3748  0.3402  1.239E-01  2.46E-03   0.00E+00  0.9725       -0.0020      0.0068     0.0000   -0.0152        0.0064      0.0157     0.0000    0.0028
  3.42  0.4537  0.3748  0.5074  3.753E-02  1.34E-03   0.00E+00  1.0084       -0.0265      0.0120     0.0000   -0.0289       -0.0173      0.0303     0.0000    0.0328
  3.42  0.4537  0.4134  0.0049  7.059E-01  2.35E-02   0.00E+00  0.9548        0.0253      0.0105     0.0000   -0.0018       -0.0079      0.0277     0.0000    0.0002
  3.42  0.4537  0.4134  0.0259  5.460E-01  2.49E-02   0.00E+00  0.9557       -0.0160      0.0160     0.0000   -0.0040       -0.0237      0.0293     0.0000    0.0007
  3.42  0.4537  0.4134  0.3402  1.107E-01  2.49E-03   0.00E+00  0.9682       -0.0038      0.0080     0.0000   -0.0156        0.0022      0.0171     0.0000    0.0043
  3.42  0.4537  0.4134  0.5074  3.849E-02  1.48E-03   0.00E+00  0.9905       -0.0074      0.0131     0.0000   -0.0237        0.0623      0.0301     0.0000    0.0220
  3.42  0.4537  0.4537  0.0049  7.239E-01  2.82E-02   0.00E+00  0.9526        0.0078      0.0124     0.0000   -0.0016       -0.0023      0.0331     0.0000    0.0001
  3.42  0.4537  0.4537  0.0259  7.161E-01  3.44E-02   0.00E+00  0.9539        0.0377      0.0155     0.0000   -0.0037        0.0546      0.0304     0.0000    0.0005
  3.42  0.4537  0.4537  0.5074  3.601E-02  1.52E-03   0.00E+00  0.9731       -0.0361      0.0148     0.0000   -0.0186       -0.0282      0.0342     0.0000    0.0110
  3.42  0.4537  0.4958  0.0049  4.801E-01  2.16E-02   0.00E+00  0.9494       -0.0200      0.0140     0.0000   -0.0018       -0.0370      0.0391     0.0000    0.0001
  3.42  0.4537  0.4958  0.0259  3.862E-01  1.91E-02   0.00E+00  0.9498       -0.0290      0.0174     0.0000   -0.0042       -0.0615      0.0399     0.0000    0.0003
  3.42  0.4537  0.4958  0.5074  3.111E-02  1.65E-03   0.00E+00  0.9597       -0.0364      0.0191     0.0000   -0.0158       -0.0709      0.0427     0.0000    0.0045
  3.42  0.4537  0.5397  0.0049  4.243E-01  2.75E-02   0.00E+00  0.9414        0.0162      0.0207     0.0000   -0.0017       -0.0063      0.0551     0.0000    0.0002
  3.42  0.4537  0.5397  0.0259  3.738E-01  2.18E-02   0.00E+00  0.9422       -0.0325      0.0209     0.0000   -0.0040       -0.0158      0.0476     0.0000    0.0009
  3.42  0.4537  0.5855  0.0049  2.290E-01  1.60E-02   0.00E+00  0.9349        0.0407      0.0206     0.0000   -0.0016       -0.0511      0.0583     0.0000    0.0002
  3.42  0.4537  0.5855  0.0259  2.098E-01  9.49E-03   0.00E+00  0.9359       -0.0427      0.0141     0.0000   -0.0037       -0.0486      0.0386     0.0000    0.0009
  3.42  0.4537  0.6334  0.0049  1.671E-01  9.06E-03   0.00E+00  0.9294        0.0080      0.0167     0.0000   -0.0015       -0.0213      0.0471     0.0000    0.0002
  3.42  0.4537  0.6334  0.0259  1.977E-01  7.50E-03   0.00E+00  0.9303        0.0117      0.0118     0.0000   -0.0035       -0.0122      0.0317     0.0000    0.0007
  3.42  0.4537  0.6334  0.0655  1.433E-01  1.05E-02   0.00E+00  0.9300       -0.0126      0.0265     0.0000   -0.0058       -0.0635      0.0470     0.0000    0.0008
  3.42  0.4537  0.6834  0.0049  1.737E-01  1.09E-02   0.00E+00  0.9242       -0.0120      0.0186     0.0000   -0.0016       -0.0935      0.0574     0.0000    0.0002
  3.42  0.4537  0.6834  0.0259  1.716E-01  7.29E-03   0.00E+00  0.9245       -0.0056      0.0125     0.0000   -0.0039       -0.0721      0.0345     0.0000    0.0006
  3.42  0.4537  0.6834  0.0655  1.165E-01  8.73E-03   0.00E+00  0.9230        0.0449      0.0224     0.0000   -0.0067       -0.2614      0.0525     0.0000    0.0006
  3.42  0.4537  0.7355  0.0049  1.232E-01  9.89E-03   0.00E+00  0.9181        0.0736      0.0253     0.0000   -0.0016        0.0472      0.0633     0.0000    0.0003
  3.42  0.4537  0.7355  0.0259  1.096E-01  6.38E-03   0.00E+00  0.9176        0.0480      0.0168     0.0000   -0.0043       -0.1361      0.0467     0.0000    0.0004
  3.42  0.4958  0.0933  0.0655  5.994E-01  7.73E-03   0.00E+00  0.9853       -0.0038      0.0045     0.0000   -0.0137        0.0063      0.0113     0.0000    0.0070
  3.42  0.4958  0.1194  0.0655  1.572E+00  1.70E-02   0.00E+00  0.9633       -0.0057      0.0039     0.0000   -0.0104        0.0189      0.0091     0.0000    0.0021
  3.42  0.4958  0.1194  0.1290  2.378E-01  3.07E-03   0.00E+00  0.9818       -0.0164      0.0044     0.0000   -0.0149        0.0098      0.0114     0.0000    0.0030
  3.42  0.4958  0.1468  0.0049  3.338E+00  2.41E-01   0.00E+00  0.9572       -0.0202      0.0282     0.0000   -0.0023       -0.0526      0.0461     0.0000    0.0001
  3.42  0.4958  0.1468  0.0655  1.663E+00  1.80E-02   0.00E+00  0.9598       -0.0033      0.0041     0.0000   -0.0087        0.0148      0.0084     0.0000    0.0015
  3.42  0.4958  0.1468  0.1290  4.858E-01  6.30E-03   0.00E+00  0.9611       -0.0171      0.0045     0.0000   -0.0106       -0.0004      0.0114     0.0000    0.0020
  3.42  0.4958  0.1468  0.2165  7.406E-02  1.48E-03   0.00E+00  0.9184       -0.0267      0.0068     0.0000   -0.0140        0.0325      0.0176     0.0000    0.0126
  3.42  0.4958  0.1753  0.0049  3.816E+00  2.10E-01   0.00E+00  0.9557       -0.0011      0.0201     0.0000   -0.0020        0.0276      0.0397     0.0000   -0.0001
  3.42  0.4958  0.1753  0.0655  1.589E+00  2.37E-02   0.00E+00  0.9574       -0.0011      0.0058     0.0000   -0.0079        0.0137      0.0108     0.0000    0.0014
  3.42  0.4958  0.1753  0.1290  6.152E-01  8.32E-03   0.00E+00  0.9600       -0.0198      0.0049     0.0000   -0.0103        0.0006      0.0111     0.0000    0.0042
  3.42  0.4958  0.1753  0.2165  1.582E-01  2.52E-03   0.00E+00  0.9705       -0.0182      0.0054     0.0000   -0.0173       -0.0314      0.0141     0.0000    0.0129
  3.42  0.4958  0.2051  0.0049  2.538E+00  8.71E-02   0.00E+00  0.9537        0.0136      0.0119     0.0000   -0.0020        0.0068      0.0265     0.0000    0.0000
  3.42  0.4958  0.2051  0.1290  6.149E-01  7.54E-03   0.00E+00  0.9582       -0.0245      0.0044     0.0000   -0.0101        0.0072      0.0103     0.0000    0.0040
  3.42  0.4958  0.2051  0.2165  2.059E-01  3.70E-03   0.00E+00  0.9641       -0.0350      0.0063     0.0000   -0.0151        0.0041      0.0159     0.0000    0.0059
  3.42  0.4958  0.2051  0.3402  3.792E-02  1.08E-03   0.00E+00  0.8368       -0.0276      0.0094     0.0000   -0.0171       -0.0442      0.0253     0.0000    0.0201
  3.42  0.4958  0.2362  0.0049  1.991E+00  5.87E-02   0.00E+00  0.9516        0.0146      0.0099     0.0000   -0.0020       -0.0206      0.0244     0.0000    0.0001
  3.42  0.4958  0.2362  0.1290  5.888E-01  8.04E-03   0.00E+00  0.9567       -0.0020      0.0051     0.0000   -0.0101        0.0286      0.0110     0.0000    0.0036
  3.42  0.4958  0.2362  0.2165  2.335E-01  4.23E-03   0.00E+00  0.9617       -0.0167      0.0063     0.0000   -0.0152        0.0031      0.0155     0.0000    0.0049
  3.42  0.4958  0.2362  0.3402  6.192E-02  1.43E-03   0.00E+00  0.9571       -0.0168      0.0080     0.0000   -0.0176        0.0076      0.0197     0.0000    0.0087
  3.42  0.4958  0.2686  0.0049  1.722E+00  5.03E-02   0.00E+00  0.9495        0.0074      0.0102     0.0000   -0.0020        0.0569      0.0252     0.0000    0.0001
  3.42  0.4958  0.2686  0.1290  5.365E-01  9.47E-03   0.00E+00  0.9554        0.0032      0.0070     0.0000   -0.0104        0.0302      0.0138     0.0000    0.0031
  3.42  0.4958  0.2686  0.2165  2.373E-01  4.15E-03   0.00E+00  0.9605       -0.0071      0.0062     0.0000   -0.0155        0.0017      0.0144     0.0000    0.0055
  3.42  0.4958  0.2686  0.3402  7.303E-02  1.77E-03   0.00E+00  0.9835       -0.0314      0.0083     0.0000   -0.0253        0.0298      0.0208     0.0000    0.0276
  3.42  0.4958  0.3025  0.0049  1.253E+00  3.73E-02   0.00E+00  0.9473        0.0170      0.0102     0.0000   -0.0021        0.0556      0.0253     0.0000    0.0001
  3.42  0.4958  0.3025  0.0259  1.033E+00  5.76E-02   0.00E+00  0.9480        0.0120      0.0208     0.0000   -0.0048       -0.0243      0.0361     0.0000    0.0009
  3.42  0.4958  0.3025  0.2165  2.227E-01  4.08E-03   0.00E+00  0.9594        0.0013      0.0069     0.0000   -0.0157        0.0004      0.0149     0.0000    0.0066
  3.42  0.4958  0.3025  0.3402  8.634E-02  2.32E-03   0.00E+00  0.9852       -0.0303      0.0096     0.0000   -0.0251        0.0613      0.0228     0.0000    0.0261
  3.42  0.4958  0.3379  0.0049  8.905E-01  3.00E-02   0.00E+00  0.9442        0.0117      0.0110     0.0000   -0.0021       -0.0354      0.0291     0.0000    0.0002
  3.42  0.4958  0.3379  0.0259  6.807E-01  3.52E-02   0.00E+00  0.9458       -0.0238      0.0202     0.0000   -0.0045       -0.0116      0.0365     0.0000    0.0013
  3.42  0.4958  0.3379  0.2165  2.147E-01  4.50E-03   0.00E+00  0.9573        0.0011      0.0082     0.0000   -0.0152        0.0191      0.0163     0.0000    0.0076
  3.42  0.4958  0.3379  0.3402  8.938E-02  2.69E-03   0.00E+00  0.9798       -0.0126      0.0110     0.0000   -0.0231        0.0444      0.0244     0.0000    0.0209
  3.42  0.4958  0.3379  0.5074  1.824E-02  7.71E-04   0.00E+00  0.9821       -0.0200      0.0145     0.0000   -0.0301       -0.0068      0.0367     0.0000    0.0388
  3.42  0.4958  0.3748  0.0049  8.524E-01  3.33E-02   0.00E+00  0.9425       -0.0333      0.0122     0.0000   -0.0017       -0.1061      0.0334     0.0000    0.0003
  3.42  0.4958  0.3748  0.0259  7.049E-01  3.51E-02   0.00E+00  0.9444       -0.0004      0.0183     0.0000   -0.0040        0.0303      0.0355     0.0000    0.0006
  3.42  0.4958  0.3748  0.3402  8.422E-02  2.87E-03   0.00E+00  0.9707       -0.0053      0.0130     0.0000   -0.0196        0.0508      0.0268     0.0000    0.0105
  3.42  0.4958  0.3748  0.5074  2.332E-02  9.35E-04   0.00E+00  1.0160       -0.0263      0.0147     0.0000   -0.0346        0.0631      0.0343     0.0000    0.0438
  3.42  0.4958  0.4134  0.0049  5.403E-01  2.51E-02   0.00E+00  0.9416       -0.0058      0.0157     0.0000   -0.0018        0.0043      0.0419     0.0000   -0.0002
  3.42  0.4958  0.4134  0.0259  5.252E-01  2.29E-02   0.00E+00  0.9414        0.0254      0.0141     0.0000   -0.0045       -0.0273      0.0329     0.0000   -0.0005
  3.42  0.4958  0.4134  0.3402  7.788E-02  3.08E-03   0.00E+00  0.9625       -0.0091      0.0154     0.0000   -0.0172       -0.0083      0.0318     0.0000    0.0014
  3.42  0.4958  0.4134  0.5074  2.556E-02  1.04E-03   0.00E+00  1.0162       -0.0524      0.0154     0.0000   -0.0345        0.0627      0.0344     0.0000    0.0408
  3.42  0.4958  0.4537  0.0049  5.269E-01  2.78E-02   0.00E+00  0.9377        0.0356      0.0178     0.0000   -0.0021        0.0722      0.0465     0.0000    0.0002
  3.42  0.4958  0.4537  0.0259  4.882E-01  2.00E-02   0.00E+00  0.9386        0.0198      0.0130     0.0000   -0.0047        0.0080      0.0332     0.0000    0.0009
  3.42  0.4958  0.4537  0.5074  2.981E-02  1.38E-03   0.00E+00  1.0037       -0.0246      0.0178     0.0000   -0.0307        0.0122      0.0391     0.0000    0.0309
  3.42  0.4958  0.4958  0.0049  3.246E-01  1.53E-02   0.00E+00  0.9344        0.0035      0.0160     0.0000   -0.0019        0.0552      0.0419     0.0000    0.0002
  3.42  0.4958  0.4958  0.0259  2.896E-01  9.55E-03   0.00E+00  0.9360        0.0213      0.0105     0.0000   -0.0042       -0.0005      0.0278     0.0000    0.0009
  3.42  0.4958  0.4958  0.0655  3.052E-01  1.82E-02   0.00E+00  0.9385        0.0348      0.0202     0.0000   -0.0064       -0.0296      0.0354     0.0000    0.0014
  3.42  0.4958  0.4958  0.5074  3.139E-02  1.69E-03   0.00E+00  0.9868       -0.0030      0.0205     0.0000   -0.0259       -0.0116      0.0434     0.0000    0.0194
  3.42  0.4958  0.5397  0.0049  3.308E-01  1.47E-02   0.00E+00  0.9334        0.0045      0.0150     0.0000   -0.0015        0.0463      0.0399     0.0000    0.0002
  3.42  0.4958  0.5397  0.0259  3.356E-01  1.04E-02   0.00E+00  0.9351        0.0246      0.0098     0.0000   -0.0039        0.0207      0.0258     0.0000    0.0003
  3.42  0.4958  0.5397  0.0655  2.781E-01  1.32E-02   0.00E+00  0.9366        0.0135      0.0159     0.0000   -0.0068       -0.0688      0.0306     0.0000   -0.0001
  3.42  0.4958  0.5855  0.0049  2.307E-01  1.02E-02   0.00E+00  0.9310       -0.0168      0.0142     0.0000   -0.0021       -0.0300      0.0390     0.0000    0.0000
  3.42  0.4958  0.5855  0.0259  2.096E-01  6.31E-03   0.00E+00  0.9312       -0.0057      0.0093     0.0000   -0.0050       -0.0382      0.0262     0.0000    0.0003
  3.42  0.4958  0.5855  0.0655  1.588E-01  6.57E-03   0.00E+00  0.9315       -0.0246      0.0134     0.0000   -0.0078       -0.1265      0.0298     0.0000    0.0013
  3.42  0.4958  0.6334  0.0049  1.396E-01  7.06E-03   0.00E+00  0.9211        0.0383      0.0155     0.0000   -0.0019       -0.0640      0.0426     0.0000    0.0003
  3.42  0.4958  0.6334  0.0259  1.303E-01  4.52E-03   0.00E+00  0.9223        0.0141      0.0106     0.0000   -0.0046       -0.0420      0.0298     0.0000    0.0013
  3.42  0.4958  0.6334  0.0655  1.087E-01  4.87E-03   0.00E+00  0.9227        0.0162      0.0138     0.0000   -0.0071       -0.1119      0.0333     0.0000    0.0017
  3.42  0.4958  0.6834  0.0049  1.266E-01  8.08E-03   0.00E+00  0.9159        0.0104      0.0205     0.0000   -0.0017       -0.0080      0.0580     0.0000    0.0003
  3.42  0.4958  0.6834  0.0259  1.090E-01  4.93E-03   0.00E+00  0.9167        0.0387      0.0128     0.0000   -0.0043       -0.1182      0.0361     0.0000    0.0004
  3.42  0.4958  0.6834  0.0655  9.501E-02  5.98E-03   0.00E+00  0.9149        0.0500      0.0171     0.0000   -0.0079       -0.2626      0.0441     0.0000   -0.0004
  3.42  0.4958  0.7355  0.0049  7.126E-02  1.15E-02   0.00E+00  0.9127       -0.0056      0.0578     0.0000   -0.0024        0.1753      0.1266     0.0000    0.0003
  3.42  0.4958  0.7355  0.0259  8.555E-02  1.16E-02   0.00E+00  0.9113        0.1440      0.0312     0.0000   -0.0063       -0.1899      0.0855     0.0000    0.0004
  3.42  0.4958  0.7900  0.0655  1.477E-01  3.63E-02   0.00E+00  0.9053        0.0866      0.0597     0.0000   -0.0077       -0.2681      0.1677     0.0000   -0.0011
  3.42  0.5397  0.0933  0.0655  1.249E-01  2.25E-03   0.00E+00  1.0629        0.0000      0.0067     0.0000   -0.0240        0.0428      0.0162     0.0000   -0.0168
  3.42  0.5397  0.1194  0.0655  9.519E-01  1.07E-02   0.00E+00  0.9411       -0.0012      0.0042     0.0000   -0.0107       -0.0133      0.0101     0.0000    0.0026
  3.42  0.5397  0.1194  0.1290  7.822E-02  1.39E-03   0.00E+00  0.9849       -0.0285      0.0065     0.0000   -0.0129        0.0463      0.0162     0.0000    0.0068
  3.42  0.5397  0.1468  0.0049  2.568E+00  1.24E-01   0.00E+00  0.9344        0.0231      0.0180     0.0000   -0.0025        0.0287      0.0328     0.0000    0.0002
  3.42  0.5397  0.1468  0.0655  1.185E+00  1.90E-02   0.00E+00  0.9370        0.0002      0.0063     0.0000   -0.0088        0.0099      0.0134     0.0000    0.0011
  3.42  0.5397  0.1468  0.1290  2.690E-01  3.48E-03   0.00E+00  0.9434       -0.0151      0.0047     0.0000   -0.0130        0.0110      0.0119     0.0000   -0.0015
  3.42  0.5397  0.1753  0.0049  2.804E+00  1.03E-01   0.00E+00  0.9333        0.0283      0.0127     0.0000   -0.0020        0.0278      0.0283     0.0000    0.0001
  3.42  0.5397  0.1753  0.0655  1.159E+00  2.69E-02   0.00E+00  0.9355        0.0115      0.0095     0.0000   -0.0079        0.0274      0.0170     0.0000    0.0009
  3.42  0.5397  0.1753  0.1290  3.838E-01  5.77E-03   0.00E+00  0.9373       -0.0164      0.0057     0.0000   -0.0098       -0.0047      0.0137     0.0000    0.0014
  3.42  0.5397  0.1753  0.2165  8.362E-02  1.69E-03   0.00E+00  0.9190       -0.0087      0.0073     0.0000   -0.0107        0.0150      0.0187     0.0000    0.0053
  3.42  0.5397  0.2051  0.0049  1.795E+00  5.91E-02   0.00E+00  0.9318       -0.0031      0.0119     0.0000   -0.0018        0.0534      0.0295     0.0000   -0.0001
  3.42  0.5397  0.2051  0.1290  4.001E-01  8.65E-03   0.00E+00  0.9365       -0.0187      0.0084     0.0000   -0.0096       -0.0417      0.0188     0.0000    0.0033
  3.42  0.5397  0.2051  0.2165  1.266E-01  2.25E-03   0.00E+00  0.9500       -0.0379      0.0066     0.0000   -0.0193       -0.0142      0.0160     0.0000    0.0177
  3.42  0.5397  0.2362  0.0049  1.471E+00  3.91E-02   0.00E+00  0.9305        0.0145      0.0089     0.0000   -0.0018       -0.0139      0.0243     0.0000   -0.0001
  3.42  0.5397  0.2362  0.0259  1.306E+00  3.77E-02   0.00E+00  0.9310        0.0360      0.0119     0.0000   -0.0043        0.0407      0.0244     0.0000    0.0000
  3.42  0.5397  0.2362  0.1290  3.628E-01  8.69E-03   0.00E+00  0.9360       -0.0065      0.0098     0.0000   -0.0096        0.0000      0.0204     0.0000    0.0037
  3.42  0.5397  0.2362  0.2165  1.557E-01  3.05E-03   0.00E+00  0.9443       -0.0214      0.0072     0.0000   -0.0182       -0.0211      0.0169     0.0000    0.0062
  3.42  0.5397  0.2686  0.0049  1.390E+00  3.85E-02   0.00E+00  0.9294       -0.0042      0.0092     0.0000   -0.0019       -0.0461      0.0250     0.0000    0.0000
  3.42  0.5397  0.2686  0.0259  1.201E+00  4.07E-02   0.00E+00  0.9299        0.0242      0.0132     0.0000   -0.0044        0.0376      0.0249     0.0000    0.0003
  3.42  0.5397  0.2686  0.1290  3.553E-01  9.25E-03   0.00E+00  0.9360        0.0078      0.0112     0.0000   -0.0098        0.0055      0.0223     0.0000    0.0036
  3.42  0.5397  0.2686  0.2165  1.804E-01  4.21E-03   0.00E+00  0.9432       -0.0166      0.0088     0.0000   -0.0178        0.0177      0.0200     0.0000    0.0032
  3.42  0.5397  0.2686  0.3402  4.682E-02  1.31E-03   0.00E+00  0.9507       -0.0490      0.0104     0.0000   -0.0250        0.0548      0.0250     0.0000    0.0179
  3.42  0.5397  0.3025  0.0049  8.875E-01  2.63E-02   0.00E+00  0.9287       -0.0085      0.0103     0.0000   -0.0020        0.0292      0.0272     0.0000    0.0001
  3.42  0.5397  0.3025  0.0259  7.706E-01  2.52E-02   0.00E+00  0.9293        0.0015      0.0120     0.0000   -0.0046        0.0137      0.0251     0.0000    0.0004
  3.42  0.5397  0.3025  0.2165  1.590E-01  4.91E-03   0.00E+00  0.9438       -0.0239      0.0121     0.0000   -0.0181        0.0206      0.0263     0.0000    0.0035
  3.42  0.5397  0.3025  0.3402  6.089E-02  1.61E-03   0.00E+00  0.9643       -0.0195      0.0099     0.0000   -0.0180        0.0452      0.0230     0.0000    0.0029
  3.42  0.5397  0.3379  0.0049  6.502E-01  2.06E-02   0.00E+00  0.9275        0.0411      0.0107     0.0000   -0.0021        0.0257      0.0287     0.0000    0.0001
  3.42  0.5397  0.3379  0.0259  5.804E-01  1.81E-02   0.00E+00  0.9282        0.0216      0.0107     0.0000   -0.0049        0.0185      0.0239     0.0000    0.0005
  3.42  0.5397  0.3379  0.2165  1.476E-01  5.92E-03   0.00E+00  0.9439       -0.0175      0.0171     0.0000   -0.0186       -0.0391      0.0355     0.0000    0.0049
  3.42  0.5397  0.3379  0.3402  6.378E-02  1.70E-03   0.00E+00  0.9727       -0.0304      0.0102     0.0000   -0.0194        0.0868      0.0235     0.0000    0.0097
  3.42  0.5397  0.3748  0.0049  7.015E-01  2.37E-02   0.00E+00  0.9263        0.0308      0.0116     0.0000   -0.0023        0.0165      0.0310     0.0000    0.0002
  3.42  0.5397  0.3748  0.0259  5.746E-01  1.73E-02   0.00E+00  0.9276        0.0433      0.0099     0.0000   -0.0051        0.0657      0.0239     0.0000    0.0010
  3.42  0.5397  0.3748  0.3402  7.139E-02  2.11E-03   0.00E+00  0.9751       -0.0245      0.0116     0.0000   -0.0190        0.0270      0.0258     0.0000    0.0077
  3.42  0.5397  0.4134  0.0049  3.856E-01  1.33E-02   0.00E+00  0.9238        0.0092      0.0120     0.0000   -0.0021        0.0211      0.0314     0.0000    0.0003
  3.42  0.5397  0.4134  0.0259  3.723E-01  1.02E-02   0.00E+00  0.9266        0.0319      0.0090     0.0000   -0.0045        0.0199      0.0230     0.0000    0.0016
  3.42  0.5397  0.4134  0.0655  2.943E-01  1.15E-02   0.00E+00  0.9306        0.0288      0.0151     0.0000   -0.0075       -0.0165      0.0298     0.0000    0.0015
  3.42  0.5397  0.4134  0.3402  6.721E-02  2.31E-03   0.00E+00  0.9724       -0.0714      0.0143     0.0000   -0.0168       -0.0137      0.0292     0.0000   -0.0029
  3.42  0.5397  0.4537  0.0049  3.643E-01  1.31E-02   0.00E+00  0.9243        0.0299      0.0124     0.0000   -0.0015       -0.0176      0.0322     0.0000    0.0003
  3.42  0.5397  0.4537  0.0259  3.432E-01  9.26E-03   0.00E+00  0.9268        0.0228      0.0088     0.0000   -0.0041       -0.0207      0.0232     0.0000    0.0000
  3.42  0.5397  0.4537  0.0655  2.650E-01  1.25E-02   0.00E+00  0.9289        0.0429      0.0173     0.0000   -0.0079       -0.0333      0.0326     0.0000   -0.0005
  3.42  0.5397  0.4537  0.3402  7.194E-02  3.20E-03   0.00E+00  0.9744       -0.0294      0.0197     0.0000   -0.0173        0.0454      0.0369     0.0000   -0.0112
  3.42  0.5397  0.4958  0.0049  2.767E-01  9.99E-03   0.00E+00  0.9252        0.0382      0.0123     0.0000   -0.0023       -0.0195      0.0336     0.0000   -0.0002
  3.42  0.5397  0.4958  0.0259  2.362E-01  6.42E-03   0.00E+00  0.9255        0.0210      0.0087     0.0000   -0.0054       -0.0503      0.0242     0.0000   -0.0001
  3.42  0.5397  0.4958  0.0655  1.948E-01  8.29E-03   0.00E+00  0.9276        0.0308      0.0144     0.0000   -0.0088       -0.0173      0.0286     0.0000    0.0015
  3.42  0.5397  0.5397  0.0049  2.186E-01  9.31E-03   0.00E+00  0.9206        0.0188      0.0146     0.0000   -0.0023       -0.0177      0.0383     0.0000    0.0003
  3.42  0.5397  0.5397  0.0259  2.170E-01  6.40E-03   0.00E+00  0.9226        0.0193      0.0095     0.0000   -0.0051       -0.0326      0.0255     0.0000    0.0014
  3.42  0.5397  0.5397  0.0655  1.664E-01  6.82E-03   0.00E+00  0.9255        0.0221      0.0131     0.0000   -0.0079       -0.0966      0.0310     0.0000    0.0019
  3.42  0.5397  0.5855  0.0049  1.508E-01  7.30E-03   0.00E+00  0.9203        0.0213      0.0167     0.0000   -0.0018       -0.0002      0.0435     0.0000    0.0004
  3.42  0.5397  0.5855  0.0259  1.396E-01  4.82E-03   0.00E+00  0.9232        0.0029      0.0118     0.0000   -0.0044        0.0296      0.0310     0.0000    0.0005
  3.42  0.5397  0.5855  0.0655  1.158E-01  5.60E-03   0.00E+00  0.9278        0.0183      0.0152     0.0000   -0.0070       -0.0910      0.0374     0.0000    0.0006
  3.42  0.5397  0.6334  0.0049  1.014E-01  7.06E-03   0.00E+00  0.9252        0.0641      0.0228     0.0000   -0.0018       -0.0129      0.0638     0.0000    0.0000
  3.42  0.5397  0.6334  0.0259  1.028E-01  5.25E-03   0.00E+00  0.9279        0.0308      0.0163     0.0000   -0.0046       -0.0453      0.0442     0.0000   -0.0002
  3.42  0.5397  0.6334  0.0655  7.920E-02  7.01E-03   0.00E+00  0.9313        0.0437      0.0265     0.0000   -0.0085       -0.0664      0.0637     0.0000   -0.0009
  3.42  0.5397  0.7355  0.1290  5.615E-02  5.76E-03   0.00E+00  0.9058        0.0344      0.0306     0.0000   -0.0149       -0.2117      0.0738     0.0000   -0.0007
  3.42  0.5397  0.7900  0.0259  1.589E-01  1.97E-02   0.00E+00  0.9184        0.1161      0.0335     0.0000   -0.0090       -0.2791      0.0936     0.0000    0.0008
  3.42  0.5397  0.7900  0.0655  6.191E-02  5.03E-03   0.00E+00  0.8954        0.0648      0.0236     0.0000   -0.0112       -0.1716      0.0623     0.0000   -0.0007
  3.42  0.5855  0.1194  0.0655  4.246E-01  5.65E-03   0.00E+00  0.9276       -0.0057      0.0053     0.0000   -0.0097        0.0005      0.0123     0.0000   -0.0006
  3.42  0.5855  0.1468  0.0049  1.449E+00  1.47E-01   0.00E+00  0.9117       -0.0118      0.0403     0.0000   -0.0026        0.0615      0.0737     0.0000    0.0001
  3.42  0.5855  0.1468  0.0655  7.696E-01  1.02E-02   0.00E+00  0.9158       -0.0065      0.0055     0.0000   -0.0087       -0.0049      0.0117     0.0000    0.0012
  3.42  0.5855  0.1468  0.1290  1.425E-01  2.55E-03   0.00E+00  0.9583       -0.0245      0.0069     0.0000   -0.0342        0.0250      0.0172     0.0000    0.0328
  3.42  0.5855  0.1753  0.0049  1.754E+00  9.03E-02   0.00E+00  0.9110        0.0154      0.0193     0.0000   -0.0021        0.0538      0.0434     0.0000    0.0001
  3.42  0.5855  0.1753  0.0655  8.578E-01  1.63E-02   0.00E+00  0.9143       -0.0176      0.0083     0.0000   -0.0078       -0.0188      0.0167     0.0000    0.0004
  3.42  0.5855  0.1753  0.1290  2.310E-01  3.54E-03   0.00E+00  0.9237       -0.0155      0.0060     0.0000   -0.0117        0.0097      0.0143     0.0000   -0.0040
  3.42  0.5855  0.2051  0.0049  1.536E+00  6.10E-02   0.00E+00  0.9100        0.0259      0.0139     0.0000   -0.0018        0.0124      0.0360     0.0000    0.0000
  3.42  0.5855  0.2051  0.1290  2.781E-01  5.00E-03   0.00E+00  0.9178       -0.0135      0.0074     0.0000   -0.0091       -0.0071      0.0156     0.0000    0.0010
  3.42  0.5855  0.2362  0.0049  1.191E+00  3.34E-02   0.00E+00  0.9089        0.0055      0.0102     0.0000   -0.0016        0.0536      0.0267     0.0000   -0.0001
  3.42  0.5855  0.2362  0.0259  1.043E+00  3.83E-02   0.00E+00  0.9104        0.0041      0.0153     0.0000   -0.0041       -0.0379      0.0330     0.0000   -0.0007
  3.42  0.5855  0.2362  0.1290  2.754E-01  6.29E-03   0.00E+00  0.9168       -0.0118      0.0094     0.0000   -0.0092        0.0056      0.0196     0.0000    0.0027
  3.42  0.5855  0.2362  0.2165  1.151E-01  2.59E-03   0.00E+00  0.9363       -0.0226      0.0087     0.0000   -0.0334       -0.0136      0.0203     0.0000    0.0363
  3.42  0.5855  0.2686  0.0049  1.021E+00  2.72E-02   0.00E+00  0.9083       -0.0059      0.0093     0.0000   -0.0016       -0.0088      0.0249     0.0000   -0.0002
  3.42  0.5855  0.2686  0.0259  8.671E-01  2.78E-02   0.00E+00  0.9096       -0.0132      0.0126     0.0000   -0.0040       -0.0442      0.0270     0.0000   -0.0005
  3.42  0.5855  0.2686  0.1290  2.585E-01  8.80E-03   0.00E+00  0.9175        0.0101      0.0145     0.0000   -0.0095        0.0554      0.0284     0.0000    0.0031
  3.42  0.5855  0.2686  0.2165  1.147E-01  2.48E-03   0.00E+00  0.9372       -0.0321      0.0087     0.0000   -0.0276        0.0474      0.0192     0.0000    0.0074
  3.42  0.5855  0.3025  0.0049  7.652E-01  2.06E-02   0.00E+00  0.9086        0.0127      0.0096     0.0000   -0.0017        0.0055      0.0253     0.0000   -0.0001
  3.42  0.5855  0.3025  0.0259  6.795E-01  2.01E-02   0.00E+00  0.9097        0.0427      0.0101     0.0000   -0.0041        0.0186      0.0245     0.0000   -0.0001
  3.42  0.5855  0.3025  0.2165  1.164E-01  2.72E-03   0.00E+00  0.9388       -0.0173      0.0095     0.0000   -0.0245        0.0085      0.0211     0.0000   -0.0007
  3.42  0.5855  0.3379  0.0049  5.317E-01  1.52E-02   0.00E+00  0.9090        0.0205      0.0103     0.0000   -0.0018        0.0357      0.0264     0.0000    0.0000
  3.42  0.5855  0.3379  0.0259  4.511E-01  1.32E-02   0.00E+00  0.9104        0.0313      0.0098     0.0000   -0.0044        0.0026      0.0246     0.0000    0.0001
  3.42  0.5855  0.3379  0.2165  1.210E-01  3.53E-03   0.00E+00  0.9415        0.0062      0.0125     0.0000   -0.0243        0.0544      0.0255     0.0000   -0.0016
  3.42  0.5855  0.3748  0.0049  4.916E-01  1.63E-02   0.00E+00  0.9107        0.0181      0.0120     0.0000   -0.0020        0.0303      0.0314     0.0000    0.0000
  3.42  0.5855  0.3748  0.0259  4.572E-01  1.35E-02   0.00E+00  0.9121        0.0433      0.0096     0.0000   -0.0049       -0.0074      0.0257     0.0000    0.0002
  3.42  0.5855  0.4134  0.0049  3.342E-01  1.22E-02   0.00E+00  0.9117        0.0232      0.0130     0.0000   -0.0023        0.0077      0.0335     0.0000    0.0001
  3.42  0.5855  0.4134  0.0259  2.934E-01  9.07E-03   0.00E+00  0.9133        0.0507      0.0102     0.0000   -0.0056        0.0262      0.0272     0.0000    0.0005
  3.42  0.5855  0.4134  0.0655  1.945E-01  1.27E-02   0.00E+00  0.9182       -0.0264      0.0290     0.0000   -0.0088       -0.0687      0.0561     0.0000    0.0028
  3.42  0.5855  0.4537  0.0049  2.550E-01  1.08E-02   0.00E+00  0.9123        0.0180      0.0153     0.0000   -0.0026        0.0055      0.0406     0.0000    0.0003
  3.42  0.5855  0.4537  0.0259  2.386E-01  8.09E-03   0.00E+00  0.9150        0.0501      0.0114     0.0000   -0.0059        0.0260      0.0311     0.0000    0.0014
  3.42  0.5855  0.4537  0.0655  1.803E-01  1.24E-02   0.00E+00  0.9232        0.0670      0.0234     0.0000   -0.0083        0.0632      0.0472     0.0000    0.0040
  3.42  0.5855  0.4958  0.0049  1.925E-01  9.17E-03   0.00E+00  0.9124        0.0196      0.0173     0.0000   -0.0023       -0.0097      0.0447     0.0000    0.0004
  3.42  0.5855  0.4958  0.0259  1.715E-01  6.83E-03   0.00E+00  0.9177        0.0415      0.0136     0.0000   -0.0048       -0.0175      0.0363     0.0000    0.0020
  3.42  0.5855  0.4958  0.0655  1.178E-01  9.38E-03   0.00E+00  0.9262        0.0182      0.0249     0.0000   -0.0084       -0.1883      0.0644     0.0000    0.0003
  3.42  0.5855  0.5397  0.0049  1.540E-01  1.08E-02   0.00E+00  0.9180       -0.0053      0.0234     0.0000   -0.0014       -0.0973      0.0643     0.0000   -0.0001
  3.42  0.5855  0.5397  0.0259  1.261E-01  7.71E-03   0.00E+00  0.9224        0.0266      0.0223     0.0000   -0.0048        0.0977      0.0583     0.0000   -0.0013
  3.42  0.5855  0.5397  0.0655  1.063E-01  1.41E-02   0.00E+00  0.9287        0.0735      0.0400     0.0000   -0.0102       -0.1032      0.1029     0.0000   -0.0014
  3.42  0.5855  0.5855  0.0049  1.046E-01  1.32E-02   0.00E+00  0.9225       -0.0101      0.0443     0.0000   -0.0032       -0.0429      0.1308     0.0000    0.0002
  3.42  0.5855  0.5855  0.0259  1.043E-01  1.23E-02   0.00E+00  0.9254        0.0439      0.0381     0.0000   -0.0072       -0.1727      0.1068     0.0000    0.0018
  3.42  0.5855  0.6334  0.1290  7.985E-02  6.86E-03   0.00E+00  0.9615        0.1055      0.0232     0.0000   -0.0132       -0.3264      0.0593     0.0000    0.0050
  3.42  0.5855  0.6834  0.0655  8.612E-02  7.66E-03   0.00E+00  0.9610        0.1252      0.0248     0.0000   -0.0087       -0.2115      0.0673     0.0000    0.0021
  3.42  0.5855  0.6834  0.1290  6.338E-02  4.43E-03   0.00E+00  1.0028        0.0882      0.0193     0.0000   -0.0083       -0.2210      0.0498     0.0000   -0.0106
  3.42  0.5855  0.7355  0.0049  1.205E-01  2.36E-02   0.00E+00  0.9743       -0.0335      0.0597     0.0000   -0.0012       -0.1593      0.1623     0.0000   -0.0003
  3.42  0.5855  0.7355  0.0259  1.254E-01  1.10E-02   0.00E+00  0.9870        0.1508      0.0242     0.0000   -0.0041       -0.1977      0.0663     0.0000   -0.0024
  3.42  0.5855  0.7355  0.0655  7.044E-02  4.46E-03   0.00E+00  1.0081        0.0821      0.0191     0.0000   -0.0079       -0.2211      0.0528     0.0000   -0.0075
  3.42  0.5855  0.7900  0.0049  9.495E-02  1.64E-02   0.00E+00  1.0008        0.1426      0.0452     0.0000   -0.0032       -0.1877      0.1586     0.0000   -0.0009
  3.42  0.6334  0.1194  0.0655  1.487E-01  3.25E-03   0.00E+00  1.0184        0.0090      0.0091     0.0000   -0.0150        0.0013      0.0207     0.0000   -0.0122
  3.42  0.6334  0.1468  0.0049  1.277E+00  7.38E-02   0.00E+00  0.8893       -0.0338      0.0245     0.0000   -0.0026       -0.0677      0.0472     0.0000    0.0000
  3.42  0.6334  0.1468  0.0655  4.125E-01  7.18E-03   0.00E+00  0.8993        0.0019      0.0074     0.0000   -0.0078        0.0023      0.0159     0.0000    0.0001
  3.42  0.6334  0.1753  0.0049  1.340E+00  7.76E-02   0.00E+00  0.8890       -0.0119      0.0217     0.0000   -0.0021        0.0074      0.0512     0.0000    0.0000
  3.42  0.6334  0.1753  0.0655  5.165E-01  1.01E-02   0.00E+00  0.8951       -0.0122      0.0090     0.0000   -0.0076        0.0256      0.0173     0.0000    0.0006
  3.42  0.6334  0.1753  0.1290  1.419E-01  3.40E-03   0.00E+00  0.9554       -0.0060      0.0100     0.0000   -0.0375        0.0421      0.0235     0.0000   -0.0089
  3.42  0.6334  0.2051  0.0049  5.857E-01  5.52E-02   0.00E+00  0.8883       -0.0235      0.0374     0.0000   -0.0019        0.1997      0.0907     0.0000   -0.0001
  3.42  0.6334  0.2051  0.1290  1.795E-01  4.04E-03   0.00E+00  0.9158       -0.0015      0.0096     0.0000   -0.0112        0.0149      0.0206     0.0000   -0.0037
  3.42  0.6334  0.2362  0.0049  8.387E-01  8.77E-02   0.00E+00  0.8876        0.0588      0.0374     0.0000   -0.0017       -0.0056      0.0969     0.0000   -0.0001
  3.42  0.6334  0.2362  0.1290  1.881E-01  4.66E-03   0.00E+00  0.9056       -0.0050      0.0109     0.0000   -0.0098        0.0185      0.0218     0.0000    0.0005
  3.42  0.6334  0.2686  0.0049  9.980E-01  7.60E-02   0.00E+00  0.8872       -0.0221      0.0290     0.0000   -0.0014        0.0285      0.0765     0.0000   -0.0002
  3.42  0.6334  0.2686  0.0259  4.606E-01  5.40E-02   0.00E+00  0.8905       -0.0078      0.0480     0.0000   -0.0035        0.0843      0.0970     0.0000   -0.0019
  3.42  0.6334  0.2686  0.1290  1.808E-01  5.25E-03   0.00E+00  0.9042        0.0120      0.0131     0.0000   -0.0102        0.0433      0.0254     0.0000    0.0002
  3.42  0.6334  0.3025  0.0049  6.525E-01  4.55E-02   0.00E+00  0.8878        0.0014      0.0254     0.0000   -0.0013       -0.0447      0.0727     0.0000   -0.0003
  3.42  0.6334  0.3025  0.0259  5.184E-01  5.04E-02   0.00E+00  0.8909        0.0007      0.0338     0.0000   -0.0034       -0.0236      0.0896     0.0000   -0.0016
  3.42  0.6334  0.3025  0.2165  6.410E-02  2.34E-03   0.00E+00  0.9538       -0.0563      0.0163     0.0000   -0.0724        0.0346      0.0342     0.0000    0.0402
  3.42  0.6334  0.3379  0.0049  4.132E-01  2.85E-02   0.00E+00  0.8893        0.0162      0.0250     0.0000   -0.0013        0.0067      0.0667     0.0000   -0.0003
  3.42  0.6334  0.3379  0.0259  3.688E-01  3.31E-02   0.00E+00  0.8924        0.0730      0.0298     0.0000   -0.0035       -0.0371      0.0795     0.0000   -0.0010
  3.42  0.6334  0.3379  0.2165  6.954E-02  2.69E-03   0.00E+00  0.9912       -0.0368      0.0185     0.0000   -0.0527        0.0205      0.0362     0.0000   -0.0017
  3.42  0.6334  0.3748  0.0049  3.526E-01  2.95E-02   0.00E+00  0.8930        0.0183      0.0317     0.0000   -0.0015        0.0424      0.0847     0.0000   -0.0001
  3.42  0.6334  0.3748  0.0259  2.943E-01  3.06E-02   0.00E+00  0.8965        0.0018      0.0397     0.0000   -0.0039        0.1119      0.1004     0.0000   -0.0003
  3.42  0.6334  0.4134  0.0049  3.522E-01  3.46E-02   0.00E+00  0.8982       -0.0085      0.0362     0.0000   -0.0017       -0.0434      0.0927     0.0000   -0.0001
  3.42  0.6334  0.4134  0.0259  2.268E-01  2.92E-02   0.00E+00  0.9022       -0.0060      0.0518     0.0000   -0.0045        0.0799      0.1402     0.0000   -0.0002
  3.42  0.6334  0.4958  0.0655  1.573E-01  1.41E-02   0.00E+00  0.9326        0.0033      0.0291     0.0000   -0.0126       -0.1103      0.0718     0.0000    0.0036
  3.42  0.6334  0.5397  0.0259  1.573E-01  2.62E-02   0.00E+00  0.9288        0.0697      0.0510     0.0000   -0.0085       -0.1510      0.1473     0.0000    0.0016
  3.42  0.6334  0.5397  0.0655  1.239E-01  9.11E-03   0.00E+00  0.9515        0.0152      0.0231     0.0000   -0.0109       -0.1035      0.0636     0.0000    0.0054
  3.42  0.6334  0.5397  0.1290  9.100E-02  5.41E-03   0.00E+00  1.0038        0.0500      0.0241     0.0000   -0.0217       -0.0184      0.0524     0.0000   -0.0150
  3.42  0.6334  0.5855  0.0259  1.048E-01  1.08E-02   0.00E+00  0.9466        0.0068      0.0341     0.0000   -0.0063       -0.1176      0.0915     0.0000    0.0028
  3.42  0.6334  0.5855  0.0655  9.558E-02  5.29E-03   0.00E+00  0.9787        0.0547      0.0172     0.0000   -0.0107       -0.0936      0.0473     0.0000   -0.0029
  3.42  0.6334  0.5855  0.1290  5.885E-02  3.74E-03   0.00E+00  1.0239        0.0788      0.0201     0.0000   -0.0384       -0.2060      0.0473     0.0000   -0.0026
  3.42  0.6334  0.6334  0.0049  2.327E-01  4.12E-02   0.00E+00  0.9633        0.1186      0.0702     0.0000   -0.0023        0.2235      0.1686     0.0000   -0.0002
  3.42  0.6334  0.6334  0.0259  1.752E-01  1.30E-02   0.00E+00  0.9795        0.0850      0.0238     0.0000   -0.0078       -0.1048      0.0690     0.0000   -0.0018
  3.42  0.6334  0.6334  0.0655  1.018E-01  5.39E-03   0.00E+00  1.0082        0.0680      0.0141     0.0000   -0.0197       -0.2590      0.0400     0.0000   -0.0026
  3.42  0.6334  0.6834  0.0049  1.397E-01  1.53E-02   0.00E+00  0.9933        0.1138      0.0393     0.0000   -0.0025        0.0417      0.1231     0.0000    0.0002
  3.42  0.6334  0.6834  0.0259  1.234E-01  7.31E-03   0.00E+00  1.0070        0.1250      0.0183     0.0000   -0.0094       -0.0844      0.0513     0.0000   -0.0033
  3.42  0.6334  0.6834  0.0655  6.289E-02  3.94E-03   0.00E+00  0.9937        0.1458      0.0165     0.0000   -0.0243       -0.2364      0.0449     0.0000    0.0010
  3.42  0.6334  0.7355  0.0049  1.422E-01  2.07E-02   0.00E+00  0.9922        0.1150      0.0553     0.0000   -0.0052        0.0092      0.1395     0.0000   -0.0002
  3.42  0.6834  0.1468  0.0049  6.322E-01  4.13E-02   0.00E+00  0.8646       -0.0856      0.0308     0.0000   -0.0026       -0.0712      0.0627     0.0000   -0.0002
  3.42  0.6834  0.1468  0.0655  1.586E-01  5.06E-03   0.00E+00  0.9271       -0.0056      0.0148     0.0000   -0.0084        0.0722      0.0293     0.0000   -0.0128
  3.42  0.6834  0.1753  0.0049  7.562E-01  3.44E-02   0.00E+00  0.8647        0.0149      0.0177     0.0000   -0.0021        0.0836      0.0431     0.0000   -0.0003
  3.42  0.6834  0.1753  0.0655  2.348E-01  7.10E-03   0.00E+00  0.8799       -0.0008      0.0144     0.0000   -0.0063        0.0017      0.0290     0.0000    0.0007
  3.42  0.6834  0.2051  0.0049  5.458E-01  2.34E-02   0.00E+00  0.8645        0.0370      0.0161     0.0000   -0.0019        0.0833      0.0424     0.0000   -0.0003
  3.42  0.6834  0.2051  0.0259  5.353E-01  1.98E-02   0.00E+00  0.8708        0.0175      0.0167     0.0000   -0.0030        0.0239      0.0348     0.0000   -0.0044
  3.42  0.6834  0.2362  0.0049  4.711E-01  2.30E-02   0.00E+00  0.8643        0.0018      0.0171     0.0000   -0.0018       -0.1259      0.0475     0.0000   -0.0004
  3.42  0.6834  0.2362  0.0259  4.518E-01  2.03E-02   0.00E+00  0.8710        0.0171      0.0192     0.0000   -0.0028        0.0184      0.0386     0.0000   -0.0046
  3.42  0.6834  0.2362  0.1290  7.147E-02  3.74E-03   0.00E+00  0.8861       -0.0112      0.0249     0.0000   -0.0209        0.0529      0.0482     0.0000   -0.0052
  3.42  0.6834  0.2686  0.0049  5.463E-01  3.02E-02   0.00E+00  0.8643        0.0244      0.0203     0.0000   -0.0017        0.0180      0.0576     0.0000   -0.0004
  3.42  0.6834  0.2686  0.0259  3.829E-01  1.78E-02   0.00E+00  0.8718       -0.0041      0.0181     0.0000   -0.0028       -0.0379      0.0416     0.0000   -0.0049
  3.42  0.6834  0.2686  0.1290  7.382E-02  3.75E-03   0.00E+00  0.9099       -0.0137      0.0250     0.0000   -0.0172        0.0466      0.0478     0.0000   -0.0052
  3.42  0.6834  0.3025  0.0049  6.231E-01  3.72E-02   0.00E+00  0.8649        0.0391      0.0228     0.0000   -0.0014        0.0005      0.0598     0.0000   -0.0005
  3.42  0.6834  0.3025  0.0259  4.310E-01  1.92E-02   0.00E+00  0.8734       -0.0288      0.0162     0.0000   -0.0028       -0.0128      0.0433     0.0000   -0.0050
  3.42  0.6834  0.3379  0.0049  3.936E-01  2.45E-02   0.00E+00  0.8668        0.0423      0.0228     0.0000   -0.0009       -0.1045      0.0608     0.0000   -0.0007
  3.42  0.6834  0.3379  0.0259  2.774E-01  1.25E-02   0.00E+00  0.8758        0.0000      0.0170     0.0000   -0.0027        0.0985      0.0444     0.0000   -0.0046
  3.42  0.6834  0.3379  0.0655  1.635E-01  6.22E-03   0.00E+00  0.8888       -0.0109      0.0183     0.0000   -0.0066        0.0961      0.0405     0.0000    0.0008
  3.42  0.6834  0.3748  0.0049  4.078E-01  2.99E-02   0.00E+00  0.8723        0.0603      0.0261     0.0000   -0.0007       -0.0443      0.0786     0.0000   -0.0009
  3.42  0.6834  0.3748  0.0259  3.449E-01  1.48E-02   0.00E+00  0.8819       -0.0167      0.0159     0.0000   -0.0028        0.0091      0.0433     0.0000   -0.0034
  3.42  0.6834  0.3748  0.0655  1.617E-01  7.46E-03   0.00E+00  0.8991       -0.0029      0.0213     0.0000   -0.0067        0.0089      0.0477     0.0000    0.0015
  3.42  0.6834  0.4134  0.0049  3.762E-01  2.70E-02   0.00E+00  0.8820       -0.0189      0.0278     0.0000   -0.0009       -0.0161      0.0771     0.0000   -0.0006
  3.42  0.6834  0.4134  0.0259  2.924E-01  1.21E-02   0.00E+00  0.8928        0.0161      0.0156     0.0000   -0.0033        0.0499      0.0423     0.0000   -0.0016
  3.42  0.6834  0.4134  0.0655  1.630E-01  7.80E-03   0.00E+00  0.9152        0.0231      0.0189     0.0000   -0.0076       -0.0371      0.0420     0.0000    0.0010
  3.42  0.6834  0.4537  0.0049  2.630E-01  1.88E-02   0.00E+00  0.8992       -0.0073      0.0285     0.0000   -0.0013        0.0342      0.0784     0.0000   -0.0003
  3.42  0.6834  0.4537  0.0259  2.322E-01  9.26E-03   0.00E+00  0.9125        0.0251      0.0149     0.0000   -0.0042        0.0175      0.0411     0.0000   -0.0004
  3.42  0.6834  0.4537  0.0655  1.226E-01  5.46E-03   0.00E+00  0.9409       -0.0114      0.0175     0.0000   -0.0103        0.0002      0.0414     0.0000   -0.0009
  3.42  0.6834  0.4958  0.0049  2.188E-01  1.43E-02   0.00E+00  0.9260        0.0279      0.0266     0.0000   -0.0020        0.0736      0.0731     0.0000   -0.0001
  3.42  0.6834  0.4958  0.0259  1.595E-01  6.39E-03   0.00E+00  0.9421       -0.0190      0.0160     0.0000   -0.0061        0.0705      0.0424     0.0000   -0.0004
  3.42  0.6834  0.4958  0.0655  8.909E-02  4.01E-03   0.00E+00  0.9768       -0.0039      0.0153     0.0000   -0.0158       -0.1297      0.0409     0.0000   -0.0022
  3.42  0.6834  0.5397  0.0049  1.778E-01  1.22E-02   0.00E+00  0.9645        0.0224      0.0266     0.0000   -0.0034        0.0025      0.0707     0.0000   -0.0001
  3.42  0.6834  0.5397  0.0259  1.267E-01  5.33E-03   0.00E+00  0.9828        0.0154      0.0158     0.0000   -0.0102       -0.0103      0.0420     0.0000   -0.0009
  3.42  0.6834  0.5397  0.0655  7.316E-02  3.46E-03   0.00E+00  1.0217        0.0138      0.0163     0.0000   -0.0233       -0.0524      0.0453     0.0000   -0.0004
  3.42  0.6834  0.5855  0.0049  1.286E-01  9.02E-03   0.00E+00  1.0117        0.0214      0.0282     0.0000   -0.0057       -0.0132      0.0743     0.0000   -0.0002
  3.42  0.6834  0.5855  0.0259  1.062E-01  4.66E-03   0.00E+00  1.0299        0.0367      0.0159     0.0000   -0.0159       -0.0409      0.0433     0.0000   -0.0003
  3.42  0.6834  0.5855  0.0655  5.498E-02  3.38E-03   0.00E+00  1.0655        0.0671      0.0198     0.0000   -0.0287       -0.0482      0.0541     0.0000    0.0031
  3.42  0.6834  0.6334  0.0049  1.914E-01  1.86E-02   0.00E+00  1.0577        0.1194      0.0362     0.0000   -0.0079        0.0651      0.1033     0.0000    0.0003
  3.42  0.6834  0.6334  0.0259  1.687E-01  1.18E-02   0.00E+00  1.0686        0.1247      0.0225     0.0000   -0.0193       -0.0579      0.0660     0.0000    0.0017
  3.42  0.7355  0.1753  0.0049  4.441E-01  2.60E-02   0.00E+00  0.8394       -0.0207      0.0245     0.0000   -0.0020        0.0171      0.0563     0.0000   -0.0008
  3.42  0.7355  0.2051  0.0049  3.599E-01  1.86E-02   0.00E+00  0.8401        0.0012      0.0213     0.0000   -0.0018        0.0550      0.0534     0.0000   -0.0009
  3.42  0.7355  0.2051  0.0259  4.009E-01  1.82E-02   0.00E+00  0.8547        0.0123      0.0217     0.0000   -0.0015       -0.0442      0.0467     0.0000   -0.0122
  3.42  0.7355  0.2362  0.0049  2.997E-01  1.64E-02   0.00E+00  0.8410        0.0511      0.0215     0.0000   -0.0018        0.0612      0.0576     0.0000   -0.0010
  3.42  0.7355  0.2362  0.0259  3.376E-01  1.58E-02   0.00E+00  0.8555       -0.0262      0.0222     0.0000   -0.0015        0.0054      0.0445     0.0000   -0.0123
  3.42  0.7355  0.2686  0.0049  3.843E-01  2.13E-02   0.00E+00  0.8421        0.0643      0.0229     0.0000   -0.0018        0.2017      0.0549     0.0000   -0.0012
  3.42  0.7355  0.2686  0.0259  3.344E-01  1.69E-02   0.00E+00  0.8584       -0.0378      0.0225     0.0000   -0.0015        0.0903      0.0472     0.0000   -0.0134
  3.42  0.7355  0.3025  0.0049  5.124E-01  2.73E-02   0.00E+00  0.8436        0.0607      0.0210     0.0000   -0.0018        0.0142      0.0589     0.0000   -0.0015
  3.42  0.7355  0.3025  0.0259  4.795E-01  2.15E-02   0.00E+00  0.8633        0.0014      0.0165     0.0000   -0.0014        0.0053      0.0457     0.0000   -0.0152
  3.42  0.7355  0.3379  0.0049  3.215E-01  1.53E-02   0.00E+00  0.8457        0.0641      0.0195     0.0000   -0.0016        0.0576      0.0505     0.0000   -0.0019
  3.42  0.7355  0.3379  0.0259  2.566E-01  1.00E-02   0.00E+00  0.8703       -0.0040      0.0147     0.0000   -0.0013        0.0095      0.0415     0.0000   -0.0165
  3.42  0.7355  0.3379  0.0655  1.153E-01  5.55E-03   0.00E+00  0.9013       -0.0895      0.0235     0.0000   -0.0089       -0.0053      0.0556     0.0000    0.0000
  3.42  0.7355  0.3748  0.0049  3.717E-01  1.85E-02   0.00E+00  0.8515        0.0134      0.0205     0.0000   -0.0007        0.0209      0.0555     0.0000   -0.0025
  3.42  0.7355  0.3748  0.0259  3.241E-01  1.28E-02   0.00E+00  0.8818        0.0106      0.0143     0.0000   -0.0013       -0.0609      0.0400     0.0000   -0.0159
  3.42  0.7355  0.3748  0.0655  1.011E-01  5.84E-03   0.00E+00  0.9215       -0.0820      0.0280     0.0000   -0.0082       -0.0042      0.0626     0.0000    0.0040
  3.42  0.7355  0.4134  0.0049  3.181E-01  1.62E-02   0.00E+00  0.8662       -0.0040      0.0210     0.0000    0.0004        0.0461      0.0560     0.0000   -0.0032
  3.42  0.7355  0.4134  0.0259  2.123E-01  8.44E-03   0.00E+00  0.9020       -0.0327      0.0147     0.0000   -0.0018       -0.0627      0.0413     0.0000   -0.0117
  3.42  0.7355  0.4134  0.0655  9.246E-02  5.64E-03   0.00E+00  0.9540       -0.0529      0.0240     0.0000   -0.0077       -0.0609      0.0634     0.0000    0.0065
  3.42  0.7355  0.4537  0.0049  2.369E-01  1.34E-02   0.00E+00  0.8995        0.0007      0.0223     0.0000    0.0006       -0.0512      0.0644     0.0000   -0.0028
  3.42  0.7355  0.4537  0.0259  1.574E-01  6.51E-03   0.00E+00  0.9412       -0.0301      0.0167     0.0000   -0.0032        0.0141      0.0457     0.0000   -0.0050
  3.42  0.7355  0.4537  0.0655  5.251E-02  3.58E-03   0.00E+00  0.0000       -0.1119      0.0263     0.0000    0.0000       -0.0502      0.0704     0.0000    0.0000
  3.42  0.7355  0.4958  0.0049  1.575E-01  1.02E-02   0.00E+00  0.9594        0.0601      0.0279     0.0000   -0.0006        0.1191      0.0703     0.0000   -0.0012
  3.42  0.7355  0.4958  0.0259  1.016E-01  4.81E-03   0.00E+00  1.0094       -0.0350      0.0202     0.0000   -0.0046        0.0904      0.0511     0.0000   -0.0001
  3.42  0.7355  0.5397  0.0049  1.918E-01  1.65E-02   0.00E+00  1.0591        0.0227      0.0355     0.0000   -0.0018       -0.0233      0.0949     0.0000   -0.0002
  3.42  0.7900  0.1753  0.0049  2.788E-01  2.43E-02   0.00E+00  0.8163       -0.0033      0.0378     0.0000   -0.0017        0.0159      0.0968     0.0000   -0.0026
  3.42  0.7900  0.2051  0.0049  2.662E-01  1.92E-02   0.00E+00  0.8188       -0.0243      0.0293     0.0000   -0.0017       -0.0581      0.0843     0.0000   -0.0030
  3.42  0.7900  0.2362  0.0049  2.289E-01  1.68E-02   0.00E+00  0.8220        0.0392      0.0329     0.0000   -0.0019        0.1213      0.0831     0.0000   -0.0033
  3.42  0.7900  0.2362  0.0259  1.632E-01  1.13E-02   0.00E+00  0.8567       -0.0991      0.0336     0.0000    0.0010       -0.0735      0.0748     0.0000   -0.0494
  3.42  0.7900  0.2686  0.0049  4.581E-01  4.30E-02   0.00E+00  0.8255        0.0019      0.0402     0.0000   -0.0021        0.0609      0.1044     0.0000   -0.0038
  3.42  0.7900  0.2686  0.0259  2.964E-01  2.66E-02   0.00E+00  0.8620       -0.0419      0.0428     0.0000    0.0007        0.0709      0.0882     0.0000   -0.0525
  3.42  0.7900  0.3025  0.0049  4.198E-01  4.31E-02   0.00E+00  0.8293        0.0841      0.0410     0.0000   -0.0024        0.1098      0.1132     0.0000   -0.0049
  3.42  0.7900  0.3025  0.0259  2.275E-01  1.89E-02   0.00E+00  0.8713       -0.0461      0.0360     0.0000    0.0009        0.0964      0.0838     0.0000   -0.0610
  3.42  0.7900  0.3379  0.0049  2.059E-01  1.72E-02   0.00E+00  0.8327        0.0615      0.0347     0.0000   -0.0027       -0.0506      0.1104     0.0000   -0.0067
  3.42  0.7900  0.3379  0.0259  1.189E-01  8.42E-03   0.00E+00  0.8784        0.0034      0.0252     0.0000    0.0013       -0.0800      0.0785     0.0000   -0.0753
  3.42  0.7900  0.3748  0.0049  2.447E-01  2.32E-02   0.00E+00  0.8349        0.0006      0.0426     0.0000   -0.0027        0.1005      0.1117     0.0000   -0.0099
  3.42  0.7900  0.4134  0.0049  8.262E-02  8.92E-03   0.00E+00  0.8270       -0.0726      0.0456     0.0000   -0.0013       -0.0921      0.1232     0.0000   -0.0153
  4.10  0.4134  0.0682  0.0259  3.687E+01  4.49E+00   0.00E+00  1.0900       -0.0143      0.0224     0.0000   -0.0044        0.0057      0.0763     0.0000   -0.0022
  4.10  0.4134  0.0682  0.0655  1.193E+01  6.75E-01   0.00E+00  1.2243       -0.0033      0.0070     0.0000   -0.0231        0.0484      0.0412     0.0000    0.0249
  4.10  0.4134  0.0933  0.0259  4.271E+01  2.15E+00   0.00E+00  1.0623       -0.0180      0.0088     0.0000   -0.0031       -0.0679      0.0362     0.0000   -0.0018
  4.10  0.4134  0.0933  0.0655  2.384E+01  8.54E-01   0.00E+00  1.0788        0.0002      0.0057     0.0000   -0.0073        0.0088      0.0292     0.0000    0.0049
  4.10  0.4134  0.0933  0.1290  4.688E+00  2.78E-01   0.00E+00  1.0893       -0.0040      0.0091     0.0000   -0.0067        0.0090      0.0470     0.0000    0.0147
  4.10  0.4134  0.1194  0.0259  4.831E+01  3.72E+00   0.00E+00  1.0504        0.0134      0.0129     0.0000   -0.0028        0.0465      0.0471     0.0000    0.0009
  4.10  0.4134  0.1194  0.0655  2.021E+01  7.20E-01   0.00E+00  1.0550       -0.0007      0.0058     0.0000   -0.0048       -0.0134      0.0280     0.0000    0.0038
  4.10  0.4134  0.1194  0.1290  7.045E+00  3.34E-01   0.00E+00  1.0638       -0.0152      0.0073     0.0000   -0.0057       -0.0134      0.0380     0.0000    0.0093
  4.10  0.4134  0.1194  0.2165  1.469E+00  1.29E-01   0.00E+00  1.0800        0.0094      0.0142     0.0000   -0.0085        0.0811      0.0684     0.0000    0.0001
  4.10  0.4134  0.1468  0.0655  1.459E+01  7.11E-01   0.00E+00  1.0438       -0.0219      0.0084     0.0000   -0.0038        0.0510      0.0373     0.0000    0.0030
  4.10  0.4134  0.1468  0.1290  7.082E+00  3.46E-01   0.00E+00  1.0517       -0.0207      0.0082     0.0000   -0.0046        0.0374      0.0375     0.0000    0.0052
  4.10  0.4134  0.1468  0.2165  2.095E+00  1.48E-01   0.00E+00  1.0599       -0.0139      0.0114     0.0000   -0.0071        0.0253      0.0579     0.0000    0.0002
  4.10  0.4134  0.1468  0.3402  3.761E-01  5.71E-02   0.00E+00  1.0414        0.0424      0.0251     0.0000   -0.0071        0.2319      0.1134     0.0000    0.0049
  4.10  0.4134  0.1753  0.0655  1.386E+01  7.74E-01   0.00E+00  1.0363        0.0150      0.0095     0.0000   -0.0029        0.0873      0.0372     0.0000    0.0024
  4.10  0.4134  0.1753  0.1290  6.844E+00  3.19E-01   0.00E+00  1.0411        0.0071      0.0075     0.0000   -0.0042        0.0191      0.0382     0.0000    0.0009
  4.10  0.4134  0.1753  0.2165  2.347E+00  1.66E-01   0.00E+00  1.0476       -0.0214      0.0114     0.0000   -0.0067        0.0012      0.0566     0.0000    0.0037
  4.10  0.4134  0.1753  0.3402  5.633E-01  6.90E-02   0.00E+00  1.0454       -0.0473      0.0197     0.0000   -0.0067        0.1985      0.1016     0.0000    0.0048
  4.10  0.4134  0.2051  0.1290  5.896E+00  3.05E-01   0.00E+00  1.0306       -0.0024      0.0085     0.0000   -0.0042       -0.0343      0.0405     0.0000    0.0007
  4.10  0.4134  0.2051  0.2165  2.452E+00  1.76E-01   0.00E+00  1.0363       -0.0194      0.0120     0.0000   -0.0060        0.0029      0.0579     0.0000    0.0080
  4.10  0.4134  0.2051  0.3402  6.772E-01  7.17E-02   0.00E+00  1.0363       -0.0109      0.0178     0.0000   -0.0057        0.1906      0.0798     0.0000    0.0008
  4.10  0.4134  0.2362  0.1290  4.609E+00  2.77E-01   0.00E+00  1.0211       -0.0208      0.0108     0.0000   -0.0037        0.0735      0.0455     0.0000    0.0029
  4.10  0.4134  0.2362  0.2165  2.584E+00  1.57E-01   0.00E+00  1.0235        0.0009      0.0101     0.0000   -0.0042        0.0614      0.0470     0.0000    0.0033
  4.10  0.4134  0.2362  0.3402  8.195E-01  9.06E-02   0.00E+00  1.0307       -0.0238      0.0194     0.0000   -0.0057        0.0843      0.0912     0.0000    0.0001
  4.10  0.4134  0.2686  0.2165  2.276E+00  1.37E-01   0.00E+00  1.0178       -0.0261      0.0098     0.0000   -0.0040       -0.0035      0.0469     0.0000    0.0006
  4.10  0.4134  0.2686  0.3402  8.191E-01  8.14E-02   0.00E+00  1.0249       -0.0406      0.0157     0.0000   -0.0061       -0.0803      0.0783     0.0000    0.0037
  4.10  0.4134  0.3025  0.2165  1.678E+00  1.33E-01   0.00E+00  1.0104       -0.0046      0.0142     0.0000   -0.0042        0.0039      0.0642     0.0000    0.0017
  4.10  0.4134  0.3025  0.3402  7.816E-01  8.27E-02   0.00E+00  1.0125       -0.0211      0.0177     0.0000   -0.0053        0.0375      0.0858     0.0000    0.0047
  4.10  0.4134  0.3025  0.5074  2.561E-01  3.60E-02   0.00E+00  1.0157       -0.0677      0.0231     0.0000   -0.0061        0.2189      0.1059     0.0000    0.0056
  4.10  0.4134  0.3379  0.2165  1.679E+00  1.46E-01   0.00E+00  0.9993       -0.0218      0.0160     0.0000   -0.0035       -0.0350      0.0664     0.0000    0.0020
  4.10  0.4134  0.3748  0.5074  2.196E-01  3.24E-02   0.00E+00  0.9939       -0.0010      0.0258     0.0000   -0.0046        0.2691      0.0965     0.0000    0.0021
  4.10  0.4537  0.0682  0.0259  1.252E+01  4.00E-01   0.00E+00  1.0343        0.0151      0.0081     0.0000   -0.0084       -0.0026      0.0222     0.0000    0.0002
  4.10  0.4537  0.0682  0.0655  1.336E+00  3.13E-02   0.00E+00  1.1394       -0.0043      0.0055     0.0000   -0.0278        0.0000      0.0194     0.0000    0.0426
  4.10  0.4537  0.0933  0.0259  1.382E+01  2.99E-01   0.00E+00  1.0199        0.0111      0.0056     0.0000   -0.0050       -0.0069      0.0143     0.0000   -0.0003
  4.10  0.4537  0.0933  0.0655  6.113E+00  7.07E-02   0.00E+00  1.0304       -0.0066      0.0028     0.0000   -0.0097       -0.0112      0.0095     0.0000    0.0029
  4.10  0.4537  0.0933  0.1290  1.018E+00  2.05E-02   0.00E+00  1.0395       -0.0010      0.0049     0.0000   -0.0097        0.0516      0.0166     0.0000   -0.0014
  4.10  0.4537  0.1194  0.0259  1.386E+01  3.68E-01   0.00E+00  1.0134        0.0130      0.0072     0.0000   -0.0040        0.0096      0.0167     0.0000   -0.0001
  4.10  0.4537  0.1194  0.0655  6.168E+00  8.05E-02   0.00E+00  1.0173       -0.0062      0.0033     0.0000   -0.0069       -0.0014      0.0104     0.0000    0.0024
  4.10  0.4537  0.1194  0.1290  2.029E+00  2.98E-02   0.00E+00  1.0255       -0.0188      0.0034     0.0000   -0.0094       -0.0260      0.0121     0.0000    0.0089
  4.10  0.4537  0.1194  0.2165  3.101E-01  9.09E-03   0.00E+00  1.0439        0.0056      0.0070     0.0000   -0.0184        0.0335      0.0245     0.0000    0.0269
  4.10  0.4537  0.1468  0.0655  5.260E+00  8.41E-02   0.00E+00  1.0112       -0.0046      0.0041     0.0000   -0.0060        0.0260      0.0119     0.0000    0.0026
  4.10  0.4537  0.1468  0.1290  2.194E+00  3.56E-02   0.00E+00  1.0177       -0.0172      0.0040     0.0000   -0.0081        0.0123      0.0132     0.0000    0.0065
  4.10  0.4537  0.1468  0.2165  6.130E-01  1.40E-02   0.00E+00  1.0238       -0.0104      0.0056     0.0000   -0.0112        0.0552      0.0194     0.0000    0.0047
  4.10  0.4537  0.1468  0.3402  7.574E-02  4.06E-03   0.00E+00  0.9569       -0.0057      0.0128     0.0000   -0.0099        0.0572      0.0455     0.0000    0.0108
  4.10  0.4537  0.1753  0.0655  4.310E+00  7.54E-02   0.00E+00  1.0071        0.0057      0.0047     0.0000   -0.0055        0.0053      0.0131     0.0000    0.0028
  4.10  0.4537  0.1753  0.1290  2.170E+00  3.62E-02   0.00E+00  1.0123       -0.0064      0.0041     0.0000   -0.0077        0.0095      0.0136     0.0000    0.0045
  4.10  0.4537  0.1753  0.2165  8.005E-01  1.65E-02   0.00E+00  1.0180       -0.0211      0.0050     0.0000   -0.0109       -0.0066      0.0167     0.0000    0.0052
  4.10  0.4537  0.1753  0.3402  1.459E-01  5.76E-03   0.00E+00  1.0203        0.0087      0.0094     0.0000   -0.0156        0.0312      0.0337     0.0000    0.0197
  4.10  0.4537  0.2051  0.1290  1.966E+00  3.30E-02   0.00E+00  1.0067        0.0005      0.0043     0.0000   -0.0075        0.0115      0.0138     0.0000    0.0029
  4.10  0.4537  0.2051  0.2165  8.412E-01  1.87E-02   0.00E+00  1.0122       -0.0165      0.0054     0.0000   -0.0105       -0.0218      0.0180     0.0000    0.0058
  4.10  0.4537  0.2051  0.3402  2.315E-01  7.93E-03   0.00E+00  1.0301       -0.0252      0.0087     0.0000   -0.0173        0.0924      0.0281     0.0000    0.0241
  4.10  0.4537  0.2051  0.5074  2.838E-02  2.32E-03   0.00E+00  0.9477       -0.0007      0.0203     0.0000   -0.0126        0.1394      0.0725     0.0000    0.0153
  4.10  0.4537  0.2362  0.1290  1.729E+00  3.28E-02   0.00E+00  1.0004        0.0046      0.0050     0.0000   -0.0072        0.0169      0.0144     0.0000    0.0020
  4.10  0.4537  0.2362  0.2165  8.683E-01  2.00E-02   0.00E+00  1.0059       -0.0062      0.0058     0.0000   -0.0098       -0.0094      0.0188     0.0000    0.0064
  4.10  0.4537  0.2362  0.3402  2.673E-01  8.22E-03   0.00E+00  1.0187       -0.0260      0.0078     0.0000   -0.0145        0.0512      0.0254     0.0000    0.0165
  4.10  0.4537  0.2362  0.5074  4.246E-02  2.89E-03   0.00E+00  1.0148       -0.0458      0.0167     0.0000   -0.0197        0.0642      0.0546     0.0000    0.0294
  4.10  0.4537  0.2686  0.1290  1.448E+00  3.64E-02   0.00E+00  0.9945        0.0050      0.0070     0.0000   -0.0068        0.0029      0.0183     0.0000    0.0025
  4.10  0.4537  0.2686  0.2165  7.648E-01  1.79E-02   0.00E+00  1.0000       -0.0073      0.0060     0.0000   -0.0091        0.0219      0.0185     0.0000    0.0070
  4.10  0.4537  0.2686  0.3402  2.945E-01  8.59E-03   0.00E+00  1.0045       -0.0117      0.0076     0.0000   -0.0113        0.0238      0.0243     0.0000    0.0063
  4.10  0.4537  0.2686  0.5074  6.477E-02  4.25E-03   0.00E+00  1.0279        0.0118      0.0159     0.0000   -0.0209        0.0089      0.0533     0.0000    0.0308
  4.10  0.4537  0.3025  0.2165  7.100E-01  1.77E-02   0.00E+00  0.9925       -0.0072      0.0064     0.0000   -0.0079       -0.0652      0.0197     0.0000    0.0036
  4.10  0.4537  0.3025  0.3402  2.819E-01  8.59E-03   0.00E+00  0.9969       -0.0151      0.0078     0.0000   -0.0102        0.0064      0.0244     0.0000    0.0025
  4.10  0.4537  0.3025  0.5074  7.807E-02  4.36E-03   0.00E+00  1.0194       -0.0472      0.0144     0.0000   -0.0186        0.0614      0.0479     0.0000    0.0248
  4.10  0.4537  0.3379  0.2165  5.991E-01  1.86E-02   0.00E+00  0.9867       -0.0054      0.0086     0.0000   -0.0076       -0.0112      0.0232     0.0000    0.0016
  4.10  0.4537  0.3379  0.3402  2.640E-01  8.88E-03   0.00E+00  0.9918       -0.0150      0.0086     0.0000   -0.0105       -0.0070      0.0272     0.0000    0.0047
  4.10  0.4537  0.3379  0.5074  8.472E-02  4.16E-03   0.00E+00  1.0025       -0.0453      0.0127     0.0000   -0.0149        0.0415      0.0405     0.0000    0.0162
  4.10  0.4537  0.3748  0.3402  1.969E-01  7.94E-03   0.00E+00  0.9838       -0.0365      0.0103     0.0000   -0.0099       -0.0527      0.0312     0.0000    0.0066
  4.10  0.4537  0.3748  0.5074  8.045E-02  3.77E-03   0.00E+00  0.9866       -0.0282      0.0123     0.0000   -0.0116        0.0246      0.0396     0.0000    0.0084
  4.10  0.4537  0.3748  0.7427  1.333E-02  1.71E-03   0.00E+00  0.9834       -0.0408      0.0335     0.0000   -0.0166        0.1791      0.1093     0.0000    0.0196
  4.10  0.4537  0.4134  0.3402  1.901E-01  8.78E-03   0.00E+00  0.9718       -0.0183      0.0124     0.0000   -0.0080       -0.0315      0.0337     0.0000    0.0038
  4.10  0.4537  0.4134  0.5074  8.089E-02  3.84E-03   0.00E+00  0.9741       -0.0236      0.0126     0.0000   -0.0097        0.0410      0.0386     0.0000    0.0043
  4.10  0.4537  0.4537  0.0049  7.091E-01  9.46E-02   0.00E+00  0.9657       -0.0626      0.0416     0.0000   -0.0010        0.1088      0.1060     0.0000    0.0001
  4.10  0.4537  0.4537  0.5074  6.985E-02  3.66E-03   0.00E+00  0.9645       -0.0120      0.0137     0.0000   -0.0086        0.0071      0.0400     0.0000    0.0025
  4.10  0.4537  0.4537  0.7427  1.827E-02  2.48E-03   0.00E+00  0.9637       -0.0604      0.0353     0.0000   -0.0128        0.1069      0.1312     0.0000    0.0107
  4.10  0.4537  0.4958  0.0049  7.118E-01  1.11E-01   0.00E+00  0.9599        0.0252      0.0396     0.0000   -0.0010        0.0802      0.0925     0.0000    0.0001
  4.10  0.4537  0.5855  0.7427  1.721E-02  3.33E-03   0.00E+00  0.9162        0.0098      0.0534     0.0000   -0.0093        0.1703      0.1263     0.0000    0.0028
  4.10  0.4958  0.0682  0.0259  3.897E+00  1.90E-01   0.00E+00  1.0008        0.0278      0.0147     0.0000   -0.0105       -0.0697      0.0314     0.0000   -0.0003
  4.10  0.4958  0.0682  0.0655  1.599E-01  4.57E-03   0.00E+00  1.2304        0.0069      0.0081     0.0000   -0.0258       -0.0097      0.0239     0.0000   -0.0252
  4.10  0.4958  0.0933  0.0259  7.806E+00  1.35E-01   0.00E+00  0.9889        0.0304      0.0053     0.0000   -0.0061        0.0198      0.0110     0.0000    0.0003
  4.10  0.4958  0.0933  0.0655  2.476E+00  2.67E-02   0.00E+00  0.9968       -0.0076      0.0031     0.0000   -0.0106       -0.0039      0.0091     0.0000    0.0034
  4.10  0.4958  0.0933  0.1290  2.416E-01  4.26E-03   0.00E+00  1.0471        0.0074      0.0050     0.0000   -0.0260        0.0133      0.0151     0.0000    0.0424
  4.10  0.4958  0.1194  0.0655  3.168E+00  3.17E-02   0.00E+00  0.9877       -0.0062      0.0030     0.0000   -0.0077        0.0035      0.0082     0.0000    0.0017
  4.10  0.4958  0.1194  0.1290  8.033E-01  1.13E-02   0.00E+00  0.9900       -0.0066      0.0040     0.0000   -0.0096        0.0161      0.0122     0.0000    0.0033
  4.10  0.4958  0.1194  0.2165  9.286E-02  2.50E-03   0.00E+00  0.9190        0.0085      0.0077     0.0000   -0.0096        0.0411      0.0230     0.0000    0.0083
  4.10  0.4958  0.1468  0.0655  2.970E+00  4.39E-02   0.00E+00  0.9837        0.0042      0.0045     0.0000   -0.0067        0.0110      0.0112     0.0000    0.0016
  4.10  0.4958  0.1468  0.1290  1.065E+00  1.38E-02   0.00E+00  0.9876       -0.0223      0.0039     0.0000   -0.0092       -0.0121      0.0107     0.0000    0.0053
  4.10  0.4958  0.1468  0.2165  2.394E-01  4.65E-03   0.00E+00  0.9936       -0.0039      0.0056     0.0000   -0.0142        0.0525      0.0167     0.0000    0.0101
  4.10  0.4958  0.1753  0.0655  2.321E+00  4.05E-02   0.00E+00  0.9808       -0.0116      0.0057     0.0000   -0.0063       -0.0096      0.0136     0.0000    0.0018
  4.10  0.4958  0.1753  0.1290  1.127E+00  1.54E-02   0.00E+00  0.9848       -0.0170      0.0040     0.0000   -0.0087       -0.0053      0.0112     0.0000    0.0044
  4.10  0.4958  0.1753  0.2165  3.540E-01  6.78E-03   0.00E+00  0.9893       -0.0271      0.0055     0.0000   -0.0124       -0.0217      0.0160     0.0000    0.0057
  4.10  0.4958  0.1753  0.3402  6.005E-02  1.93E-03   0.00E+00  0.9529       -0.0020      0.0095     0.0000   -0.0156        0.1074      0.0272     0.0000    0.0185
  4.10  0.4958  0.2051  0.0049  4.366E+00  3.42E-01   0.00E+00  0.9766        0.0388      0.0220     0.0000   -0.0017        0.0002      0.0410     0.0000    0.0001
  4.10  0.4958  0.2051  0.1290  1.081E+00  1.71E-02   0.00E+00  0.9822       -0.0077      0.0048     0.0000   -0.0087        0.0099      0.0131     0.0000    0.0037
  4.10  0.4958  0.2051  0.2165  4.216E-01  7.14E-03   0.00E+00  0.9870       -0.0248      0.0049     0.0000   -0.0125       -0.0242      0.0144     0.0000    0.0060
  4.10  0.4958  0.2051  0.3402  9.537E-02  2.81E-03   0.00E+00  0.9910       -0.0090      0.0086     0.0000   -0.0187        0.0361      0.0251     0.0000    0.0223
  4.10  0.4958  0.2362  0.0049  2.482E+00  1.41E-01   0.00E+00  0.9735       -0.0188      0.0182     0.0000   -0.0017       -0.0568      0.0384     0.0000    0.0001
  4.10  0.4958  0.2362  0.1290  9.729E-01  1.85E-02   0.00E+00  0.9794       -0.0043      0.0061     0.0000   -0.0089        0.0181      0.0150     0.0000    0.0031
  4.10  0.4958  0.2362  0.2165  4.424E-01  7.54E-03   0.00E+00  0.9844       -0.0143      0.0051     0.0000   -0.0125        0.0199      0.0142     0.0000    0.0068
  4.10  0.4958  0.2362  0.3402  1.214E-01  3.74E-03   0.00E+00  1.0025       -0.0102      0.0090     0.0000   -0.0210       -0.0036      0.0262     0.0000    0.0263
  4.10  0.4958  0.2362  0.5074  1.801E-02  1.08E-03   0.00E+00  0.8197       -0.0033      0.0172     0.0000   -0.0176        0.0267      0.0493     0.0000    0.0229
  4.10  0.4958  0.2686  0.0049  2.057E+00  1.17E-01   0.00E+00  0.9699       -0.0023      0.0178     0.0000   -0.0017       -0.0211      0.0395     0.0000    0.0002
  4.10  0.4958  0.2686  0.1290  8.357E-01  2.07E-02   0.00E+00  0.9758        0.0054      0.0083     0.0000   -0.0090        0.0098      0.0184     0.0000    0.0027
  4.10  0.4958  0.2686  0.2165  4.251E-01  8.12E-03   0.00E+00  0.9811       -0.0114      0.0059     0.0000   -0.0121       -0.0065      0.0158     0.0000    0.0073
  4.10  0.4958  0.2686  0.3402  1.462E-01  3.98E-03   0.00E+00  0.9966       -0.0178      0.0082     0.0000   -0.0189        0.0259      0.0227     0.0000    0.0207
  4.10  0.4958  0.2686  0.5074  2.642E-02  1.36E-03   0.00E+00  0.9748       -0.0096      0.0142     0.0000   -0.0218       -0.0488      0.0423     0.0000    0.0281
  4.10  0.4958  0.3025  0.0049  2.400E+00  1.29E-01   0.00E+00  0.9670        0.0261      0.0155     0.0000   -0.0014        0.0399      0.0374     0.0000    0.0003
  4.10  0.4958  0.3025  0.2165  3.724E-01  8.69E-03   0.00E+00  0.9772       -0.0007      0.0074     0.0000   -0.0115        0.0351      0.0181     0.0000    0.0075
  4.10  0.4958  0.3025  0.3402  1.500E-01  3.62E-03   0.00E+00  0.9879       -0.0262      0.0073     0.0000   -0.0166       -0.0022      0.0201     0.0000    0.0146
  4.10  0.4958  0.3025  0.5074  3.341E-02  1.64E-03   0.00E+00  1.0048       -0.0260      0.0147     0.0000   -0.0267        0.0029      0.0437     0.0000    0.0384
  4.10  0.4958  0.3379  0.0049  1.239E+00  6.22E-02   0.00E+00  0.9649        0.0026      0.0156     0.0000   -0.0015        0.0078      0.0400     0.0000   -0.0002
  4.10  0.4958  0.3379  0.2165  3.404E-01  9.80E-03   0.00E+00  0.9728       -0.0004      0.0093     0.0000   -0.0109        0.0030      0.0216     0.0000    0.0073
  4.10  0.4958  0.3379  0.3402  1.465E-01  3.50E-03   0.00E+00  0.9763       -0.0216      0.0074     0.0000   -0.0135       -0.0193      0.0199     0.0000    0.0051
  4.10  0.4958  0.3379  0.5074  4.068E-02  2.12E-03   0.00E+00  1.0035       -0.0062      0.0160     0.0000   -0.0255        0.0206      0.0446     0.0000    0.0345
  4.10  0.4958  0.3748  0.0049  9.347E-01  5.36E-02   0.00E+00  0.9600        0.0288      0.0169     0.0000   -0.0016        0.0222      0.0445     0.0000    0.0002
  4.10  0.4958  0.3748  0.3402  1.420E-01  3.73E-03   0.00E+00  0.9714       -0.0016      0.0083     0.0000   -0.0131        0.0049      0.0207     0.0000    0.0034
  4.10  0.4958  0.3748  0.5074  4.631E-02  2.49E-03   0.00E+00  0.9914       -0.0210      0.0170     0.0000   -0.0220        0.1454      0.0402     0.0000    0.0270
  4.10  0.4958  0.4134  0.0049  6.529E-01  3.60E-02   0.00E+00  0.9559       -0.0188      0.0166     0.0000   -0.0014       -0.0231      0.0457     0.0000    0.0001
  4.10  0.4958  0.4134  0.3402  1.341E-01  4.01E-03   0.00E+00  0.9665       -0.0031      0.0097     0.0000   -0.0136       -0.0161      0.0230     0.0000    0.0066
  4.10  0.4958  0.4134  0.5074  4.504E-02  2.48E-03   0.00E+00  0.9736       -0.0445      0.0175     0.0000   -0.0174        0.0485      0.0445     0.0000    0.0166
  4.10  0.4958  0.4537  0.0049  5.218E-01  3.15E-02   0.00E+00  0.9539       -0.0079      0.0182     0.0000   -0.0013        0.0137      0.0498     0.0000    0.0001
  4.10  0.4958  0.4537  0.5074  4.250E-02  2.69E-03   0.00E+00  0.9588       -0.0344      0.0202     0.0000   -0.0140        0.0179      0.0527     0.0000    0.0089
  4.10  0.4958  0.4958  0.0049  3.998E-01  3.10E-02   0.00E+00  0.9485       -0.0536      0.0249     0.0000   -0.0015        0.0154      0.0653     0.0000    0.0001
  4.10  0.4958  0.5397  0.0049  4.413E-01  5.35E-02   0.00E+00  0.9403       -0.0193      0.0389     0.0000   -0.0013        0.0535      0.1011     0.0000    0.0002
  4.10  0.4958  0.5855  0.0049  2.463E-01  2.34E-02   0.00E+00  0.9342       -0.0074      0.0286     0.0000   -0.0013        0.0703      0.0788     0.0000    0.0001
  4.10  0.4958  0.5855  0.0259  2.100E-01  1.46E-02   0.00E+00  0.9345       -0.0230      0.0211     0.0000   -0.0028       -0.0314      0.0584     0.0000    0.0005
  4.10  0.4958  0.6334  0.0049  1.660E-01  1.32E-02   0.00E+00  0.9281        0.0104      0.0239     0.0000   -0.0012        0.1074      0.0694     0.0000    0.0002
  4.10  0.4958  0.6334  0.0259  1.992E-01  1.24E-02   0.00E+00  0.9285        0.0067      0.0174     0.0000   -0.0027       -0.1459      0.0486     0.0000    0.0006
  4.10  0.4958  0.6834  0.0049  1.510E-01  1.79E-02   0.00E+00  0.9218       -0.0015      0.0393     0.0000   -0.0011        0.1699      0.1021     0.0000    0.0001
  4.10  0.4958  0.6834  0.0259  1.493E-01  1.22E-02   0.00E+00  0.9217       -0.0583      0.0251     0.0000   -0.0028       -0.0692      0.0632     0.0000    0.0003
  4.10  0.4958  0.7355  0.0049  1.116E-01  1.61E-02   0.00E+00  0.9135        0.0271      0.0428     0.0000   -0.0012        0.0220      0.1221     0.0000    0.0003
  4.10  0.4958  0.7355  0.0259  1.263E-01  1.37E-02   0.00E+00  0.9131        0.0107      0.0330     0.0000   -0.0030       -0.0900      0.0929     0.0000    0.0007
  4.10  0.5397  0.0933  0.0259  4.040E+00  1.20E-01   0.00E+00  0.9609        0.0249      0.0104     0.0000   -0.0068        0.0321      0.0183     0.0000    0.0003
  4.10  0.5397  0.0933  0.0655  1.046E+00  1.24E-02   0.00E+00  0.9696       -0.0077      0.0037     0.0000   -0.0108       -0.0259      0.0104     0.0000    0.0047
  4.10  0.5397  0.1194  0.0655  1.746E+00  2.23E-02   0.00E+00  0.9604       -0.0054      0.0043     0.0000   -0.0080        0.0070      0.0107     0.0000    0.0014
  4.10  0.5397  0.1194  0.1290  3.397E-01  4.79E-03   0.00E+00  0.9635       -0.0144      0.0044     0.0000   -0.0111        0.0024      0.0125     0.0000    0.0004
  4.10  0.5397  0.1468  0.0655  1.796E+00  2.55E-02   0.00E+00  0.9580       -0.0113      0.0050     0.0000   -0.0069       -0.0152      0.0112     0.0000    0.0011
  4.10  0.5397  0.1468  0.1290  5.752E-01  8.82E-03   0.00E+00  0.9586       -0.0180      0.0050     0.0000   -0.0091        0.0075      0.0134     0.0000    0.0025
  4.10  0.5397  0.1468  0.2165  1.068E-01  2.23E-03   0.00E+00  0.9367       -0.0270      0.0066     0.0000   -0.0105        0.0267      0.0185     0.0000    0.0071
  4.10  0.5397  0.1753  0.0049  2.123E+00  1.74E-01   0.00E+00  0.9549       -0.0476      0.0317     0.0000   -0.0016       -0.0254      0.0542     0.0000   -0.0001
  4.10  0.5397  0.1753  0.0655  1.508E+00  2.76E-02   0.00E+00  0.9561       -0.0015      0.0067     0.0000   -0.0065        0.0104      0.0140     0.0000    0.0012
  4.10  0.5397  0.1753  0.1290  6.492E-01  1.02E-02   0.00E+00  0.9584       -0.0188      0.0051     0.0000   -0.0089        0.0146      0.0133     0.0000    0.0036
  4.10  0.5397  0.1753  0.2165  1.797E-01  3.46E-03   0.00E+00  0.9632       -0.0249      0.0061     0.0000   -0.0142       -0.0038      0.0167     0.0000    0.0099
  4.10  0.5397  0.2051  0.0049  2.477E+00  1.32E-01   0.00E+00  0.9532       -0.0092      0.0184     0.0000   -0.0017       -0.0111      0.0388     0.0000    0.0000
  4.10  0.5397  0.2051  0.1290  6.506E-01  9.77E-03   0.00E+00  0.9572       -0.0053      0.0050     0.0000   -0.0088        0.0101      0.0127     0.0000    0.0034
  4.10  0.5397  0.2051  0.2165  2.226E-01  4.98E-03   0.00E+00  0.9615       -0.0269      0.0072     0.0000   -0.0136       -0.0209      0.0193     0.0000    0.0063
  4.10  0.5397  0.2051  0.3402  4.894E-02  1.55E-03   0.00E+00  0.9197       -0.0128      0.0103     0.0000   -0.0176        0.0432      0.0274     0.0000    0.0208
  4.10  0.5397  0.2362  0.0049  1.869E+00  8.22E-02   0.00E+00  0.9515       -0.0087      0.0145     0.0000   -0.0017       -0.0439      0.0343     0.0000    0.0001
  4.10  0.5397  0.2362  0.1290  6.013E-01  1.03E-02   0.00E+00  0.9563       -0.0157      0.0061     0.0000   -0.0090       -0.0099      0.0142     0.0000    0.0032
  4.10  0.5397  0.2362  0.2165  2.424E-01  5.43E-03   0.00E+00  0.9608       -0.0300      0.0073     0.0000   -0.0139       -0.0504      0.0194     0.0000    0.0060
  4.10  0.5397  0.2362  0.3402  6.732E-02  1.91E-03   0.00E+00  0.9537       -0.0230      0.0090     0.0000   -0.0157        0.0073      0.0247     0.0000    0.0105
  4.10  0.5397  0.2686  0.0049  1.525E+00  6.31E-02   0.00E+00  0.9498        0.0064      0.0134     0.0000   -0.0018       -0.0560      0.0334     0.0000    0.0001
  4.10  0.5397  0.2686  0.1290  5.391E-01  1.21E-02   0.00E+00  0.9554       -0.0017      0.0084     0.0000   -0.0095        0.0124      0.0176     0.0000    0.0029
  4.10  0.5397  0.2686  0.2165  2.404E-01  5.17E-03   0.00E+00  0.9603       -0.0135      0.0074     0.0000   -0.0143        0.0159      0.0179     0.0000    0.0068
  4.10  0.5397  0.2686  0.3402  8.570E-02  2.60E-03   0.00E+00  0.9776       -0.0346      0.0095     0.0000   -0.0226       -0.0409      0.0267     0.0000    0.0277
  4.10  0.5397  0.3025  0.0049  1.431E+00  6.30E-02   0.00E+00  0.9477        0.0069      0.0140     0.0000   -0.0019       -0.0015      0.0360     0.0000    0.0001
  4.10  0.5397  0.3025  0.2165  2.315E-01  5.17E-03   0.00E+00  0.9592        0.0031      0.0078     0.0000   -0.0143        0.0134      0.0178     0.0000    0.0079
  4.10  0.5397  0.3025  0.3402  9.490E-02  3.14E-03   0.00E+00  0.9782       -0.0231      0.0112     0.0000   -0.0220       -0.0009      0.0297     0.0000    0.0251
  4.10  0.5397  0.3379  0.0049  9.722E-01  4.58E-02   0.00E+00  0.9445       -0.0060      0.0156     0.0000   -0.0018       -0.0210      0.0416     0.0000    0.0002
  4.10  0.5397  0.3379  0.2165  2.145E-01  5.64E-03   0.00E+00  0.9570        0.0019      0.0096     0.0000   -0.0138       -0.0129      0.0205     0.0000    0.0088
  4.10  0.5397  0.3379  0.3402  9.366E-02  3.41E-03   0.00E+00  0.9716       -0.0197      0.0125     0.0000   -0.0196       -0.0078      0.0305     0.0000    0.0182
  4.10  0.5397  0.3379  0.5074  1.944E-02  9.89E-04   0.00E+00  0.9597       -0.0216      0.0169     0.0000   -0.0243       -0.0064      0.0432     0.0000    0.0338
  4.10  0.5397  0.3748  0.0049  7.770E-01  4.05E-02   0.00E+00  0.9432       -0.0377      0.0162     0.0000   -0.0014       -0.0798      0.0446     0.0000    0.0002
  4.10  0.5397  0.3748  0.3402  9.066E-02  3.99E-03   0.00E+00  0.9617        0.0232      0.0151     0.0000   -0.0161        0.0309      0.0342     0.0000    0.0071
  4.10  0.5397  0.3748  0.5074  2.601E-02  1.30E-03   0.00E+00  0.9807       -0.0556      0.0173     0.0000   -0.0271        0.0285      0.0439     0.0000    0.0368
  4.10  0.5397  0.4134  0.0049  6.031E-01  3.89E-02   0.00E+00  0.9413       -0.0277      0.0212     0.0000   -0.0018       -0.0271      0.0594     0.0000   -0.0001
  4.10  0.5397  0.4134  0.0259  5.592E-01  3.49E-02   0.00E+00  0.9411       -0.0004      0.0201     0.0000   -0.0043       -0.0919      0.0481     0.0000    0.0000
  4.10  0.5397  0.4134  0.3402  7.816E-02  4.25E-03   0.00E+00  0.9555        0.0212      0.0192     0.0000   -0.0151        0.0623      0.0388     0.0000    0.0019
  4.10  0.5397  0.4134  0.5074  3.174E-02  1.58E-03   0.00E+00  0.9767       -0.0692      0.0166     0.0000   -0.0257       -0.0357      0.0428     0.0000    0.0320
  4.10  0.5397  0.4537  0.0049  3.997E-01  3.07E-02   0.00E+00  0.9366        0.0440      0.0238     0.0000   -0.0018       -0.0501      0.0678     0.0000    0.0002
  4.10  0.5397  0.4537  0.0259  3.609E-01  2.04E-02   0.00E+00  0.9374       -0.0245      0.0187     0.0000   -0.0040       -0.0418      0.0471     0.0000    0.0009
  4.10  0.5397  0.4537  0.5074  2.928E-02  1.66E-03   0.00E+00  0.9628       -0.0378      0.0208     0.0000   -0.0219        0.0765      0.0444     0.0000    0.0230
  4.10  0.5397  0.4958  0.0049  3.210E-01  2.09E-02   0.00E+00  0.9336       -0.0101      0.0203     0.0000   -0.0016        0.0168      0.0536     0.0000    0.0002
  4.10  0.5397  0.4958  0.0259  3.214E-01  1.44E-02   0.00E+00  0.9350        0.0310      0.0133     0.0000   -0.0035       -0.0352      0.0367     0.0000    0.0008
  4.10  0.5397  0.4958  0.5074  2.567E-02  1.74E-03   0.00E+00  0.9449       -0.0519      0.0252     0.0000   -0.0181        0.0059      0.0593     0.0000    0.0142
  4.10  0.5397  0.5397  0.0049  2.532E-01  1.55E-02   0.00E+00  0.9323        0.0226      0.0184     0.0000   -0.0014       -0.0360      0.0513     0.0000    0.0001
  4.10  0.5397  0.5397  0.0259  3.133E-01  1.32E-02   0.00E+00  0.9334        0.0308      0.0130     0.0000   -0.0035        0.0107      0.0341     0.0000    0.0002
  4.10  0.5397  0.5397  0.0655  2.356E-01  1.81E-02   0.00E+00  0.9339       -0.0025      0.0268     0.0000   -0.0061       -0.0357      0.0475     0.0000    0.0000
  4.10  0.5397  0.5855  0.0049  2.286E-01  1.34E-02   0.00E+00  0.9267       -0.0026      0.0177     0.0000   -0.0018       -0.0440      0.0513     0.0000    0.0001
  4.10  0.5397  0.5855  0.0259  2.004E-01  8.55E-03   0.00E+00  0.9267        0.0052      0.0129     0.0000   -0.0043       -0.0212      0.0359     0.0000    0.0006
  4.10  0.5397  0.5855  0.0655  1.265E-01  8.28E-03   0.00E+00  0.9264       -0.0694      0.0237     0.0000   -0.0067       -0.1479      0.0483     0.0000    0.0018
  4.10  0.5397  0.6334  0.0049  1.563E-01  1.03E-02   0.00E+00  0.9162        0.0275      0.0210     0.0000   -0.0016        0.0206      0.0577     0.0000    0.0003
  4.10  0.5397  0.6334  0.0259  1.359E-01  6.31E-03   0.00E+00  0.9168        0.0177      0.0146     0.0000   -0.0037       -0.0180      0.0406     0.0000    0.0010
  4.10  0.5397  0.6834  0.0049  1.324E-01  1.22E-02   0.00E+00  0.9094       -0.0361      0.0283     0.0000   -0.0014       -0.0058      0.0803     0.0000    0.0002
  4.10  0.5397  0.6834  0.0259  1.147E-01  7.78E-03   0.00E+00  0.9098        0.0177      0.0191     0.0000   -0.0033       -0.1259      0.0561     0.0000    0.0004
  4.10  0.5397  0.7355  0.0259  7.118E-02  1.75E-02   0.00E+00  0.9021        0.0478      0.0703     0.0000   -0.0042       -0.0675      0.1914     0.0000    0.0003
  4.10  0.5855  0.0933  0.0655  3.191E-01  4.76E-03   0.00E+00  0.9591       -0.0111      0.0052     0.0000   -0.0100        0.0012      0.0134     0.0000   -0.0028
  4.10  0.5855  0.1194  0.0655  1.029E+00  1.31E-02   0.00E+00  0.9350       -0.0058      0.0045     0.0000   -0.0081        0.0018      0.0112     0.0000    0.0017
  4.10  0.5855  0.1194  0.1290  1.499E-01  2.84E-03   0.00E+00  0.9600       -0.0299      0.0066     0.0000   -0.0195        0.0330      0.0171     0.0000    0.0340
  4.10  0.5855  0.1468  0.0049  2.206E+00  1.42E-01   0.00E+00  0.9318       -0.0277      0.0258     0.0000   -0.0019       -0.0810      0.0498     0.0000    0.0001
  4.10  0.5855  0.1468  0.0655  1.199E+00  2.37E-02   0.00E+00  0.9334        0.0013      0.0073     0.0000   -0.0069        0.0304      0.0163     0.0000    0.0007
  4.10  0.5855  0.1468  0.1290  3.131E-01  4.73E-03   0.00E+00  0.9335       -0.0161      0.0053     0.0000   -0.0101        0.0174      0.0139     0.0000   -0.0003
  4.10  0.5855  0.1753  0.0049  1.823E+00  8.81E-02   0.00E+00  0.9310       -0.0006      0.0170     0.0000   -0.0016       -0.0727      0.0408     0.0000    0.0000
  4.10  0.5855  0.1753  0.0655  9.991E-01  2.77E-02   0.00E+00  0.9324       -0.0250      0.0114     0.0000   -0.0064       -0.0207      0.0234     0.0000    0.0007
  4.10  0.5855  0.1753  0.1290  3.984E-01  7.66E-03   0.00E+00  0.9330       -0.0096      0.0069     0.0000   -0.0086       -0.0177      0.0167     0.0000    0.0016
  4.10  0.5855  0.1753  0.2165  1.015E-01  2.38E-03   0.00E+00  0.9204       -0.0261      0.0081     0.0000   -0.0120        0.0036      0.0208     0.0000    0.0156
  4.10  0.5855  0.2051  0.0049  1.973E+00  7.16E-02   0.00E+00  0.9298       -0.0032      0.0125     0.0000   -0.0015       -0.0446      0.0317     0.0000   -0.0001
  4.10  0.5855  0.2051  0.1290  3.753E-01  9.48E-03   0.00E+00  0.9333       -0.0339      0.0094     0.0000   -0.0085       -0.0186      0.0216     0.0000    0.0028
  4.10  0.5855  0.2051  0.2165  1.434E-01  3.12E-03   0.00E+00  0.9377       -0.0278      0.0076     0.0000   -0.0159       -0.0087      0.0193     0.0000    0.0129
  4.10  0.5855  0.2362  0.0049  2.028E+00  7.13E-02   0.00E+00  0.9288        0.0090      0.0118     0.0000   -0.0015       -0.0022      0.0317     0.0000   -0.0001
  4.10  0.5855  0.2362  0.1290  3.822E-01  1.17E-02   0.00E+00  0.9336       -0.0054      0.0118     0.0000   -0.0087        0.0001      0.0255     0.0000    0.0031
  4.10  0.5855  0.2362  0.2165  1.647E-01  3.88E-03   0.00E+00  0.9381       -0.0115      0.0082     0.0000   -0.0163       -0.0120      0.0207     0.0000    0.0070
  4.10  0.5855  0.2686  0.0049  1.203E+00  4.19E-02   0.00E+00  0.9282        0.0052      0.0116     0.0000   -0.0016        0.0101      0.0310     0.0000    0.0000
  4.10  0.5855  0.2686  0.0259  1.016E+00  4.59E-02   0.00E+00  0.9287        0.0421      0.0164     0.0000   -0.0038        0.0706      0.0314     0.0000    0.0002
  4.10  0.5855  0.2686  0.2165  1.641E-01  4.80E-03   0.00E+00  0.9396       -0.0214      0.0102     0.0000   -0.0165       -0.0296      0.0267     0.0000    0.0055
  4.10  0.5855  0.2686  0.3402  4.708E-02  1.62E-03   0.00E+00  0.9284       -0.0180      0.0119     0.0000   -0.0169        0.0251      0.0300     0.0000    0.0074
  4.10  0.5855  0.3025  0.0049  1.080E+00  4.30E-02   0.00E+00  0.9281        0.0080      0.0131     0.0000   -0.0017       -0.0130      0.0368     0.0000    0.0001
  4.10  0.5855  0.3025  0.0259  9.123E-01  4.14E-02   0.00E+00  0.9286        0.0098      0.0167     0.0000   -0.0041       -0.0210      0.0338     0.0000    0.0003
  4.10  0.5855  0.3025  0.2165  1.480E-01  5.52E-03   0.00E+00  0.9411       -0.0257      0.0138     0.0000   -0.0171       -0.0473      0.0319     0.0000    0.0060
  4.10  0.5855  0.3025  0.3402  5.821E-02  1.88E-03   0.00E+00  0.9471       -0.0455      0.0114     0.0000   -0.0151        0.0273      0.0294     0.0000    0.0052
  4.10  0.5855  0.3379  0.0049  6.646E-01  2.61E-02   0.00E+00  0.9273        0.0073      0.0134     0.0000   -0.0019        0.0458      0.0360     0.0000    0.0000
  4.10  0.5855  0.3379  0.0259  5.335E-01  2.18E-02   0.00E+00  0.9280        0.0112      0.0142     0.0000   -0.0045       -0.0006      0.0325     0.0000    0.0005
  4.10  0.5855  0.3379  0.3402  6.814E-02  2.27E-03   0.00E+00  0.9568        0.0088      0.0121     0.0000   -0.0166        0.0347      0.0286     0.0000    0.0099
  4.10  0.5855  0.3748  0.0049  4.760E-01  2.10E-02   0.00E+00  0.9262        0.0199      0.0142     0.0000   -0.0021       -0.0483      0.0401     0.0000    0.0002
  4.10  0.5855  0.3748  0.0259  4.468E-01  1.69E-02   0.00E+00  0.9275        0.0189      0.0126     0.0000   -0.0048        0.0030      0.0306     0.0000    0.0011
  4.10  0.5855  0.3748  0.3402  6.547E-02  2.54E-03   0.00E+00  0.9586       -0.0260      0.0153     0.0000   -0.0158        0.0346      0.0338     0.0000    0.0059
  4.10  0.5855  0.4134  0.0049  4.928E-01  2.29E-02   0.00E+00  0.9237        0.0404      0.0152     0.0000   -0.0019        0.0049      0.0419     0.0000    0.0003
  4.10  0.5855  0.4134  0.0259  4.704E-01  1.78E-02   0.00E+00  0.9265        0.0480      0.0124     0.0000   -0.0041        0.0723      0.0293     0.0000    0.0016
  4.10  0.5855  0.4134  0.0655  3.455E-01  1.84E-02   0.00E+00  0.9298        0.0020      0.0211     0.0000   -0.0073       -0.0114      0.0409     0.0000    0.0012
  4.10  0.5855  0.4134  0.3402  6.895E-02  3.32E-03   0.00E+00  0.9565        0.0089      0.0191     0.0000   -0.0144        0.0878      0.0377     0.0000   -0.0031
  4.10  0.5855  0.4537  0.0049  3.192E-01  1.49E-02   0.00E+00  0.9244        0.0373      0.0151     0.0000   -0.0013       -0.0278      0.0425     0.0000    0.0001
  4.10  0.5855  0.4537  0.0259  2.942E-01  1.03E-02   0.00E+00  0.9260        0.0084      0.0119     0.0000   -0.0040        0.0403      0.0297     0.0000   -0.0004
  4.10  0.5855  0.4537  0.0655  1.953E-01  1.11E-02   0.00E+00  0.9273       -0.0335      0.0224     0.0000   -0.0077       -0.0776      0.0416     0.0000   -0.0003
  4.10  0.5855  0.4958  0.0049  2.586E-01  1.33E-02   0.00E+00  0.9236        0.0532      0.0169     0.0000   -0.0023        0.0393      0.0433     0.0000    0.0000
  4.10  0.5855  0.4958  0.0259  2.239E-01  8.33E-03   0.00E+00  0.9237        0.0136      0.0118     0.0000   -0.0053       -0.0240      0.0318     0.0000    0.0005
  4.10  0.5855  0.4958  0.0655  1.765E-01  1.11E-02   0.00E+00  0.9255        0.0000      0.0238     0.0000   -0.0083       -0.0288      0.0458     0.0000    0.0028
  4.10  0.5855  0.5397  0.0049  1.731E-01  1.04E-02   0.00E+00  0.9180       -0.0088      0.0192     0.0000   -0.0020       -0.0604      0.0584     0.0000    0.0003
  4.10  0.5855  0.5397  0.0259  1.657E-01  6.81E-03   0.00E+00  0.9195       -0.0028      0.0135     0.0000   -0.0046        0.0109      0.0376     0.0000    0.0013
  4.10  0.5855  0.5397  0.0655  1.389E-01  9.02E-03   0.00E+00  0.9222        0.0230      0.0210     0.0000   -0.0069       -0.1005      0.0467     0.0000    0.0023
  4.10  0.5855  0.5855  0.0049  1.189E-01  8.49E-03   0.00E+00  0.9172       -0.0453      0.0240     0.0000   -0.0017       -0.0135      0.0731     0.0000    0.0003
  4.10  0.5855  0.5855  0.0259  1.225E-01  6.20E-03   0.00E+00  0.9200        0.0290      0.0159     0.0000   -0.0038       -0.0168      0.0458     0.0000    0.0008
  4.10  0.5855  0.6334  0.0049  1.034E-01  1.16E-02   0.00E+00  0.9210       -0.0406      0.0342     0.0000   -0.0016       -0.1256      0.0946     0.0000   -0.0002
  4.10  0.5855  0.6334  0.0259  1.040E-01  8.69E-03   0.00E+00  0.9224        0.0105      0.0263     0.0000   -0.0043        0.0003      0.0729     0.0000   -0.0005
  4.10  0.5855  0.7355  0.1290  5.935E-02  7.55E-03   0.00E+00  0.8724        0.0333      0.0382     0.0000   -0.0135       -0.3796      0.1011     0.0000    0.0014
  4.10  0.6334  0.0933  0.0655  7.441E-02  1.97E-03   0.00E+00  1.0927       -0.0257      0.0098     0.0000   -0.0420        0.0015      0.0248     0.0000   -0.0114
  4.10  0.6334  0.1194  0.0655  5.371E-01  7.97E-03   0.00E+00  0.9119       -0.0177      0.0057     0.0000   -0.0074       -0.0086      0.0137     0.0000    0.0004
  4.10  0.6334  0.1468  0.0049  1.533E+00  1.68E-01   0.00E+00  0.9074       -0.0371      0.0454     0.0000   -0.0019       -0.0087      0.0879     0.0000    0.0000
  4.10  0.6334  0.1468  0.0655  7.658E-01  1.24E-02   0.00E+00  0.9094       -0.0091      0.0065     0.0000   -0.0068        0.0150      0.0139     0.0000    0.0008
  4.10  0.6334  0.1468  0.1290  1.652E-01  3.45E-03   0.00E+00  0.9108       -0.0282      0.0077     0.0000   -0.0180        0.0125      0.0204     0.0000    0.0032
  4.10  0.6334  0.1753  0.0049  1.113E+00  1.02E-01   0.00E+00  0.9069        0.0063      0.0350     0.0000   -0.0017        0.0827      0.0739     0.0000    0.0000
  4.10  0.6334  0.1753  0.0655  7.612E-01  1.78E-02   0.00E+00  0.9092       -0.0085      0.0097     0.0000   -0.0063        0.0117      0.0190     0.0000    0.0002
  4.10  0.6334  0.1753  0.1290  2.378E-01  4.55E-03   0.00E+00  0.9116       -0.0172      0.0073     0.0000   -0.0098       -0.0070      0.0175     0.0000   -0.0014
  4.10  0.6334  0.2051  0.0049  1.210E+00  5.82E-02   0.00E+00  0.9061       -0.0102      0.0172     0.0000   -0.0015       -0.0148      0.0448     0.0000    0.0000
  4.10  0.6334  0.2051  0.1290  2.520E-01  5.44E-03   0.00E+00  0.9110       -0.0120      0.0084     0.0000   -0.0083       -0.0139      0.0188     0.0000    0.0011
  4.10  0.6334  0.2051  0.2165  6.459E-02  2.23E-03   0.00E+00  0.8199       -0.0363      0.0132     0.0000   -0.0050        0.0402      0.0311     0.0000    0.0228
  4.10  0.6334  0.2362  0.0049  1.194E+00  4.62E-02   0.00E+00  0.9054       -0.0061      0.0133     0.0000   -0.0013       -0.0346      0.0369     0.0000   -0.0001
  4.10  0.6334  0.2362  0.0259  1.031E+00  6.05E-02   0.00E+00  0.9068       -0.0071      0.0257     0.0000   -0.0034        0.0029      0.0493     0.0000   -0.0007
  4.10  0.6334  0.2362  0.1290  2.448E-01  6.61E-03   0.00E+00  0.9118        0.0037      0.0106     0.0000   -0.0084        0.0658      0.0223     0.0000    0.0021
  4.10  0.6334  0.2362  0.2165  9.870E-02  2.80E-03   0.00E+00  0.9117       -0.0428      0.0109     0.0000   -0.0264        0.0129      0.0268     0.0000    0.0250
  4.10  0.6334  0.2686  0.0049  7.676E-01  2.69E-02   0.00E+00  0.9053        0.0000      0.0121     0.0000   -0.0013       -0.0231      0.0333     0.0000   -0.0002
  4.10  0.6334  0.2686  0.0259  5.898E-01  2.60E-02   0.00E+00  0.9065       -0.0428      0.0176     0.0000   -0.0033       -0.0632      0.0364     0.0000   -0.0005
  4.10  0.6334  0.2686  0.2165  1.033E-01  2.78E-03   0.00E+00  0.9225       -0.0353      0.0101     0.0000   -0.0240       -0.0465      0.0254     0.0000    0.0087
  4.10  0.6334  0.3025  0.0049  7.460E-01  2.72E-02   0.00E+00  0.9062       -0.0176      0.0127     0.0000   -0.0015        0.0200      0.0349     0.0000   -0.0001
  4.10  0.6334  0.3025  0.0259  5.865E-01  2.56E-02   0.00E+00  0.9073        0.0258      0.0162     0.0000   -0.0035        0.0586      0.0351     0.0000   -0.0002
  4.10  0.6334  0.3025  0.2165  1.065E-01  3.19E-03   0.00E+00  0.9293        0.0026      0.0117     0.0000   -0.0231        0.0091      0.0265     0.0000    0.0038
  4.10  0.6334  0.3379  0.0049  5.004E-01  1.93E-02   0.00E+00  0.9074        0.0046      0.0132     0.0000   -0.0016       -0.0355      0.0375     0.0000    0.0000
  4.10  0.6334  0.3379  0.0259  4.406E-01  1.71E-02   0.00E+00  0.9089        0.0546      0.0129     0.0000   -0.0039        0.0399      0.0318     0.0000    0.0001
  4.10  0.6334  0.3379  0.2165  1.134E-01  4.32E-03   0.00E+00  0.9341        0.0176      0.0158     0.0000   -0.0235        0.1024      0.0303     0.0000    0.0030
  4.10  0.6334  0.3748  0.0049  3.305E-01  1.47E-02   0.00E+00  0.9099       -0.0162      0.0154     0.0000   -0.0018       -0.0378      0.0405     0.0000    0.0000
  4.10  0.6334  0.3748  0.0259  3.174E-01  1.31E-02   0.00E+00  0.9114        0.0525      0.0133     0.0000   -0.0045        0.0030      0.0348     0.0000    0.0000
  4.10  0.6334  0.4134  0.0049  3.715E-01  1.89E-02   0.00E+00  0.9117        0.0414      0.0173     0.0000   -0.0022       -0.0307      0.0477     0.0000    0.0000
  4.10  0.6334  0.4134  0.0259  3.011E-01  1.33E-02   0.00E+00  0.9132        0.0286      0.0149     0.0000   -0.0054        0.0032      0.0381     0.0000    0.0005
  4.10  0.6334  0.4537  0.0049  2.043E-01  1.24E-02   0.00E+00  0.9125        0.0438      0.0205     0.0000   -0.0026       -0.0060      0.0562     0.0000    0.0003
  4.10  0.6334  0.4537  0.0259  1.816E-01  8.95E-03   0.00E+00  0.9151        0.0299      0.0163     0.0000   -0.0058       -0.0074      0.0443     0.0000    0.0016
  4.10  0.6334  0.4537  0.0655  1.629E-01  2.13E-02   0.00E+00  0.9231        0.1115      0.0398     0.0000   -0.0083        0.0746      0.0798     0.0000    0.0042
  4.10  0.6334  0.4958  0.0049  1.632E-01  1.38E-02   0.00E+00  0.9124       -0.0291      0.0307     0.0000   -0.0023        0.0443      0.0774     0.0000    0.0004
  4.10  0.6334  0.4958  0.0259  1.604E-01  1.05E-02   0.00E+00  0.9177        0.0067      0.0238     0.0000   -0.0047        0.0757      0.0623     0.0000    0.0021
  4.10  0.6334  0.5397  0.0049  7.986E-02  1.13E-02   0.00E+00  0.9184        0.0007      0.0550     0.0000   -0.0014        0.2614      0.1166     0.0000   -0.0002
  4.10  0.6334  0.5397  0.0259  1.148E-01  1.28E-02   0.00E+00  0.9219        0.0607      0.0378     0.0000   -0.0050        0.0567      0.0893     0.0000   -0.0016
  4.10  0.6334  0.5855  0.1290  8.882E-02  1.11E-02   0.00E+00  0.9328        0.0604      0.0438     0.0000   -0.0146       -0.0664      0.0901     0.0000    0.0055
  4.10  0.6334  0.6334  0.0655  1.614E-01  2.29E-02   0.00E+00  0.9291        0.1458      0.0350     0.0000   -0.0094       -0.0205      0.1090     0.0000   -0.0006
  4.10  0.6334  0.6334  0.1290  6.793E-02  6.94E-03   0.00E+00  0.9523        0.0578      0.0352     0.0000   -0.0120       -0.2806      0.0858     0.0000    0.0053
  4.10  0.6334  0.6834  0.0259  1.647E-01  2.16E-02   0.00E+00  0.9386        0.1524      0.0396     0.0000   -0.0065        0.0918      0.1250     0.0000    0.0011
  4.10  0.6334  0.6834  0.0655  7.561E-02  6.61E-03   0.00E+00  0.9522        0.1324      0.0244     0.0000   -0.0094       -0.2276      0.0681     0.0000    0.0023
  4.10  0.6334  0.6834  0.1290  5.042E-02  4.89E-03   0.00E+00  0.9715        0.0879      0.0277     0.0000   -0.0111       -0.3100      0.0734     0.0000   -0.0088
  4.10  0.6334  0.7355  0.0259  1.411E-01  1.46E-02   0.00E+00  0.9701        0.1598      0.0259     0.0000   -0.0053       -0.1502      0.0782     0.0000   -0.0018
  4.10  0.6334  0.7355  0.0655  6.414E-02  6.43E-03   0.00E+00  0.9419        0.0241      0.0352     0.0000   -0.0117       -0.1054      0.0948     0.0000   -0.0057
  4.10  0.6834  0.1194  0.0655  2.089E-01  5.00E-03   0.00E+00  0.9155        0.0126      0.0095     0.0000   -0.0095        0.0090      0.0223     0.0000   -0.0064
  4.10  0.6834  0.1468  0.0049  9.671E-01  5.59E-02   0.00E+00  0.8822       -0.0109      0.0230     0.0000   -0.0019       -0.0335      0.0485     0.0000   -0.0001
  4.10  0.6834  0.1468  0.0655  3.868E-01  8.42E-03   0.00E+00  0.8869       -0.0011      0.0091     0.0000   -0.0061        0.0092      0.0197     0.0000    0.0005
  4.10  0.6834  0.1753  0.0049  7.126E-01  3.79E-02   0.00E+00  0.8821       -0.0246      0.0200     0.0000   -0.0016        0.0188      0.0503     0.0000   -0.0001
  4.10  0.6834  0.1753  0.0655  3.875E-01  1.05E-02   0.00E+00  0.8868       -0.0183      0.0124     0.0000   -0.0062       -0.0132      0.0245     0.0000    0.0006
  4.10  0.6834  0.1753  0.1290  1.216E-01  3.71E-03   0.00E+00  0.8950       -0.0034      0.0120     0.0000   -0.0235        0.0093      0.0297     0.0000   -0.0092
  4.10  0.6834  0.2051  0.0049  7.937E-01  6.43E-02   0.00E+00  0.8817        0.0309      0.0265     0.0000   -0.0015       -0.0406      0.0728     0.0000   -0.0001
  4.10  0.6834  0.2051  0.1290  1.429E-01  4.40E-03   0.00E+00  0.8972        0.0009      0.0128     0.0000   -0.0106       -0.0372      0.0277     0.0000   -0.0005
  4.10  0.6834  0.2362  0.0259  5.626E-01  3.47E-02   0.00E+00  0.8848       -0.0793      0.0264     0.0000   -0.0029       -0.1054      0.0605     0.0000   -0.0021
  4.10  0.6834  0.2362  0.1290  1.283E-01  4.24E-03   0.00E+00  0.8955       -0.0008      0.0140     0.0000   -0.0098        0.0550      0.0286     0.0000    0.0001
  4.10  0.6834  0.2686  0.0049  4.158E-01  5.92E-02   0.00E+00  0.8814       -0.0122      0.0427     0.0000   -0.0012       -0.2750      0.1244     0.0000   -0.0002
  4.10  0.6834  0.2686  0.0259  3.374E-01  2.93E-02   0.00E+00  0.8850       -0.0845      0.0345     0.0000   -0.0029       -0.1104      0.0838     0.0000   -0.0020
  4.10  0.6834  0.3025  0.0049  4.420E-01  6.55E-02   0.00E+00  0.8826        0.0394      0.0592     0.0000   -0.0010        0.3461      0.1270     0.0000   -0.0004
  4.10  0.6834  0.3025  0.0259  3.254E-01  4.04E-02   0.00E+00  0.8861       -0.0094      0.0467     0.0000   -0.0029        0.0086      0.1170     0.0000   -0.0018
  4.10  0.6834  0.3379  0.0049  3.211E-01  5.18E-02   0.00E+00  0.8851       -0.1371      0.0615     0.0000   -0.0011        0.1516      0.1471     0.0000   -0.0004
  4.10  0.6834  0.3748  0.0259  2.800E-01  4.52E-02   0.00E+00  0.8947       -0.0626      0.0648     0.0000   -0.0035        0.1863      0.1699     0.0000   -0.0005
  4.10  0.6834  0.3748  0.0655  1.648E-01  1.29E-02   0.00E+00  0.9032       -0.0292      0.0339     0.0000   -0.0072       -0.0972      0.0748     0.0000    0.0003
  4.10  0.6834  0.4134  0.0259  3.622E-01  7.94E-02   0.00E+00  0.9027       -0.0371      0.0500     0.0000   -0.0042       -0.2860      0.1607     0.0000   -0.0003
  4.10  0.6834  0.4134  0.0655  1.786E-01  1.64E-02   0.00E+00  0.9126        0.0095      0.0372     0.0000   -0.0090        0.1064      0.0803     0.0000    0.0001
  4.10  0.6834  0.4537  0.0655  1.342E-01  9.81E-03   0.00E+00  0.9254       -0.0411      0.0298     0.0000   -0.0116        0.0709      0.0675     0.0000    0.0013
  4.10  0.6834  0.4958  0.0259  2.662E-01  3.57E-02   0.00E+00  0.9259       -0.0172      0.0471     0.0000   -0.0079        0.0182      0.1319     0.0000    0.0008
  4.10  0.6834  0.4958  0.0655  1.735E-01  1.28E-02   0.00E+00  0.9401        0.0398      0.0232     0.0000   -0.0136       -0.1033      0.0596     0.0000    0.0040
  4.10  0.6834  0.5397  0.0259  1.612E-01  1.51E-02   0.00E+00  0.9374       -0.0072      0.0357     0.0000   -0.0089        0.1152      0.0894     0.0000    0.0019
  4.10  0.6834  0.5397  0.0655  9.683E-02  6.39E-03   0.00E+00  0.9613        0.0348      0.0229     0.0000   -0.0119        0.0689      0.0552     0.0000    0.0057
  4.10  0.6834  0.5397  0.1290  7.143E-02  5.54E-03   0.00E+00  1.0180        0.0553      0.0291     0.0000   -0.0240       -0.0061      0.0604     0.0000   -0.0152
  4.10  0.6834  0.5855  0.0049  9.266E-02  1.43E-02   0.00E+00  0.9431        0.1003      0.0474     0.0000   -0.0036       -0.2730      0.1494     0.0000    0.0005
  4.10  0.6834  0.5855  0.0259  1.104E-01  7.76E-03   0.00E+00  0.9582        0.0313      0.0249     0.0000   -0.0069        0.0024      0.0686     0.0000    0.0029
  4.10  0.6834  0.5855  0.0655  7.890E-02  4.74E-03   0.00E+00  0.9932        0.0373      0.0177     0.0000   -0.0120       -0.1274      0.0525     0.0000   -0.0038
  4.10  0.6834  0.5855  0.1290  5.044E-02  4.15E-03   0.00E+00  1.0218        0.0156      0.0277     0.0000   -0.0467       -0.2369      0.0691     0.0000    0.0037
  4.10  0.6834  0.6334  0.0049  2.318E-01  4.33E-02   0.00E+00  0.9805        0.1410      0.0693     0.0000   -0.0026        0.3372      0.1874     0.0000   -0.0006
  4.10  0.6834  0.6334  0.0259  2.535E-01  2.05E-02   0.00E+00  0.9979        0.0353      0.0297     0.0000   -0.0091        0.0088      0.0777     0.0000   -0.0028
  4.10  0.6834  0.6334  0.0655  1.058E-01  8.26E-03   0.00E+00  1.0249        0.0926      0.0237     0.0000   -0.0229       -0.1238      0.0688     0.0000   -0.0005
  4.10  0.6834  0.6834  0.0049  1.027E-01  1.67E-02   0.00E+00  1.0095        0.1114      0.0559     0.0000   -0.0038        0.0609      0.2242     0.0000    0.0007
  4.10  0.6834  0.6834  0.0259  1.696E-01  1.68E-02   0.00E+00  1.0115        0.1131      0.0285     0.0000   -0.0117       -0.1480      0.0834     0.0000   -0.0019
  4.10  0.7355  0.1468  0.0049  6.929E-01  4.65E-02   0.00E+00  0.8557       -0.0268      0.0287     0.0000   -0.0018       -0.0372      0.0611     0.0000   -0.0003
  4.10  0.7355  0.1468  0.0655  1.524E-01  6.28E-03   0.00E+00  0.8827        0.0126      0.0179     0.0000   -0.0059        0.0391      0.0374     0.0000   -0.0080
  4.10  0.7355  0.1753  0.0049  4.736E-01  2.60E-02   0.00E+00  0.8562        0.0122      0.0209     0.0000   -0.0015        0.0074      0.0522     0.0000   -0.0004
  4.10  0.7355  0.1753  0.0655  1.948E-01  7.89E-03   0.00E+00  0.8665       -0.0180      0.0192     0.0000   -0.0051        0.0533      0.0371     0.0000    0.0009
  4.10  0.7355  0.2051  0.0049  4.762E-01  2.51E-02   0.00E+00  0.8565       -0.0003      0.0201     0.0000   -0.0015        0.0981      0.0512     0.0000   -0.0004
  4.10  0.7355  0.2051  0.0259  4.504E-01  2.18E-02   0.00E+00  0.8636       -0.0115      0.0225     0.0000   -0.0020       -0.0209      0.0452     0.0000   -0.0050
  4.10  0.7355  0.2362  0.0049  5.564E-01  3.08E-02   0.00E+00  0.8569        0.0272      0.0206     0.0000   -0.0014        0.0632      0.0560     0.0000   -0.0005
  4.10  0.7355  0.2362  0.0259  4.484E-01  2.17E-02   0.00E+00  0.8646       -0.0183      0.0203     0.0000   -0.0020       -0.0412      0.0462     0.0000   -0.0054
  4.10  0.7355  0.2686  0.0049  3.602E-01  1.96E-02   0.00E+00  0.8575        0.0808      0.0191     0.0000   -0.0014       -0.0427      0.0543     0.0000   -0.0006
  4.10  0.7355  0.2686  0.0259  3.383E-01  1.51E-02   0.00E+00  0.8663        0.0233      0.0167     0.0000   -0.0021        0.0057      0.0421     0.0000   -0.0059
  4.10  0.7355  0.3025  0.0049  4.425E-01  2.28E-02   0.00E+00  0.8589        0.0437      0.0195     0.0000   -0.0012        0.0303      0.0509     0.0000   -0.0007
  4.10  0.7355  0.3025  0.0259  3.112E-01  1.33E-02   0.00E+00  0.8692        0.0212      0.0156     0.0000   -0.0021        0.0155      0.0407     0.0000   -0.0062
  4.10  0.7355  0.3379  0.0049  3.706E-01  2.06E-02   0.00E+00  0.8619        0.0336      0.0219     0.0000   -0.0007        0.1191      0.0566     0.0000   -0.0009
  4.10  0.7355  0.3379  0.0259  2.940E-01  1.17E-02   0.00E+00  0.8737        0.0214      0.0134     0.0000   -0.0020       -0.0721      0.0376     0.0000   -0.0059
  4.10  0.7355  0.3379  0.0655  1.370E-01  6.47E-03   0.00E+00  0.8918       -0.0315      0.0226     0.0000   -0.0063       -0.0021      0.0514     0.0000    0.0014
  4.10  0.7355  0.3748  0.0049  3.074E-01  1.84E-02   0.00E+00  0.8697        0.0511      0.0222     0.0000   -0.0004       -0.0582      0.0634     0.0000   -0.0012
  4.10  0.7355  0.3748  0.0259  2.661E-01  1.06E-02   0.00E+00  0.8831        0.0222      0.0133     0.0000   -0.0022       -0.0435      0.0379     0.0000   -0.0046
  4.10  0.7355  0.3748  0.0655  1.143E-01  5.63E-03   0.00E+00  0.9079       -0.0350      0.0217     0.0000   -0.0065       -0.0319      0.0484     0.0000    0.0024
  4.10  0.7355  0.4134  0.0049  3.949E-01  2.78E-02   0.00E+00  0.8841        0.0383      0.0268     0.0000   -0.0006        0.0064      0.0794     0.0000   -0.0009
  4.10  0.7355  0.4134  0.0259  2.993E-01  1.31E-02   0.00E+00  0.8999        0.0350      0.0164     0.0000   -0.0029        0.0998      0.0405     0.0000   -0.0023
  4.10  0.7355  0.4134  0.0655  1.166E-01  6.04E-03   0.00E+00  0.9333       -0.0388      0.0214     0.0000   -0.0076       -0.0456      0.0498     0.0000    0.0019
  4.10  0.7355  0.4537  0.0049  2.605E-01  1.69E-02   0.00E+00  0.9092       -0.0234      0.0253     0.0000   -0.0011        0.0477      0.0654     0.0000   -0.0005
  4.10  0.7355  0.4537  0.0259  1.961E-01  8.00E-03   0.00E+00  0.9293       -0.0145      0.0153     0.0000   -0.0040        0.0373      0.0422     0.0000   -0.0004
  4.10  0.7355  0.4537  0.0655  9.434E-02  4.94E-03   0.00E+00  0.9735        0.0153      0.0201     0.0000   -0.0107        0.0349      0.0467     0.0000   -0.0003
  4.10  0.7355  0.4958  0.0049  4.089E-01  3.30E-02   0.00E+00  0.9493       -0.0019      0.0297     0.0000   -0.0019       -0.0488      0.0890     0.0000   -0.0001
  4.10  0.7355  0.4958  0.0259  2.496E-01  1.31E-02   0.00E+00  0.9748        0.0274      0.0184     0.0000   -0.0062       -0.0221      0.0534     0.0000   -0.0002
  4.10  0.7355  0.4958  0.0655  1.149E-01  7.27E-03   0.00E+00  1.0292        0.0384      0.0228     0.0000   -0.0174        0.0251      0.0578     0.0000   -0.0021
  4.10  0.7355  0.5397  0.0049  1.416E-01  1.08E-02   0.00E+00  1.0093        0.0456      0.0292     0.0000   -0.0034        0.0358      0.0800     0.0000   -0.0002
  4.10  0.7355  0.5397  0.0259  1.014E-01  5.24E-03   0.00E+00  1.0397        0.0507      0.0186     0.0000   -0.0107       -0.0066      0.0520     0.0000   -0.0008
  4.10  0.7355  0.5397  0.0655  4.868E-02  3.58E-03   0.00E+00  1.0811        0.0806      0.0250     0.0000   -0.0283        0.0489      0.0653     0.0000   -0.0007
  4.10  0.7355  0.5855  0.0049  9.792E-02  7.83E-03   0.00E+00  1.0874        0.0787      0.0304     0.0000   -0.0060        0.0433      0.0757     0.0000    0.0000
  4.10  0.7355  0.5855  0.0259  6.914E-02  4.48E-03   0.00E+00  1.1104        0.0992      0.0204     0.0000   -0.0179       -0.1112      0.0602     0.0000   -0.0005
  4.10  0.7900  0.1468  0.0049  5.977E-01  6.21E-02   0.00E+00  0.8263       -0.0736      0.0403     0.0000   -0.0016       -0.1395      0.0984     0.0000   -0.0011
  4.10  0.7900  0.1753  0.0049  2.745E-01  2.12E-02   0.00E+00  0.8280       -0.0665      0.0327     0.0000   -0.0014        0.0858      0.0871     0.0000   -0.0013
  4.10  0.7900  0.2051  0.0049  2.714E-01  2.04E-02   0.00E+00  0.8300       -0.0055      0.0272     0.0000   -0.0014       -0.0807      0.0794     0.0000   -0.0014
  4.10  0.7900  0.2051  0.0259  3.179E-01  2.11E-02   0.00E+00  0.8507        0.0611      0.0279     0.0000   -0.0002        0.1118      0.0589     0.0000   -0.0179
  4.10  0.7900  0.2362  0.0049  7.030E-01  5.94E-02   0.00E+00  0.8325        0.0059      0.0332     0.0000   -0.0015        0.0119      0.0885     0.0000   -0.0015
  4.10  0.7900  0.2362  0.0259  4.544E-01  3.68E-02   0.00E+00  0.8534       -0.0248      0.0363     0.0000   -0.0003       -0.0358      0.0804     0.0000   -0.0184
  4.10  0.7900  0.2686  0.0049  2.833E-01  2.10E-02   0.00E+00  0.8354        0.0315      0.0295     0.0000   -0.0016        0.1384      0.0828     0.0000   -0.0018
  4.10  0.7900  0.2686  0.0259  2.394E-01  1.52E-02   0.00E+00  0.8593        0.0465      0.0234     0.0000   -0.0003        0.0178      0.0587     0.0000   -0.0206
  4.10  0.7900  0.3025  0.0049  2.960E-01  1.91E-02   0.00E+00  0.8392        0.0478      0.0268     0.0000   -0.0016        0.1084      0.0672     0.0000   -0.0024
  4.10  0.7900  0.3025  0.0259  2.404E-01  1.32E-02   0.00E+00  0.8687        0.0398      0.0189     0.0000   -0.0001       -0.0688      0.0531     0.0000   -0.0239
  4.10  0.7900  0.3379  0.0049  2.730E-01  1.80E-02   0.00E+00  0.8441        0.0136      0.0258     0.0000   -0.0015        0.0248      0.0682     0.0000   -0.0032
  4.10  0.7900  0.3379  0.0259  2.070E-01  1.06E-02   0.00E+00  0.8826        0.0048      0.0188     0.0000    0.0000       -0.0620      0.0506     0.0000   -0.0271
  4.10  0.7900  0.3748  0.0049  2.264E-01  1.66E-02   0.00E+00  0.8537        0.0177      0.0297     0.0000   -0.0006        0.0979      0.0850     0.0000   -0.0044
  4.10  0.7900  0.3748  0.0259  1.579E-01  8.16E-03   0.00E+00  0.9051       -0.0345      0.0197     0.0000   -0.0001       -0.0028      0.0537     0.0000   -0.0272
  4.10  0.7900  0.4134  0.0049  2.423E-01  2.23E-02   0.00E+00  0.8775       -0.0163      0.0355     0.0000    0.0011        0.0270      0.1250     0.0000   -0.0057
  4.10  0.7900  0.4134  0.0259  1.944E-01  1.28E-02   0.00E+00  0.9428       -0.0105      0.0226     0.0000   -0.0014       -0.1067      0.0675     0.0000   -0.0205
  4.10  0.7900  0.4537  0.0049  9.749E-02  8.51E-03   0.00E+00  0.9356       -0.0066      0.0358     0.0000    0.0015        0.0582      0.0909     0.0000   -0.0051
  4.10  0.7900  0.4537  0.0259  7.174E-02  5.09E-03   0.00E+00  0.9913       -0.0287      0.0280     0.0000   -0.0043        0.0400      0.0735     0.0000   -0.0089
  4.10  0.8469  0.2362  0.0049  2.778E-01  6.49E-02   0.00E+00  0.8000        0.0598      0.0999     0.0000   -0.0019        0.4433      0.1959     0.0000   -0.0084
  4.85  0.5397  0.0682  0.0655  6.172E-01  3.14E-02   0.00E+00  1.0763        0.0065      0.0117     0.0000   -0.0111       -0.0527      0.0422     0.0000    0.0037
  4.85  0.5397  0.0933  0.0259  8.507E+00  4.51E-01   0.00E+00  0.9913       -0.0029      0.0150     0.0000   -0.0038        0.0045      0.0348     0.0000   -0.0007
  4.85  0.5397  0.0933  0.0655  3.869E+00  1.14E-01   0.00E+00  0.9986       -0.0082      0.0072     0.0000   -0.0075        0.0066      0.0250     0.0000    0.0024
  4.85  0.5397  0.0933  0.1290  5.155E-01  2.28E-02   0.00E+00  1.0148       -0.0107      0.0111     0.0000   -0.0121        0.0584      0.0370     0.0000    0.0056
  4.85  0.5397  0.1194  0.0655  3.848E+00  1.07E-01   0.00E+00  0.9903       -0.0163      0.0073     0.0000   -0.0055        0.0025      0.0225     0.0000    0.0011
  4.85  0.5397  0.1194  0.1290  1.120E+00  3.02E-02   0.00E+00  0.9930       -0.0322      0.0065     0.0000   -0.0072        0.0116      0.0247     0.0000    0.0037
  4.85  0.5397  0.1194  0.2165  1.940E-01  1.43E-02   0.00E+00  0.9543        0.0124      0.0159     0.0000   -0.0073       -0.1421      0.0673     0.0000    0.0031
  4.85  0.5397  0.1468  0.0655  3.696E+00  1.31E-01   0.00E+00  0.9865        0.0017      0.0091     0.0000   -0.0048       -0.0087      0.0265     0.0000    0.0013
  4.85  0.5397  0.1468  0.1290  1.400E+00  5.56E-02   0.00E+00  0.9909       -0.0289      0.0098     0.0000   -0.0068       -0.0541      0.0326     0.0000    0.0050
  4.85  0.5397  0.1468  0.2165  3.514E-01  1.64E-02   0.00E+00  0.9964       -0.0036      0.0114     0.0000   -0.0114        0.0553      0.0405     0.0000    0.0094
  4.85  0.5397  0.1753  0.0655  3.061E+00  1.53E-01   0.00E+00  0.9842       -0.0178      0.0138     0.0000   -0.0047       -0.0071      0.0403     0.0000    0.0016
  4.85  0.5397  0.1753  0.1290  1.388E+00  4.70E-02   0.00E+00  0.9887       -0.0093      0.0083     0.0000   -0.0066       -0.0183      0.0283     0.0000    0.0042
  4.85  0.5397  0.1753  0.2165  3.708E-01  2.33E-02   0.00E+00  0.9934       -0.0193      0.0147     0.0000   -0.0104       -0.1632      0.0525     0.0000    0.0056
  4.85  0.5397  0.1753  0.3402  9.379E-02  9.07E-03   0.00E+00  0.9605       -0.0150      0.0254     0.0000   -0.0120        0.2728      0.0760     0.0000    0.0135
  4.85  0.5397  0.2051  0.1290  1.212E+00  4.66E-02   0.00E+00  0.9865       -0.0292      0.0100     0.0000   -0.0067       -0.0172      0.0325     0.0000    0.0034
  4.85  0.5397  0.2051  0.2165  4.979E-01  2.79E-02   0.00E+00  0.9914       -0.0185      0.0145     0.0000   -0.0103       -0.0876      0.0490     0.0000    0.0059
  4.85  0.5397  0.2051  0.3402  1.110E-01  8.76E-03   0.00E+00  0.9882       -0.0257      0.0198     0.0000   -0.0134        0.0408      0.0680     0.0000    0.0162
  4.85  0.5397  0.2362  0.1290  1.103E+00  5.65E-02   0.00E+00  0.9836       -0.0150      0.0142     0.0000   -0.0069        0.0093      0.0454     0.0000    0.0027
  4.85  0.5397  0.2362  0.2165  5.327E-01  2.38E-02   0.00E+00  0.9884       -0.0042      0.0114     0.0000   -0.0102        0.0057      0.0379     0.0000    0.0066
  4.85  0.5397  0.2686  0.2165  4.634E-01  1.95E-02   0.00E+00  0.9844       -0.0637      0.0107     0.0000   -0.0096       -0.0806      0.0348     0.0000    0.0074
  4.85  0.5397  0.2686  0.3402  1.918E-01  1.74E-02   0.00E+00  0.9941       -0.0028      0.0238     0.0000   -0.0138        0.1157      0.0794     0.0000    0.0168
  4.85  0.5397  0.2686  0.5074  4.040E-02  5.56E-03   0.00E+00  0.9652       -0.0497      0.0342     0.0000   -0.0154        0.0728      0.1135     0.0000    0.0214
  4.85  0.5397  0.3025  0.2165  4.428E-01  2.31E-02   0.00E+00  0.9803        0.0124      0.0135     0.0000   -0.0089        0.0892      0.0388     0.0000    0.0085
  4.85  0.5397  0.3025  0.3402  2.007E-01  1.57E-02   0.00E+00  0.9826       -0.0526      0.0202     0.0000   -0.0108        0.0554      0.0663     0.0000    0.0064
  4.85  0.5397  0.3379  0.3402  1.602E-01  1.31E-02   0.00E+00  0.9755       -0.0324      0.0221     0.0000   -0.0097       -0.0795      0.0741     0.0000    0.0019
  4.85  0.5397  0.3379  0.5074  4.034E-02  5.56E-03   0.00E+00  0.9865        0.0107      0.0344     0.0000   -0.0169        0.0997      0.1182     0.0000    0.0249
  4.85  0.5855  0.0682  0.0259  2.269E+00  1.83E-01   0.00E+00  0.9684       -0.0296      0.0273     0.0000   -0.0081       -0.0210      0.0607     0.0000   -0.0022
  4.85  0.5855  0.0682  0.0655  6.520E-02  3.22E-03   0.00E+00  1.3911       -0.0205      0.0140     0.0000   -0.0582       -0.0066      0.0423     0.0000    0.0953
  4.85  0.5855  0.0933  0.0259  4.972E+00  1.96E-01   0.00E+00  0.9605       -0.0047      0.0129     0.0000   -0.0047       -0.0471      0.0290     0.0000   -0.0003
  4.85  0.5855  0.0933  0.0655  1.491E+00  2.45E-02   0.00E+00  0.9661       -0.0157      0.0047     0.0000   -0.0082       -0.0037      0.0144     0.0000    0.0035
  4.85  0.5855  0.0933  0.1290  1.400E-01  4.95E-03   0.00E+00  0.9469       -0.0300      0.0103     0.0000   -0.0121        0.0699      0.0312     0.0000    0.0087
  4.85  0.5855  0.1194  0.0655  1.891E+00  4.36E-02   0.00E+00  0.9602       -0.0114      0.0069     0.0000   -0.0062       -0.0163      0.0199     0.0000    0.0010
  4.85  0.5855  0.1194  0.1290  4.717E-01  1.00E-02   0.00E+00  0.9597       -0.0224      0.0060     0.0000   -0.0090        0.0005      0.0189     0.0000    0.0007
  4.85  0.5855  0.1468  0.0655  1.938E+00  5.87E-02   0.00E+00  0.9582        0.0043      0.0094     0.0000   -0.0055        0.0302      0.0218     0.0000    0.0008
  4.85  0.5855  0.1468  0.1290  6.057E-01  1.53E-02   0.00E+00  0.9587       -0.0284      0.0072     0.0000   -0.0077       -0.0569      0.0215     0.0000    0.0025
  4.85  0.5855  0.1468  0.2165  1.479E-01  5.04E-03   0.00E+00  0.9426       -0.0214      0.0098     0.0000   -0.0112        0.0381      0.0301     0.0000    0.0144
  4.85  0.5855  0.1753  0.0655  1.676E+00  4.43E-02   0.00E+00  0.9566       -0.0093      0.0089     0.0000   -0.0052       -0.0075      0.0217     0.0000    0.0009
  4.85  0.5855  0.1753  0.1290  6.534E-01  2.17E-02   0.00E+00  0.9591        0.0002      0.0098     0.0000   -0.0076       -0.0103      0.0288     0.0000    0.0033
  4.85  0.5855  0.1753  0.2165  2.140E-01  6.42E-03   0.00E+00  0.9616       -0.0350      0.0088     0.0000   -0.0125       -0.0160      0.0266     0.0000    0.0103
  4.85  0.5855  0.2051  0.1290  6.740E-01  1.96E-02   0.00E+00  0.9586        0.0088      0.0090     0.0000   -0.0076        0.0589      0.0233     0.0000    0.0032
  4.85  0.5855  0.2051  0.2165  2.623E-01  9.60E-03   0.00E+00  0.9622       -0.0156      0.0106     0.0000   -0.0125       -0.0248      0.0313     0.0000    0.0074
  4.85  0.5855  0.2051  0.3402  5.632E-02  3.30E-03   0.00E+00  0.9164       -0.0021      0.0174     0.0000   -0.0148        0.0761      0.0502     0.0000    0.0175
  4.85  0.5855  0.2362  0.1290  6.479E-01  1.86E-02   0.00E+00  0.9583       -0.0062      0.0093     0.0000   -0.0080       -0.0128      0.0230     0.0000    0.0031
  4.85  0.5855  0.2362  0.2165  2.804E-01  1.26E-02   0.00E+00  0.9627       -0.0084      0.0137     0.0000   -0.0129       -0.0091      0.0394     0.0000    0.0073
  4.85  0.5855  0.2362  0.3402  7.576E-02  3.51E-03   0.00E+00  0.9466       -0.0278      0.0137     0.0000   -0.0126       -0.0020      0.0423     0.0000    0.0081
  4.85  0.5855  0.2686  0.0049  1.522E+00  1.79E-01   0.00E+00  0.9516        0.0721      0.0301     0.0000   -0.0015        0.0680      0.0734     0.0000    0.0001
  4.85  0.5855  0.2686  0.1290  5.589E-01  2.02E-02   0.00E+00  0.9577        0.0039      0.0122     0.0000   -0.0086        0.0204      0.0276     0.0000    0.0031
  4.85  0.5855  0.2686  0.2165  2.524E-01  1.12E-02   0.00E+00  0.9623       -0.0067      0.0138     0.0000   -0.0132       -0.0404      0.0386     0.0000    0.0080
  4.85  0.5855  0.2686  0.3402  8.920E-02  4.31E-03   0.00E+00  0.9683        0.0062      0.0149     0.0000   -0.0177        0.0754      0.0412     0.0000    0.0221
  4.85  0.5855  0.3025  0.0049  1.001E+00  1.04E-01   0.00E+00  0.9495       -0.0148      0.0311     0.0000   -0.0016       -0.1110      0.0880     0.0000    0.0002
  4.85  0.5855  0.3025  0.2165  2.424E-01  1.10E-02   0.00E+00  0.9609        0.0303      0.0138     0.0000   -0.0130        0.0787      0.0330     0.0000    0.0089
  4.85  0.5855  0.3025  0.3402  1.024E-01  5.52E-03   0.00E+00  0.9708       -0.0167      0.0164     0.0000   -0.0176        0.0335      0.0443     0.0000    0.0207
  4.85  0.5855  0.3379  0.0049  6.894E-01  1.14E-01   0.00E+00  0.9461        0.0949      0.0409     0.0000   -0.0015        0.3176      0.0905     0.0000    0.0002
  4.85  0.5855  0.3379  0.3402  1.015E-01  6.60E-03   0.00E+00  0.9634       -0.0299      0.0202     0.0000   -0.0150        0.0410      0.0548     0.0000    0.0121
  4.85  0.5855  0.3379  0.5074  2.026E-02  2.02E-03   0.00E+00  0.9128       -0.0137      0.0293     0.0000   -0.0177       -0.1143      0.0985     0.0000    0.0255
  4.85  0.5855  0.3748  0.0049  4.982E-01  7.26E-02   0.00E+00  0.9448        0.0126      0.0450     0.0000   -0.0011        0.0064      0.1418     0.0000    0.0001
  4.85  0.5855  0.3748  0.0259  3.432E-01  6.86E-02   0.00E+00  0.9457       -0.0812      0.0817     0.0000   -0.0031        0.0050      0.1445     0.0000   -0.0001
  4.85  0.5855  0.3748  0.3402  1.029E-01  8.93E-03   0.00E+00  0.9558       -0.0153      0.0278     0.0000   -0.0127        0.0810      0.0695     0.0000    0.0033
  4.85  0.5855  0.3748  0.5074  2.335E-02  2.00E-03   0.00E+00  0.9411       -0.0623      0.0265     0.0000   -0.0189       -0.0237      0.0778     0.0000    0.0260
  4.85  0.5855  0.4134  0.0049  6.744E-01  9.60E-02   0.00E+00  0.9420       -0.0092      0.0413     0.0000   -0.0017       -0.0138      0.1198     0.0000    0.0000
  4.85  0.5855  0.4134  0.0259  5.486E-01  7.54E-02   0.00E+00  0.9418       -0.0112      0.0450     0.0000   -0.0038       -0.0832      0.1045     0.0000    0.0004
  4.85  0.5855  0.4134  0.5074  2.583E-02  2.26E-03   0.00E+00  0.9395       -0.0995      0.0274     0.0000   -0.0178        0.0705      0.0811     0.0000    0.0222
  4.85  0.5855  0.4537  0.0049  2.842E-01  3.71E-02   0.00E+00  0.9365        0.0551      0.0368     0.0000   -0.0014        0.0913      0.1067     0.0000    0.0002
  4.85  0.5855  0.4537  0.0259  3.451E-01  3.00E-02   0.00E+00  0.9372       -0.0322      0.0253     0.0000   -0.0033       -0.1456      0.0691     0.0000    0.0008
  4.85  0.5855  0.4958  0.0049  4.100E-01  4.03E-02   0.00E+00  0.9337       -0.0088      0.0302     0.0000   -0.0013        0.0569      0.0852     0.0000    0.0001
  4.85  0.5855  0.4958  0.0259  2.831E-01  2.33E-02   0.00E+00  0.9349       -0.0612      0.0269     0.0000   -0.0029       -0.0565      0.0717     0.0000    0.0006
  4.85  0.5855  0.5397  0.0049  2.476E-01  2.49E-02   0.00E+00  0.9320        0.0317      0.0289     0.0000   -0.0013        0.0138      0.0857     0.0000    0.0001
  4.85  0.5855  0.5397  0.0259  2.314E-01  1.79E-02   0.00E+00  0.9327       -0.0128      0.0223     0.0000   -0.0030       -0.1188      0.0634     0.0000    0.0003
  4.85  0.5855  0.5855  0.0049  1.541E-01  1.79E-02   0.00E+00  0.9248       -0.0180      0.0357     0.0000   -0.0015        0.1427      0.0969     0.0000    0.0002
  4.85  0.5855  0.5855  0.0259  1.630E-01  1.47E-02   0.00E+00  0.9247        0.0281      0.0274     0.0000   -0.0035        0.0643      0.0720     0.0000    0.0007
  4.85  0.5855  0.6334  0.0049  1.266E-01  2.02E-02   0.00E+00  0.9146        0.0279      0.0433     0.0000   -0.0013       -0.1010      0.1499     0.0000    0.0001
  4.85  0.5855  0.6334  0.0259  1.597E-01  1.83E-02   0.00E+00  0.9142        0.0494      0.0320     0.0000   -0.0030        0.1106      0.0807     0.0000    0.0006
  4.85  0.6334  0.0933  0.0259  2.892E+00  9.51E-02   0.00E+00  0.9302        0.0408      0.0110     0.0000   -0.0051        0.0233      0.0211     0.0000   -0.0007
  4.85  0.6334  0.0933  0.0655  5.420E-01  9.15E-03   0.00E+00  0.9372       -0.0123      0.0055     0.0000   -0.0074        0.0218      0.0152     0.0000   -0.0007
  4.85  0.6334  0.1194  0.0655  9.739E-01  1.56E-02   0.00E+00  0.9302       -0.0117      0.0054     0.0000   -0.0063       -0.0042      0.0141     0.0000    0.0013
  4.85  0.6334  0.1194  0.1290  1.821E-01  4.13E-03   0.00E+00  0.9276       -0.0109      0.0072     0.0000   -0.0128        0.0101      0.0207     0.0000    0.0129
  4.85  0.6334  0.1468  0.0655  1.041E+00  2.61E-02   0.00E+00  0.9295       -0.0339      0.0090     0.0000   -0.0056       -0.0227      0.0215     0.0000    0.0005
  4.85  0.6334  0.1468  0.1290  3.067E-01  6.12E-03   0.00E+00  0.9272       -0.0258      0.0065     0.0000   -0.0087       -0.0361      0.0180     0.0000    0.0005
  4.85  0.6334  0.1753  0.0049  1.473E+00  1.06E-01   0.00E+00  0.9275       -0.0374      0.0265     0.0000   -0.0013        0.0325      0.0547     0.0000   -0.0001
  4.85  0.6334  0.1753  0.1290  3.431E-01  8.70E-03   0.00E+00  0.9290       -0.0094      0.0084     0.0000   -0.0076       -0.0254      0.0216     0.0000    0.0015
  4.85  0.6334  0.1753  0.2165  9.371E-02  3.09E-03   0.00E+00  0.9081       -0.0226      0.0107     0.0000   -0.0101        0.0060      0.0300     0.0000    0.0158
  4.85  0.6334  0.2051  0.0049  1.395E+00  6.93E-02   0.00E+00  0.9266       -0.0023      0.0170     0.0000   -0.0012        0.0442      0.0401     0.0000   -0.0002
  4.85  0.6334  0.2051  0.1290  3.683E-01  1.22E-02   0.00E+00  0.9303       -0.0187      0.0108     0.0000   -0.0076       -0.0494      0.0290     0.0000    0.0025
  4.85  0.6334  0.2051  0.2165  1.214E-01  3.59E-03   0.00E+00  0.9278       -0.0202      0.0092     0.0000   -0.0140       -0.0739      0.0260     0.0000    0.0126
  4.85  0.6334  0.2362  0.0049  1.398E+00  6.55E-02   0.00E+00  0.9260       -0.0201      0.0155     0.0000   -0.0013       -0.0710      0.0412     0.0000   -0.0002
  4.85  0.6334  0.2362  0.1290  3.113E-01  1.49E-02   0.00E+00  0.9313       -0.0387      0.0184     0.0000   -0.0079       -0.0492      0.0431     0.0000    0.0028
  4.85  0.6334  0.2362  0.2165  1.390E-01  4.29E-03   0.00E+00  0.9326       -0.0236      0.0100     0.0000   -0.0151       -0.0341      0.0275     0.0000    0.0085
  4.85  0.6334  0.2686  0.0049  1.009E+00  4.62E-02   0.00E+00  0.9261       -0.0158      0.0146     0.0000   -0.0014       -0.1017      0.0423     0.0000    0.0000
  4.85  0.6334  0.2686  0.2165  1.369E-01  5.29E-03   0.00E+00  0.9365       -0.0231      0.0131     0.0000   -0.0158       -0.0093      0.0343     0.0000    0.0076
  4.85  0.6334  0.2686  0.3402  3.846E-02  1.99E-03   0.00E+00  0.8899       -0.0430      0.0170     0.0000   -0.0145       -0.0003      0.0467     0.0000    0.0077
  4.85  0.6334  0.3025  0.0049  6.877E-01  3.48E-02   0.00E+00  0.9267       -0.0077      0.0160     0.0000   -0.0015       -0.0201      0.0454     0.0000    0.0001
  4.85  0.6334  0.3025  0.0259  5.412E-01  3.36E-02   0.00E+00  0.9274       -0.0327      0.0229     0.0000   -0.0036       -0.0632      0.0458     0.0000    0.0002
  4.85  0.6334  0.3025  0.3402  5.037E-02  2.33E-03   0.00E+00  0.9267       -0.0213      0.0159     0.0000   -0.0118        0.0681      0.0401     0.0000    0.0021
  4.85  0.6334  0.3379  0.0049  6.550E-01  3.66E-02   0.00E+00  0.9266        0.0264      0.0172     0.0000   -0.0017       -0.0297      0.0512     0.0000    0.0001
  4.85  0.6334  0.3379  0.0259  6.312E-01  4.07E-02   0.00E+00  0.9273        0.0300      0.0199     0.0000   -0.0041       -0.0187      0.0422     0.0000    0.0004
  4.85  0.6334  0.3379  0.3402  5.696E-02  2.61E-03   0.00E+00  0.9381       -0.0077      0.0160     0.0000   -0.0121        0.0342      0.0399     0.0000    0.0035
  4.85  0.6334  0.3748  0.0049  4.675E-01  2.71E-02   0.00E+00  0.9256        0.0122      0.0184     0.0000   -0.0020        0.0184      0.0537     0.0000    0.0002
  4.85  0.6334  0.3748  0.0259  3.736E-01  2.14E-02   0.00E+00  0.9270       -0.0036      0.0191     0.0000   -0.0044       -0.1051      0.0459     0.0000    0.0012
  4.85  0.6334  0.3748  0.3402  5.909E-02  2.96E-03   0.00E+00  0.9422       -0.0302      0.0179     0.0000   -0.0119       -0.0104      0.0429     0.0000    0.0004
  4.85  0.6334  0.4134  0.0049  4.102E-01  2.53E-02   0.00E+00  0.9231       -0.0200      0.0197     0.0000   -0.0018        0.0244      0.0589     0.0000    0.0003
  4.85  0.6334  0.4134  0.0259  4.021E-01  2.30E-02   0.00E+00  0.9259        0.0195      0.0177     0.0000   -0.0039       -0.0666      0.0458     0.0000    0.0016
  4.85  0.6334  0.4537  0.0049  2.816E-01  1.92E-02   0.00E+00  0.9237        0.0461      0.0211     0.0000   -0.0013        0.0318      0.0589     0.0000    0.0001
  4.85  0.6334  0.4537  0.0259  2.628E-01  1.42E-02   0.00E+00  0.9254        0.0226      0.0169     0.0000   -0.0037        0.0546      0.0439     0.0000   -0.0004
  4.85  0.6334  0.4958  0.0049  2.133E-01  1.80E-02   0.00E+00  0.9229        0.0699      0.0252     0.0000   -0.0022        0.0604      0.0716     0.0000    0.0000
  4.85  0.6334  0.4958  0.0259  2.015E-01  1.23E-02   0.00E+00  0.9228        0.0238      0.0184     0.0000   -0.0050       -0.0659      0.0515     0.0000    0.0005
  4.85  0.6334  0.5397  0.0049  1.700E-01  1.46E-02   0.00E+00  0.9167       -0.0058      0.0279     0.0000   -0.0019        0.0269      0.0791     0.0000    0.0003
  4.85  0.6334  0.5397  0.0259  1.449E-01  9.90E-03   0.00E+00  0.9178        0.0242      0.0209     0.0000   -0.0042        0.0120      0.0589     0.0000    0.0012
  4.85  0.6334  0.5855  0.0049  9.389E-02  1.22E-02   0.00E+00  0.9156       -0.0227      0.0409     0.0000   -0.0016       -0.0170      0.1267     0.0000    0.0003
  4.85  0.6334  0.5855  0.0259  1.250E-01  1.10E-02   0.00E+00  0.9182        0.0422      0.0261     0.0000   -0.0035       -0.0481      0.0762     0.0000    0.0011
  4.85  0.6834  0.0933  0.0655  1.580E-01  3.94E-03   0.00E+00  0.9460       -0.0151      0.0089     0.0000   -0.0166        0.0697      0.0230     0.0000   -0.0031
  4.85  0.6834  0.1194  0.0655  4.925E-01  9.28E-03   0.00E+00  0.9021       -0.0053      0.0068     0.0000   -0.0059       -0.0347      0.0170     0.0000    0.0005
  4.85  0.6834  0.1468  0.0655  6.190E-01  1.33E-02   0.00E+00  0.9028       -0.0168      0.0082     0.0000   -0.0056        0.0268      0.0178     0.0000    0.0007
  4.85  0.6834  0.1468  0.1290  1.503E-01  3.99E-03   0.00E+00  0.8854       -0.0218      0.0094     0.0000   -0.0132        0.0191      0.0248     0.0000    0.0018
  4.85  0.6834  0.1753  0.0655  6.867E-01  2.28E-02   0.00E+00  0.9034       -0.0145      0.0133     0.0000   -0.0053        0.0133      0.0261     0.0000    0.0001
  4.85  0.6834  0.1753  0.1290  1.949E-01  5.20E-03   0.00E+00  0.9012       -0.0097      0.0098     0.0000   -0.0088        0.0177      0.0233     0.0000    0.0001
  4.85  0.6834  0.2051  0.0049  9.329E-01  8.10E-02   0.00E+00  0.9006        0.0169      0.0306     0.0000   -0.0012        0.0861      0.0725     0.0000    0.0000
  4.85  0.6834  0.2051  0.1290  2.129E-01  5.89E-03   0.00E+00  0.9039       -0.0123      0.0101     0.0000   -0.0077       -0.0049      0.0244     0.0000    0.0014
  4.85  0.6834  0.2362  0.0049  8.509E-01  5.09E-02   0.00E+00  0.9003       -0.0313      0.0204     0.0000   -0.0011       -0.0326      0.0577     0.0000   -0.0001
  4.85  0.6834  0.2362  0.1290  2.063E-01  7.24E-03   0.00E+00  0.9064        0.0130      0.0133     0.0000   -0.0081        0.0673      0.0294     0.0000    0.0021
  4.85  0.6834  0.2362  0.2165  8.392E-02  3.32E-03   0.00E+00  0.8781       -0.0058      0.0144     0.0000   -0.0239        0.0593      0.0354     0.0000    0.0277
  4.85  0.6834  0.2686  0.0049  7.453E-01  3.85E-02   0.00E+00  0.9006        0.0105      0.0169     0.0000   -0.0010       -0.0454      0.0485     0.0000   -0.0003
  4.85  0.6834  0.2686  0.0259  6.570E-01  6.43E-02   0.00E+00  0.9021        0.0650      0.0326     0.0000   -0.0028        0.0819      0.0611     0.0000   -0.0008
  4.85  0.6834  0.2686  0.2165  8.306E-02  3.20E-03   0.00E+00  0.9037       -0.0106      0.0143     0.0000   -0.0226        0.0220      0.0352     0.0000    0.0117
  4.85  0.6834  0.3025  0.0049  5.003E-01  2.65E-02   0.00E+00  0.9023        0.0021      0.0176     0.0000   -0.0012       -0.0107      0.0481     0.0000   -0.0002
  4.85  0.6834  0.3025  0.0259  3.819E-01  2.81E-02   0.00E+00  0.9039       -0.0065      0.0274     0.0000   -0.0030       -0.0566      0.0613     0.0000   -0.0004
  4.85  0.6834  0.3025  0.2165  9.718E-02  4.11E-03   0.00E+00  0.9183       -0.0207      0.0164     0.0000   -0.0231       -0.0078      0.0383     0.0000    0.0080
  4.85  0.6834  0.3379  0.0049  4.423E-01  2.67E-02   0.00E+00  0.9046        0.0117      0.0205     0.0000   -0.0014        0.0161      0.0549     0.0000    0.0000
  4.85  0.6834  0.3379  0.0259  3.300E-01  2.57E-02   0.00E+00  0.9066        0.0277      0.0283     0.0000   -0.0034        0.1305      0.0580     0.0000   -0.0001
  4.85  0.6834  0.3379  0.2165  9.154E-02  4.66E-03   0.00E+00  0.9268       -0.0173      0.0207     0.0000   -0.0239        0.0395      0.0430     0.0000    0.0065
  4.85  0.6834  0.3748  0.0049  2.677E-01  1.91E-02   0.00E+00  0.9083       -0.0008      0.0243     0.0000   -0.0016        0.0395      0.0631     0.0000    0.0000
  4.85  0.6834  0.3748  0.0259  2.652E-01  1.78E-02   0.00E+00  0.9104        0.0049      0.0232     0.0000   -0.0042        0.0186      0.0582     0.0000   -0.0001
  4.85  0.6834  0.4134  0.0049  2.195E-01  1.91E-02   0.00E+00  0.9116        0.0375      0.0286     0.0000   -0.0021        0.0275      0.0865     0.0000    0.0000
  4.85  0.6834  0.4134  0.0259  2.006E-01  1.71E-02   0.00E+00  0.9136        0.0208      0.0268     0.0000   -0.0052       -0.0306      0.0738     0.0000    0.0004
  4.85  0.6834  0.4537  0.0049  1.674E-01  1.76E-02   0.00E+00  0.9137        0.0179      0.0350     0.0000   -0.0025       -0.0058      0.0933     0.0000    0.0002
  4.85  0.6834  0.4537  0.0259  1.279E-01  1.34E-02   0.00E+00  0.9164       -0.0300      0.0370     0.0000   -0.0059       -0.0993      0.0962     0.0000    0.0016
  4.85  0.6834  0.4958  0.0259  1.036E-01  1.47E-02   0.00E+00  0.9194        0.0408      0.0449     0.0000   -0.0050       -0.0152      0.1262     0.0000    0.0022
  4.85  0.6834  0.6334  0.0655  1.037E-01  1.46E-02   0.00E+00  0.9291        0.0701      0.0388     0.0000   -0.0099       -0.0176      0.1077     0.0000   -0.0014
  4.85  0.6834  0.6834  0.0259  1.364E-01  2.09E-02   0.00E+00  0.9388        0.0150      0.0526     0.0000   -0.0075        0.1104      0.1540     0.0000    0.0003
  4.85  0.6834  0.6834  0.0655  7.401E-02  9.09E-03   0.00E+00  0.9399        0.1131      0.0352     0.0000   -0.0101       -0.1149      0.0991     0.0000    0.0040
  4.85  0.7355  0.1194  0.0655  1.634E-01  5.36E-03   0.00E+00  0.8790        0.0001      0.0127     0.0000   -0.0075        0.0040      0.0314     0.0000   -0.0039
  4.85  0.7355  0.1468  0.0049  6.651E-01  5.10E-02   0.00E+00  0.8733       -0.0735      0.0294     0.0000   -0.0014       -0.1065      0.0702     0.0000   -0.0002
  4.85  0.7355  0.1468  0.0655  2.576E-01  8.13E-03   0.00E+00  0.8745       -0.0438      0.0132     0.0000   -0.0051       -0.0146      0.0287     0.0000    0.0005
  4.85  0.7355  0.1753  0.0049  7.801E-01  6.42E-02   0.00E+00  0.8737       -0.0004      0.0305     0.0000   -0.0013        0.0743      0.0729     0.0000   -0.0002
  4.85  0.7355  0.2051  0.0049  5.662E-01  4.64E-02   0.00E+00  0.8737        0.0129      0.0275     0.0000   -0.0012       -0.0647      0.0746     0.0000   -0.0002
  4.85  0.7355  0.2051  0.1290  9.061E-02  4.19E-03   0.00E+00  0.8689       -0.0662      0.0181     0.0000   -0.0107       -0.0275      0.0434     0.0000    0.0016
  4.85  0.7355  0.2362  0.0049  4.735E-01  4.28E-02   0.00E+00  0.8738        0.0224      0.0312     0.0000   -0.0012       -0.0383      0.0941     0.0000   -0.0002
  4.85  0.7355  0.2362  0.0259  3.716E-01  2.66E-02   0.00E+00  0.8781       -0.0280      0.0297     0.0000   -0.0023       -0.0128      0.0634     0.0000   -0.0027
  4.85  0.7355  0.2686  0.0049  5.392E-01  7.32E-02   0.00E+00  0.8744        0.0738      0.0445     0.0000   -0.0010        0.0848      0.1558     0.0000   -0.0003
  4.85  0.7355  0.2686  0.0259  3.856E-01  3.47E-02   0.00E+00  0.8791        0.0059      0.0352     0.0000   -0.0023        0.0190      0.0785     0.0000   -0.0027
  4.85  0.7355  0.3025  0.0049  2.605E-01  4.48E-02   0.00E+00  0.8763        0.0043      0.0598     0.0000   -0.0008       -0.1065      0.1911     0.0000   -0.0004
  4.85  0.7355  0.3025  0.0259  2.500E-01  2.62E-02   0.00E+00  0.8814        0.0203      0.0381     0.0000   -0.0023        0.1391      0.0859     0.0000   -0.0026
  4.85  0.7355  0.3379  0.0259  2.508E-01  2.96E-02   0.00E+00  0.8856        0.0424      0.0384     0.0000   -0.0025       -0.0154      0.0920     0.0000   -0.0021
  4.85  0.7355  0.3748  0.0259  2.169E-01  2.56E-02   0.00E+00  0.8941       -0.0098      0.0388     0.0000   -0.0031       -0.0006      0.1181     0.0000   -0.0011
  4.85  0.7355  0.3748  0.0655  1.334E-01  1.20E-02   0.00E+00  0.9062       -0.0232      0.0398     0.0000   -0.0073        0.1828      0.0700     0.0000    0.0009
  4.85  0.7355  0.4134  0.0259  1.919E-01  2.54E-02   0.00E+00  0.9060        0.0673      0.0487     0.0000   -0.0041        0.3816      0.1002     0.0000   -0.0004
  4.85  0.7355  0.4134  0.0655  1.248E-01  1.15E-02   0.00E+00  0.9202        0.0075      0.0350     0.0000   -0.0094        0.0114      0.0729     0.0000    0.0007
  4.85  0.7355  0.4537  0.0259  1.944E-01  2.02E-02   0.00E+00  0.9229        0.0640      0.0352     0.0000   -0.0058        0.0241      0.1016     0.0000   -0.0001
  4.85  0.7355  0.4537  0.0655  9.022E-02  8.05E-03   0.00E+00  0.9386       -0.0440      0.0338     0.0000   -0.0125       -0.0877      0.0777     0.0000    0.0016
  4.85  0.7355  0.4958  0.0259  2.468E-01  2.86E-02   0.00E+00  0.9418       -0.0017      0.0336     0.0000   -0.0083       -0.1931      0.1073     0.0000    0.0007
  4.85  0.7355  0.4958  0.0655  7.861E-02  7.65E-03   0.00E+00  0.9589       -0.0255      0.0389     0.0000   -0.0154        0.0624      0.0955     0.0000    0.0038
  4.85  0.7355  0.5397  0.0049  1.459E-01  2.76E-02   0.00E+00  0.9520       -0.0252      0.0781     0.0000   -0.0042        0.4256      0.1296     0.0000    0.0003
  4.85  0.7355  0.5397  0.0259  1.323E-01  1.32E-02   0.00E+00  0.9609       -0.0176      0.0337     0.0000   -0.0101       -0.0693      0.0941     0.0000    0.0018
  4.85  0.7355  0.5397  0.0655  7.473E-02  6.86E-03   0.00E+00  0.9843        0.0817      0.0272     0.0000   -0.0152       -0.0075      0.0698     0.0000    0.0062
  4.85  0.7355  0.5855  0.0049  2.331E-01  4.95E-02   0.00E+00  0.9722       -0.0801      0.0648     0.0000   -0.0044       -0.0883      0.1963     0.0000    0.0003
  4.85  0.7355  0.5855  0.0259  1.920E-01  2.24E-02   0.00E+00  0.9855        0.1056      0.0384     0.0000   -0.0097        0.0807      0.0957     0.0000    0.0024
  4.85  0.7355  0.5855  0.0655  1.019E-01  1.08E-02   0.00E+00  1.0255       -0.0047      0.0323     0.0000   -0.0128       -0.0647      0.0995     0.0000   -0.0011
  4.85  0.7355  0.6334  0.0049  1.527E-01  3.74E-02   0.00E+00  1.0123        0.0221      0.0538     0.0000   -0.0026       -0.1958      0.2058     0.0000    0.0001
  4.85  0.7355  0.6334  0.0259  1.100E-01  1.59E-02   0.00E+00  1.0344        0.0869      0.0539     0.0000   -0.0083        0.0233      0.1759     0.0000   -0.0023
  4.85  0.7900  0.1468  0.0049  5.742E-01  6.33E-02   0.00E+00  0.8436        0.0328      0.0417     0.0000   -0.0012       -0.0169      0.0866     0.0000   -0.0006
  4.85  0.7900  0.1753  0.0049  4.735E-01  4.85E-02   0.00E+00  0.8449        0.0169      0.0389     0.0000   -0.0011        0.2473      0.0885     0.0000   -0.0007
  4.85  0.7900  0.2051  0.0049  3.122E-01  3.09E-02   0.00E+00  0.8462        0.0445      0.0331     0.0000   -0.0012        0.0322      0.0938     0.0000   -0.0007
  4.85  0.7900  0.2362  0.0049  2.663E-01  2.05E-02   0.00E+00  0.8478       -0.0276      0.0285     0.0000   -0.0012        0.0394      0.0854     0.0000   -0.0008
  4.85  0.7900  0.2362  0.0259  2.961E-01  2.20E-02   0.00E+00  0.8593        0.0489      0.0288     0.0000   -0.0011        0.0546      0.0681     0.0000   -0.0081
  4.85  0.7900  0.2686  0.0049  3.976E-01  3.08E-02   0.00E+00  0.8498        0.0740      0.0276     0.0000   -0.0012        0.1669      0.0817     0.0000   -0.0009
  4.85  0.7900  0.2686  0.0259  3.861E-01  2.88E-02   0.00E+00  0.8633        0.0604      0.0268     0.0000   -0.0011        0.0455      0.0618     0.0000   -0.0092
  4.85  0.7900  0.3025  0.0049  3.130E-01  2.26E-02   0.00E+00  0.8529        0.0297      0.0247     0.0000   -0.0011       -0.0140      0.0741     0.0000   -0.0011
  4.85  0.7900  0.3025  0.0259  2.629E-01  1.58E-02   0.00E+00  0.8693        0.0222      0.0219     0.0000   -0.0012        0.0356      0.0557     0.0000   -0.0104
  4.85  0.7900  0.3379  0.0049  3.308E-01  2.45E-02   0.00E+00  0.8579        0.0392      0.0278     0.0000   -0.0006        0.0562      0.0750     0.0000   -0.0015
  4.85  0.7900  0.3379  0.0259  2.745E-01  1.68E-02   0.00E+00  0.8784        0.0410      0.0210     0.0000   -0.0013       -0.0160      0.0580     0.0000   -0.0107
  4.85  0.7900  0.3748  0.0049  2.699E-01  2.24E-02   0.00E+00  0.8697        0.0285      0.0302     0.0000    0.0001        0.0082      0.0845     0.0000   -0.0021
  4.85  0.7900  0.3748  0.0259  2.006E-01  1.17E-02   0.00E+00  0.8951        0.0003      0.0218     0.0000   -0.0019        0.0713      0.0543     0.0000   -0.0090
  4.85  0.7900  0.3748  0.0655  9.555E-02  8.37E-03   0.00E+00  0.9334       -0.0097      0.0355     0.0000   -0.0092       -0.1729      0.0842     0.0000    0.0047
  4.85  0.7900  0.4134  0.0049  2.153E-01  1.81E-02   0.00E+00  0.8937        0.0099      0.0293     0.0000   -0.0001       -0.0620      0.0853     0.0000   -0.0020
  4.85  0.7900  0.4134  0.0259  1.655E-01  1.01E-02   0.00E+00  0.9244        0.0371      0.0212     0.0000   -0.0035        0.0072      0.0616     0.0000   -0.0048
  4.85  0.7900  0.4134  0.0655  7.648E-02  7.54E-03   0.00E+00  0.9758        0.0819      0.0335     0.0000   -0.0105        0.1656      0.0772     0.0000    0.0051
  4.85  0.7900  0.4537  0.0049  1.603E-01  1.61E-02   0.00E+00  0.9372        0.0464      0.0376     0.0000   -0.0011       -0.0183      0.1130     0.0000   -0.0011
  4.85  0.7900  0.4537  0.0259  1.145E-01  7.52E-03   0.00E+00  0.9748       -0.0467      0.0246     0.0000   -0.0055        0.0898      0.0654     0.0000   -0.0005
  4.85  0.7900  0.4958  0.0049  1.946E-01  2.81E-02   0.00E+00  1.0078       -0.0231      0.0714     0.0000   -0.0024       -0.0911      0.2025     0.0000   -0.0002
  4.85  0.7900  0.4958  0.0259  1.536E-01  1.53E-02   0.00E+00  1.0538        0.0814      0.0386     0.0000   -0.0078        0.1042      0.0902     0.0000    0.0011
  4.85  0.7900  0.5397  0.0049  1.259E-01  2.00E-02   0.00E+00  1.1145       -0.0264      0.0626     0.0000   -0.0039        0.2206      0.1492     0.0000    0.0002
  4.85  0.8469  0.2051  0.0049  1.873E-01  2.78E-02   0.00E+00  0.8183       -0.1370      0.0620     0.0000   -0.0009        0.3119      0.1484     0.0000   -0.0035
  4.85  0.8469  0.2362  0.0049  2.542E-01  4.44E-02   0.00E+00  0.8263        0.1400      0.0705     0.0000   -0.0012        0.3558      0.1505     0.0000   -0.0035
  4.85  0.8469  0.2362  0.0259  2.306E-01  3.81E-02   0.00E+00  0.8605        0.0270      0.0765     0.0000    0.0021        0.0124      0.1718     0.0000   -0.0463
  4.85  0.8469  0.2686  0.0259  1.359E-01  2.02E-02   0.00E+00  0.8711       -0.0134      0.0546     0.0000    0.0026       -0.0407      0.1773     0.0000   -0.0534
  4.85  0.8469  0.3025  0.0049  1.273E-01  1.93E-02   0.00E+00  0.8465        0.1362      0.0525     0.0000   -0.0013       -0.0330      0.1573     0.0000   -0.0056
  4.85  0.8469  0.3025  0.0259  5.570E-02  7.01E-03   0.00E+00  0.8667       -0.1298      0.0483     0.0000    0.0036        0.1382      0.1489     0.0000   -0.0698
  4.85  0.8469  0.3748  0.0049  1.119E-01  2.16E-02   0.00E+00  0.8529       -0.0946      0.0653     0.0000   -0.0003       -0.2311      0.2316     0.0000   -0.0122
  5.72  0.6834  0.0933  0.0259  3.419E+00  2.84E-01   0.00E+00  0.9296        0.0436      0.0240     0.0000   -0.0032        0.0143      0.0534     0.0000   -0.0012
  5.72  0.6834  0.0933  0.0655  6.297E-01  3.09E-02   0.00E+00  0.9302       -0.0251      0.0137     0.0000   -0.0055       -0.0609      0.0460     0.0000    0.0000
  5.72  0.6834  0.1194  0.0655  1.082E+00  4.57E-02   0.00E+00  0.9296       -0.0027      0.0126     0.0000   -0.0048        0.0447      0.0360     0.0000    0.0013
  5.72  0.6834  0.1194  0.1290  2.060E-01  1.50E-02   0.00E+00  0.9096       -0.0021      0.0205     0.0000   -0.0085       -0.0105      0.0661     0.0000    0.0073
  5.72  0.6834  0.1468  0.0655  9.974E-01  5.56E-02   0.00E+00  0.9295       -0.0482      0.0184     0.0000   -0.0043       -0.0240      0.0459     0.0000    0.0003
  5.72  0.6834  0.1468  0.1290  2.942E-01  1.82E-02   0.00E+00  0.9238       -0.0446      0.0178     0.0000   -0.0073       -0.0715      0.0553     0.0000    0.0016
  5.72  0.6834  0.1753  0.1290  3.251E-01  1.98E-02   0.00E+00  0.9283       -0.0550      0.0184     0.0000   -0.0064        0.0600      0.0535     0.0000    0.0018
  5.72  0.6834  0.1753  0.2165  9.653E-02  1.19E-02   0.00E+00  0.8864       -0.1245      0.0368     0.0000   -0.0050        0.1314      0.1060     0.0000    0.0094
  5.72  0.6834  0.2051  0.1290  2.972E-01  2.24E-02   0.00E+00  0.9309       -0.0395      0.0235     0.0000   -0.0066       -0.0018      0.0647     0.0000    0.0028
  5.72  0.6834  0.2051  0.2165  1.171E-01  1.15E-02   0.00E+00  0.9175       -0.0067      0.0276     0.0000   -0.0116       -0.1407      0.0923     0.0000    0.0140
  5.72  0.6834  0.2362  0.1290  3.507E-01  3.87E-02   0.00E+00  0.9333        0.0140      0.0353     0.0000   -0.0070       -0.1041      0.0975     0.0000    0.0032
  5.72  0.6834  0.2362  0.2165  1.363E-01  1.19E-02   0.00E+00  0.9272       -0.0164      0.0265     0.0000   -0.0133        0.1438      0.0731     0.0000    0.0100
  5.72  0.6834  0.2686  0.2165  1.220E-01  1.07E-02   0.00E+00  0.9350       -0.0426      0.0255     0.0000   -0.0146       -0.1199      0.0765     0.0000    0.0099
  5.72  0.6834  0.3025  0.0049  5.813E-01  8.64E-02   0.00E+00  0.9297       -0.0279      0.0424     0.0000   -0.0012       -0.1055      0.1285     0.0000    0.0001
  5.72  0.6834  0.3025  0.2165  1.268E-01  1.34E-02   0.00E+00  0.9393       -0.0336      0.0332     0.0000   -0.0152       -0.0159      0.0983     0.0000    0.0099
  5.72  0.7355  0.0933  0.0655  2.266E-01  1.08E-02   0.00E+00  0.9006       -0.0433      0.0150     0.0000   -0.0089        0.0041      0.0426     0.0000    0.0008
  5.72  0.7355  0.1194  0.0655  4.478E-01  1.77E-02   0.00E+00  0.8924       -0.0050      0.0133     0.0000   -0.0048       -0.0247      0.0357     0.0000    0.0006
  5.72  0.7355  0.1468  0.0655  4.472E-01  2.30E-02   0.00E+00  0.8960       -0.0030      0.0180     0.0000   -0.0048        0.0263      0.0407     0.0000    0.0010
  5.72  0.7355  0.1468  0.1290  1.090E-01  6.97E-03   0.00E+00  0.8480       -0.0878      0.0202     0.0000   -0.0110       -0.0982      0.0566     0.0000    0.0021
  5.72  0.7355  0.1753  0.1290  1.362E-01  8.07E-03   0.00E+00  0.8890       -0.0710      0.0194     0.0000   -0.0079       -0.0718      0.0529     0.0000    0.0012
  5.72  0.7355  0.2051  0.1290  1.598E-01  1.01E-02   0.00E+00  0.8961        0.0423      0.0207     0.0000   -0.0072        0.0896      0.0542     0.0000    0.0024
  5.72  0.7355  0.2686  0.2165  6.207E-02  6.54E-03   0.00E+00  0.8621       -0.0225      0.0390     0.0000   -0.0236        0.0110      0.1021     0.0000    0.0186
  5.72  0.7355  0.6334  0.0655  6.925E-02  2.36E-02   0.00E+00  0.9660        0.1144      0.0829     0.0000   -0.0105        0.2733      0.1681     0.0000   -0.0048
  5.72  0.7900  0.1194  0.0655  1.365E-01  8.68E-03   0.00E+00  0.8368       -0.0581      0.0242     0.0000   -0.0066        0.0183      0.0609     0.0000   -0.0045
  5.72  0.7900  0.1468  0.0655  1.741E-01  1.16E-02   0.00E+00  0.8591       -0.0357      0.0265     0.0000   -0.0044       -0.0304      0.0594     0.0000    0.0002
  5.72  0.7900  0.1753  0.0049  3.821E-01  5.35E-02   0.00E+00  0.8636       -0.0270      0.0541     0.0000   -0.0009        0.2858      0.1106     0.0000   -0.0003
  5.72  0.7900  0.2051  0.0049  3.561E-01  4.16E-02   0.00E+00  0.8645       -0.0188      0.0367     0.0000   -0.0010       -0.1561      0.1150     0.0000   -0.0003
  5.72  0.7900  0.2362  0.0049  2.949E-01  3.30E-02   0.00E+00  0.8656        0.0332      0.0368     0.0000   -0.0009       -0.0257      0.1217     0.0000   -0.0004
  5.72  0.7900  0.2686  0.0049  2.923E-01  3.49E-02   0.00E+00  0.8673        0.0261      0.0408     0.0000   -0.0008        0.1534      0.1098     0.0000   -0.0004
  5.72  0.7900  0.3025  0.0049  4.296E-01  6.49E-02   0.00E+00  0.8706        0.0287      0.0468     0.0000   -0.0005       -0.0346      0.1299     0.0000   -0.0006
  5.72  0.7900  0.3379  0.0049  1.461E-01  2.74E-02   0.00E+00  0.8770        0.0403      0.0653     0.0000   -0.0003        0.0624      0.1942     0.0000   -0.0010
  5.72  0.7900  0.3379  0.0259  2.554E-01  3.04E-02   0.00E+00  0.8885        0.0653      0.0351     0.0000   -0.0020        0.0581      0.0948     0.0000   -0.0045
  5.72  0.7900  0.3748  0.0049  1.990E-01  4.16E-02   0.00E+00  0.8891       -0.1334      0.0723     0.0000   -0.0007        0.4362      0.2931     0.0000   -0.0009
  5.72  0.7900  0.3748  0.0259  2.832E-01  3.22E-02   0.00E+00  0.9031        0.0107      0.0407     0.0000   -0.0029        0.2047      0.0990     0.0000   -0.0028
  5.72  0.7900  0.4134  0.0259  1.545E-01  1.88E-02   0.00E+00  0.9252       -0.0293      0.0525     0.0000   -0.0042        0.0399      0.1437     0.0000   -0.0010
  5.72  0.7900  0.4537  0.0259  3.368E-01  5.02E-02   0.00E+00  0.9596       -0.0591      0.0506     0.0000   -0.0056        0.1189      0.1429     0.0000    0.0005
  5.72  0.7900  0.4958  0.0259  9.313E-02  1.12E-02   0.00E+00  1.0085        0.0457      0.0390     0.0000   -0.0075       -0.0247      0.1213     0.0000    0.0005
  5.72  0.7900  0.5397  0.0259  8.418E-02  1.00E-02   0.00E+00  1.0755        0.0144      0.0373     0.0000   -0.0104       -0.0885      0.1099     0.0000    0.0008
  5.72  0.8469  0.1753  0.0049  3.118E-01  6.97E-02   0.00E+00  0.8314       -0.0286      0.0806     0.0000   -0.0007       -0.0021      0.2320     0.0000   -0.0017
  5.72  0.8469  0.2362  0.0049  1.553E-01  2.56E-02   0.00E+00  0.8426       -0.0132      0.0493     0.0000   -0.0009       -0.2458      0.1496     0.0000   -0.0018
  5.72  0.8469  0.2686  0.0049  2.797E-01  5.20E-02   0.00E+00  0.8505        0.0053      0.0722     0.0000   -0.0009        0.1461      0.1703     0.0000   -0.0023
  5.72  0.8469  0.3379  0.0049  6.714E-02  1.41E-02   0.00E+00  0.8759       -0.1334      0.0805     0.0000   -0.0003        0.1718      0.2159     0.0000   -0.0040
  5.72  0.8469  0.3379  0.0259  8.518E-02  1.15E-02   0.00E+00  0.9451       -0.0242      0.0356     0.0000    0.0017       -0.3031      0.1290     0.0000   -0.0332
  5.72  0.8469  0.3748  0.0259  1.189E-01  2.10E-02   0.00E+00  1.0009        0.0221      0.0680     0.0000   -0.0002        0.2368      0.1368     0.0000   -0.0313


==> anc/pip_sidis_cos_table_zh_pt2_moms.dat <==
Data obtained by the moments method in Ref: M.Osipenko et al., Phys.Rev. D80, 032004 (2009).

   Q2     x       z      pT2    H2+eps*H1  stat.err.  sys.err.  rad.cor.  H3/(H2+eps*H1)  stat.err.  sys.err.  rad.cor.  H4/(H2+eps*H1)  stat.err.  sys.err.  rad.cor.
 [GeV2]                 [GeV2]   [GeV-2]   [GeV-2]    [GeV-2]
  1.49  0.1468  0.0682  0.0259  1.130E+02  1.51E+00   1.43E+01  1.1566        0.0020      0.0022     0.0037   -0.0058        0.0278      0.0081     0.0187   -0.0008
  1.49  0.1468  0.0682  0.0655  3.865E+01  3.35E-01   4.98E+00  1.3014        0.0016      0.0013     0.0057   -0.0180        0.0873      0.0062     0.0133    0.0066
  1.49  0.1468  0.0933  0.0259  8.544E+01  1.01E+00   1.12E+01  1.1148       -0.0060      0.0019     0.0040   -0.0036       -0.0008      0.0068     0.0145    0.0019
  1.49  0.1468  0.0933  0.0655  5.504E+01  4.05E-01   7.15E+00  1.1304       -0.0006      0.0011     0.0048   -0.0059        0.0515      0.0051     0.0153    0.0033
  1.49  0.1468  0.0933  0.1290  1.926E+01  1.72E-01   3.12E+00  1.1655        0.0001      0.0013     0.0101   -0.0078        0.0715      0.0063     0.0159    0.0057
  1.49  0.1468  0.0933  0.2165  3.310E+00  7.55E-02   4.10E-01  1.1623       -0.0237      0.0035     0.0020   -0.0088        0.0463      0.0170     0.0108    0.0022
  1.49  0.1468  0.1194  0.0259  6.243E+01  1.17E+00   8.32E+00  1.0954       -0.0018      0.0031     0.0036   -0.0024        0.0085      0.0101     0.0138    0.0011
  1.49  0.1468  0.1194  0.0655  3.969E+01  3.86E-01   5.20E+00  1.1021       -0.0150      0.0014     0.0047   -0.0037        0.0114      0.0063     0.0131    0.0016
  1.49  0.1468  0.1194  0.1290  2.227E+01  1.98E-01   2.88E+00  1.1174        0.0189      0.0013     0.0039   -0.0049        0.1024      0.0063     0.0150   -0.0001
  1.49  0.1468  0.1194  0.2165  6.673E+00  8.33E-02   1.09E+00  1.1440        0.0006      0.0018     0.0055   -0.0081        0.0298      0.0089     0.0159    0.0003
  1.49  0.1468  0.1194  0.3402  6.172E-01  2.33E-02   7.64E-02  1.1218       -0.0303      0.0059     0.0020   -0.0081        0.0545      0.0282     0.0108    0.0102
  1.49  0.1468  0.1468  0.0259  4.262E+01  1.71E+00   5.62E+00  1.0841        0.0057      0.0071     0.0027   -0.0019        0.0108      0.0172     0.0179    0.0003
  1.49  0.1468  0.1468  0.0655  2.952E+01  3.31E-01   3.89E+00  1.0868       -0.0130      0.0016     0.0049   -0.0030        0.0190      0.0078     0.0132    0.0000
  1.49  0.1468  0.1468  0.1290  1.652E+01  1.98E-01   2.16E+00  1.0914       -0.0096      0.0016     0.0043   -0.0044        0.0005      0.0080     0.0130    0.0011
  1.49  0.1468  0.1468  0.2165  7.864E+00  9.51E-02   1.00E+00  1.0991        0.0185      0.0018     0.0036   -0.0056        0.0975      0.0088     0.0154    0.0052
  1.49  0.1468  0.1468  0.3402  1.837E+00  3.71E-02   2.54E-01  1.1103       -0.0153      0.0029     0.0044   -0.0064        0.0744      0.0148     0.0213    0.0020
  1.49  0.1468  0.1468  0.5074  1.338E-01  1.07E-02   1.66E-02  1.0558       -0.0381      0.0122     0.0020   -0.0040        0.0443      0.0592     0.0108    0.0030
  1.49  0.1468  0.1753  0.0655  2.272E+01  2.82E-01   2.93E+00  1.0738       -0.0109      0.0019     0.0029   -0.0025       -0.0083      0.0083     0.0131    0.0010
  1.49  0.1468  0.1753  0.1290  1.368E+01  1.59E-01   1.78E+00  1.0772       -0.0111      0.0016     0.0041   -0.0033       -0.0016      0.0082     0.0155    0.0013
  1.49  0.1468  0.1753  0.2165  6.669E+00  9.67E-02   8.61E-01  1.0849       -0.0030      0.0019     0.0036   -0.0043        0.0081      0.0100     0.0153    0.0005
  1.49  0.1468  0.1753  0.3402  2.531E+00  4.43E-02   3.20E-01  1.0982        0.0117      0.0025     0.0043   -0.0066        0.1144      0.0129     0.0158    0.0037
  1.49  0.1468  0.1753  0.5074  4.827E-01  1.76E-02   6.32E-02  1.0864       -0.0080      0.0052     0.0074   -0.0062        0.0659      0.0259     0.0306    0.0050
  1.49  0.1468  0.1753  0.7427  4.047E-02  6.93E-03   5.20E-03  0.9681       -0.0676      0.0340     0.0020   -0.0021        0.4111      0.1504     0.0108    0.0013
  1.49  0.1468  0.2051  0.0655  1.793E+01  3.12E-01   2.30E+00  1.0656        0.0069      0.0029     0.0029   -0.0021        0.0042      0.0099     0.0119    0.0003
  1.49  0.1468  0.2051  0.1290  1.089E+01  1.38E-01   1.40E+00  1.0683       -0.0085      0.0018     0.0034   -0.0030       -0.0245      0.0089     0.0132    0.0000
  1.49  0.1468  0.2051  0.2165  5.713E+00  8.33E-02   7.43E-01  1.0734       -0.0077      0.0021     0.0033   -0.0043       -0.0183      0.0102     0.0162    0.0014
  1.49  0.1468  0.2051  0.3402  2.327E+00  4.61E-02   3.00E-01  1.0786       -0.0047      0.0028     0.0047   -0.0056        0.0427      0.0141     0.0163    0.0043
  1.49  0.1468  0.2051  0.5074  7.223E-01  2.06E-02   9.15E-02  1.0806        0.0040      0.0041     0.0062   -0.0059        0.1245      0.0214     0.0265    0.0039
  1.49  0.1468  0.2051  0.7427  8.597E-02  8.11E-03   1.12E-02  1.0503       -0.0058      0.0153     0.0094   -0.0051        0.1626      0.0689     0.0248    0.0053
  1.49  0.1468  0.2362  0.0655  1.380E+01  4.49E-01   1.77E+00  1.0551        0.0029      0.0058     0.0031   -0.0020       -0.0313      0.0153     0.0125    0.0008
  1.49  0.1468  0.2362  0.1290  8.633E+00  1.28E-01   1.10E+00  1.0565       -0.0090      0.0022     0.0037   -0.0028       -0.0261      0.0101     0.0120    0.0012
  1.49  0.1468  0.2362  0.2165  4.949E+00  7.79E-02   6.35E-01  1.0586       -0.0080      0.0023     0.0034   -0.0036       -0.0179      0.0110     0.0144    0.0019
  1.49  0.1468  0.2362  0.3402  2.182E+00  4.12E-02   2.81E-01  1.0624       -0.0175      0.0028     0.0038   -0.0044        0.0201      0.0134     0.0158    0.0028
  1.49  0.1468  0.2362  0.5074  7.420E-01  2.17E-02   9.51E-02  1.0706       -0.0034      0.0041     0.0077   -0.0053        0.0743      0.0213     0.0209    0.0027
  1.49  0.1468  0.2362  0.7427  1.298E-01  8.06E-03   1.70E-02  1.0659        0.0076      0.0087     0.0040   -0.0065        0.0372      0.0437     0.0345    0.0069
  1.49  0.1468  0.2686  0.1290  6.949E+00  1.32E-01   8.86E-01  1.0472        0.0012      0.0031     0.0036   -0.0024       -0.0031      0.0120     0.0127    0.0011
  1.49  0.1468  0.2686  0.2165  3.996E+00  6.97E-02   5.08E-01  1.0483       -0.0106      0.0026     0.0030   -0.0031       -0.0307      0.0120     0.0135    0.0015
  1.49  0.1468  0.2686  0.3402  1.915E+00  3.84E-02   2.46E-01  1.0515       -0.0128      0.0030     0.0044   -0.0038        0.0479      0.0141     0.0150    0.0021
  1.49  0.1468  0.2686  0.5074  7.030E-01  1.94E-02   9.11E-02  1.0593       -0.0073      0.0041     0.0065   -0.0048        0.0258      0.0202     0.0210    0.0021
  1.49  0.1468  0.2686  0.7427  1.542E-01  8.80E-03   2.03E-02  1.0631        0.0052      0.0079     0.0075   -0.0064        0.1143      0.0411     0.0224    0.0064
  1.49  0.1468  0.2686  1.0741  3.366E-02  6.70E-03   4.32E-03  1.0179       -0.1078      0.0409     0.0020   -0.0043        0.3390      0.1528     0.0108    0.0051
  1.49  0.1468  0.3025  0.1290  5.493E+00  1.41E-01   6.97E-01  1.0395       -0.0008      0.0044     0.0040   -0.0022       -0.0130      0.0146     0.0115    0.0009
  1.49  0.1468  0.3025  0.2165  3.289E+00  6.57E-02   4.17E-01  1.0400       -0.0018      0.0031     0.0033   -0.0028       -0.0027      0.0136     0.0144    0.0012
  1.49  0.1468  0.3025  0.3402  1.538E+00  3.47E-02   1.97E-01  1.0421       -0.0105      0.0034     0.0036   -0.0034       -0.0036      0.0160     0.0145    0.0016
  1.49  0.1468  0.3025  0.5074  6.202E-01  1.77E-02   7.96E-02  1.0479       -0.0117      0.0043     0.0056   -0.0044        0.0176      0.0203     0.0225    0.0023
  1.49  0.1468  0.3025  0.7427  1.886E-01  8.74E-03   2.55E-02  1.0534       -0.0144      0.0068     0.0084   -0.0058        0.0379      0.0331     0.0291    0.0051
  1.49  0.1468  0.3025  1.0741  3.612E-02  4.56E-03   6.46E-03  1.0331        0.0024      0.0167     0.0118   -0.0052       -0.1099      0.0905     0.0439    0.0063
  1.49  0.1468  0.3379  0.2165  2.554E+00  6.05E-02   3.25E-01  1.0324       -0.0032      0.0038     0.0040   -0.0025        0.0061      0.0153     0.0120    0.0010
  1.49  0.1468  0.3379  0.3402  1.252E+00  3.14E-02   1.61E-01  1.0336       -0.0062      0.0038     0.0040   -0.0031       -0.0097      0.0175     0.0122    0.0014
  1.49  0.1468  0.3379  0.5074  5.493E-01  1.71E-02   7.07E-02  1.0375       -0.0031      0.0048     0.0047   -0.0040        0.0571      0.0216     0.0125    0.0021
  1.49  0.1468  0.3379  0.7427  1.582E-01  7.31E-03   2.07E-02  1.0427       -0.0068      0.0074     0.0093   -0.0052        0.0794      0.0333     0.0170    0.0041
  1.49  0.1468  0.3379  1.0741  3.052E-02  3.98E-03   5.09E-03  1.0335       -0.0671      0.0207     0.0145   -0.0052        0.0881      0.0936     0.0799    0.0062
  1.49  0.1468  0.3748  0.2165  2.127E+00  6.12E-02   2.74E-01  1.0263        0.0041      0.0048     0.0040   -0.0023       -0.0283      0.0175     0.0125    0.0008
  1.49  0.1468  0.3748  0.3402  1.101E+00  3.01E-02   1.43E-01  1.0268       -0.0009      0.0043     0.0033   -0.0029       -0.0072      0.0181     0.0119    0.0012
  1.49  0.1468  0.3748  0.5074  4.297E-01  1.46E-02   5.61E-02  1.0293       -0.0059      0.0052     0.0034   -0.0036        0.0411      0.0244     0.0118    0.0019
  1.49  0.1468  0.3748  0.7427  1.527E-01  6.91E-03   2.04E-02  1.0337       -0.0043      0.0070     0.0066   -0.0046        0.0845      0.0322     0.0126    0.0035
  1.49  0.1468  0.3748  1.0741  2.799E-02  3.39E-03   4.45E-03  1.0284        0.0176      0.0184     0.0149   -0.0050        0.0948      0.0849     0.0639    0.0060
  1.49  0.1468  0.4134  0.2165  1.624E+00  6.06E-02   2.15E-01  1.0198       -0.0073      0.0065     0.0029   -0.0022        0.0064      0.0224     0.0153    0.0007
  1.49  0.1468  0.4134  0.3402  8.048E-01  2.66E-02   1.07E-01  1.0198       -0.0161      0.0053     0.0052   -0.0027       -0.0498      0.0218     0.0128    0.0010
  1.49  0.1468  0.4134  0.5074  3.512E-01  1.33E-02   4.73E-02  1.0213        0.0043      0.0059     0.0048   -0.0033       -0.0305      0.0256     0.0172    0.0017
  1.49  0.1468  0.4134  0.7427  1.142E-01  5.81E-03   1.56E-02  1.0246       -0.0030      0.0080     0.0037   -0.0042        0.1245      0.0393     0.0161    0.0030
  1.49  0.1468  0.4134  1.0741  2.919E-02  3.26E-03   5.31E-03  1.0220        0.0177      0.0178     0.0067   -0.0048        0.2099      0.0844     0.0410    0.0056
  1.49  0.1468  0.4537  0.3402  6.954E-01  2.57E-02   9.50E-02  1.0137       -0.0030      0.0061     0.0037   -0.0025       -0.0202      0.0233     0.0188    0.0008
  1.49  0.1468  0.4537  0.5074  2.964E-01  1.23E-02   4.07E-02  1.0144        0.0002      0.0067     0.0032   -0.0030        0.0645      0.0275     0.0118    0.0014
  1.49  0.1468  0.4537  0.7427  1.001E-01  5.30E-03   1.37E-02  1.0169       -0.0269      0.0085     0.0045   -0.0038        0.0564      0.0393     0.0208    0.0025
  1.49  0.1468  0.4537  1.0741  2.398E-02  2.58E-03   4.13E-03  1.0165        0.0587      0.0172     0.0083   -0.0045        0.0945      0.0779     0.0295    0.0046
  1.49  0.1468  0.4958  0.3402  5.368E-01  2.13E-02   7.52E-02  1.0072       -0.0156      0.0068     0.0047   -0.0022       -0.0026      0.0278     0.0197    0.0006
  1.49  0.1468  0.4958  0.5074  2.283E-01  1.07E-02   3.21E-02  1.0072       -0.0153      0.0075     0.0032   -0.0027       -0.0378      0.0317     0.0133    0.0010
  1.49  0.1468  0.4958  0.7427  8.106E-02  4.98E-03   1.17E-02  1.0090       -0.0203      0.0100     0.0043   -0.0034        0.0305      0.0416     0.0116    0.0019
  1.49  0.1468  0.4958  1.0741  2.155E-02  2.92E-03   4.32E-03  1.0098       -0.0075      0.0210     0.0172   -0.0041        0.0848      0.1008     0.0561    0.0036
  1.49  0.1468  0.5397  0.5074  1.990E-01  9.46E-03   2.90E-02  1.0001       -0.0061      0.0079     0.0039   -0.0025        0.0294      0.0330     0.0181    0.0006
  1.49  0.1468  0.5397  0.7427  7.661E-02  4.90E-03   1.15E-02  1.0013       -0.0211      0.0104     0.0042   -0.0030        0.0082      0.0451     0.0220    0.0013
  1.49  0.1468  0.5397  1.5540  3.835E-03  2.89E-03   4.91E-04  0.9814       -0.0300      0.1596     0.0020   -0.0029        1.5216      1.3650     0.0108    0.0038
  1.49  0.1468  0.5855  0.5074  2.204E-01  1.28E-02   3.35E-02  0.9929        0.0007      0.0100     0.0040   -0.0022        0.0560      0.0363     0.0176    0.0001
  1.49  0.1468  0.5855  0.7427  6.992E-02  6.11E-03   1.09E-02  0.9936       -0.0537      0.0155     0.0046   -0.0027        0.0285      0.0580     0.0192    0.0006
  1.49  0.1468  0.6334  0.5074  1.791E-01  1.31E-02   3.02E-02  0.9855       -0.0286      0.0133     0.0113   -0.0020        0.1050      0.0458     0.0303   -0.0004
  1.49  0.1468  0.6334  0.7427  6.442E-02  7.42E-03   1.04E-02  0.9856        0.0052      0.0185     0.0084   -0.0024       -0.1066      0.0733     0.0217   -0.0003
  1.49  0.1468  0.6334  1.0741  2.112E-02  2.67E-03   4.67E-03  0.9878       -0.0554      0.0211     0.0191   -0.0028        0.0363      0.0886     0.0931    0.0001
  1.49  0.1468  0.6834  0.7427  6.600E-02  5.74E-03   1.21E-02  0.9776       -0.0377      0.0146     0.0068   -0.0021       -0.0327      0.0656     0.0357   -0.0012
  1.49  0.1753  0.0682  0.0259  1.514E+01  2.11E-01   1.86E+00  1.1468        0.0046      0.0042     0.0070   -0.0200       -0.0177      0.0088     0.0178    0.0050
  1.49  0.1753  0.0682  0.0655  1.716E+00  1.49E-02   2.15E-01  1.7966        0.0054      0.0024     0.0104   -0.0789        0.0602      0.0065     0.0115    0.0235
  1.49  0.1753  0.0933  0.0259  1.968E+01  2.06E-01   2.57E+00  1.0887        0.0039      0.0030     0.0075   -0.0101        0.0104      0.0063     0.0129    0.0022
  1.49  0.1753  0.0933  0.0655  8.695E+00  5.61E-02   1.11E+00  1.1283        0.0077      0.0018     0.0089   -0.0207        0.0685      0.0049     0.0139    0.0109
  1.49  0.1753  0.0933  0.1290  1.781E+00  1.54E-02   2.84E-01  1.1783       -0.0062      0.0023     0.0184   -0.0261        0.0399      0.0065     0.0146    0.0248
  1.49  0.1753  0.1194  0.0259  1.603E+01  2.61E-01   2.13E+00  1.0727       -0.0041      0.0050     0.0068   -0.0072        0.0205      0.0090     0.0121    0.0023
  1.49  0.1753  0.1194  0.0655  8.239E+00  6.78E-02   1.07E+00  1.0858       -0.0094      0.0022     0.0088   -0.0124        0.0138      0.0058     0.0113    0.0067
  1.49  0.1753  0.1194  0.1290  3.447E+00  2.76E-02   4.37E-01  1.1136        0.0161      0.0022     0.0074   -0.0181        0.1082      0.0062     0.0136    0.0130
  1.49  0.1753  0.1194  0.2165  6.633E-01  8.33E-03   1.07E-01  1.1540       -0.0180      0.0033     0.0101   -0.0197        0.0365      0.0094     0.0146   -0.0043
  1.49  0.1753  0.1468  0.0259  1.020E+01  4.46E-01   1.33E+00  1.0619        0.0026      0.0145     0.0053   -0.0056        0.0494      0.0200     0.0168    0.0016
  1.49  0.1753  0.1468  0.0655  6.712E+00  7.12E-02   8.74E-01  1.0699       -0.0123      0.0028     0.0090   -0.0094       -0.0046      0.0076     0.0114    0.0043
  1.49  0.1753  0.1468  0.1290  3.366E+00  3.45E-02   4.34E-01  1.0846       -0.0041      0.0027     0.0081   -0.0137       -0.0004      0.0073     0.0112    0.0065
  1.49  0.1753  0.1468  0.2165  1.235E+00  1.37E-02   1.54E-01  1.1077        0.0108      0.0030     0.0069   -0.0176        0.0670      0.0085     0.0140    0.0052
  1.49  0.1753  0.1468  0.3402  2.017E-01  4.10E-03   2.71E-02  1.0996       -0.0257      0.0055     0.0082   -0.0197        0.0404      0.0154     0.0206    0.0114
  1.49  0.1753  0.1753  0.0655  5.666E+00  6.24E-02   7.17E-01  1.0589       -0.0100      0.0031     0.0058   -0.0079       -0.0078      0.0078     0.0113    0.0020
  1.49  0.1753  0.1753  0.1290  3.036E+00  3.22E-02   3.87E-01  1.0675       -0.0173      0.0027     0.0077   -0.0116       -0.0257      0.0077     0.0141    0.0038
  1.49  0.1753  0.1753  0.2165  1.297E+00  1.68E-02   1.64E-01  1.0809       -0.0066      0.0034     0.0068   -0.0152        0.0322      0.0095     0.0139    0.0069
  1.49  0.1753  0.1753  0.3402  3.902E-01  6.36E-03   4.80E-02  1.0950       -0.0108      0.0044     0.0080   -0.0187        0.0820      0.0125     0.0145    0.0095
  1.49  0.1753  0.1753  0.5074  5.231E-02  2.00E-03   6.63E-03  1.0233       -0.0607      0.0110     0.0135   -0.0115        0.1057      0.0294     0.0305    0.0088
  1.49  0.1753  0.2051  0.0655  4.557E+00  7.17E-02   5.72E-01  1.0494        0.0077      0.0048     0.0056   -0.0073        0.0130      0.0095     0.0099    0.0022
  1.49  0.1753  0.2051  0.1290  2.612E+00  2.96E-02   3.30E-01  1.0550       -0.0173      0.0030     0.0065   -0.0102       -0.0383      0.0083     0.0114    0.0045
  1.49  0.1753  0.2051  0.2165  1.238E+00  1.62E-02   1.58E-01  1.0636       -0.0169      0.0034     0.0063   -0.0130       -0.0219      0.0096     0.0149    0.0064
  1.49  0.1753  0.2051  0.3402  4.386E-01  7.74E-03   5.54E-02  1.0769       -0.0372      0.0047     0.0087   -0.0161        0.0710      0.0133     0.0150    0.0048
  1.49  0.1753  0.2051  0.5074  1.014E-01  2.90E-03   1.24E-02  1.0857       -0.0213      0.0077     0.0114   -0.0217        0.0194      0.0213     0.0261    0.0194
  1.49  0.1753  0.2362  0.0655  3.726E+00  1.13E-01   4.67E-01  1.0419        0.0181      0.0099     0.0059   -0.0066        0.0125      0.0147     0.0106    0.0021
  1.49  0.1753  0.2362  0.1290  2.253E+00  2.85E-02   2.81E-01  1.0468       -0.0065      0.0035     0.0071   -0.0093       -0.0090      0.0092     0.0099    0.0033
  1.49  0.1753  0.2362  0.2165  1.151E+00  1.56E-02   1.44E-01  1.0538       -0.0142      0.0035     0.0065   -0.0120       -0.0553      0.0100     0.0129    0.0037
  1.49  0.1753  0.2362  0.3402  4.397E-01  7.74E-03   5.55E-02  1.0662       -0.0284      0.0047     0.0072   -0.0156       -0.0059      0.0132     0.0145    0.0049
  1.49  0.1753  0.2362  0.5074  1.322E-01  3.50E-03   1.65E-02  1.0779       -0.0288      0.0072     0.0140   -0.0197        0.0667      0.0199     0.0201    0.0133
  1.49  0.1753  0.2362  0.7427  2.172E-02  1.33E-03   2.76E-03  1.0140       -0.0585      0.0172     0.0075   -0.0135        0.0890      0.0462     0.0345    0.0126
  1.49  0.1753  0.2686  0.1290  1.750E+00  2.84E-02   2.17E-01  1.0391       -0.0059      0.0048     0.0069   -0.0088        0.0011      0.0111     0.0108    0.0024
  1.49  0.1753  0.2686  0.2165  9.896E-01  1.48E-02   1.23E-01  1.0447       -0.0120      0.0040     0.0058   -0.0114       -0.0238      0.0108     0.0118    0.0037
  1.49  0.1753  0.2686  0.3402  4.186E-01  7.42E-03   5.24E-02  1.0542       -0.0124      0.0048     0.0083   -0.0148        0.0139      0.0131     0.0135    0.0074
  1.49  0.1753  0.2686  0.5074  1.349E-01  3.47E-03   1.71E-02  1.0620       -0.0140      0.0070     0.0119   -0.0167        0.0423      0.0195     0.0203    0.0084
  1.49  0.1753  0.2686  0.7427  2.570E-02  1.38E-03   3.28E-03  1.0555       -0.0352      0.0141     0.0136   -0.0188        0.0546      0.0400     0.0217    0.0171
  1.49  0.1753  0.3025  0.1290  1.560E+00  3.56E-02   1.92E-01  1.0316        0.0018      0.0071     0.0076   -0.0085       -0.0033      0.0131     0.0093    0.0038
  1.49  0.1753  0.3025  0.2165  8.542E-01  1.43E-02   1.05E-01  1.0357       -0.0175      0.0046     0.0063   -0.0109       -0.0217      0.0122     0.0129    0.0057
  1.49  0.1753  0.3025  0.3402  3.756E-01  7.18E-03   4.68E-02  1.0409       -0.0213      0.0052     0.0068   -0.0130       -0.0073      0.0139     0.0129    0.0069
  1.49  0.1753  0.3025  0.5074  1.292E-01  3.30E-03   1.62E-02  1.0492       -0.0309      0.0071     0.0102   -0.0148        0.0259      0.0188     0.0218    0.0058
  1.49  0.1753  0.3025  0.7427  2.855E-02  1.38E-03   3.83E-03  1.0600       -0.0224      0.0135     0.0152   -0.0189        0.1327      0.0375     0.0288    0.0142
  1.49  0.1753  0.3025  1.0741  4.204E-03  7.27E-04   7.38E-04  0.8962       -0.0429      0.0538     0.0213   -0.0083        0.1465      0.1303     0.0442    0.0097
  1.49  0.1753  0.3379  0.1290  1.243E+00  4.86E-02   1.53E-01  1.0233        0.0164      0.0127     0.0087   -0.0077        0.0292      0.0191     0.0085    0.0037
  1.49  0.1753  0.3379  0.2165  7.158E-01  1.42E-02   8.79E-02  1.0261       -0.0168      0.0058     0.0076   -0.0097       -0.0065      0.0137     0.0099    0.0049
  1.49  0.1753  0.3379  0.3402  3.297E-01  6.88E-03   4.11E-02  1.0299       -0.0208      0.0057     0.0075   -0.0115       -0.0312      0.0157     0.0102    0.0054
  1.49  0.1753  0.3379  0.5074  1.214E-01  3.24E-03   1.51E-02  1.0374       -0.0204      0.0073     0.0088   -0.0135        0.0171      0.0197     0.0106    0.0047
  1.49  0.1753  0.3379  0.7427  3.175E-02  1.38E-03   4.05E-03  1.0508       -0.0328      0.0123     0.0169   -0.0173        0.0808      0.0338     0.0158    0.0098
  1.49  0.1753  0.3379  1.0741  5.856E-03  7.59E-04   9.77E-04  1.0062       -0.0138      0.0382     0.0261   -0.0140        0.0624      0.0851     0.0812    0.0165
  1.49  0.1753  0.3748  0.2165  5.623E-01  1.38E-02   6.93E-02  1.0182        0.0084      0.0074     0.0076   -0.0088        0.0060      0.0158     0.0106    0.0040
  1.49  0.1753  0.3748  0.3402  2.676E-01  6.41E-03   3.34E-02  1.0206       -0.0184      0.0069     0.0064   -0.0104        0.0207      0.0174     0.0099    0.0042
  1.49  0.1753  0.3748  0.5074  1.042E-01  3.06E-03   1.31E-02  1.0266       -0.0328      0.0079     0.0065   -0.0123       -0.0256      0.0223     0.0097    0.0036
  1.49  0.1753  0.3748  0.7427  2.730E-02  1.23E-03   3.51E-03  1.0386       -0.0419      0.0130     0.0120   -0.0156        0.1055      0.0345     0.0108    0.0077
  1.49  0.1753  0.3748  1.0741  5.455E-03  5.86E-04   8.67E-04  1.0292       -0.0316      0.0317     0.0268   -0.0160        0.2151      0.0895     0.0648    0.0178
  1.49  0.1753  0.4134  0.2165  4.823E-01  1.58E-02   6.03E-02  1.0102        0.0010      0.0102     0.0057   -0.0080       -0.0154      0.0187     0.0139    0.0031
  1.49  0.1753  0.4134  0.3402  2.383E-01  6.37E-03   2.99E-02  1.0113       -0.0150      0.0078     0.0097   -0.0093        0.0031      0.0185     0.0110    0.0031
  1.49  0.1753  0.4134  0.5074  9.061E-02  2.88E-03   1.16E-02  1.0156       -0.0262      0.0089     0.0089   -0.0110       -0.0206      0.0235     0.0161    0.0030
  1.49  0.1753  0.4134  0.7427  2.249E-02  1.11E-03   2.93E-03  1.0256       -0.0820      0.0145     0.0071   -0.0140        0.0711      0.0370     0.0148    0.0056
  1.49  0.1753  0.4134  1.0741  7.030E-03  6.88E-04   1.25E-03  1.0277       -0.0435      0.0279     0.0122   -0.0153        0.0627      0.0723     0.0412    0.0143
  1.49  0.1753  0.4537  0.3402  1.976E-01  5.98E-03   2.53E-02  1.0038       -0.0113      0.0091     0.0071   -0.0085       -0.0191      0.0202     0.0178    0.0022
  1.49  0.1753  0.4537  0.5074  7.497E-02  2.68E-03   9.67E-03  1.0065       -0.0223      0.0101     0.0062   -0.0100       -0.0296      0.0259     0.0097    0.0022
  1.49  0.1753  0.4537  0.7427  2.238E-02  1.14E-03   2.87E-03  1.0146       -0.0639      0.0145     0.0083   -0.0125        0.0085      0.0398     0.0200    0.0037
  1.49  0.1753  0.4537  1.0741  5.423E-03  5.97E-04   8.93E-04  1.0191        0.0208      0.0297     0.0152   -0.0142        0.1236      0.0789     0.0292    0.0112
  1.49  0.1753  0.4958  0.3402  1.486E-01  5.52E-03   1.96E-02  0.9963       -0.0350      0.0115     0.0088   -0.0078        0.0210      0.0242     0.0188    0.0014
  1.49  0.1753  0.4958  0.5074  6.539E-02  2.58E-03   8.66E-03  0.9974       -0.0215      0.0117     0.0061   -0.0090        0.0196      0.0268     0.0115    0.0011
  1.49  0.1753  0.4958  0.7427  2.114E-02  1.12E-03   2.88E-03  1.0037       -0.0532      0.0158     0.0080   -0.0112        0.0096      0.0420     0.0095    0.0020
  1.49  0.1753  0.4958  1.0741  4.478E-03  5.10E-04   8.58E-04  1.0086       -0.0434      0.0345     0.0310   -0.0133        0.2271      0.0962     0.0568    0.0081
  1.49  0.1753  0.5397  0.5074  4.990E-02  2.18E-03   6.95E-03  0.9886       -0.0365      0.0132     0.0074   -0.0082        0.0113      0.0305     0.0171   -0.0001
  1.49  0.1753  0.5397  0.7427  1.819E-02  1.11E-03   2.60E-03  0.9925       -0.0374      0.0176     0.0079   -0.0098       -0.0108      0.0442     0.0213   -0.0006
  1.49  0.1753  0.5397  1.0741  4.961E-03  5.47E-04   7.72E-04  0.9988       -0.0437      0.0300     0.0275   -0.0124       -0.0372      0.0835     0.0522    0.0030
  1.49  0.1753  0.5855  0.5074  4.933E-02  2.58E-03   7.26E-03  0.9801       -0.0037      0.0159     0.0075   -0.0074       -0.1010      0.0325     0.0165   -0.0017
  1.49  0.1753  0.5855  0.7427  1.801E-02  1.45E-03   2.69E-03  0.9823        0.0016      0.0242     0.0085   -0.0086        0.0640      0.0513     0.0182   -0.0032
  1.49  0.1753  0.5855  1.0741  3.652E-03  4.36E-04   4.90E-04  0.9914       -0.0517      0.0341     0.0229   -0.0114       -0.0769      0.0996     0.0335   -0.0026
  1.49  0.1753  0.6334  0.7427  1.806E-02  1.79E-03   2.68E-03  0.9735       -0.0276      0.0307     0.0152   -0.0079        0.1312      0.0651     0.0209   -0.0059
  1.49  0.1753  0.6334  1.0741  5.919E-03  8.14E-04   1.26E-03  0.9886       -0.0417      0.0407     0.0344   -0.0110        0.0529      0.0969     0.0948   -0.0093
  1.49  0.1753  0.6834  0.7427  1.654E-02  1.27E-03   2.86E-03  0.9678       -0.0258      0.0225     0.0125   -0.0082        0.0044      0.0544     0.0357   -0.0092
  1.74  0.1753  0.0682  0.0259  7.553E+01  5.69E-01   8.79E+00  1.1505        0.0096      0.0014     0.0043   -0.0077        0.0162      0.0045     0.0169   -0.0013
  1.74  0.1753  0.0682  0.0655  2.311E+01  1.11E-01   2.75E+00  1.3418        0.0029      0.0008     0.0066   -0.0283        0.0546      0.0035     0.0104    0.0146
  1.74  0.1753  0.0933  0.0259  5.785E+01  3.62E-01   7.07E+00  1.1089        0.0025      0.0012     0.0047   -0.0049        0.0204      0.0036     0.0119    0.0024
  1.74  0.1753  0.0933  0.0655  3.600E+01  1.33E-01   4.33E+00  1.1286        0.0024      0.0006     0.0056   -0.0086        0.0434      0.0026     0.0129    0.0064
  1.74  0.1753  0.0933  0.1290  1.116E+01  5.34E-02   1.73E+00  1.1678        0.0020      0.0008     0.0118   -0.0114        0.0570      0.0035     0.0136    0.0119
  1.74  0.1753  0.0933  0.2165  2.008E+00  2.71E-02   2.29E-01  1.1156       -0.0224      0.0024     0.0024   -0.0101        0.0204      0.0100     0.0067    0.0069
  1.74  0.1753  0.1194  0.0259  4.560E+01  4.49E-01   5.66E+00  1.0899       -0.0030      0.0019     0.0042   -0.0033        0.0069      0.0053     0.0110    0.0016
  1.74  0.1753  0.1194  0.0655  2.701E+01  1.25E-01   3.29E+00  1.0981       -0.0052      0.0008     0.0055   -0.0053        0.0182      0.0031     0.0101    0.0034
  1.74  0.1753  0.1194  0.1290  1.364E+01  6.23E-02   1.63E+00  1.1144        0.0096      0.0008     0.0046   -0.0069        0.0689      0.0033     0.0126    0.0028
  1.74  0.1753  0.1194  0.2165  3.885E+00  2.62E-02   6.08E-01  1.1437       -0.0054      0.0012     0.0064   -0.0100        0.0605      0.0050     0.0136   -0.0019
  1.74  0.1753  0.1194  0.3402  3.589E-01  7.91E-03   4.08E-02  1.0976       -0.0196      0.0040     0.0024   -0.0095        0.0449      0.0164     0.0067    0.0138
  1.74  0.1753  0.1468  0.0259  2.944E+01  7.62E-01   3.61E+00  1.0788        0.0047      0.0055     0.0032   -0.0024        0.0288      0.0114     0.0159    0.0008
  1.74  0.1753  0.1468  0.0655  1.979E+01  1.18E-01   2.42E+00  1.0833       -0.0093      0.0010     0.0057   -0.0040        0.0061      0.0041     0.0102    0.0007
  1.74  0.1753  0.1468  0.1290  1.101E+01  6.42E-02   1.33E+00  1.0898       -0.0033      0.0010     0.0051   -0.0059        0.0071      0.0039     0.0100    0.0003
  1.74  0.1753  0.1468  0.2165  4.766E+00  2.97E-02   5.62E-01  1.1017        0.0056      0.0011     0.0043   -0.0082        0.0541      0.0046     0.0130    0.0062
  1.74  0.1753  0.1468  0.3402  1.084E+00  1.18E-02   1.40E-01  1.1074       -0.0125      0.0019     0.0051   -0.0085        0.0616      0.0082     0.0198    0.0024
  1.74  0.1753  0.1468  0.5074  7.740E-02  3.50E-03   8.85E-03  1.0252       -0.0355      0.0081     0.0024   -0.0040        0.0580      0.0333     0.0067    0.0031
  1.74  0.1753  0.1753  0.0655  1.541E+01  9.89E-02   1.84E+00  1.0702       -0.0051      0.0012     0.0035   -0.0036       -0.0027      0.0043     0.0101    0.0016
  1.74  0.1753  0.1753  0.1290  9.021E+00  5.36E-02   1.09E+00  1.0734       -0.0101      0.0010     0.0048   -0.0048       -0.0239      0.0042     0.0131    0.0026
  1.74  0.1753  0.1753  0.2165  4.388E+00  3.13E-02   5.25E-01  1.0803       -0.0018      0.0012     0.0042   -0.0059        0.0066      0.0050     0.0129    0.0027
  1.74  0.1753  0.1753  0.3402  1.532E+00  1.40E-02   1.79E-01  1.0941       -0.0002      0.0016     0.0050   -0.0081        0.0581      0.0068     0.0135    0.0019
  1.74  0.1753  0.1753  0.5074  2.612E-01  5.48E-03   3.17E-02  1.0835       -0.0183      0.0037     0.0086   -0.0088        0.0598      0.0159     0.0298    0.0076
  1.74  0.1753  0.2051  0.0655  1.232E+01  1.17E-01   1.46E+00  1.0621        0.0075      0.0019     0.0034   -0.0031        0.0030      0.0054     0.0085    0.0011
  1.74  0.1753  0.2051  0.1290  7.524E+00  4.80E-02   8.97E-01  1.0652       -0.0098      0.0011     0.0040   -0.0041       -0.0233      0.0045     0.0102    0.0007
  1.74  0.1753  0.2051  0.2165  3.883E+00  2.84E-02   4.68E-01  1.0708       -0.0104      0.0012     0.0038   -0.0056       -0.0024      0.0052     0.0140    0.0005
  1.74  0.1753  0.2051  0.3402  1.538E+00  1.49E-02   1.84E-01  1.0807       -0.0057      0.0016     0.0055   -0.0080        0.0329      0.0070     0.0140    0.0050
  1.74  0.1753  0.2051  0.5074  4.154E-01  6.51E-03   4.86E-02  1.0796       -0.0043      0.0028     0.0073   -0.0083        0.0868      0.0119     0.0253    0.0055
  1.74  0.1753  0.2051  0.7427  5.060E-02  2.71E-03   6.11E-03  1.0336       -0.0133      0.0105     0.0110   -0.0062        0.1450      0.0411     0.0236    0.0059
  1.74  0.1753  0.2362  0.0655  9.313E+00  1.78E-01   1.10E+00  1.0528        0.0067      0.0040     0.0036   -0.0029        0.0024      0.0089     0.0093    0.0007
  1.74  0.1753  0.2362  0.1290  5.959E+00  4.43E-02   7.04E-01  1.0550       -0.0050      0.0013     0.0044   -0.0040       -0.0234      0.0052     0.0086    0.0013
  1.74  0.1753  0.2362  0.2165  3.295E+00  2.56E-02   3.91E-01  1.0581       -0.0061      0.0013     0.0040   -0.0052        0.0030      0.0055     0.0118    0.0026
  1.74  0.1753  0.2362  0.3402  1.441E+00  1.39E-02   1.72E-01  1.0620       -0.0058      0.0017     0.0045   -0.0063        0.0132      0.0070     0.0135    0.0039
  1.74  0.1753  0.2362  0.5074  4.650E-01  6.99E-03   5.51E-02  1.0682       -0.0045      0.0026     0.0090   -0.0073        0.0671      0.0110     0.0193    0.0034
  1.74  0.1753  0.2362  0.7427  8.659E-02  3.02E-03   1.05E-02  1.0601        0.0039      0.0061     0.0047   -0.0087        0.0842      0.0262     0.0338    0.0088
  1.74  0.1753  0.2686  0.1290  4.807E+00  4.53E-02   5.66E-01  1.0449       -0.0010      0.0018     0.0043   -0.0035        0.0019      0.0061     0.0096    0.0018
  1.74  0.1753  0.2686  0.2165  2.736E+00  2.35E-02   3.21E-01  1.0463       -0.0086      0.0015     0.0036   -0.0044       -0.0252      0.0060     0.0106    0.0022
  1.74  0.1753  0.2686  0.3402  1.261E+00  1.27E-02   1.50E-01  1.0495       -0.0125      0.0018     0.0052   -0.0053        0.0108      0.0071     0.0125    0.0027
  1.74  0.1753  0.2686  0.5074  4.606E-01  6.49E-03   5.53E-02  1.0570       -0.0088      0.0025     0.0076   -0.0066        0.0453      0.0104     0.0195    0.0023
  1.74  0.1753  0.2686  0.7427  9.715E-02  2.97E-03   1.19E-02  1.0610       -0.0033      0.0051     0.0087   -0.0088        0.0392      0.0225     0.0210    0.0079
  1.74  0.1753  0.2686  1.0741  3.126E-02  4.77E-03   3.71E-03  0.9947       -0.0838      0.0361     0.0024   -0.0051        0.1686      0.0927     0.0067    0.0052
  1.74  0.1753  0.3025  0.1290  3.918E+00  5.30E-02   4.59E-01  1.0369        0.0056      0.0027     0.0047   -0.0032        0.0190      0.0075     0.0078    0.0015
  1.74  0.1753  0.3025  0.2165  2.232E+00  2.20E-02   2.61E-01  1.0377       -0.0069      0.0018     0.0038   -0.0039       -0.0233      0.0069     0.0118    0.0018
  1.74  0.1753  0.3025  0.3402  1.096E+00  1.21E-02   1.30E-01  1.0399       -0.0109      0.0019     0.0042   -0.0047        0.0073      0.0078     0.0119    0.0021
  1.74  0.1753  0.3025  0.5074  4.192E-01  5.96E-03   4.97E-02  1.0458       -0.0082      0.0025     0.0065   -0.0060        0.0485      0.0104     0.0211    0.0021
  1.74  0.1753  0.3025  0.7427  1.119E-01  2.88E-03   1.41E-02  1.0516        0.0015      0.0045     0.0098   -0.0080        0.1205      0.0194     0.0281    0.0069
  1.74  0.1753  0.3025  1.0741  2.145E-02  1.85E-03   3.68E-03  1.0234       -0.0366      0.0166     0.0137   -0.0068        0.0927      0.0620     0.0435    0.0074
  1.74  0.1753  0.3379  0.1290  2.891E+00  7.34E-02   3.40E-01  1.0295       -0.0028      0.0053     0.0055   -0.0029       -0.0055      0.0120     0.0069    0.0012
  1.74  0.1753  0.3379  0.2165  1.817E+00  2.15E-02   2.13E-01  1.0296       -0.0060      0.0022     0.0048   -0.0036       -0.0076      0.0078     0.0086    0.0015
  1.74  0.1753  0.3379  0.3402  9.046E-01  1.11E-02   1.08E-01  1.0309       -0.0102      0.0022     0.0047   -0.0043       -0.0050      0.0087     0.0089    0.0017
  1.74  0.1753  0.3379  0.5074  3.551E-01  5.53E-03   4.22E-02  1.0349       -0.0145      0.0028     0.0055   -0.0054        0.0168      0.0109     0.0094    0.0023
  1.74  0.1753  0.3379  0.7427  1.002E-01  2.55E-03   1.21E-02  1.0402        0.0047      0.0046     0.0108   -0.0071        0.0918      0.0188     0.0149    0.0049
  1.74  0.1753  0.3379  1.0741  2.280E-02  1.51E-03   3.63E-03  1.0282        0.0006      0.0123     0.0168   -0.0071        0.1824      0.0473     0.0803    0.0073
  1.74  0.1753  0.3748  0.2165  1.417E+00  2.05E-02   1.69E-01  1.0231       -0.0049      0.0028     0.0047   -0.0033        0.0021      0.0090     0.0093    0.0012
  1.74  0.1753  0.3748  0.3402  7.549E-01  1.03E-02   9.09E-02  1.0236       -0.0056      0.0025     0.0039   -0.0040        0.0057      0.0093     0.0085    0.0015
  1.74  0.1753  0.3748  0.5074  2.972E-01  5.02E-03   3.59E-02  1.0260       -0.0145      0.0030     0.0040   -0.0049       -0.0267      0.0120     0.0083    0.0020
  1.74  0.1753  0.3748  0.7427  8.880E-02  2.33E-03   1.10E-02  1.0304       -0.0099      0.0047     0.0077   -0.0063        0.0960      0.0190     0.0095    0.0038
  1.74  0.1753  0.3748  1.0741  2.359E-02  1.38E-03   3.57E-03  1.0242        0.0361      0.0100     0.0173   -0.0067        0.1208      0.0410     0.0640    0.0066
  1.74  0.1753  0.4134  0.2165  1.165E+00  2.29E-02   1.43E-01  1.0164        0.0001      0.0040     0.0035   -0.0031        0.0097      0.0110     0.0129    0.0010
  1.74  0.1753  0.4134  0.3402  5.867E-01  9.27E-03   7.20E-02  1.0163       -0.0017      0.0030     0.0061   -0.0037       -0.0019      0.0103     0.0097    0.0013
  1.74  0.1753  0.4134  0.5074  2.551E-01  4.70E-03   3.18E-02  1.0176       -0.0043      0.0033     0.0056   -0.0045       -0.0155      0.0128     0.0152    0.0017
  1.74  0.1753  0.4134  0.7427  8.191E-02  2.19E-03   1.04E-02  1.0211       -0.0108      0.0048     0.0044   -0.0057        0.0336      0.0191     0.0139    0.0031
  1.74  0.1753  0.4134  1.0741  2.145E-02  1.19E-03   3.75E-03  1.0175        0.0238      0.0104     0.0078   -0.0065        0.1514      0.0417     0.0405    0.0066
  1.74  0.1753  0.4134  1.5540  6.436E-03  5.09E-03   7.63E-04  0.9738        0.0267      0.1516     0.0024   -0.0035        0.5283      0.5575     0.0067    0.0043
  1.74  0.1753  0.4537  0.3402  4.657E-01  8.32E-03   5.92E-02  1.0100       -0.0165      0.0034     0.0044   -0.0034        0.0076      0.0118     0.0170    0.0010
  1.74  0.1753  0.4537  0.5074  2.025E-01  4.22E-03   2.58E-02  1.0106       -0.0136      0.0039     0.0038   -0.0041        0.0007      0.0142     0.0083    0.0014
  1.74  0.1753  0.4537  0.7427  6.527E-02  1.91E-03   8.33E-03  1.0131       -0.0157      0.0054     0.0052   -0.0051        0.0308      0.0212     0.0192    0.0025
  1.74  0.1753  0.4537  1.0741  1.956E-02  1.08E-03   3.22E-03  1.0112        0.0296      0.0098     0.0097   -0.0062        0.1300      0.0389     0.0285    0.0054
  1.74  0.1753  0.4537  1.5540  4.160E-03  2.86E-03   5.23E-04  0.9851        0.0536      0.1526     0.0091   -0.0038       -0.1701      0.4374     0.1266    0.0042
  1.74  0.1753  0.4958  0.3402  3.571E-01  7.85E-03   4.68E-02  1.0034       -0.0115      0.0044     0.0056   -0.0032       -0.0036      0.0140     0.0180    0.0008
  1.74  0.1753  0.4958  0.5074  1.791E-01  3.90E-03   2.35E-02  1.0032       -0.0026      0.0040     0.0038   -0.0038       -0.0061      0.0145     0.0104    0.0011
  1.74  0.1753  0.4958  0.7427  5.417E-02  1.80E-03   7.35E-03  1.0048       -0.0066      0.0060     0.0050   -0.0046       -0.0239      0.0229     0.0081    0.0019
  1.74  0.1753  0.4958  1.0741  1.300E-02  8.39E-04   2.52E-03  1.0044       -0.0150      0.0122     0.0200   -0.0056        0.2280      0.0508     0.0561    0.0040
  1.74  0.1753  0.4958  1.5540  1.178E-02  4.69E-03   4.39E-03  0.9817       -0.1207      0.1049     0.0024   -0.0038        0.3334      0.2718     0.0067    0.0037
  1.74  0.1753  0.5397  0.5074  1.457E-01  3.44E-03   2.00E-02  0.9957       -0.0250      0.0045     0.0046   -0.0034       -0.0276      0.0163     0.0162    0.0006
  1.74  0.1753  0.5397  0.7427  5.287E-02  1.87E-03   7.48E-03  0.9965       -0.0303      0.0066     0.0049   -0.0042       -0.0046      0.0256     0.0206    0.0012
  1.74  0.1753  0.5397  1.0741  1.220E-02  7.63E-04   1.96E-03  0.9971       -0.0061      0.0114     0.0178   -0.0051       -0.0142      0.0468     0.0514    0.0027
  1.74  0.1753  0.5397  1.5540  4.785E-03  2.27E-03   5.66E-04  0.9714        0.0426      0.0830     0.0024   -0.0035        0.1282      0.2820     0.0067    0.0029
  1.74  0.1753  0.5855  0.5074  1.351E-01  4.40E-03   1.94E-02  0.9882       -0.0173      0.0065     0.0047   -0.0031       -0.0087      0.0194     0.0157    0.0000
  1.74  0.1753  0.5855  0.7427  4.676E-02  2.19E-03   6.90E-03  0.9884       -0.0186      0.0088     0.0054   -0.0037       -0.0572      0.0312     0.0174    0.0003
  1.74  0.1753  0.5855  1.0741  1.199E-02  7.89E-04   1.65E-03  0.9895       -0.0605      0.0131     0.0148   -0.0046        0.0714      0.0502     0.0328    0.0012
  1.74  0.1753  0.6334  0.5074  1.119E-01  5.72E-03   1.81E-02  0.9805       -0.0280      0.0106     0.0132   -0.0028       -0.0181      0.0280     0.0294   -0.0007
  1.74  0.1753  0.6334  0.7427  4.262E-02  2.14E-03   6.56E-03  0.9801       -0.0264      0.0097     0.0098   -0.0033        0.0088      0.0317     0.0202   -0.0008
  1.74  0.1753  0.6334  1.0741  1.594E-02  1.30E-03   3.35E-03  0.9819       -0.0222      0.0153     0.0222   -0.0041       -0.0016      0.0547     0.0937   -0.0004
  1.74  0.1753  0.6834  0.7427  4.483E-02  1.78E-03   7.92E-03  0.9719       -0.0257      0.0078     0.0080   -0.0030        0.0724      0.0280     0.0351   -0.0019
  1.74  0.1753  0.6834  1.0741  1.624E-02  2.20E-03   3.71E-03  0.9760       -0.0857      0.0268     0.0085   -0.0037       -0.0801      0.0996     0.0471   -0.0025
  1.74  0.1753  0.7355  0.7427  4.880E-02  3.07E-03   7.03E-03  0.9649       -0.0235      0.0128     0.0311   -0.0030        0.1723      0.0434     0.0904   -0.0033
  1.74  0.1753  0.7355  1.0741  1.942E-02  3.08E-03   2.39E-03  0.9795        0.0537      0.0307     0.0024   -0.0040        0.2230      0.1137     0.0067   -0.0058
  1.74  0.2051  0.0682  0.0259  1.363E+01  1.16E-01   1.75E+00  1.1328        0.0208      0.0026     0.0064   -0.0194       -0.0002      0.0050     0.0176    0.0054
  1.74  0.2051  0.0682  0.0655  1.472E+00  7.35E-03   1.92E-01  1.6964        0.0041      0.0014     0.0101   -0.0764        0.0421      0.0037     0.0111    0.0279
  1.74  0.2051  0.0933  0.0259  1.723E+01  9.87E-02   2.34E+00  1.0813        0.0140      0.0017     0.0069   -0.0098        0.0064      0.0031     0.0126    0.0019
  1.74  0.2051  0.0933  0.0655  7.867E+00  2.42E-02   1.05E+00  1.1167        0.0091      0.0008     0.0084   -0.0199        0.0327      0.0023     0.0136    0.0097
  1.74  0.2051  0.0933  0.1290  1.466E+00  6.64E-03   2.40E-01  1.1515       -0.0055      0.0012     0.0182   -0.0238        0.0308      0.0034     0.0143    0.0223
  1.74  0.2051  0.1194  0.0259  1.334E+01  1.16E-01   1.84E+00  1.0667        0.0090      0.0028     0.0062   -0.0071        0.0120      0.0045     0.0117    0.0022
  1.74  0.2051  0.1194  0.0655  7.593E+00  2.75E-02   1.02E+00  1.0784        0.0007      0.0010     0.0083   -0.0122        0.0126      0.0025     0.0109    0.0065
  1.74  0.2051  0.1194  0.1290  2.984E+00  1.14E-02   3.94E-01  1.1040        0.0052      0.0010     0.0068   -0.0178        0.0460      0.0029     0.0133    0.0136
  1.74  0.2051  0.1194  0.2165  5.350E-01  3.54E-03   8.85E-02  1.1380       -0.0210      0.0018     0.0097   -0.0197        0.0384      0.0050     0.0143   -0.0030
  1.74  0.2051  0.1468  0.0259  9.704E+00  2.08E-01   1.32E+00  1.0567        0.0109      0.0073     0.0044   -0.0057        0.0179      0.0103     0.0166    0.0016
  1.74  0.2051  0.1468  0.0655  6.193E+00  3.09E-02   8.38E-01  1.0639        0.0003      0.0014     0.0086   -0.0093        0.0003      0.0033     0.0109    0.0044
  1.74  0.2051  0.1468  0.1290  3.023E+00  1.37E-02   4.05E-01  1.0778       -0.0018      0.0012     0.0076   -0.0136        0.0204      0.0033     0.0108    0.0070
  1.74  0.2051  0.1468  0.2165  1.035E+00  5.49E-03   1.35E-01  1.0998       -0.0046      0.0014     0.0063   -0.0176        0.0309      0.0040     0.0137    0.0059
  1.74  0.2051  0.1468  0.3402  1.591E-01  1.76E-03   2.22E-02  1.0859       -0.0246      0.0031     0.0076   -0.0197        0.0573      0.0085     0.0205    0.0138
  1.74  0.2051  0.1753  0.0655  4.953E+00  2.56E-02   6.53E-01  1.0539       -0.0014      0.0015     0.0049   -0.0078       -0.0103      0.0036     0.0109    0.0023
  1.74  0.2051  0.1753  0.1290  2.678E+00  1.29E-02   3.56E-01  1.0624       -0.0069      0.0013     0.0071   -0.0117       -0.0118      0.0035     0.0138    0.0040
  1.74  0.2051  0.1753  0.2165  1.135E+00  6.48E-03   1.50E-01  1.0756       -0.0071      0.0016     0.0062   -0.0154        0.0174      0.0042     0.0136    0.0068
  1.74  0.2051  0.1753  0.3402  3.072E-01  2.56E-03   3.95E-02  1.0910       -0.0187      0.0023     0.0075   -0.0200        0.0436      0.0064     0.0142    0.0126
  1.74  0.2051  0.1753  0.5074  3.453E-02  7.96E-04   4.56E-03  1.0012       -0.0271      0.0065     0.0132   -0.0105        0.0509      0.0177     0.0306    0.0083
  1.74  0.2051  0.2051  0.0655  4.106E+00  3.16E-02   5.37E-01  1.0449        0.0111      0.0024     0.0048   -0.0073        0.0011      0.0044     0.0093    0.0017
  1.74  0.2051  0.2051  0.1290  2.343E+00  1.19E-02   3.08E-01  1.0504       -0.0066      0.0014     0.0058   -0.0104       -0.0112      0.0037     0.0109    0.0040
  1.74  0.2051  0.2051  0.2165  1.122E+00  6.59E-03   1.49E-01  1.0593       -0.0099      0.0016     0.0055   -0.0135       -0.0090      0.0043     0.0146    0.0071
  1.74  0.2051  0.2051  0.3402  3.868E-01  3.05E-03   5.09E-02  1.0709       -0.0114      0.0021     0.0082   -0.0165        0.0129      0.0059     0.0147    0.0063
  1.74  0.2051  0.2051  0.5074  7.626E-02  1.18E-03   9.78E-03  1.0811       -0.0192      0.0044     0.0110   -0.0235        0.0597      0.0121     0.0261    0.0240
  1.74  0.2051  0.2362  0.0655  3.133E+00  4.96E-02   4.09E-01  1.0374        0.0185      0.0054     0.0052   -0.0067        0.0077      0.0080     0.0101    0.0021
  1.74  0.2051  0.2362  0.1290  1.968E+00  1.14E-02   2.56E-01  1.0418       -0.0025      0.0016     0.0064   -0.0094       -0.0076      0.0041     0.0094    0.0036
  1.74  0.2051  0.2362  0.2165  1.029E+00  6.26E-03   1.35E-01  1.0485       -0.0119      0.0016     0.0058   -0.0121       -0.0185      0.0045     0.0125    0.0043
  1.74  0.2051  0.2362  0.3402  4.096E-01  3.19E-03   5.39E-02  1.0599       -0.0172      0.0021     0.0066   -0.0156       -0.0017      0.0058     0.0142    0.0045
  1.74  0.2051  0.2362  0.5074  1.066E-01  1.41E-03   1.39E-02  1.0753       -0.0198      0.0037     0.0137   -0.0213        0.0759      0.0101     0.0200    0.0159
  1.74  0.2051  0.2362  0.7427  1.347E-02  5.07E-04   1.78E-03  0.9930       -0.0097      0.0116     0.0069   -0.0131        0.1505      0.0304     0.0347    0.0126
  1.74  0.2051  0.2686  0.1290  1.661E+00  1.22E-02   2.15E-01  1.0353        0.0104      0.0022     0.0062   -0.0090       -0.0013      0.0047     0.0103    0.0025
  1.74  0.2051  0.2686  0.2165  9.068E-01  5.91E-03   1.17E-01  1.0405       -0.0146      0.0018     0.0050   -0.0117       -0.0219      0.0047     0.0113    0.0034
  1.74  0.2051  0.2686  0.3402  3.853E-01  3.03E-03   5.03E-02  1.0497       -0.0202      0.0022     0.0077   -0.0151        0.0001      0.0059     0.0132    0.0064
  1.74  0.2051  0.2686  0.5074  1.244E-01  1.49E-03   1.65E-02  1.0584       -0.0139      0.0033     0.0116   -0.0179        0.0315      0.0093     0.0202    0.0098
  1.74  0.2051  0.2686  0.7427  2.100E-02  5.87E-04   2.80E-03  1.0468       -0.0180      0.0079     0.0134   -0.0199        0.0491      0.0213     0.0217    0.0191
  1.74  0.2051  0.3025  0.1290  1.361E+00  1.53E-02   1.75E-01  1.0279        0.0139      0.0036     0.0070   -0.0087        0.0085      0.0062     0.0087    0.0032
  1.74  0.2051  0.3025  0.2165  7.753E-01  5.72E-03   9.98E-02  1.0321       -0.0026      0.0021     0.0055   -0.0112       -0.0211      0.0052     0.0125    0.0052
  1.74  0.2051  0.3025  0.3402  3.471E-01  2.90E-03   4.51E-02  1.0375       -0.0193      0.0023     0.0061   -0.0136       -0.0074      0.0061     0.0126    0.0073
  1.74  0.2051  0.3025  0.5074  1.192E-01  1.40E-03   1.56E-02  1.0438       -0.0266      0.0033     0.0098   -0.0152        0.0249      0.0090     0.0218    0.0056
  1.74  0.2051  0.3025  0.7427  2.523E-02  6.26E-04   3.51E-03  1.0543       -0.0107      0.0068     0.0150   -0.0201        0.0400      0.0187     0.0289    0.0151
  1.74  0.2051  0.3379  0.2165  6.442E-01  5.74E-03   8.27E-02  1.0227       -0.0046      0.0026     0.0070   -0.0102       -0.0008      0.0059     0.0094    0.0051
  1.74  0.2051  0.3379  0.3402  3.062E-01  2.80E-03   3.98E-02  1.0259       -0.0200      0.0026     0.0069   -0.0120        0.0042      0.0067     0.0097    0.0056
  1.74  0.2051  0.3379  0.5074  1.125E-01  1.35E-03   1.46E-02  1.0322       -0.0185      0.0033     0.0083   -0.0138        0.0232      0.0088     0.0101    0.0040
  1.74  0.2051  0.3379  0.7427  2.615E-02  6.05E-04   3.47E-03  1.0463       -0.0148      0.0063     0.0167   -0.0184        0.0317      0.0173     0.0156    0.0124
  1.74  0.2051  0.3379  1.0741  5.155E-03  4.00E-04   8.81E-04  0.9831       -0.0655      0.0274     0.0260   -0.0140        0.2297      0.0605     0.0821    0.0154
  1.74  0.2051  0.3748  0.2165  5.279E-01  6.05E-03   6.80E-02  1.0150        0.0071      0.0035     0.0070   -0.0092        0.0011      0.0069     0.0101    0.0042
  1.74  0.2051  0.3748  0.3402  2.621E-01  2.68E-03   3.41E-02  1.0171       -0.0150      0.0030     0.0057   -0.0108       -0.0076      0.0073     0.0093    0.0043
  1.74  0.2051  0.3748  0.5074  9.939E-02  1.28E-03   1.30E-02  1.0221       -0.0254      0.0036     0.0058   -0.0126        0.0131      0.0094     0.0092    0.0034
  1.74  0.2051  0.3748  0.7427  2.534E-02  5.73E-04   3.39E-03  1.0341       -0.0268      0.0064     0.0117   -0.0165        0.0542      0.0173     0.0103    0.0080
  1.74  0.2051  0.3748  1.0741  5.583E-03  3.31E-04   9.10E-04  1.0180       -0.0148      0.0175     0.0268   -0.0169        0.1243      0.0418     0.0654    0.0177
  1.74  0.2051  0.4134  0.2165  4.281E-01  7.67E-03   5.58E-02  1.0071        0.0088      0.0058     0.0049   -0.0084        0.0029      0.0094     0.0136    0.0034
  1.74  0.2051  0.4134  0.3402  2.158E-01  2.62E-03   2.83E-02  1.0081       -0.0076      0.0036     0.0093   -0.0099        0.0139      0.0080     0.0105    0.0033
  1.74  0.2051  0.4134  0.5074  8.570E-02  1.20E-03   1.14E-02  1.0116       -0.0136      0.0040     0.0084   -0.0115        0.0093      0.0102     0.0159    0.0027
  1.74  0.2051  0.4134  0.7427  2.410E-02  5.62E-04   3.26E-03  1.0208       -0.0234      0.0066     0.0065   -0.0147        0.0285      0.0174     0.0146    0.0057
  1.74  0.2051  0.4134  1.0741  5.295E-03  2.91E-04   9.61E-04  1.0218       -0.0229      0.0161     0.0119   -0.0168        0.1838      0.0427     0.0415    0.0154
  1.74  0.2051  0.4537  0.3402  1.701E-01  2.51E-03   2.27E-02  1.0005       -0.0064      0.0045     0.0064   -0.0090        0.0108      0.0091     0.0177    0.0024
  1.74  0.2051  0.4537  0.5074  7.223E-02  1.16E-03   9.70E-03  1.0026       -0.0275      0.0048     0.0055   -0.0105        0.0023      0.0112     0.0091    0.0020
  1.74  0.2051  0.4537  0.7427  2.197E-02  5.38E-04   2.94E-03  1.0095       -0.0468      0.0071     0.0078   -0.0132        0.0483      0.0185     0.0199    0.0036
  1.74  0.2051  0.4537  1.0741  6.280E-03  2.88E-04   1.06E-03  1.0140        0.0160      0.0131     0.0149   -0.0155        0.1563      0.0361     0.0293    0.0117
  1.74  0.2051  0.4958  0.3402  1.342E-01  2.59E-03   1.84E-02  0.9930       -0.0082      0.0061     0.0084   -0.0083        0.0057      0.0110     0.0187    0.0016
  1.74  0.2051  0.4958  0.5074  6.256E-02  1.12E-03   8.60E-03  0.9935       -0.0225      0.0054     0.0054   -0.0095        0.0017      0.0118     0.0111    0.0010
  1.74  0.2051  0.4958  0.7427  1.993E-02  5.29E-04   2.81E-03  0.9987       -0.0328      0.0077     0.0075   -0.0118        0.0360      0.0197     0.0089    0.0017
  1.74  0.2051  0.4958  1.0741  5.631E-03  2.77E-04   1.10E-03  1.0035        0.0088      0.0143     0.0310   -0.0147        0.1593      0.0394     0.0574    0.0093
  1.74  0.2051  0.5397  0.5074  5.134E-02  1.07E-03   7.40E-03  0.9847       -0.0058      0.0063     0.0068   -0.0086        0.0294      0.0132     0.0169   -0.0002
  1.74  0.2051  0.5397  0.7427  1.674E-02  5.04E-04   2.47E-03  0.9880       -0.0269      0.0088     0.0073   -0.0105       -0.0219      0.0215     0.0213   -0.0005
  1.74  0.2051  0.5397  1.0741  5.040E-03  2.86E-04   8.07E-04  0.9932       -0.0276      0.0168     0.0275   -0.0142        0.1216      0.0428     0.0526    0.0050
  1.74  0.2051  0.5855  0.5074  4.250E-02  1.24E-03   6.45E-03  0.9763       -0.0257      0.0090     0.0069   -0.0079       -0.0355      0.0174     0.0163   -0.0015
  1.74  0.2051  0.5855  0.7427  1.854E-02  6.03E-04   2.69E-03  0.9777       -0.0380      0.0097     0.0080   -0.0093       -0.0191      0.0217     0.0181   -0.0034
  1.74  0.2051  0.5855  1.0741  4.601E-03  3.16E-04   6.41E-04  0.9857       -0.0822      0.0210     0.0228   -0.0135        0.0985      0.0528     0.0337   -0.0006
  1.74  0.2051  0.6334  0.7427  1.797E-02  6.56E-04   2.75E-03  0.9687       -0.0076      0.0111     0.0150   -0.0086        0.0113      0.0219     0.0209   -0.0060
  1.74  0.2051  0.6334  1.0741  4.536E-03  4.28E-04   9.84E-04  0.9835       -0.1422      0.0321     0.0344   -0.0134        0.2224      0.0774     0.0958   -0.0074
  1.74  0.2051  0.6834  0.7427  1.480E-02  7.01E-04   2.62E-03  0.9623        0.0014      0.0148     0.0122   -0.0088        0.0245      0.0282     0.0360   -0.0090
  1.74  0.2362  0.0682  0.0259  2.774E+00  1.32E-01   3.37E-01  1.1794        0.0387      0.0170     0.0081   -0.0328        0.0027      0.0248     0.0188    0.0051
  1.74  0.2362  0.0933  0.0259  9.024E+00  1.03E-01   1.09E+00  1.0630        0.0274      0.0041     0.0087   -0.0145        0.0072      0.0058     0.0140    0.0036
  1.74  0.2362  0.0933  0.0655  2.592E+00  1.30E-02   3.15E-01  1.1179        0.0064      0.0016     0.0103   -0.0295        0.0043      0.0040     0.0150    0.0089
  1.74  0.2362  0.1194  0.0259  7.830E+00  1.11E-01   9.53E-01  1.0470        0.0245      0.0054     0.0079   -0.0096        0.0086      0.0073     0.0132    0.0019
  1.74  0.2362  0.1194  0.0655  4.110E+00  2.10E-02   4.98E-01  1.0621        0.0066      0.0017     0.0102   -0.0167        0.0215      0.0039     0.0124    0.0068
  1.74  0.2362  0.1194  0.1290  1.079E+00  6.98E-03   1.31E-01  1.0964       -0.0091      0.0021     0.0086   -0.0242        0.0197      0.0052     0.0146    0.0199
  1.74  0.2362  0.1468  0.0259  6.093E+00  1.59E-01   7.46E-01  1.0386        0.0294      0.0109     0.0062   -0.0077        0.0123      0.0147     0.0179    0.0019
  1.74  0.2362  0.1468  0.0655  3.702E+00  2.51E-02   4.54E-01  1.0462        0.0089      0.0023     0.0105   -0.0127        0.0120      0.0046     0.0124    0.0053
  1.74  0.2362  0.1468  0.1290  1.569E+00  9.59E-03   1.91E-01  1.0628       -0.0016      0.0020     0.0094   -0.0181        0.0191      0.0049     0.0123    0.0112
  1.74  0.2362  0.1468  0.2165  3.653E-01  3.63E-03   4.43E-02  1.0867       -0.0160      0.0031     0.0080   -0.0208        0.0040      0.0079     0.0151    0.0038
  1.74  0.2362  0.1753  0.0655  3.104E+00  2.65E-02   3.79E-01  1.0371        0.0140      0.0029     0.0067   -0.0107        0.0063      0.0057     0.0124    0.0043
  1.74  0.2362  0.1753  0.1290  1.553E+00  1.15E-02   1.90E-01  1.0479       -0.0066      0.0024     0.0089   -0.0153        0.0129      0.0054     0.0152    0.0072
  1.74  0.2362  0.1753  0.2165  5.543E-01  4.82E-03   6.74E-02  1.0654       -0.0118      0.0028     0.0080   -0.0197       -0.0077      0.0069     0.0150    0.0079
  1.74  0.2362  0.1753  0.3402  9.295E-02  1.61E-03   1.13E-02  1.0670       -0.0182      0.0056     0.0093   -0.0259        0.0064      0.0140     0.0155    0.0213
  1.74  0.2362  0.2051  0.0655  2.634E+00  2.81E-02   3.21E-01  1.0293        0.0124      0.0039     0.0066   -0.0094        0.0147      0.0067     0.0110    0.0029
  1.74  0.2362  0.2051  0.1290  1.423E+00  1.04E-02   1.73E-01  1.0369       -0.0020      0.0023     0.0075   -0.0138       -0.0051      0.0056     0.0124    0.0049
  1.74  0.2362  0.2051  0.2165  6.188E-01  5.54E-03   7.56E-02  1.0492       -0.0134      0.0029     0.0073   -0.0182        0.0213      0.0069     0.0159    0.0078
  1.74  0.2362  0.2051  0.3402  1.628E-01  2.31E-03   1.99E-02  1.0679       -0.0263      0.0046     0.0100   -0.0248       -0.0009      0.0114     0.0160    0.0158
  1.74  0.2362  0.2051  0.5074  1.854E-02  6.51E-04   2.28E-03  0.9628        0.0020      0.0115     0.0132   -0.0139        0.0656      0.0282     0.0273    0.0117
  1.74  0.2362  0.2362  0.0655  1.975E+00  4.25E-02   2.40E-01  1.0219        0.0145      0.0088     0.0069   -0.0087       -0.0161      0.0126     0.0116    0.0016
  1.74  0.2362  0.2362  0.1290  1.275E+00  1.01E-02   1.55E-01  1.0273        0.0101      0.0026     0.0082   -0.0127       -0.0032      0.0059     0.0110    0.0038
  1.74  0.2362  0.2362  0.2165  5.928E-01  5.33E-03   7.23E-02  1.0367       -0.0109      0.0028     0.0076   -0.0166        0.0071      0.0070     0.0139    0.0075
  1.74  0.2362  0.2362  0.3402  2.061E-01  2.66E-03   2.52E-02  1.0519       -0.0170      0.0041     0.0084   -0.0215       -0.0061      0.0102     0.0155    0.0111
  1.74  0.2362  0.2362  0.5074  3.716E-02  9.77E-04   4.59E-03  1.0660       -0.0013      0.0086     0.0162   -0.0319        0.0258      0.0211     0.0212    0.0353
  1.74  0.2362  0.2686  0.1290  1.087E+00  1.08E-02   1.33E-01  1.0199        0.0131      0.0034     0.0080   -0.0119        0.0205      0.0067     0.0119    0.0041
  1.74  0.2362  0.2686  0.2165  5.642E-01  5.22E-03   6.87E-02  1.0273       -0.0074      0.0029     0.0068   -0.0153       -0.0070      0.0071     0.0128    0.0065
  1.74  0.2362  0.2686  0.3402  2.239E-01  2.77E-03   2.74E-02  1.0382       -0.0122      0.0039     0.0096   -0.0188       -0.0033      0.0098     0.0146    0.0054
  1.74  0.2362  0.2686  0.5074  5.441E-02  1.23E-03   6.67E-03  1.0637       -0.0169      0.0073     0.0138   -0.0286        0.0265      0.0180     0.0214    0.0219
  1.74  0.2362  0.2686  0.7427  5.704E-03  3.99E-04   7.25E-04  0.7752       -0.0437      0.0255     0.0158   -0.0139        0.1547      0.0605     0.0229    0.0152
  1.74  0.2362  0.3025  0.0049  2.289E+00  6.50E-01   3.09E-01  1.0064        0.0835      0.0931     0.0050   -0.0022        0.1519      0.0903     0.0104    0.0002
  1.74  0.2362  0.3025  0.1290  8.796E-01  1.44E-02   1.07E-01  1.0143        0.0268      0.0063     0.0088   -0.0111        0.0066      0.0096     0.0104    0.0033
  1.74  0.2362  0.3025  0.2165  5.072E-01  4.99E-03   6.18E-02  1.0203       -0.0044      0.0032     0.0073   -0.0144       -0.0072      0.0073     0.0139    0.0041
  1.74  0.2362  0.3025  0.3402  2.073E-01  2.58E-03   2.54E-02  1.0308       -0.0191      0.0040     0.0079   -0.0184       -0.0098      0.0097     0.0140    0.0052
  1.74  0.2362  0.3025  0.5074  6.236E-02  1.30E-03   7.61E-03  1.0508       -0.0304      0.0067     0.0119   -0.0253        0.0112      0.0168     0.0230    0.0161
  1.74  0.2362  0.3025  0.7427  9.114E-03  4.78E-04   1.13E-03  1.0202       -0.0573      0.0182     0.0176   -0.0263        0.0682      0.0429     0.0301    0.0295
  1.74  0.2362  0.3379  0.0049  1.214E+00  3.45E-01   1.61E-01  1.0011       -0.0433      0.0924     0.0053   -0.0021       -0.0163      0.0892     0.0112    0.0001
  1.74  0.2362  0.3379  0.2165  4.417E-01  5.23E-03   5.40E-02  1.0136       -0.0002      0.0040     0.0088   -0.0141       -0.0020      0.0081     0.0110    0.0039
  1.74  0.2362  0.3379  0.3402  1.938E-01  2.45E-03   2.38E-02  1.0220       -0.0057      0.0041     0.0087   -0.0179        0.0148      0.0095     0.0112    0.0070
  1.74  0.2362  0.3379  0.5074  6.222E-02  1.30E-03   7.62E-03  1.0331       -0.0323      0.0068     0.0102   -0.0210        0.0204      0.0167     0.0117    0.0093
  1.74  0.2362  0.3379  0.7427  1.057E-02  4.77E-04   1.30E-03  1.0480       -0.0530      0.0153     0.0195   -0.0288        0.1126      0.0352     0.0169    0.0266
  1.74  0.2362  0.3748  0.0049  9.320E-01  2.02E-01   1.29E-01  0.9957       -0.0676      0.0719     0.0056   -0.0021       -0.0623      0.0773     0.0109    0.0002
  1.74  0.2362  0.3748  0.2165  3.720E-01  6.02E-03   4.56E-02  1.0074        0.0136      0.0059     0.0088   -0.0138       -0.0024      0.0099     0.0116    0.0059
  1.74  0.2362  0.3748  0.3402  1.724E-01  2.39E-03   2.13E-02  1.0122       -0.0143      0.0046     0.0075   -0.0165        0.0062      0.0102     0.0110    0.0076
  1.74  0.2362  0.3748  0.5074  5.831E-02  1.27E-03   7.17E-03  1.0199       -0.0311      0.0071     0.0076   -0.0182        0.0317      0.0170     0.0108    0.0047
  1.74  0.2362  0.3748  0.7427  1.273E-02  5.35E-04   1.60E-03  1.0490       -0.0396      0.0143     0.0139   -0.0277        0.1144      0.0338     0.0118    0.0187
  1.74  0.2362  0.4134  0.0049  9.564E-01  1.37E-01   1.27E-01  0.9886        0.0527      0.0477     0.0055   -0.0019        0.0723      0.0577     0.0099    0.0002
  1.74  0.2362  0.4134  0.3402  1.445E-01  2.45E-03   1.78E-02  1.0018       -0.0141      0.0058     0.0112   -0.0147        0.0038      0.0116     0.0120    0.0056
  1.74  0.2362  0.4134  0.5074  5.684E-02  1.30E-03   7.10E-03  1.0086       -0.0251      0.0075     0.0103   -0.0166        0.0027      0.0171     0.0171    0.0021
  1.74  0.2362  0.4134  0.7427  1.358E-02  5.16E-04   1.72E-03  1.0367       -0.0421      0.0127     0.0082   -0.0250        0.0600      0.0301     0.0159    0.0126
  1.74  0.2362  0.4537  0.0049  6.057E-01  8.48E-02   8.13E-02  0.9836        0.0344      0.0462     0.0067   -0.0018        0.1054      0.0608     0.0095    0.0002
  1.74  0.2362  0.4537  0.3402  1.213E-01  2.56E-03   1.53E-02  0.9935       -0.0157      0.0075     0.0082   -0.0134       -0.0069      0.0134     0.0189    0.0038
  1.74  0.2362  0.4537  0.5074  4.902E-02  1.28E-03   6.14E-03  0.9985       -0.0211      0.0087     0.0072   -0.0152       -0.0037      0.0192     0.0107    0.0004
  1.74  0.2362  0.4537  0.7427  1.453E-02  5.22E-04   1.82E-03  1.0212       -0.0515      0.0118     0.0097   -0.0222        0.0032      0.0280     0.0211    0.0071
  1.74  0.2362  0.4958  0.0049  5.538E-01  5.80E-02   7.47E-02  0.9784        0.0045      0.0342     0.0053   -0.0018       -0.0002      0.0495     0.0111    0.0002
  1.74  0.2362  0.4958  0.3402  9.973E-02  3.02E-03   1.27E-02  0.9847       -0.0181      0.0113     0.0102   -0.0122       -0.0034      0.0175     0.0199    0.0021
  1.74  0.2362  0.4958  0.5074  4.419E-02  1.35E-03   5.62E-03  0.9879       -0.0467      0.0106     0.0071   -0.0138       -0.0236      0.0213     0.0126   -0.0012
  1.74  0.2362  0.4958  0.7427  1.323E-02  4.96E-04   1.72E-03  1.0048       -0.0423      0.0127     0.0093   -0.0194        0.0777      0.0298     0.0106    0.0011
  1.74  0.2362  0.4958  1.0741  3.281E-03  4.15E-04   6.18E-04  1.0157       -0.1821      0.0572     0.0357   -0.0255        0.3476      0.1133     0.0591    0.0050
  1.74  0.2362  0.5397  0.0049  3.678E-01  3.79E-02   5.23E-02  0.9730       -0.0317      0.0341     0.0057   -0.0018        0.0220      0.0542     0.0095    0.0003
  1.74  0.2362  0.5397  0.5074  3.458E-02  1.26E-03   4.62E-03  0.9779       -0.0059      0.0128     0.0086   -0.0127        0.0041      0.0239     0.0182   -0.0024
  1.74  0.2362  0.5397  0.7427  1.307E-02  5.51E-04   1.76E-03  0.9895       -0.0628      0.0145     0.0091   -0.0168       -0.0015      0.0312     0.0225   -0.0055
  1.74  0.2362  0.5397  1.0741  4.187E-03  4.32E-04   6.53E-04  0.9928       -0.1719      0.0471     0.0318   -0.0256        0.4030      0.0944     0.0543   -0.0068
  1.74  0.2362  0.5855  0.0049  2.956E-01  3.07E-02   4.05E-02  0.9683        0.0215      0.0346     0.0058   -0.0018        0.0411      0.0524     0.0161    0.0004
  1.74  0.2362  0.5855  0.5074  3.405E-02  1.35E-03   4.63E-03  0.9683       -0.0658      0.0145     0.0087   -0.0117       -0.0684      0.0254     0.0176   -0.0048
  1.74  0.2362  0.5855  0.7427  1.130E-02  5.97E-04   1.60E-03  0.9783       -0.0174      0.0185     0.0099   -0.0152        0.0302      0.0356     0.0193   -0.0108
  1.74  0.2362  0.6334  0.0049  2.692E-01  2.35E-02   4.02E-02  0.9646        0.0217      0.0291     0.0122   -0.0020        0.0614      0.0499     0.0163    0.0005
  1.74  0.2362  0.6834  0.0049  1.653E-01  3.21E-02   2.39E-02  0.9628       -0.0094      0.0662     0.0069   -0.0023        0.1088      0.0940     0.0166    0.0005
  1.74  0.2362  0.7355  0.0049  1.385E-01  1.60E-02   2.20E-02  0.9658       -0.0653      0.0390     0.0114   -0.0028        0.0213      0.0798     0.0126    0.0005
  1.74  0.2362  0.7900  0.0049  1.800E-01  1.99E-02   2.85E-02  0.9843        0.1024      0.0402     0.0136   -0.0040        0.0765      0.0650     0.0262    0.0003
  1.74  0.2362  0.8469  0.0049  1.007E-01  1.56E-02   1.75E-02  1.0713        0.0945      0.0519     0.0206   -0.0056       -0.2421      0.0804     0.0715    0.0001
  1.74  0.2686  0.0933  0.0259  5.423E+00  1.40E-01   7.19E-01  1.0474        0.0529      0.0105     0.0111   -0.0195        0.0370      0.0129     0.0215    0.0063
  1.74  0.2686  0.0933  0.0655  6.718E-01  7.24E-03   8.92E-02  1.1593       -0.0126      0.0036     0.0126   -0.0450       -0.0288      0.0090     0.0222    0.0165
  1.74  0.2686  0.1194  0.0259  5.915E+00  1.30E-01   7.87E-01  1.0278        0.0439      0.0092     0.0104   -0.0121        0.0304      0.0117     0.0210    0.0024
  1.74  0.2686  0.1194  0.0655  2.453E+00  1.88E-02   3.25E-01  1.0474        0.0056      0.0027     0.0124   -0.0208        0.0009      0.0062     0.0205    0.0068
  1.74  0.2686  0.1194  0.1290  3.731E-01  4.52E-03   4.96E-02  1.0861       -0.0108      0.0040     0.0110   -0.0178       -0.0032      0.0099     0.0220    0.0031
  1.74  0.2686  0.1468  0.0655  2.757E+00  2.37E-02   3.69E-01  1.0282        0.0135      0.0031     0.0127   -0.0152        0.0232      0.0062     0.0205    0.0053
  1.74  0.2686  0.1468  0.1290  8.957E-01  8.88E-03   1.19E-01  1.0476       -0.0106      0.0034     0.0117   -0.0209        0.0087      0.0082     0.0204    0.0138
  1.74  0.2686  0.1468  0.2165  1.254E-01  2.32E-03   1.66E-02  1.0706       -0.0015      0.0064     0.0105   -0.0331       -0.0055      0.0153     0.0223    0.0369
  1.74  0.2686  0.1753  0.0049  6.570E+00  2.99E+00   8.90E-01  1.0106        0.0642      0.1539     0.0080   -0.0034        0.0186      0.1152     0.0190    0.0003
  1.74  0.2686  0.1753  0.0655  2.461E+00  3.25E-02   3.28E-01  1.0188        0.0210      0.0050     0.0093   -0.0127        0.0140      0.0080     0.0205    0.0046
  1.74  0.2686  0.1753  0.1290  1.061E+00  1.13E-02   1.42E-01  1.0309       -0.0101      0.0039     0.0113   -0.0175        0.0021      0.0084     0.0224    0.0093
  1.74  0.2686  0.1753  0.2165  3.207E-01  4.61E-03   4.26E-02  1.0504       -0.0085      0.0048     0.0104   -0.0206       -0.0256      0.0118     0.0222    0.0047
  1.74  0.2686  0.2051  0.0049  3.610E+00  7.20E-01   5.21E-01  1.0049       -0.0033      0.0673     0.0081   -0.0030       -0.0358      0.0663     0.0189    0.0003
  1.74  0.2686  0.2051  0.0655  2.080E+00  3.21E-02   2.77E-01  1.0117        0.0236      0.0062     0.0092   -0.0112        0.0212      0.0103     0.0196    0.0041
  1.74  0.2686  0.2051  0.1290  1.028E+00  1.12E-02   1.37E-01  1.0208       -0.0068      0.0038     0.0100   -0.0157       -0.0099      0.0081     0.0205    0.0067
  1.74  0.2686  0.2051  0.2165  4.009E-01  5.90E-03   5.35E-02  1.0355       -0.0147      0.0052     0.0098   -0.0202       -0.0117      0.0118     0.0229    0.0072
  1.74  0.2686  0.2051  0.3402  7.468E-02  1.81E-03   9.98E-03  1.0416       -0.0230      0.0084     0.0123   -0.0279        0.0257      0.0201     0.0230    0.0222
  1.74  0.2686  0.2362  0.0049  2.826E+00  3.01E-01   4.02E-01  0.9994        0.0118      0.0358     0.0080   -0.0028       -0.1247      0.0438     0.0196    0.0002
  1.74  0.2686  0.2362  0.1290  9.469E-01  1.03E-02   1.26E-01  1.0127        0.0051      0.0037     0.0106   -0.0147       -0.0051      0.0085     0.0196    0.0048
  1.74  0.2686  0.2362  0.2165  4.214E-01  5.95E-03   5.61E-02  1.0241       -0.0173      0.0049     0.0101   -0.0193       -0.0137      0.0113     0.0215    0.0075
  1.74  0.2686  0.2362  0.3402  1.252E-01  2.63E-03   1.67E-02  1.0467       -0.0262      0.0074     0.0108   -0.0278       -0.0018      0.0174     0.0226    0.0187
  1.74  0.2686  0.2362  0.5074  1.396E-02  7.70E-04   1.88E-03  0.8682        0.0210      0.0187     0.0184   -0.0151        0.0335      0.0452     0.0271    0.0142
  1.74  0.2686  0.2686  0.0049  2.120E+00  1.89E-01   3.11E-01  0.9945       -0.0033      0.0296     0.0082   -0.0025       -0.0748      0.0403     0.0205    0.0002
  1.74  0.2686  0.2686  0.1290  8.738E-01  1.11E-02   1.16E-01  1.0051        0.0226      0.0047     0.0105   -0.0138        0.0215      0.0092     0.0202    0.0036
  1.74  0.2686  0.2686  0.2165  4.224E-01  5.71E-03   5.62E-02  1.0145       -0.0012      0.0045     0.0094   -0.0182       -0.0240      0.0107     0.0207    0.0073
  1.74  0.2686  0.2686  0.3402  1.492E-01  3.02E-03   1.99E-02  1.0333       -0.0274      0.0071     0.0119   -0.0244        0.0259      0.0165     0.0219    0.0131
  1.74  0.2686  0.2686  0.5074  2.496E-02  1.05E-03   3.34E-03  1.0398       -0.0304      0.0149     0.0160   -0.0354        0.0228      0.0356     0.0272    0.0401
  1.74  0.2686  0.3025  0.0049  1.602E+00  1.21E-01   2.33E-01  0.9911        0.0248      0.0244     0.0080   -0.0024        0.0000      0.0381     0.0192    0.0000
  1.74  0.2686  0.3025  0.1290  7.564E-01  1.49E-02   1.01E-01  0.9987        0.0345      0.0081     0.0112   -0.0132        0.0303      0.0128     0.0192    0.0035
  1.74  0.2686  0.3025  0.2165  3.884E-01  5.46E-03   5.17E-02  1.0068       -0.0077      0.0048     0.0098   -0.0170       -0.0088      0.0109     0.0215    0.0070
  1.74  0.2686  0.3025  0.3402  1.474E-01  3.09E-03   1.97E-02  1.0204       -0.0347      0.0072     0.0104   -0.0214       -0.0064      0.0170     0.0215    0.0072
  1.74  0.2686  0.3025  0.5074  3.605E-02  1.21E-03   4.81E-03  1.0574       -0.0460      0.0117     0.0141   -0.0360       -0.0328      0.0283     0.0286    0.0317
  1.74  0.2686  0.3379  0.0049  1.202E+00  7.64E-02   1.72E-01  0.9858        0.0132      0.0204     0.0082   -0.0024       -0.0288      0.0355     0.0197    0.0002
  1.74  0.2686  0.3379  0.2165  3.440E-01  5.52E-03   4.59E-02  0.9996       -0.0026      0.0057     0.0112   -0.0158       -0.0002      0.0117     0.0196    0.0047
  1.74  0.2686  0.3379  0.3402  1.410E-01  3.12E-03   1.89E-02  1.0112       -0.0036      0.0076     0.0111   -0.0200       -0.0027      0.0175     0.0198    0.0033
  1.74  0.2686  0.3379  0.5074  4.398E-02  1.34E-03   5.88E-03  1.0441       -0.0207      0.0105     0.0124   -0.0312       -0.0010      0.0262     0.0200    0.0201
  1.74  0.2686  0.3748  0.0049  8.197E-01  5.28E-02   1.22E-01  0.9818        0.0093      0.0200     0.0084   -0.0023        0.0742      0.0398     0.0196    0.0002
  1.74  0.2686  0.3748  0.2165  2.997E-01  6.49E-03   4.01E-02  0.9952        0.0020      0.0085     0.0112   -0.0155        0.0135      0.0142     0.0200    0.0029
  1.74  0.2686  0.3748  0.3402  1.302E-01  3.04E-03   1.75E-02  1.0055       -0.0251      0.0081     0.0100   -0.0200       -0.0128      0.0178     0.0196    0.0042
  1.74  0.2686  0.3748  0.5074  4.130E-02  1.25E-03   5.53E-03  1.0284       -0.0219      0.0106     0.0101   -0.0267        0.0145      0.0249     0.0195    0.0124
  1.74  0.2686  0.3748  0.7427  7.556E-03  5.48E-04   1.03E-03  1.0459       -0.0190      0.0250     0.0161   -0.0384        0.0757      0.0588     0.0201    0.0360
  1.74  0.2686  0.4134  0.0049  7.506E-01  4.36E-02   1.07E-01  0.9778        0.0098      0.0178     0.0084   -0.0023       -0.0202      0.0376     0.0190    0.0000
  1.74  0.2686  0.4134  0.3402  1.223E-01  3.32E-03   1.64E-02  0.9966       -0.0255      0.0099     0.0134   -0.0192        0.0087      0.0200     0.0202    0.0057
  1.74  0.2686  0.4134  0.5074  4.096E-02  1.22E-03   5.55E-03  1.0109       -0.0291      0.0105     0.0126   -0.0219        0.0412      0.0233     0.0238    0.0029
  1.74  0.2686  0.4134  0.7427  8.460E-03  6.25E-04   1.16E-03  1.0670       -0.0492      0.0269     0.0107   -0.0386        0.0758      0.0628     0.0229    0.0255
  1.74  0.2686  0.4537  0.0049  5.448E-01  2.97E-02   7.84E-02  0.9727       -0.0043      0.0170     0.0093   -0.0024        0.1051      0.0397     0.0188    0.0003
  1.74  0.2686  0.4537  0.0259  4.295E-01  5.07E-01   6.43E-02  0.9749       -0.0126      0.3959     0.0082   -0.0056        0.0404      0.2896     0.0190    0.0012
  1.74  0.2686  0.4537  0.5074  4.095E-02  1.23E-03   5.54E-03  0.9983       -0.0417      0.0108     0.0098   -0.0188        0.0241      0.0228     0.0195   -0.0037
  1.74  0.2686  0.4537  0.7427  1.103E-02  7.95E-04   1.51E-03  1.0619       -0.0777      0.0263     0.0120   -0.0358        0.0027      0.0596     0.0270    0.0126
  1.74  0.2686  0.4958  0.0049  4.446E-01  2.38E-02   6.39E-02  0.9663        0.0056      0.0164     0.0082   -0.0022        0.0063      0.0399     0.0197    0.0003
  1.74  0.2686  0.4958  0.5074  3.441E-02  1.18E-03   4.67E-03  0.9882       -0.0409      0.0123     0.0097   -0.0175        0.0030      0.0249     0.0206   -0.0070
  1.74  0.2686  0.4958  0.7427  1.035E-02  7.73E-04   1.46E-03  1.0462       -0.0652      0.0288     0.0116   -0.0323        0.1484      0.0590     0.0194    0.0006
  1.74  0.2686  0.5397  0.0049  3.546E-01  1.97E-02   5.30E-02  0.9615       -0.0032      0.0177     0.0085   -0.0021        0.0416      0.0448     0.0188    0.0003
  1.74  0.2686  0.5397  0.0259  4.006E-01  7.79E-02   6.06E-02  0.9638        0.0558      0.0662     0.0107   -0.0053        0.1194      0.0634     0.0266    0.0013
  1.74  0.2686  0.5397  0.5074  3.208E-02  1.35E-03   4.50E-03  0.9784       -0.0201      0.0159     0.0110   -0.0167        0.0162      0.0283     0.0246   -0.0088
  1.74  0.2686  0.5397  0.7427  9.743E-03  8.51E-04   1.41E-03  1.0297       -0.0387      0.0322     0.0115   -0.0303        0.1383      0.0678     0.0281   -0.0097
  1.74  0.2686  0.5855  0.0049  2.836E-01  1.60E-02   4.07E-02  0.9566        0.0036      0.0182     0.0086   -0.0023        0.0097      0.0457     0.0231    0.0005
  1.74  0.2686  0.5855  0.0259  2.864E-01  5.15E-02   4.22E-02  0.9591        0.0566      0.0612     0.0101   -0.0057        0.0981      0.0613     0.0224    0.0017
  1.74  0.2686  0.5855  0.7427  9.003E-03  9.41E-04   1.37E-03  1.0208        0.0261      0.0391     0.0122   -0.0308        0.1573      0.0774     0.0255   -0.0215
  1.74  0.2686  0.6334  0.0049  2.984E-01  2.57E-02   4.63E-02  0.9528        0.0386      0.0281     0.0144   -0.0025        0.0340      0.0662     0.0232    0.0005
  1.74  0.2686  0.6334  0.0259  2.298E-01  6.07E-02   3.46E-02  0.9548       -0.0508      0.0894     0.0112   -0.0064       -0.1200      0.1042     0.0261    0.0017
  1.74  0.2686  0.6834  0.0049  1.906E-01  1.62E-02   2.88E-02  0.9520        0.0216      0.0285     0.0095   -0.0030        0.0356      0.0663     0.0234    0.0006
  1.74  0.2686  0.6834  0.0259  1.744E-01  1.76E-02   2.74E-02  0.9527        0.0430      0.0315     0.0126   -0.0080       -0.0180      0.0515     0.0284    0.0015
  1.74  0.2686  0.7355  0.0049  1.964E-01  1.18E-02   3.15E-02  0.9582       -0.0114      0.0201     0.0136   -0.0039       -0.0035      0.0484     0.0206    0.0006
  1.74  0.2686  0.7355  0.0259  1.823E-01  1.31E-02   2.74E-02  0.9578        0.0826      0.0227     0.0119   -0.0090       -0.2165      0.0359     0.0369    0.0018
  1.74  0.2686  0.7900  0.0049  1.129E-01  9.23E-03   1.89E-02  0.9862        0.0282      0.0294     0.0158   -0.0060        0.1494      0.0650     0.0313    0.0004
  1.74  0.2686  0.7900  0.0259  1.163E-01  9.36E-03   1.79E-02  0.9844        0.0267      0.0247     0.0091   -0.0116       -0.1490      0.0465     0.0337    0.0018
  1.74  0.2686  0.9063  0.0259  9.557E-02  1.81E-02   1.31E-02  1.6922        0.1019      0.0607     0.0080   -0.0231       -0.1114      0.1041     0.0188   -0.0034
  1.74  0.3025  0.1194  0.0655  1.489E+00  1.78E-02   2.13E-01  1.0380        0.0022      0.0043     0.0148   -0.0252        0.0305      0.0105     0.0298    0.0058
  1.74  0.3025  0.1468  0.0655  1.939E+00  2.77E-02   2.80E-01  1.0110        0.0017      0.0054     0.0151   -0.0172        0.0010      0.0112     0.0298    0.0047
  1.74  0.3025  0.1468  0.1290  4.854E-01  7.42E-03   6.97E-02  1.0312       -0.0168      0.0054     0.0141   -0.0192       -0.0196      0.0130     0.0297    0.0085
  1.74  0.3025  0.1753  0.0049  4.301E+00  9.26E-01   6.27E-01  0.9920       -0.0027      0.0756     0.0109   -0.0036       -0.0291      0.0750     0.0287    0.0001
  1.74  0.3025  0.1753  0.0655  1.869E+00  3.46E-02   2.69E-01  1.0006        0.0193      0.0074     0.0120   -0.0139        0.0224      0.0121     0.0298    0.0041
  1.74  0.3025  0.1753  0.1290  7.657E-01  1.14E-02   1.10E-01  1.0138       -0.0150      0.0054     0.0137   -0.0186        0.0064      0.0129     0.0312    0.0108
  1.74  0.3025  0.1753  0.2165  1.301E-01  3.25E-03   1.87E-02  1.0437       -0.0476      0.0090     0.0129   -0.0265       -0.0018      0.0214     0.0311    0.0119
  1.74  0.3025  0.2051  0.0049  3.101E+00  3.99E-01   4.78E-01  0.9878        0.0446      0.0446     0.0110   -0.0033        0.0916      0.0633     0.0286    0.0002
  1.74  0.3025  0.2051  0.0655  1.694E+00  5.53E-02   2.43E-01  0.9937        0.0174      0.0139     0.0119   -0.0122        0.0256      0.0186     0.0291    0.0038
  1.74  0.3025  0.2051  0.1290  8.145E-01  1.60E-02   1.17E-01  1.0035       -0.0116      0.0076     0.0126   -0.0165       -0.0089      0.0149     0.0298    0.0082
  1.74  0.3025  0.2051  0.2165  2.566E-01  5.14E-03   3.70E-02  1.0219       -0.0395      0.0073     0.0124   -0.0200       -0.0234      0.0176     0.0316    0.0034
  1.74  0.3025  0.2362  0.0049  2.362E+00  1.58E-01   3.60E-01  0.9831        0.0366      0.0217     0.0109   -0.0030        0.0368      0.0389     0.0291    0.0002
  1.74  0.3025  0.2362  0.1290  7.238E-01  1.42E-02   1.04E-01  0.9963        0.0104      0.0071     0.0131   -0.0153       -0.0030      0.0150     0.0292    0.0060
  1.74  0.3025  0.2362  0.2165  3.034E-01  6.42E-03   4.36E-02  1.0100       -0.0141      0.0080     0.0127   -0.0200       -0.0017      0.0171     0.0305    0.0052
  1.74  0.3025  0.2362  0.3402  6.013E-02  2.28E-03   8.66E-03  1.0139       -0.0442      0.0140     0.0133   -0.0264        0.0324      0.0334     0.0314    0.0145
  1.74  0.3025  0.2686  0.0049  1.723E+00  1.06E-01   2.69E-01  0.9785        0.0171      0.0201     0.0111   -0.0029        0.0866      0.0404     0.0298    0.0002
  1.74  0.3025  0.2686  0.1290  6.616E-01  1.47E-02   9.52E-02  0.9906       -0.0094      0.0087     0.0130   -0.0146       -0.0123      0.0168     0.0295    0.0043
  1.74  0.3025  0.2686  0.2165  3.274E-01  7.17E-03   4.70E-02  1.0013       -0.0173      0.0080     0.0121   -0.0196       -0.0269      0.0174     0.0300    0.0057
  1.74  0.3025  0.2686  0.3402  9.028E-02  2.89E-03   1.30E-02  1.0341       -0.0315      0.0115     0.0143   -0.0317       -0.0458      0.0264     0.0309    0.0246
  1.74  0.3025  0.3025  0.0049  1.383E+00  7.46E-02   2.15E-01  0.9742        0.0012      0.0173     0.0109   -0.0026        0.0811      0.0381     0.0289    0.0002
  1.74  0.3025  0.3025  0.1290  5.937E-01  1.96E-02   8.54E-02  0.9849        0.0002      0.0144     0.0136   -0.0141        0.0117      0.0233     0.0289    0.0029
  1.74  0.3025  0.3025  0.2165  3.069E-01  7.39E-03   4.41E-02  0.9940       -0.0232      0.0087     0.0124   -0.0189       -0.0179      0.0196     0.0305    0.0060
  1.74  0.3025  0.3025  0.3402  1.100E-01  3.06E-03   1.59E-02  1.0203       -0.0296      0.0103     0.0129   -0.0271       -0.0027      0.0235     0.0306    0.0148
  1.74  0.3025  0.3025  0.5074  1.782E-02  1.08E-03   2.57E-03  0.9961        0.0260      0.0217     0.0163   -0.0323       -0.0463      0.0522     0.0362    0.0271
  1.74  0.3025  0.3379  0.0049  1.022E+00  4.86E-02   1.57E-01  0.9707        0.0320      0.0153     0.0110   -0.0023       -0.0238      0.0353     0.0292    0.0002
  1.74  0.3025  0.3379  0.2165  2.829E-01  7.80E-03   4.07E-02  0.9875        0.0077      0.0103     0.0137   -0.0180        0.0295      0.0213     0.0292    0.0064
  1.74  0.3025  0.3379  0.3402  1.117E-01  2.96E-03   1.61E-02  1.0069       -0.0303      0.0094     0.0135   -0.0235       -0.0229      0.0224     0.0293    0.0070
  1.74  0.3025  0.3379  0.5074  2.441E-02  1.49E-03   3.52E-03  1.0642       -0.0229      0.0222     0.0148   -0.0461       -0.0052      0.0510     0.0294    0.0487
  1.74  0.3025  0.3748  0.0049  7.799E-01  3.80E-02   1.23E-01  0.9683        0.0309      0.0163     0.0112   -0.0025        0.0257      0.0370     0.0291    0.0001
  1.74  0.3025  0.3748  0.0259  7.640E-01  2.73E-01   1.17E-01  0.9696        0.0233      0.1261     0.0109   -0.0058        0.0067      0.0959     0.0288    0.0005
  1.74  0.3025  0.3748  0.2165  2.507E-01  8.78E-03   3.62E-02  0.9827        0.0158      0.0139     0.0136   -0.0170       -0.0097      0.0254     0.0294    0.0055
  1.74  0.3025  0.3748  0.3402  1.093E-01  2.85E-03   1.59E-02  0.9971       -0.0096      0.0095     0.0126   -0.0210        0.0091      0.0211     0.0291   -0.0005
  1.74  0.3025  0.3748  0.5074  3.006E-02  1.70E-03   4.35E-03  1.0587       -0.0805      0.0225     0.0126   -0.0415        0.1328      0.0474     0.0291    0.0317
  1.74  0.3025  0.4134  0.0049  7.438E-01  3.56E-02   1.14E-01  0.9637        0.0137      0.0163     0.0112   -0.0024        0.0069      0.0388     0.0287    0.0002
  1.74  0.3025  0.4134  0.0259  5.785E-01  9.53E-02   8.95E-02  0.9654       -0.0052      0.0565     0.0124   -0.0057        0.0675      0.0593     0.0300    0.0008
  1.74  0.3025  0.4134  0.3402  9.713E-02  2.73E-03   1.41E-02  0.9921       -0.0088      0.0104     0.0157   -0.0214       -0.0096      0.0222     0.0296   -0.0013
  1.74  0.3025  0.4134  0.5074  3.050E-02  1.77E-03   4.45E-03  1.0375       -0.0468      0.0211     0.0149   -0.0341       -0.0383      0.0509     0.0323    0.0136
  1.74  0.3025  0.4537  0.0049  5.271E-01  2.65E-02   8.10E-02  0.9612       -0.0089      0.0178     0.0120   -0.0023        0.0461      0.0402     0.0285    0.0001
  1.74  0.3025  0.4537  0.0259  5.628E-01  4.80E-02   8.95E-02  0.9630        0.0384      0.0283     0.0110   -0.0056       -0.0924      0.0376     0.0287    0.0005
  1.74  0.3025  0.4537  0.3402  9.391E-02  3.06E-03   1.37E-02  0.9862       -0.0284      0.0123     0.0131   -0.0217       -0.0864      0.0241     0.0334    0.0008
  1.74  0.3025  0.4537  0.5074  3.064E-02  1.90E-03   4.47E-03  1.0195       -0.0499      0.0238     0.0124   -0.0280        0.1236      0.0523     0.0290    0.0001
  1.74  0.3025  0.4958  0.0049  4.112E-01  2.45E-02   6.30E-02  0.9590       -0.0053      0.0207     0.0111   -0.0025       -0.0175      0.0463     0.0292    0.0001
  1.74  0.3025  0.4958  0.0259  3.809E-01  4.07E-02   5.95E-02  0.9607       -0.0525      0.0355     0.0121   -0.0059       -0.1123      0.0506     0.0308    0.0002
  1.74  0.3025  0.5397  0.0049  4.295E-01  3.57E-02   6.79E-02  0.9540        0.0281      0.0300     0.0113   -0.0028        0.0332      0.0667     0.0286    0.0005
  1.74  0.3025  0.5397  0.0259  4.458E-01  4.91E-02   7.12E-02  0.9567        0.0585      0.0350     0.0132   -0.0066        0.0203      0.0582     0.0346    0.0016
  1.74  0.3025  0.5855  0.0049  1.966E-01  2.77E-02   2.98E-02  0.9492        0.0363      0.0498     0.0114   -0.0026       -0.0298      0.1140     0.0317    0.0004
  1.74  0.3025  0.5855  0.0259  3.088E-01  3.11E-02   4.80E-02  0.9518        0.0363      0.0304     0.0127   -0.0067        0.0513      0.0663     0.0312    0.0014
  1.74  0.3025  0.6334  0.0049  2.601E-01  2.09E-02   4.17E-02  0.9460        0.0360      0.0286     0.0166   -0.0032       -0.0241      0.0684     0.0318    0.0006
  1.74  0.3025  0.6334  0.0259  2.413E-01  1.63E-02   3.76E-02  0.9483        0.0253      0.0199     0.0137   -0.0081       -0.0251      0.0437     0.0341    0.0019
  1.74  0.3025  0.6334  0.0655  1.507E-01  6.89E-02   2.32E-02  0.9499       -0.0984      0.1695     0.0126   -0.0135       -0.2089      0.1575     0.0334    0.0033
  1.74  0.3025  0.6834  0.0049  1.382E-01  1.15E-02   2.15E-02  0.9449        0.0510      0.0310     0.0121   -0.0036        0.0991      0.0720     0.0320    0.0007
  1.74  0.3025  0.6834  0.0259  1.387E-01  9.90E-03   2.24E-02  0.9462        0.0091      0.0225     0.0149   -0.0094        0.0361      0.0469     0.0361    0.0020
  1.74  0.3025  0.6834  0.0655  1.314E-01  3.58E-02   2.56E-02  0.9478        0.0963      0.0989     0.0114   -0.0137        0.0528      0.0829     0.0338    0.0040
  1.74  0.3025  0.7355  0.0049  1.325E-01  1.26E-02   2.25E-02  0.9538        0.0281      0.0326     0.0159   -0.0048       -0.0346      0.0796     0.0299    0.0007
  1.74  0.3025  0.7355  0.0259  1.384E-01  8.88E-03   2.21E-02  0.9541        0.0968      0.0209     0.0143   -0.0110       -0.0553      0.0411     0.0435    0.0023
  1.74  0.3025  0.7355  0.0655  1.249E-01  1.86E-02   1.98E-02  0.9538        0.0682      0.0518     0.0120   -0.0155       -0.2451      0.0628     0.0393    0.0036
  1.74  0.3025  0.7900  0.0049  9.217E-02  1.19E-02   1.62E-02  0.9912        0.0482      0.0448     0.0180   -0.0073       -0.1131      0.1027     0.0386    0.0006
  1.74  0.3025  0.7900  0.0259  8.095E-02  9.27E-03   1.32E-02  0.9895       -0.0161      0.0287     0.0118   -0.0148       -0.2442      0.0873     0.0406    0.0024
  1.74  0.3379  0.1194  0.0655  4.385E-01  9.87E-03   6.66E-02  1.0537       -0.0002      0.0085     0.0140   -0.0343       -0.0367      0.0210     0.0363    0.0143
  1.74  0.3379  0.1468  0.0655  1.315E+00  2.26E-02   2.01E-01  0.9973       -0.0019      0.0066     0.0143   -0.0198       -0.0328      0.0143     0.0364    0.0047
  1.74  0.3379  0.1468  0.1290  1.949E-01  5.19E-03   2.97E-02  1.0780       -0.0186      0.0099     0.0132   -0.0180       -0.0119      0.0232     0.0363   -0.0025
  1.74  0.3379  0.1753  0.0049  5.384E+00  8.89E-01   8.32E-01  0.9725        0.0689      0.0599     0.0094   -0.0038       -0.0733      0.0700     0.0354    0.0004
  1.74  0.3379  0.1753  0.0655  1.541E+00  3.47E-02   2.35E-01  0.9846       -0.0149      0.0092     0.0107   -0.0153        0.0011      0.0169     0.0363    0.0041
  1.74  0.3379  0.1753  0.1290  4.672E-01  1.03E-02   7.14E-02  0.9983       -0.0239      0.0083     0.0127   -0.0175       -0.0259      0.0199     0.0376    0.0078
  1.74  0.3379  0.2051  0.0049  3.020E+00  3.82E-01   4.91E-01  0.9692        0.0165      0.0418     0.0095   -0.0033       -0.0206      0.0716     0.0354    0.0003
  1.74  0.3379  0.2051  0.0655  1.508E+00  5.45E-02   2.30E-01  0.9771        0.0362      0.0158     0.0106   -0.0130        0.0388      0.0245     0.0358    0.0038
  1.74  0.3379  0.2051  0.1290  5.678E-01  1.24E-02   8.66E-02  0.9876       -0.0390      0.0086     0.0115   -0.0167       -0.0125      0.0186     0.0364    0.0098
  1.74  0.3379  0.2051  0.2165  1.367E-01  4.80E-03   2.09E-02  1.0300       -0.0249      0.0133     0.0113   -0.0269        0.0160      0.0312     0.0380    0.0145
  1.74  0.3379  0.2362  0.0049  2.155E+00  1.98E-01   3.46E-01  0.9659        0.0059      0.0287     0.0094   -0.0029        0.0932      0.0677     0.0358    0.0005
  1.74  0.3379  0.2362  0.1290  5.857E-01  1.66E-02   8.94E-02  0.9807       -0.0161      0.0116     0.0121   -0.0153        0.0107      0.0204     0.0358    0.0081
  1.74  0.3379  0.2362  0.2165  1.886E-01  7.17E-03   2.88E-02  1.0010       -0.0528      0.0150     0.0115   -0.0200       -0.0143      0.0331     0.0370    0.0003
  1.74  0.3379  0.2686  0.0049  1.706E+00  1.10E-01   2.81E-01  0.9623        0.0322      0.0196     0.0096   -0.0027       -0.0020      0.0505     0.0363    0.0004
  1.74  0.3379  0.2686  0.1290  5.682E-01  1.54E-02   8.67E-02  0.9759        0.0081      0.0107     0.0119   -0.0143        0.0222      0.0200     0.0361    0.0063
  1.74  0.3379  0.2686  0.2165  2.315E-01  7.57E-03   3.53E-02  0.9900       -0.0114      0.0128     0.0108   -0.0200        0.0313      0.0265     0.0365    0.0015
  1.74  0.3379  0.2686  0.3402  5.158E-02  2.51E-03   7.89E-03  1.0030       -0.0253      0.0188     0.0134   -0.0283        0.0558      0.0445     0.0373    0.0096
  1.74  0.3379  0.3025  0.0049  1.531E+00  9.64E-02   2.50E-01  0.9590        0.0012      0.0198     0.0094   -0.0026        0.1050      0.0517     0.0356    0.0002
  1.74  0.3379  0.3025  0.2165  2.203E-01  6.51E-03   3.36E-02  0.9832       -0.0080      0.0113     0.0113   -0.0201       -0.0006      0.0245     0.0370    0.0026
  1.74  0.3379  0.3025  0.3402  6.745E-02  3.74E-03   1.03E-02  1.0208       -0.0269      0.0216     0.0118   -0.0311        0.0051      0.0470     0.0371    0.0182
  1.74  0.3379  0.3379  0.0049  8.738E-01  5.57E-02   1.41E-01  0.9554        0.0483      0.0209     0.0095   -0.0024       -0.0171      0.0541     0.0359    0.0001
  1.74  0.3379  0.3379  0.2165  2.129E-01  6.39E-03   3.25E-02  0.9769       -0.0138      0.0115     0.0127   -0.0199       -0.0257      0.0240     0.0358    0.0036
  1.74  0.3379  0.3379  0.3402  6.962E-02  4.15E-03   1.07E-02  1.0172       -0.0248      0.0231     0.0125   -0.0304        0.0327      0.0523     0.0359    0.0174
  1.74  0.3379  0.3748  0.0049  7.832E-01  5.28E-02   1.30E-01  0.9523        0.0135      0.0244     0.0098   -0.0024        0.0868      0.0561     0.0358    0.0001
  1.74  0.3379  0.3748  0.0259  7.050E-01  1.04E-01   1.14E-01  0.9550        0.0629      0.0519     0.0094   -0.0051        0.0087      0.0626     0.0355    0.0011
  1.74  0.3379  0.3748  0.3402  8.789E-02  5.08E-03   1.35E-02  1.0029        0.0210      0.0219     0.0114   -0.0254        0.0290      0.0465     0.0358    0.0044
  1.74  0.3379  0.3748  0.5074  2.353E-02  1.55E-03   3.61E-03  1.0212       -0.0295      0.0254     0.0115   -0.0510        0.0709      0.0581     0.0357    0.0274
  1.74  0.3379  0.4134  0.0049  8.496E-01  6.84E-02   1.37E-01  0.9513        0.0006      0.0304     0.0098   -0.0019        0.0641      0.0676     0.0354   -0.0001
  1.74  0.3379  0.4134  0.0259  8.019E-01  1.11E-01   1.31E-01  0.9526        0.0936      0.0480     0.0112   -0.0050        0.0791      0.0710     0.0365   -0.0001
  1.74  0.3379  0.4134  0.3402  7.425E-02  4.55E-03   1.14E-02  0.9925       -0.0041      0.0241     0.0151   -0.0224        0.0417      0.0509     0.0362   -0.0069
  1.74  0.3379  0.4134  0.5074  2.353E-02  1.66E-03   3.64E-03  1.0997       -0.0238      0.0273     0.0142   -0.0544        0.0314      0.0614     0.0386    0.0334
  1.74  0.3379  0.4537  0.0049  4.155E-01  4.94E-02   6.72E-02  0.9495        0.0562      0.0419     0.0107   -0.0023       -0.1525      0.0911     0.0353    0.0001
  1.74  0.3379  0.4537  0.0259  4.315E-01  5.81E-02   7.21E-02  0.9513        0.0351      0.0411     0.0095   -0.0054       -0.0567      0.0805     0.0354    0.0007
  1.74  0.3379  0.4537  0.3402  7.409E-02  5.19E-03   1.15E-02  0.9907        0.0128      0.0288     0.0121   -0.0237        0.0905      0.0554     0.0397   -0.0099
  1.74  0.3379  0.4958  0.0049  3.401E-01  4.18E-02   5.49E-02  0.9476        0.0446      0.0458     0.0096   -0.0022        0.0305      0.1147     0.0358    0.0001
  1.74  0.3379  0.4958  0.0259  3.873E-01  3.66E-02   6.36E-02  0.9491        0.0281      0.0284     0.0109   -0.0055       -0.1341      0.0615     0.0373    0.0002
  1.74  0.3379  0.5397  0.0049  3.020E-01  2.94E-02   5.01E-02  0.9464       -0.0177      0.0354     0.0099   -0.0025       -0.0581      0.0905     0.0353    0.0003
  1.74  0.3379  0.5397  0.0259  3.502E-01  2.68E-02   5.86E-02  0.9488        0.0481      0.0244     0.0121   -0.0057        0.0010      0.0528     0.0407    0.0003
  1.74  0.3379  0.5855  0.0049  2.453E-01  1.93E-02   3.90E-02  0.9485        0.0266      0.0280     0.0100   -0.0026       -0.0869      0.0679     0.0381    0.0001
  1.74  0.3379  0.5855  0.0259  2.575E-01  1.67E-02   4.19E-02  0.9503        0.0483      0.0206     0.0116   -0.0066       -0.0823      0.0467     0.0376   -0.0003
  1.74  0.3379  0.5855  0.0655  2.107E-01  2.99E-02   3.38E-02  0.9520        0.0115      0.0494     0.0113   -0.0113       -0.2227      0.0642     0.0370   -0.0014
  1.74  0.3379  0.6334  0.0049  2.139E-01  1.82E-02   3.60E-02  0.9483        0.0285      0.0323     0.0161   -0.0035        0.0075      0.0747     0.0382    0.0005
  1.74  0.3379  0.6334  0.0259  1.898E-01  1.34E-02   3.11E-02  0.9505        0.0684      0.0264     0.0127   -0.0089        0.0804      0.0507     0.0403    0.0012
  1.74  0.3379  0.6334  0.0655  1.657E-01  1.95E-02   2.69E-02  0.9517        0.0896      0.0415     0.0115   -0.0148       -0.2255      0.0547     0.0397    0.0012
  1.74  0.3379  0.6834  0.0049  1.385E-01  1.35E-02   2.27E-02  0.9509       -0.0098      0.0363     0.0109   -0.0045        0.0119      0.0816     0.0383    0.0004
  1.74  0.3379  0.6834  0.0259  1.258E-01  9.25E-03   2.13E-02  0.9513        0.0895      0.0274     0.0141   -0.0114       -0.0585      0.0507     0.0421    0.0012
  1.74  0.3379  0.6834  0.0655  8.107E-02  1.27E-02   1.63E-02  0.9524        0.0774      0.0573     0.0100   -0.0165        0.1727      0.0775     0.0400    0.0027
  1.74  0.3379  0.7355  0.0049  1.241E-01  1.79E-02   2.20E-02  0.9603        0.0185      0.0552     0.0153   -0.0061        0.0286      0.1113     0.0364    0.0008
  1.74  0.3379  0.7355  0.0259  1.071E-01  1.32E-02   1.80E-02  0.9614        0.1411      0.0480     0.0134   -0.0135       -0.0347      0.0785     0.0491    0.0028
  1.74  0.3379  0.7355  0.0655  9.660E-02  1.70E-02   1.61E-02  0.9620        0.0948      0.0476     0.0107   -0.0190       -0.1879      0.1092     0.0451    0.0042
  1.74  0.3379  0.8469  0.0655  1.215E-01  1.58E-02   2.07E-02  1.1725        0.2748      0.0534     0.0165   -0.0315       -0.0114      0.0635     0.0580   -0.0062
  1.74  0.3748  0.1194  0.0655  1.620E-01  1.14E-02   2.40E-02  1.5188        0.0472      0.0270     0.0230   -0.0283       -0.0723      0.0574     0.0369    0.0477
  1.74  0.3748  0.1468  0.0655  8.639E-01  3.02E-02   1.29E-01  0.9884        0.0394      0.0139     0.0232   -0.0246       -0.0133      0.0288     0.0370    0.0044
  1.74  0.3748  0.1753  0.0049  3.008E+00  7.00E-01   4.55E-01  0.9530        0.0307      0.0887     0.0203   -0.0045        0.1437      0.1037     0.0359    0.0004
  1.74  0.3748  0.1753  0.0655  1.135E+00  4.05E-02   1.69E-01  0.9680        0.0139      0.0154     0.0210   -0.0176        0.0162      0.0259     0.0369    0.0023
  1.74  0.3748  0.1753  0.1290  2.350E-01  7.68E-03   3.51E-02  1.0033        0.0002      0.0122     0.0222   -0.0156        0.0027      0.0319     0.0383   -0.0163
  1.74  0.3748  0.2051  0.0049  2.870E+00  3.54E-01   4.57E-01  0.9502        0.0570      0.0452     0.0203   -0.0035       -0.0283      0.0664     0.0359    0.0001
  1.74  0.3748  0.2051  0.1290  3.794E-01  1.59E-02   5.65E-02  0.9709        0.0215      0.0163     0.0214   -0.0157       -0.0133      0.0367     0.0370    0.0068
  1.74  0.3748  0.2362  0.0049  1.602E+00  1.95E-01   2.52E-01  0.9474       -0.0341      0.0375     0.0203   -0.0032       -0.1478      0.0888     0.0363   -0.0001
  1.74  0.3748  0.2362  0.1290  4.191E-01  2.04E-02   6.25E-02  0.9630       -0.0420      0.0209     0.0218   -0.0157        0.0373      0.0378     0.0364    0.0088
  1.74  0.3748  0.2362  0.2165  1.202E-01  5.01E-03   1.79E-02  1.0280       -0.0372      0.0166     0.0214   -0.0318        0.0388      0.0393     0.0376    0.0233
  1.74  0.3748  0.2686  0.0049  1.577E+00  2.01E-01   2.54E-01  0.9447        0.0962      0.0436     0.0204   -0.0031        0.0810      0.0981     0.0369    0.0000
  1.74  0.3748  0.2686  0.1290  3.629E-01  1.82E-02   5.41E-02  0.9584       -0.0469      0.0223     0.0216   -0.0149        0.0017      0.0373     0.0367    0.0078
  1.74  0.3748  0.2686  0.2165  1.594E-01  8.00E-03   2.38E-02  0.9858       -0.0011      0.0202     0.0210   -0.0228       -0.0179      0.0466     0.0371   -0.0074
  1.74  0.3748  0.3025  0.0049  1.461E+00  1.29E-01   2.34E-01  0.9419       -0.0367      0.0285     0.0203   -0.0030       -0.1949      0.0828     0.0361    0.0001
  1.74  0.3748  0.3025  0.0259  1.159E+00  2.24E-01   1.83E-01  0.9433        0.0059      0.0698     0.0215   -0.0070        0.0797      0.0929     0.0364    0.0009
  1.74  0.3748  0.3025  0.3402  4.155E-02  2.33E-03   6.22E-03  1.0372        0.0092      0.0230     0.0216   -0.0506        0.0274      0.0509     0.0377    0.0396
  1.74  0.3748  0.3379  0.0049  8.267E-01  7.00E-02   1.31E-01  0.9387        0.0095      0.0301     0.0204   -0.0030       -0.1027      0.0780     0.0364    0.0002
  1.74  0.3748  0.3379  0.0259  6.551E-01  9.46E-02   1.05E-01  0.9401        0.0041      0.0495     0.0203   -0.0069        0.1841      0.0845     0.0360    0.0010
  1.74  0.3748  0.3379  0.3402  6.054E-02  3.11E-03   9.07E-03  1.0178       -0.0228      0.0208     0.0220   -0.0245        0.1197      0.0465     0.0364   -0.0210
  1.74  0.3748  0.3748  0.0049  7.619E-01  5.81E-02   1.24E-01  0.9359        0.0180      0.0283     0.0205   -0.0029       -0.0799      0.0708     0.0363    0.0002
  1.74  0.3748  0.3748  0.0259  5.935E-01  6.12E-02   9.41E-02  0.9377        0.0255      0.0342     0.0203   -0.0067       -0.0600      0.0593     0.0360    0.0012
  1.74  0.3748  0.3748  0.3402  6.270E-02  3.58E-03   9.43E-03  1.0167       -0.0573      0.0235     0.0214   -0.0256        0.0875      0.0482     0.0363   -0.0112
  1.74  0.3748  0.4134  0.0049  5.992E-01  4.88E-02   9.47E-02  0.9324        0.0226      0.0306     0.0205   -0.0028       -0.0217      0.0741     0.0359    0.0003
  1.74  0.3748  0.4134  0.0259  5.041E-01  4.46E-02   8.05E-02  0.9350       -0.0006      0.0285     0.0212   -0.0062        0.0447      0.0580     0.0371    0.0015
  1.74  0.3748  0.4134  0.3402  7.598E-02  4.68E-03   1.14E-02  1.0124       -0.0142      0.0250     0.0237   -0.0257        0.0794      0.0534     0.0368   -0.0142
  1.74  0.3748  0.4537  0.0049  3.463E-01  2.92E-02   5.49E-02  0.9309       -0.0329      0.0318     0.0210   -0.0023        0.0063      0.0755     0.0358    0.0004
  1.74  0.3748  0.4537  0.0259  3.753E-01  2.82E-02   6.15E-02  0.9348        0.0360      0.0235     0.0204   -0.0052        0.0279      0.0541     0.0360    0.0010
  1.74  0.3748  0.4537  0.3402  7.943E-02  5.11E-03   1.20E-02  1.0097        0.0400      0.0260     0.0218   -0.0252        0.0847      0.0519     0.0405   -0.0276
  1.74  0.3748  0.4958  0.0049  2.715E-01  2.35E-02   4.29E-02  0.9320        0.0414      0.0327     0.0204   -0.0022       -0.0084      0.0795     0.0364    0.0000
  1.74  0.3748  0.4958  0.0259  2.813E-01  2.10E-02   4.53E-02  0.9348        0.0521      0.0244     0.0211   -0.0054        0.0716      0.0570     0.0379   -0.0001
  1.74  0.3748  0.4958  0.0655  2.656E-01  6.57E-02   4.21E-02  0.9381        0.0411      0.0939     0.0224   -0.0098       -0.1366      0.0880     0.0429   -0.0013
  1.74  0.3748  0.4958  0.3402  7.376E-02  5.36E-03   1.12E-02  1.0126       -0.0426      0.0311     0.0230   -0.0279        0.1230      0.0655     0.0411   -0.0395
  1.74  0.3748  0.5397  0.0049  3.142E-01  2.79E-02   5.11E-02  0.9312        0.0928      0.0371     0.0205   -0.0021        0.1637      0.0801     0.0358    0.0002
  1.74  0.3748  0.5397  0.0259  2.705E-01  1.90E-02   4.44E-02  0.9338        0.0544      0.0242     0.0218   -0.0058       -0.0101      0.0536     0.0416   -0.0002
  1.74  0.3748  0.5397  0.0655  2.174E-01  3.72E-02   3.32E-02  0.9359        0.1020      0.0650     0.0203   -0.0103        0.1518      0.0748     0.0371   -0.0013
  1.74  0.3748  0.5855  0.0049  1.705E-01  1.80E-02   2.66E-02  0.9335        0.0246      0.0404     0.0206   -0.0027       -0.0154      0.0964     0.0388   -0.0001
  1.74  0.3748  0.5855  0.0259  1.628E-01  1.22E-02   2.60E-02  0.9354        0.0259      0.0284     0.0214   -0.0067        0.0429      0.0625     0.0383   -0.0005
  1.74  0.3748  0.5855  0.0655  1.377E-01  2.10E-02   2.17E-02  0.9385        0.0650      0.0541     0.0213   -0.0110        0.1675      0.0815     0.0376   -0.0017
  1.74  0.3748  0.6334  0.0049  1.672E-01  1.85E-02   2.76E-02  0.9384       -0.0146      0.0411     0.0244   -0.0025       -0.0372      0.1009     0.0389    0.0001
  1.74  0.3748  0.6334  0.0259  1.722E-01  1.32E-02   2.77E-02  0.9419        0.1110      0.0279     0.0221   -0.0068       -0.0478      0.0610     0.0411   -0.0009
  1.74  0.3748  0.6334  0.0655  1.169E-01  1.76E-02   1.86E-02  0.9475        0.0985      0.0524     0.0214   -0.0117       -0.2580      0.0812     0.0405   -0.0045
  1.74  0.3748  0.6834  0.0259  1.035E-01  1.54E-02   1.72E-02  0.9606        0.1294      0.0550     0.0230   -0.0096       -0.1458      0.1166     0.0430   -0.0026
  1.74  0.3748  0.7900  0.1290  9.259E-02  1.42E-02   1.71E-02  1.0237        0.2131      0.0605     0.0203   -0.0270       -0.0089      0.0728     0.0360   -0.0193
  1.74  0.3748  0.8469  0.0259  7.971E-02  1.01E-02   1.35E-02  1.2737        0.0736      0.0468     0.0286   -0.0305       -0.4543      0.1227     0.0647   -0.0023
  1.74  0.4134  0.1468  0.0655  3.457E-01  1.33E-02   5.71E-02  1.0004       -0.0131      0.0154     0.0302   -0.0309       -0.0522      0.0375     0.0421    0.0115
  1.74  0.4134  0.1753  0.0655  8.689E-01  4.32E-02   1.43E-01  0.9585        0.0043      0.0208     0.0284   -0.0202        0.0157      0.0445     0.0421    0.0015
  1.74  0.4134  0.1753  0.1290  8.394E-02  3.41E-03   1.38E-02  1.2951       -0.0252      0.0170     0.0294   -0.0268       -0.0467      0.0397     0.0434    0.1316
  1.74  0.4134  0.2051  0.0049  2.024E+00  2.68E-01   3.52E-01  0.9341        0.0122      0.0496     0.0279   -0.0038        0.1701      0.0882     0.0411    0.0003
  1.74  0.4134  0.2051  0.1290  2.242E-01  8.40E-03   3.69E-02  0.9754        0.0047      0.0147     0.0287   -0.0119       -0.0442      0.0366     0.0421   -0.0120
  1.74  0.4134  0.2362  0.0049  1.249E+00  1.27E-01   2.15E-01  0.9317       -0.0207      0.0361     0.0279   -0.0031        0.1147      0.0794     0.0415    0.0000
  1.74  0.4134  0.2362  0.1290  2.716E-01  1.46E-02   4.47E-02  0.9496        0.0017      0.0220     0.0290   -0.0136       -0.0258      0.0493     0.0415    0.0071
  1.74  0.4134  0.2686  0.0049  1.236E+00  1.36E-01   2.17E-01  0.9296       -0.0039      0.0386     0.0279   -0.0027       -0.0318      0.0831     0.0421   -0.0002
  1.74  0.4134  0.2686  0.2165  1.042E-01  4.95E-03   1.72E-02  1.0524        0.0154      0.0200     0.0285   -0.0507        0.0372      0.0461     0.0423    0.0432
  1.74  0.4134  0.3025  0.0049  1.384E+00  1.33E-01   2.42E-01  0.9280        0.0304      0.0315     0.0279   -0.0027        0.0540      0.0870     0.0413   -0.0001
  1.74  0.4134  0.3025  0.0259  1.467E+00  1.75E-01   2.53E-01  0.9297        0.0830      0.0453     0.0289   -0.0067       -0.0592      0.0579     0.0415   -0.0001
  1.74  0.4134  0.3025  0.2165  1.142E-01  6.78E-03   1.88E-02  0.9920       -0.0758      0.0259     0.0287   -0.0299        0.0299      0.0522     0.0428   -0.0210
  1.74  0.4134  0.3379  0.0049  1.036E+00  8.06E-02   1.79E-01  0.9258        0.0163      0.0321     0.0279   -0.0028        0.0920      0.0720     0.0416    0.0000
  1.74  0.4134  0.3379  0.0259  7.475E-01  8.68E-02   1.31E-01  0.9272        0.0689      0.0313     0.0279   -0.0067        0.0295      0.0827     0.0412    0.0005
  1.74  0.4134  0.3379  0.2165  1.339E-01  8.75E-03   2.21E-02  0.9754        0.0213      0.0281     0.0293   -0.0256        0.0399      0.0544     0.0415   -0.0227
  1.74  0.4134  0.3748  0.0049  5.096E-01  4.39E-02   9.04E-02  0.9244       -0.0060      0.0347     0.0280   -0.0029        0.0571      0.0792     0.0415    0.0001
  1.74  0.4134  0.3748  0.0259  3.510E-01  4.36E-02   6.09E-02  0.9257       -0.0320      0.0382     0.0279   -0.0068        0.1292      0.0982     0.0412    0.0008
  1.74  0.4134  0.3748  0.2165  1.290E-01  9.65E-03   2.13E-02  0.9692        0.0153      0.0324     0.0293   -0.0258        0.1596      0.0629     0.0418   -0.0194
  1.74  0.4134  0.4134  0.0049  5.204E-01  4.97E-02   8.99E-02  0.9220        0.0106      0.0381     0.0280   -0.0030        0.0202      0.0895     0.0411    0.0002
  1.74  0.4134  0.4134  0.0259  4.673E-01  4.15E-02   8.15E-02  0.9236        0.0636      0.0281     0.0286   -0.0070       -0.0328      0.0704     0.0423    0.0011
  1.74  0.4134  0.4134  0.2165  1.376E-01  1.37E-02   2.28E-02  0.9645        0.0055      0.0465     0.0284   -0.0277        0.2304      0.0848     0.0433   -0.0150
  1.74  0.4134  0.4537  0.0259  3.056E-01  2.79E-02   5.45E-02  0.9223        0.0056      0.0315     0.0279   -0.0070        0.0657      0.0767     0.0411    0.0014
  1.74  0.4134  0.4958  0.0049  2.265E-01  2.75E-02   3.91E-02  0.9175        0.0435      0.0480     0.0279   -0.0028       -0.0277      0.1186     0.0416    0.0004
  1.74  0.4134  0.4958  0.0259  2.721E-01  2.23E-02   4.78E-02  0.9219        0.0682      0.0299     0.0285   -0.0060        0.0257      0.0695     0.0430    0.0020
  1.74  0.4134  0.4958  0.0655  2.990E-01  5.67E-02   5.18E-02  0.9316        0.2010      0.0821     0.0295   -0.0084        0.1290      0.0815     0.0479    0.0015
  1.74  0.4134  0.5397  0.0049  2.327E-01  3.26E-02   4.12E-02  0.9186        0.0757      0.0598     0.0281   -0.0017        0.0827      0.1249     0.0410    0.0004
  1.74  0.4134  0.5397  0.0259  1.951E-01  2.06E-02   3.48E-02  0.9249        0.0298      0.0373     0.0291   -0.0046       -0.0829      0.0914     0.0466    0.0002
  1.74  0.4134  0.5397  0.0655  2.486E-01  4.33E-02   4.18E-02  0.9335        0.1453      0.0629     0.0279   -0.0090       -0.0234      0.1073     0.0422   -0.0038
  1.74  0.4134  0.5855  0.0049  1.456E-01  2.80E-02   2.49E-02  0.9248        0.0467      0.0718     0.0281   -0.0019       -0.1603      0.1873     0.0439    0.0001
  1.74  0.4134  0.5855  0.0259  1.097E-01  1.92E-02   1.91E-02  0.9302        0.1427      0.0682     0.0288   -0.0053        0.0872      0.1456     0.0434   -0.0009
  1.74  0.4134  0.7355  0.0655  6.891E-02  2.43E-02   1.23E-02  1.0331        0.0977      0.1256     0.0284   -0.0077       -0.3478      0.2301     0.0512   -0.0217
  1.74  0.4134  0.7355  0.1290  5.842E-02  1.04E-02   1.61E-02  1.0740        0.2141      0.0735     0.0280   -0.0200        0.0131      0.0830     0.0587   -0.0553
  1.74  0.4134  0.7900  0.0259  9.355E-02  1.63E-02   1.70E-02  1.1547        0.1347      0.0624     0.0283   -0.0115       -0.2719      0.1634     0.0525   -0.0140
  1.74  0.4134  0.7900  0.0655  5.901E-02  8.51E-03   1.14E-02  1.1599        0.1442      0.0537     0.0294   -0.0236       -0.1401      0.0942     0.0725   -0.0343
  1.74  0.4537  0.1468  0.0655  6.489E-02  5.73E-03   9.43E-03  1.3158       -0.0354      0.0390     0.0279   -0.0023        0.1952      0.0770     0.0332   -0.0340
  1.74  0.4537  0.1753  0.0655  3.935E-01  1.96E-02   5.70E-02  0.9533        0.0016      0.0212     0.0259   -0.0260        0.0296      0.0460     0.0332    0.0055
  1.74  0.4537  0.2051  0.1290  9.440E-02  5.49E-03   1.37E-02  1.2237        0.0398      0.0226     0.0263   -0.0634       -0.0028      0.0609     0.0332   -0.0617
  1.74  0.4537  0.2362  0.1290  1.724E-01  9.53E-03   2.49E-02  0.9536       -0.0384      0.0238     0.0266   -0.0089       -0.0574      0.0542     0.0324   -0.0039
  1.74  0.4537  0.2686  0.0049  1.242E+00  1.83E-01   1.95E-01  0.9082        0.0731      0.0556     0.0253   -0.0028       -0.0126      0.1285     0.0332   -0.0001
  1.74  0.4537  0.2686  0.1290  2.103E-01  1.34E-02   3.05E-02  0.9257        0.0221      0.0263     0.0265   -0.0140       -0.0713      0.0584     0.0329    0.0059
  1.74  0.4537  0.3025  0.0049  1.373E+00  2.55E-01   2.14E-01  0.9071        0.0164      0.0718     0.0252   -0.0024        0.1116      0.1425     0.0320   -0.0003
  1.74  0.4537  0.3025  0.0259  1.206E+00  4.65E-01   1.85E-01  0.9109        0.0427      0.1586     0.0264   -0.0066       -0.0523      0.1648     0.0324   -0.0018
  1.74  0.4537  0.3025  0.2165  6.452E-02  5.36E-03   9.34E-03  1.0880       -0.0300      0.0381     0.0262   -0.1063       -0.1687      0.0886     0.0341    0.1024
  1.74  0.4537  0.3379  0.0049  7.237E-01  1.31E-01   1.12E-01  0.9061       -0.0106      0.0654     0.0253   -0.0025        0.0201      0.1529     0.0325   -0.0003
  1.74  0.4537  0.3379  0.0259  1.020E+00  1.63E-01   1.59E-01  0.9089        0.1754      0.0565     0.0252   -0.0066        0.1217      0.1160     0.0319   -0.0010
  1.74  0.4537  0.3379  0.2165  8.496E-02  6.84E-03   1.23E-02  1.0604       -0.0452      0.0373     0.0270   -0.0561        0.1679      0.0743     0.0324   -0.0322
  1.74  0.4537  0.3748  0.0049  6.136E-01  8.15E-02   9.75E-02  0.9061        0.0446      0.0531     0.0254   -0.0027       -0.0485      0.1321     0.0323   -0.0002
  1.74  0.4537  0.3748  0.0259  3.659E-01  8.15E-02   5.65E-02  0.9083       -0.0154      0.0600     0.0252   -0.0068        0.0607      0.1994     0.0319   -0.0001
  1.74  0.4537  0.4134  0.0259  4.212E-01  6.30E-02   6.55E-02  0.9077        0.1041      0.0543     0.0261   -0.0072       -0.1275      0.1586     0.0334    0.0004
  1.74  0.4537  0.4134  0.2165  1.010E-01  1.17E-02   1.48E-02  1.0113        0.0257      0.0550     0.0259   -0.0378        0.0907      0.0959     0.0349   -0.0505
  1.74  0.4537  0.4537  0.0259  3.905E-01  8.96E-02   6.24E-02  0.9084        0.0291      0.0713     0.0253   -0.0079       -0.1483      0.1928     0.0318    0.0008
  1.74  0.4537  0.6334  0.0655  1.621E-01  4.54E-02   2.51E-02  0.9545        0.2094      0.1083     0.0263   -0.0130       -0.1014      0.1547     0.0378   -0.0126
  1.74  0.4537  0.6834  0.0655  9.906E-02  1.84E-02   1.94E-02  0.9705        0.2451      0.0645     0.0255   -0.0143       -0.0158      0.1328     0.0383   -0.0124
  1.74  0.4537  0.6834  0.1290  9.453E-02  1.23E-02   5.11E-02  0.9736        0.1025      0.0392     0.0681   -0.0171       -0.3783      0.0990     0.0809   -0.0256
  1.74  0.4537  0.7355  0.0259  1.138E-01  2.71E-02   1.83E-02  1.0069        0.1599      0.1024     0.0274   -0.0064       -0.3285      0.2479     0.0504   -0.0071
  1.74  0.4537  0.7355  0.0655  1.089E-01  1.55E-02   1.74E-02  1.0194        0.2011      0.0546     0.0259   -0.0066        0.0133      0.0949     0.0452   -0.0217
  1.74  0.4958  0.1753  0.0655  1.012E-01  1.13E-02   1.48E-02  0.9843        0.0282      0.0479     0.0211   -0.0295       -0.1776      0.1032     0.0322   -0.0107
  1.74  0.4958  0.2362  0.1290  7.805E-02  7.64E-03   1.14E-02  1.2085        0.0365      0.0464     0.0221   -0.0197        0.4693      0.1024     0.0313   -0.1485
  1.74  0.4958  0.5855  0.0655  1.705E-01  2.59E-02   2.64E-02  0.9270        0.0311      0.0439     0.0215   -0.0180       -0.3621      0.1346     0.0333    0.0018
  1.74  0.4958  0.6334  0.0655  8.963E-02  1.81E-02   1.40E-02  0.9652        0.2054      0.0809     0.0216   -0.0097       -0.0273      0.1380     0.0376   -0.0018
  1.74  0.4958  0.6834  0.0259  8.875E-02  1.64E-02   1.45E-02  0.9603        0.1058      0.0699     0.0236   -0.0028       -0.2376      0.1815     0.0413   -0.0019
  1.74  0.4958  0.6834  0.0655  8.215E-02  1.70E-02   1.62E-02  1.0367        0.0417      0.0546     0.0206   -0.0064       -0.4583      0.1991     0.0381   -0.0310
  1.74  0.5397  0.2686  0.0049  3.831E-01  8.92E-02   7.86E-02  0.8711        0.0698      0.1011     0.0050   -0.0034       -0.0392      0.2370     0.0553   -0.0003
  1.74  0.5397  0.3025  0.0259  2.842E-01  9.50E-02   5.75E-02  0.8827       -0.0121      0.1454     0.0094   -0.0053        0.6795      0.3716     0.0547   -0.0088
  1.74  0.5397  0.4537  0.0049  1.037E-01  1.04E-01   2.10E-02  0.8804       -0.0667      0.4300     0.0076   -0.0022        0.6710      1.6751     0.0541   -0.0012
  1.74  0.5397  0.4537  0.0259  2.870E-01  4.98E-02   5.95E-02  0.8893        0.0573      0.0701     0.0049   -0.0079        0.1674      0.1841     0.0543   -0.0032
  1.74  0.5397  0.4537  0.0655  9.507E-02  2.61E-02   1.94E-02  0.8982        0.0434      0.1254     0.0226   -0.0171        0.8500      0.3700     0.0603   -0.0001
  1.74  0.5397  0.5397  0.0259  1.347E-01  2.50E-02   2.79E-02  0.9103        0.0625      0.0754     0.0101   -0.0121       -0.2318      0.2196     0.0601   -0.0008
  1.74  0.5397  0.5397  0.0655  7.064E-02  2.30E-02   1.40E-02  0.9189        0.1216      0.1166     0.0046   -0.0248        0.6183      0.3655     0.0554   -0.0037
  1.74  0.5397  0.5855  0.0655  9.676E-02  2.31E-02   1.95E-02  0.9297        0.2650      0.0935     0.0087   -0.0325       -0.0643      0.2168     0.0560   -0.0058
  1.74  0.5397  0.6334  0.0049  2.796E-01  9.71E-02   5.82E-02  0.9425       -0.0665      0.1622     0.0161   -0.0083        0.7714      0.4354     0.0573   -0.0001
  1.74  0.5397  0.6334  0.0259  1.286E-01  3.18E-02   2.63E-02  0.9432        0.0441      0.1006     0.0111   -0.0223       -0.4202      0.3243     0.0596   -0.0019
  1.74  0.5855  0.3025  0.0049  3.880E-01  1.04E-01   9.39E-02  0.8556        0.0184      0.1335     0.0178   -0.0031        0.3770      0.3542     0.1290   -0.0010
  1.74  0.5855  0.3379  0.0049  4.415E-01  1.40E-01   1.06E-01  0.8543       -0.1010      0.1562     0.0179   -0.0030        0.4195      0.3533     0.1291   -0.0016
  1.74  0.5855  0.4537  0.0259  1.670E-01  5.85E-02   4.08E-02  0.8897       -0.0908      0.1533     0.0179   -0.0080        0.3585      0.3661     0.1289   -0.0139
  2.02  0.2051  0.0682  0.0259  6.594E+01  5.53E-01   7.74E+00  1.1450        0.0081      0.0016     0.0040   -0.0081        0.0063      0.0051     0.0166   -0.0015
  2.02  0.2051  0.0682  0.0655  1.871E+01  1.00E-01   2.25E+00  1.3480        0.0005      0.0010     0.0066   -0.0315        0.0470      0.0040     0.0096    0.0168
  2.02  0.2051  0.0933  0.0259  5.338E+01  4.04E-01   6.57E+00  1.1042        0.0030      0.0015     0.0044   -0.0052        0.0051      0.0043     0.0112    0.0022
  2.02  0.2051  0.0933  0.0655  3.078E+01  1.27E-01   3.73E+00  1.1249       -0.0061      0.0007     0.0055   -0.0095        0.0116      0.0030     0.0124    0.0072
  2.02  0.2051  0.0933  0.1290  9.415E+00  5.08E-02   1.46E+00  1.1641       -0.0009      0.0010     0.0120   -0.0126        0.0548      0.0041     0.0131    0.0152
  2.02  0.2051  0.0933  0.2165  1.714E+00  2.72E-02   1.97E-01  1.0745       -0.0213      0.0029     0.0016   -0.0081        0.0115      0.0119     0.0054    0.0075
  2.02  0.2051  0.1194  0.0259  3.697E+01  4.80E-01   4.62E+00  1.0858        0.0017      0.0027     0.0039   -0.0036        0.0096      0.0067     0.0103    0.0017
  2.02  0.2051  0.1194  0.0655  2.395E+01  1.27E-01   2.93E+00  1.0942       -0.0087      0.0010     0.0054   -0.0059        0.0042      0.0036     0.0093    0.0040
  2.02  0.2051  0.1194  0.1290  1.148E+01  5.88E-02   1.38E+00  1.1106       -0.0048      0.0009     0.0043   -0.0077        0.0229      0.0038     0.0120    0.0049
  2.02  0.2051  0.1194  0.2165  3.294E+00  2.55E-02   5.18E-01  1.1391       -0.0073      0.0014     0.0063   -0.0105        0.0618      0.0059     0.0131   -0.0019
  2.02  0.2051  0.1194  0.3402  2.739E-01  7.21E-03   3.15E-02  1.0701       -0.0278      0.0049     0.0016   -0.0082        0.0693      0.0201     0.0054    0.0119
  2.02  0.2051  0.1468  0.0259  2.657E+01  8.25E-01   3.28E+00  1.0744        0.0147      0.0068     0.0026   -0.0027        0.0270      0.0137     0.0156    0.0010
  2.02  0.2051  0.1468  0.0655  1.775E+01  1.22E-01   2.19E+00  1.0797       -0.0085      0.0012     0.0056   -0.0043       -0.0104      0.0048     0.0094    0.0015
  2.02  0.2051  0.1468  0.1290  9.595E+00  6.27E-02   1.17E+00  1.0870       -0.0107      0.0012     0.0049   -0.0064       -0.0114      0.0045     0.0092    0.0006
  2.02  0.2051  0.1468  0.2165  4.050E+00  2.86E-02   4.82E-01  1.0999       -0.0075      0.0013     0.0040   -0.0090        0.0312      0.0053     0.0125    0.0051
  2.02  0.2051  0.1468  0.3402  9.056E-01  1.16E-02   1.18E-01  1.1029       -0.0122      0.0023     0.0049   -0.0093        0.0723      0.0098     0.0195    0.0031
  2.02  0.2051  0.1468  0.5074  6.885E-02  3.53E-03   7.94E-03  0.9978       -0.0325      0.0091     0.0016   -0.0036        0.0003      0.0385     0.0054    0.0026
  2.02  0.2051  0.1753  0.0655  1.383E+01  1.08E-01   1.67E+00  1.0674       -0.0041      0.0015     0.0030   -0.0040       -0.0198      0.0052     0.0093    0.0014
  2.02  0.2051  0.1753  0.1290  8.163E+00  5.49E-02   9.90E-01  1.0707       -0.0081      0.0012     0.0045   -0.0055       -0.0228      0.0049     0.0126    0.0029
  2.02  0.2051  0.1753  0.2165  3.822E+00  3.06E-02   4.61E-01  1.0769       -0.0041      0.0014     0.0039   -0.0066        0.0191      0.0058     0.0124    0.0044
  2.02  0.2051  0.1753  0.3402  1.291E+00  1.35E-02   1.52E-01  1.0883       -0.0081      0.0019     0.0048   -0.0084        0.0541      0.0079     0.0130    0.0013
  2.02  0.2051  0.1753  0.5074  2.086E-01  5.22E-03   2.55E-02  1.0780       -0.0072      0.0047     0.0087   -0.0099        0.0773      0.0192     0.0298    0.0101
  2.02  0.2051  0.2051  0.0655  1.122E+01  1.36E-01   1.34E+00  1.0583        0.0039      0.0025     0.0029   -0.0034       -0.0087      0.0068     0.0075    0.0014
  2.02  0.2051  0.2051  0.1290  6.598E+00  4.94E-02   7.93E-01  1.0615       -0.0040      0.0013     0.0036   -0.0045       -0.0308      0.0054     0.0094    0.0016
  2.02  0.2051  0.2051  0.2165  3.496E+00  2.87E-02   4.25E-01  1.0668       -0.0075      0.0015     0.0034   -0.0059       -0.0284      0.0060     0.0135    0.0008
  2.02  0.2051  0.2051  0.3402  1.341E+00  1.45E-02   1.61E-01  1.0780       -0.0029      0.0019     0.0053   -0.0085        0.0299      0.0079     0.0136    0.0038
  2.02  0.2051  0.2051  0.5074  3.571E-01  6.57E-03   4.21E-02  1.0776       -0.0131      0.0035     0.0072   -0.0096        0.1051      0.0142     0.0253    0.0075
  2.02  0.2051  0.2051  0.7427  4.425E-02  2.72E-03   5.39E-03  1.0170       -0.0271      0.0118     0.0112   -0.0062        0.1102      0.0484     0.0235    0.0061
  2.02  0.2051  0.2362  0.0655  8.881E+00  2.13E-01   1.06E+00  1.0504        0.0132      0.0052     0.0032   -0.0031        0.0100      0.0112     0.0084    0.0006
  2.02  0.2051  0.2362  0.1290  5.486E+00  4.84E-02   6.54E-01  1.0526       -0.0026      0.0017     0.0041   -0.0043       -0.0143      0.0061     0.0076    0.0008
  2.02  0.2051  0.2362  0.2165  2.986E+00  2.65E-02   3.57E-01  1.0564       -0.0122      0.0016     0.0037   -0.0058       -0.0140      0.0064     0.0111    0.0022
  2.02  0.2051  0.2362  0.3402  1.305E+00  1.41E-02   1.57E-01  1.0614       -0.0087      0.0019     0.0042   -0.0074        0.0034      0.0080     0.0130    0.0049
  2.02  0.2051  0.2362  0.5074  4.267E-01  7.07E-03   5.10E-02  1.0650       -0.0072      0.0030     0.0091   -0.0082        0.0989      0.0124     0.0190    0.0044
  2.02  0.2051  0.2362  0.7427  6.498E-02  2.72E-03   7.97E-03  1.0531       -0.0162      0.0083     0.0044   -0.0094        0.1543      0.0327     0.0339    0.0100
  2.02  0.2051  0.2686  0.1290  4.377E+00  5.04E-02   5.20E-01  1.0426        0.0012      0.0023     0.0039   -0.0040       -0.0009      0.0072     0.0087    0.0020
  2.02  0.2051  0.2686  0.2165  2.515E+00  2.49E-02   2.98E-01  1.0442       -0.0113      0.0018     0.0031   -0.0050       -0.0205      0.0070     0.0099    0.0026
  2.02  0.2051  0.2686  0.3402  1.142E+00  1.31E-02   1.37E-01  1.0469       -0.0161      0.0021     0.0050   -0.0060        0.0019      0.0082     0.0119    0.0031
  2.02  0.2051  0.2686  0.5074  4.010E-01  6.36E-03   4.85E-02  1.0532       -0.0076      0.0029     0.0076   -0.0072        0.0702      0.0121     0.0192    0.0026
  2.02  0.2051  0.2686  0.7427  8.883E-02  3.15E-03   1.09E-02  1.0570        0.0171      0.0066     0.0088   -0.0098        0.1503      0.0280     0.0208    0.0090
  2.02  0.2051  0.2686  1.0741  1.464E-02  2.57E-03   1.75E-03  0.9659       -0.0558      0.0450     0.0016   -0.0049        0.1835      0.1363     0.0054    0.0054
  2.02  0.2051  0.3025  0.1290  3.586E+00  6.08E-02   4.23E-01  1.0342        0.0097      0.0035     0.0045   -0.0036       -0.0003      0.0092     0.0067    0.0017
  2.02  0.2051  0.3025  0.2165  2.163E+00  2.45E-02   2.56E-01  1.0349       -0.0010      0.0022     0.0034   -0.0044        0.0072      0.0078     0.0111    0.0021
  2.02  0.2051  0.3025  0.3402  1.008E+00  1.26E-02   1.20E-01  1.0369       -0.0122      0.0023     0.0039   -0.0053       -0.0037      0.0088     0.0112    0.0024
  2.02  0.2051  0.3025  0.5074  3.718E-01  5.98E-03   4.45E-02  1.0421       -0.0170      0.0030     0.0064   -0.0065        0.0317      0.0119     0.0209    0.0020
  2.02  0.2051  0.3025  0.7427  1.004E-01  2.99E-03   1.27E-02  1.0485        0.0161      0.0054     0.0099   -0.0088        0.1246      0.0230     0.0281    0.0071
  2.02  0.2051  0.3025  1.0741  2.194E-02  2.41E-03   3.79E-03  1.0121        0.0290      0.0260     0.0141   -0.0072        0.1872      0.0912     0.0438    0.0078
  2.02  0.2051  0.3379  0.2165  1.758E+00  2.42E-02   2.08E-01  1.0267        0.0026      0.0027     0.0045   -0.0040       -0.0039      0.0089     0.0076    0.0017
  2.02  0.2051  0.3379  0.3402  8.410E-01  1.17E-02   1.01E-01  1.0277       -0.0032      0.0026     0.0044   -0.0047       -0.0036      0.0098     0.0079    0.0018
  2.02  0.2051  0.3379  0.5074  3.241E-01  5.74E-03   3.88E-02  1.0314       -0.0156      0.0033     0.0054   -0.0059       -0.0060      0.0124     0.0085    0.0020
  2.02  0.2051  0.3379  0.7427  9.021E-02  2.61E-03   1.10E-02  1.0368       -0.0212      0.0054     0.0110   -0.0078        0.0559      0.0214     0.0144    0.0053
  2.02  0.2051  0.3379  1.0741  2.488E-02  1.84E-03   3.97E-03  1.0217        0.0376      0.0155     0.0173   -0.0077        0.3540      0.0613     0.0810    0.0079
  2.02  0.2051  0.3748  0.2165  1.394E+00  2.46E-02   1.67E-01  1.0199        0.0077      0.0036     0.0045   -0.0037        0.0091      0.0103     0.0084    0.0014
  2.02  0.2051  0.3748  0.3402  6.995E-01  1.14E-02   8.48E-02  1.0203       -0.0014      0.0032     0.0036   -0.0044        0.0014      0.0111     0.0075    0.0015
  2.02  0.2051  0.3748  0.5074  2.818E-01  5.36E-03   3.43E-02  1.0225       -0.0104      0.0036     0.0036   -0.0054        0.0239      0.0139     0.0073    0.0019
  2.02  0.2051  0.3748  0.7427  8.247E-02  2.52E-03   1.03E-02  1.0266       -0.0187      0.0057     0.0077   -0.0070        0.0301      0.0219     0.0086    0.0041
  2.02  0.2051  0.3748  1.0741  2.279E-02  1.49E-03   3.42E-03  1.0192        0.0736      0.0130     0.0178   -0.0074        0.2627      0.0511     0.0645    0.0070
  2.02  0.2051  0.4134  0.2165  1.031E+00  2.66E-02   1.27E-01  1.0131       -0.0001      0.0055     0.0030   -0.0034        0.0083      0.0140     0.0124    0.0012
  2.02  0.2051  0.4134  0.3402  5.542E-01  1.06E-02   6.84E-02  1.0129       -0.0009      0.0038     0.0060   -0.0041        0.0027      0.0122     0.0089    0.0013
  2.02  0.2051  0.4134  0.5074  2.289E-01  5.05E-03   2.88E-02  1.0140       -0.0108      0.0042     0.0055   -0.0049       -0.0169      0.0153     0.0147    0.0017
  2.02  0.2051  0.4134  0.7427  7.072E-02  2.24E-03   9.05E-03  1.0169       -0.0277      0.0060     0.0041   -0.0062        0.0103      0.0239     0.0134    0.0032
  2.02  0.2051  0.4134  1.0741  1.691E-02  1.02E-03   2.96E-03  1.0122        0.0018      0.0118     0.0078   -0.0070        0.1256      0.0447     0.0407    0.0066
  2.02  0.2051  0.4537  0.3402  4.437E-01  9.73E-03   5.67E-02  1.0065       -0.0066      0.0045     0.0041   -0.0038        0.0211      0.0137     0.0167    0.0011
  2.02  0.2051  0.4537  0.5074  1.904E-01  4.74E-03   2.45E-02  1.0067       -0.0137      0.0048     0.0034   -0.0045       -0.0464      0.0167     0.0072    0.0014
  2.02  0.2051  0.4537  0.7427  6.316E-02  2.20E-03   8.11E-03  1.0087       -0.0119      0.0067     0.0050   -0.0056        0.0158      0.0259     0.0189    0.0024
  2.02  0.2051  0.4537  1.0741  1.366E-02  8.69E-04   2.25E-03  1.0056       -0.0115      0.0119     0.0099   -0.0067        0.0755      0.0463     0.0285    0.0058
  2.02  0.2051  0.4958  0.3402  3.362E-01  9.20E-03   4.43E-02  0.9997       -0.0134      0.0057     0.0054   -0.0035        0.0105      0.0167     0.0177    0.0008
  2.02  0.2051  0.4958  0.5074  1.549E-01  4.15E-03   2.05E-02  0.9992       -0.0235      0.0053     0.0033   -0.0041       -0.0460      0.0180     0.0096    0.0010
  2.02  0.2051  0.4958  0.7427  5.069E-02  2.14E-03   6.91E-03  1.0004       -0.0266      0.0084     0.0048   -0.0051        0.0650      0.0307     0.0070    0.0018
  2.02  0.2051  0.4958  1.0741  1.210E-02  8.63E-04   2.35E-03  0.9985       -0.0321      0.0133     0.0206   -0.0062       -0.0256      0.0501     0.0565    0.0043
  2.02  0.2051  0.5397  0.5074  1.303E-01  3.61E-03   1.80E-02  0.9917       -0.0155      0.0056     0.0044   -0.0037        0.0338      0.0186     0.0159    0.0005
  2.02  0.2051  0.5397  0.7427  5.003E-02  2.18E-03   7.12E-03  0.9921       -0.0065      0.0085     0.0047   -0.0046       -0.0167      0.0310     0.0204    0.0011
  2.02  0.2051  0.5397  1.0741  1.417E-02  1.11E-03   2.15E-03  0.9910       -0.0473      0.0164     0.0183   -0.0057        0.1390      0.0609     0.0518    0.0028
  2.02  0.2051  0.5855  0.5074  1.147E-01  5.04E-03   1.66E-02  0.9841       -0.0299      0.0091     0.0044   -0.0034       -0.0699      0.0250     0.0153   -0.0001
  2.02  0.2051  0.5855  0.7427  4.417E-02  2.46E-03   6.54E-03  0.9836       -0.0069      0.0114     0.0052   -0.0041        0.0448      0.0370     0.0171    0.0002
  2.02  0.2051  0.5855  1.0741  1.483E-02  1.15E-03   1.92E-03  0.9833       -0.0005      0.0150     0.0151   -0.0051        0.0607      0.0590     0.0329    0.0013
  2.02  0.2051  0.6334  0.5074  1.022E-01  7.79E-03   1.66E-02  0.9761       -0.0230      0.0165     0.0135   -0.0031       -0.0510      0.0417     0.0294   -0.0007
  2.02  0.2051  0.6334  0.7427  4.832E-02  2.27E-03   7.46E-03  0.9749        0.0122      0.0096     0.0099   -0.0036        0.0990      0.0306     0.0199   -0.0009
  2.02  0.2051  0.6334  1.0741  1.722E-02  1.68E-03   3.63E-03  0.9755        0.0502      0.0206     0.0229   -0.0047        0.1742      0.0754     0.0946   -0.0004
  2.02  0.2051  0.6834  0.7427  4.694E-02  2.33E-03   7.96E-03  0.9663       -0.0132      0.0097     0.0080   -0.0033       -0.0333      0.0351     0.0352   -0.0020
  2.02  0.2051  0.6834  1.0741  2.108E-02  3.55E-03   4.83E-03  0.9691        0.0536      0.0308     0.0086   -0.0044        0.0146      0.1306     0.0474   -0.0024
  2.02  0.2051  0.7355  0.7427  3.783E-02  3.84E-03   5.49E-03  0.9584       -0.0497      0.0213     0.0321   -0.0034        0.0051      0.0654     0.0913   -0.0034
  2.02  0.2362  0.0682  0.0259  1.380E+01  1.05E-01   1.69E+00  1.1183        0.0190      0.0022     0.0061   -0.0178       -0.0076      0.0043     0.0172    0.0050
  2.02  0.2362  0.0682  0.0655  1.514E+00  6.68E-03   1.90E-01  1.5766        0.0085      0.0012     0.0098   -0.0763        0.0253      0.0033     0.0102    0.0397
  2.02  0.2362  0.0933  0.0259  1.750E+01  9.56E-02   2.28E+00  1.0742        0.0141      0.0016     0.0067   -0.0093        0.0030      0.0029     0.0119    0.0016
  2.02  0.2362  0.0933  0.0655  7.714E+00  2.13E-02   9.85E-01  1.1046        0.0011      0.0007     0.0082   -0.0184        0.0174      0.0020     0.0130    0.0082
  2.02  0.2362  0.0933  0.1290  1.234E+00  5.06E-03   1.97E-01  1.1645       -0.0091      0.0011     0.0179   -0.0240        0.0255      0.0031     0.0137    0.0226
  2.02  0.2362  0.1194  0.0259  1.348E+01  1.22E-01   1.78E+00  1.0609        0.0082      0.0029     0.0059   -0.0068        0.0075      0.0045     0.0109    0.0020
  2.02  0.2362  0.1194  0.0655  7.563E+00  2.47E-02   9.79E-01  1.0713       -0.0022      0.0009     0.0081   -0.0116        0.0039      0.0022     0.0100    0.0060
  2.02  0.2362  0.1194  0.1290  2.878E+00  9.85E-03   3.65E-01  1.0942       -0.0050      0.0009     0.0066   -0.0169        0.0309      0.0026     0.0126    0.0136
  2.02  0.2362  0.1194  0.2165  5.386E-01  3.21E-03   8.68E-02  1.1211       -0.0175      0.0016     0.0094   -0.0189        0.0478      0.0046     0.0137   -0.0009
  2.02  0.2362  0.1468  0.0259  9.460E+00  2.01E-01   1.23E+00  1.0516        0.0035      0.0072     0.0041   -0.0056       -0.0005      0.0103     0.0162    0.0016
  2.02  0.2362  0.1468  0.0655  6.099E+00  2.79E-02   7.92E-01  1.0582       -0.0021      0.0013     0.0083   -0.0091        0.0052      0.0030     0.0100    0.0044
  2.02  0.2362  0.1468  0.1290  2.986E+00  1.21E-02   3.84E-01  1.0708       -0.0053      0.0011     0.0073   -0.0131        0.0045      0.0029     0.0099    0.0073
  2.02  0.2362  0.1468  0.2165  1.007E+00  4.80E-03   1.26E-01  1.0901       -0.0137      0.0013     0.0060   -0.0170        0.0287      0.0036     0.0131    0.0065
  2.02  0.2362  0.1468  0.3402  1.512E-01  1.54E-03   2.04E-02  1.0728       -0.0218      0.0028     0.0074   -0.0189        0.0602      0.0080     0.0202    0.0146
  2.02  0.2362  0.1753  0.0655  4.983E+00  2.44E-02   6.30E-01  1.0490        0.0028      0.0014     0.0047   -0.0076       -0.0056      0.0033     0.0100    0.0026
  2.02  0.2362  0.1753  0.1290  2.683E+00  1.15E-02   3.42E-01  1.0568       -0.0090      0.0011     0.0068   -0.0113       -0.0097      0.0031     0.0132    0.0042
  2.02  0.2362  0.1753  0.2165  1.133E+00  5.69E-03   1.44E-01  1.0690       -0.0114      0.0013     0.0059   -0.0151        0.0109      0.0037     0.0130    0.0068
  2.02  0.2362  0.1753  0.3402  3.041E-01  2.28E-03   3.74E-02  1.0849       -0.0247      0.0021     0.0073   -0.0204        0.0540      0.0059     0.0136    0.0152
  2.02  0.2362  0.1753  0.5074  3.259E-02  6.87E-04   4.14E-03  0.9867       -0.0075      0.0058     0.0129   -0.0102        0.0630      0.0165     0.0306    0.0087
  2.02  0.2362  0.2051  0.0655  4.183E+00  3.26E-02   5.24E-01  1.0402        0.0096      0.0025     0.0045   -0.0070        0.0079      0.0044     0.0082    0.0014
  2.02  0.2362  0.2051  0.1290  2.362E+00  1.08E-02   2.98E-01  1.0453       -0.0052      0.0012     0.0055   -0.0102       -0.0125      0.0033     0.0100    0.0036
  2.02  0.2362  0.2051  0.2165  1.116E+00  5.80E-03   1.43E-01  1.0539       -0.0105      0.0014     0.0053   -0.0134       -0.0138      0.0039     0.0141    0.0071
  2.02  0.2362  0.2051  0.3402  3.821E-01  2.68E-03   4.82E-02  1.0649       -0.0144      0.0019     0.0079   -0.0166        0.0299      0.0053     0.0142    0.0082
  2.02  0.2362  0.2051  0.5074  7.382E-02  1.04E-03   9.06E-03  1.0752       -0.0111      0.0040     0.0108   -0.0243        0.0715      0.0111     0.0260    0.0277
  2.02  0.2362  0.2362  0.0655  3.192E+00  5.00E-02   4.00E-01  1.0329        0.0163      0.0053     0.0049   -0.0066        0.0063      0.0080     0.0091    0.0021
  2.02  0.2362  0.2362  0.1290  1.977E+00  1.06E-02   2.47E-01  1.0368        0.0019      0.0015     0.0062   -0.0092       -0.0084      0.0037     0.0083    0.0038
  2.02  0.2362  0.2362  0.2165  1.035E+00  5.60E-03   1.30E-01  1.0426       -0.0146      0.0015     0.0056   -0.0118       -0.0141      0.0040     0.0118    0.0049
  2.02  0.2362  0.2362  0.3402  4.020E-01  2.77E-03   5.07E-02  1.0522       -0.0156      0.0018     0.0064   -0.0149       -0.0051      0.0052     0.0136    0.0041
  2.02  0.2362  0.2362  0.5074  1.059E-01  1.26E-03   1.32E-02  1.0712       -0.0123      0.0033     0.0135   -0.0221        0.0584      0.0092     0.0197    0.0182
  2.02  0.2362  0.2362  0.7427  1.230E-02  4.11E-04   1.56E-03  0.9737       -0.0388      0.0099     0.0067   -0.0126        0.0845      0.0267     0.0348    0.0125
  2.02  0.2362  0.2686  0.1290  1.700E+00  1.20E-02   2.11E-01  1.0305        0.0102      0.0021     0.0060   -0.0087        0.0064      0.0043     0.0094    0.0026
  2.02  0.2362  0.2686  0.2165  9.226E-01  5.43E-03   1.14E-01  1.0353       -0.0091      0.0016     0.0048   -0.0113       -0.0174      0.0042     0.0105    0.0033
  2.02  0.2362  0.2686  0.3402  3.945E-01  2.73E-03   4.94E-02  1.0437       -0.0180      0.0019     0.0075   -0.0146        0.0002      0.0052     0.0125    0.0054
  2.02  0.2362  0.2686  0.5074  1.199E-01  1.30E-03   1.52E-02  1.0546       -0.0185      0.0029     0.0113   -0.0185        0.0379      0.0083     0.0199    0.0117
  2.02  0.2362  0.2686  0.7427  1.966E-02  5.15E-04   2.51E-03  1.0392        0.0011      0.0074     0.0131   -0.0206        0.0667      0.0206     0.0214    0.0215
  2.02  0.2362  0.3025  0.1290  1.405E+00  1.57E-02   1.73E-01  1.0237        0.0168      0.0036     0.0068   -0.0084        0.0048      0.0060     0.0074    0.0026
  2.02  0.2362  0.3025  0.2165  7.940E-01  5.37E-03   9.78E-02  1.0275       -0.0011      0.0019     0.0053   -0.0109       -0.0111      0.0047     0.0118    0.0043
  2.02  0.2362  0.3025  0.3402  3.469E-01  2.63E-03   4.32E-02  1.0331       -0.0178      0.0021     0.0059   -0.0136        0.0012      0.0055     0.0119    0.0071
  2.02  0.2362  0.3025  0.5074  1.198E-01  1.26E-03   1.50E-02  1.0385       -0.0235      0.0029     0.0096   -0.0153        0.0301      0.0080     0.0215    0.0063
  2.02  0.2362  0.3025  0.7427  2.512E-02  5.63E-04   3.36E-03  1.0489        0.0074      0.0062     0.0147   -0.0208        0.0923      0.0173     0.0289    0.0169
  2.02  0.2362  0.3379  0.2165  6.653E-01  5.58E-03   8.18E-02  1.0188        0.0067      0.0025     0.0068   -0.0101       -0.0025      0.0054     0.0083    0.0051
  2.02  0.2362  0.3379  0.3402  3.133E-01  2.60E-03   3.91E-02  1.0215       -0.0088      0.0023     0.0066   -0.0119        0.0038      0.0059     0.0086    0.0057
  2.02  0.2362  0.3379  0.5074  1.112E-01  1.21E-03   1.39E-02  1.0264       -0.0246      0.0030     0.0081   -0.0135        0.0146      0.0081     0.0091    0.0040
  2.02  0.2362  0.3379  0.7427  2.668E-02  5.47E-04   3.40E-03  1.0411       -0.0141      0.0056     0.0164   -0.0190        0.0522      0.0158     0.0151    0.0123
  2.02  0.2362  0.3379  1.0741  6.079E-03  4.54E-04   1.01E-03  0.9537       -0.0320      0.0290     0.0257   -0.0135        0.3829      0.0687     0.0829    0.0147
  2.02  0.2362  0.3748  0.2165  5.458E-01  6.15E-03   6.74E-02  1.0111        0.0031      0.0035     0.0068   -0.0092        0.0047      0.0065     0.0091    0.0043
  2.02  0.2362  0.3748  0.3402  2.680E-01  2.55E-03   3.35E-02  1.0129       -0.0068      0.0028     0.0054   -0.0107       -0.0069      0.0065     0.0082    0.0044
  2.02  0.2362  0.3748  0.5074  1.003E-01  1.17E-03   1.26E-02  1.0167       -0.0185      0.0033     0.0055   -0.0124        0.0243      0.0086     0.0080    0.0030
  2.02  0.2362  0.3748  0.7427  2.609E-02  5.28E-04   3.36E-03  1.0291       -0.0112      0.0056     0.0115   -0.0169        0.0691      0.0156     0.0093    0.0086
  2.02  0.2362  0.3748  1.0741  6.347E-03  3.50E-04   1.00E-03  1.0058       -0.0178      0.0181     0.0264   -0.0169        0.2552      0.0442     0.0660    0.0173
  2.02  0.2362  0.4134  0.2165  4.154E-01  7.66E-03   5.20E-02  1.0034       -0.0049      0.0060     0.0046   -0.0084       -0.0076      0.0097     0.0130    0.0035
  2.02  0.2362  0.4134  0.3402  2.173E-01  2.47E-03   2.73E-02  1.0041       -0.0083      0.0034     0.0090   -0.0098       -0.0026      0.0072     0.0095    0.0034
  2.02  0.2362  0.4134  0.5074  8.680E-02  1.13E-03   1.11E-02  1.0066       -0.0169      0.0038     0.0082   -0.0113        0.0022      0.0094     0.0154    0.0023
  2.02  0.2362  0.4134  0.7427  2.335E-02  4.94E-04   3.04E-03  1.0157       -0.0222      0.0060     0.0062   -0.0149        0.0784      0.0161     0.0140    0.0060
  2.02  0.2362  0.4134  1.0741  5.637E-03  2.76E-04   1.00E-03  1.0136       -0.0021      0.0150     0.0116   -0.0172        0.1978      0.0391     0.0417    0.0155
  2.02  0.2362  0.4537  0.3402  1.757E-01  2.43E-03   2.26E-02  0.9967       -0.0048      0.0042     0.0062   -0.0090        0.0037      0.0082     0.0173    0.0024
  2.02  0.2362  0.4537  0.5074  7.278E-02  1.11E-03   9.41E-03  0.9981       -0.0241      0.0045     0.0052   -0.0104       -0.0119      0.0104     0.0079    0.0018
  2.02  0.2362  0.4537  0.7427  2.246E-02  5.08E-04   2.89E-03  1.0044       -0.0402      0.0066     0.0076   -0.0134        0.0389      0.0170     0.0196    0.0038
  2.02  0.2362  0.4537  1.0741  5.058E-03  2.42E-04   8.32E-04  1.0074        0.0091      0.0136     0.0147   -0.0160        0.1196      0.0377     0.0293    0.0120
  2.02  0.2362  0.4958  0.3402  1.375E-01  2.63E-03   1.82E-02  0.9894       -0.0119      0.0060     0.0081   -0.0083        0.0049      0.0105     0.0183    0.0017
  2.02  0.2362  0.4958  0.5074  6.411E-02  1.09E-03   8.50E-03  0.9893       -0.0104      0.0050     0.0051   -0.0095       -0.0065      0.0108     0.0102    0.0010
  2.02  0.2362  0.4958  0.7427  1.989E-02  4.94E-04   2.71E-03  0.9936       -0.0255      0.0072     0.0072   -0.0120        0.0159      0.0180     0.0077    0.0020
  2.02  0.2362  0.4958  1.0741  5.004E-03  2.48E-04   9.59E-04  0.9968       -0.0591      0.0149     0.0306   -0.0152        0.1824      0.0409     0.0578    0.0100
  2.02  0.2362  0.5397  0.5074  5.191E-02  1.07E-03   7.24E-03  0.9806       -0.0197      0.0062     0.0066   -0.0087        0.0085      0.0128     0.0165    0.0000
  2.02  0.2362  0.5397  0.7427  1.706E-02  4.54E-04   2.42E-03  0.9830       -0.0346      0.0080     0.0071   -0.0107        0.0449      0.0189     0.0210   -0.0001
  2.02  0.2362  0.5397  1.0741  4.666E-03  2.88E-04   7.27E-04  0.9861       -0.0352      0.0179     0.0271   -0.0149       -0.0259      0.0473     0.0530    0.0068
  2.02  0.2362  0.5855  0.5074  4.112E-02  1.37E-03   6.05E-03  0.9722       -0.0379      0.0105     0.0067   -0.0080       -0.0366      0.0189     0.0159   -0.0012
  2.02  0.2362  0.5855  0.7427  2.018E-02  5.60E-04   2.84E-03  0.9727       -0.0182      0.0083     0.0078   -0.0095        0.0432      0.0184     0.0177   -0.0028
  2.02  0.2362  0.5855  1.0741  5.072E-03  3.68E-04   6.81E-04  0.9781       -0.0291      0.0212     0.0225   -0.0146        0.0523      0.0557     0.0337    0.0017
  2.02  0.2362  0.6334  0.7427  1.800E-02  6.32E-04   2.67E-03  0.9635       -0.0250      0.0108     0.0147   -0.0087        0.0122      0.0211     0.0206   -0.0053
  2.02  0.2362  0.6334  1.0741  5.502E-03  5.41E-04   1.18E-03  0.9753       -0.0767      0.0302     0.0340   -0.0151        0.1239      0.0707     0.0968   -0.0047
  2.02  0.2362  0.6834  0.7427  1.346E-02  7.31E-04   2.33E-03  0.9563       -0.0246      0.0169     0.0119   -0.0089       -0.0264      0.0304     0.0361   -0.0080
  2.02  0.2362  0.6834  1.0741  7.847E-03  8.60E-04   1.84E-03  0.9740       -0.0872      0.0341     0.0128   -0.0203        0.2192      0.0769     0.0486   -0.0156
  2.02  0.2686  0.0682  0.0259  3.250E+00  8.70E-02   3.98E-01  1.1280        0.0493      0.0094     0.0074   -0.0281        0.0013      0.0135     0.0196    0.0075
  2.02  0.2686  0.0933  0.0259  9.609E+00  8.23E-02   1.26E+00  1.0526        0.0246      0.0031     0.0080   -0.0130       -0.0020      0.0043     0.0149    0.0031
  2.02  0.2686  0.0933  0.0655  2.795E+00  1.04E-02   3.59E-01  1.0927        0.0072      0.0011     0.0097   -0.0251        0.0055      0.0029     0.0158    0.0080
  2.02  0.2686  0.1194  0.0259  8.475E+00  9.91E-02   1.13E+00  1.0392        0.0186      0.0044     0.0072   -0.0088        0.0121      0.0060     0.0141    0.0016
  2.02  0.2686  0.1194  0.0655  4.209E+00  1.58E-02   5.49E-01  1.0511        0.0061      0.0012     0.0096   -0.0150        0.0086      0.0027     0.0133    0.0059
  2.02  0.2686  0.1194  0.1290  1.136E+00  5.39E-03   1.45E-01  1.0773       -0.0084      0.0015     0.0079   -0.0212        0.0168      0.0037     0.0155    0.0170
  2.02  0.2686  0.1468  0.0655  3.830E+00  1.97E-02   5.01E-01  1.0380        0.0057      0.0017     0.0099   -0.0117        0.0140      0.0033     0.0134    0.0048
  2.02  0.2686  0.1468  0.1290  1.600E+00  7.34E-03   2.07E-01  1.0517       -0.0064      0.0015     0.0088   -0.0165        0.0215      0.0035     0.0133    0.0102
  2.02  0.2686  0.1468  0.2165  3.897E-01  2.79E-03   4.87E-02  1.0703       -0.0151      0.0022     0.0073   -0.0194        0.0057      0.0056     0.0159    0.0045
  2.02  0.2686  0.1753  0.0655  3.116E+00  2.01E-02   3.95E-01  1.0302        0.0089      0.0022     0.0059   -0.0100        0.0117      0.0042     0.0133    0.0040
  2.02  0.2686  0.1753  0.1290  1.578E+00  8.31E-03   2.02E-01  1.0394       -0.0051      0.0017     0.0082   -0.0143        0.0085      0.0037     0.0160    0.0068
  2.02  0.2686  0.1753  0.2165  5.611E-01  3.64E-03   7.13E-02  1.0538       -0.0153      0.0021     0.0072   -0.0185        0.0018      0.0050     0.0158    0.0077
  2.02  0.2686  0.1753  0.3402  9.873E-02  1.23E-03   1.21E-02  1.0586       -0.0155      0.0040     0.0087   -0.0259        0.0250      0.0100     0.0164    0.0244
  2.02  0.2686  0.2051  0.0655  2.717E+00  2.35E-02   3.42E-01  1.0233        0.0218      0.0032     0.0057   -0.0089        0.0198      0.0053     0.0120    0.0030
  2.02  0.2686  0.2051  0.1290  1.438E+00  7.59E-03   1.82E-01  1.0299        0.0005      0.0016     0.0068   -0.0131       -0.0002      0.0039     0.0134    0.0047
  2.02  0.2686  0.2051  0.2165  6.198E-01  4.01E-03   7.95E-02  1.0406       -0.0116      0.0020     0.0065   -0.0173       -0.0065      0.0049     0.0168    0.0077
  2.02  0.2686  0.2051  0.3402  1.690E-01  1.74E-03   2.14E-02  1.0584       -0.0207      0.0033     0.0094   -0.0242        0.0130      0.0081     0.0169    0.0169
  2.02  0.2686  0.2051  0.5074  2.037E-02  5.18E-04   2.49E-03  0.9588        0.0005      0.0081     0.0127   -0.0149        0.0778      0.0210     0.0280    0.0135
  2.02  0.2686  0.2362  0.0049  3.032E+00  9.41E-01   4.11E-01  1.0120       -0.0100      0.0975     0.0039   -0.0021       -0.0464      0.0822     0.0120    0.0002
  2.02  0.2686  0.2362  0.1290  1.266E+00  7.61E-03   1.58E-01  1.0212        0.0035      0.0020     0.0075   -0.0121        0.0054      0.0043     0.0121    0.0036
  2.02  0.2686  0.2362  0.2165  6.093E-01  3.91E-03   7.67E-02  1.0297       -0.0119      0.0020     0.0068   -0.0160       -0.0068      0.0049     0.0148    0.0073
  2.02  0.2686  0.2362  0.3402  2.124E-01  2.00E-03   2.69E-02  1.0445       -0.0263      0.0030     0.0077   -0.0213        0.0121      0.0074     0.0164    0.0127
  2.02  0.2686  0.2362  0.5074  3.797E-02  7.28E-04   4.73E-03  1.0594       -0.0242      0.0062     0.0157   -0.0324        0.0122      0.0154     0.0219    0.0380
  2.02  0.2686  0.2686  0.0049  1.996E+00  4.33E-01   2.82E-01  1.0074       -0.0516      0.0704     0.0042   -0.0022       -0.0653      0.0652     0.0133    0.0001
  2.02  0.2686  0.2686  0.1290  1.104E+00  8.75E-03   1.37E-01  1.0143        0.0138      0.0028     0.0073   -0.0114        0.0123      0.0051     0.0129    0.0038
  2.02  0.2686  0.2686  0.2165  5.636E-01  3.81E-03   6.98E-02  1.0211       -0.0076      0.0021     0.0060   -0.0148       -0.0083      0.0050     0.0138    0.0067
  2.02  0.2686  0.2686  0.3402  2.258E-01  2.04E-03   2.83E-02  1.0307       -0.0180      0.0028     0.0090   -0.0184       -0.0003      0.0070     0.0154    0.0066
  2.02  0.2686  0.2686  0.5074  5.365E-02  8.70E-04   6.82E-03  1.0562       -0.0300      0.0051     0.0133   -0.0286        0.0389      0.0128     0.0221    0.0228
  2.02  0.2686  0.3025  0.0049  2.355E+00  2.98E-01   3.24E-01  1.0020        0.0362      0.0413     0.0039   -0.0021        0.0055      0.0409     0.0115    0.0001
  2.02  0.2686  0.3025  0.1290  9.293E-01  1.21E-02   1.14E-01  1.0088        0.0243      0.0050     0.0081   -0.0107        0.0194      0.0077     0.0115    0.0033
  2.02  0.2686  0.3025  0.2165  5.139E-01  3.83E-03   6.32E-02  1.0140       -0.0055      0.0024     0.0065   -0.0138       -0.0103      0.0053     0.0148    0.0042
  2.02  0.2686  0.3025  0.3402  2.102E-01  1.93E-03   2.62E-02  1.0229       -0.0173      0.0029     0.0072   -0.0175       -0.0062      0.0070     0.0149    0.0048
  2.02  0.2686  0.3025  0.5074  6.111E-02  9.35E-04   7.65E-03  1.0442       -0.0170      0.0048     0.0113   -0.0253        0.0162      0.0122     0.0237    0.0170
  2.02  0.2686  0.3025  0.7427  8.977E-03  3.46E-04   1.21E-03  1.0119       -0.0363      0.0130     0.0171   -0.0271        0.1152      0.0327     0.0308    0.0312
  2.02  0.2686  0.3379  0.0049  1.289E+00  1.34E-01   1.75E-01  0.9970       -0.0253      0.0343     0.0042   -0.0020       -0.1018      0.0398     0.0122    0.0001
  2.02  0.2686  0.3379  0.2165  4.415E-01  4.13E-03   5.41E-02  1.0080        0.0038      0.0032     0.0082   -0.0135       -0.0058      0.0061     0.0121    0.0037
  2.02  0.2686  0.3379  0.3402  1.984E-01  1.91E-03   2.47E-02  1.0152       -0.0181      0.0031     0.0080   -0.0171        0.0092      0.0071     0.0123    0.0062
  2.02  0.2686  0.3379  0.5074  6.261E-02  9.52E-04   7.80E-03  1.0274       -0.0253      0.0049     0.0096   -0.0213        0.0504      0.0119     0.0127    0.0107
  2.02  0.2686  0.3379  0.7427  1.313E-02  4.04E-04   1.68E-03  1.0419       -0.0361      0.0100     0.0190   -0.0298        0.0461      0.0246     0.0177    0.0283
  2.02  0.2686  0.3748  0.0049  1.038E+00  8.27E-02   1.43E-01  0.9925       -0.0154      0.0265     0.0046   -0.0021       -0.0430      0.0346     0.0120    0.0001
  2.02  0.2686  0.3748  0.2165  3.803E-01  4.94E-03   4.67E-02  1.0020        0.0081      0.0048     0.0081   -0.0132       -0.0065      0.0078     0.0126    0.0050
  2.02  0.2686  0.3748  0.3402  1.765E-01  1.91E-03   2.19E-02  1.0064       -0.0041      0.0036     0.0067   -0.0160        0.0130      0.0075     0.0120    0.0071
  2.02  0.2686  0.3748  0.5074  5.858E-02  9.30E-04   7.33E-03  1.0131       -0.0385      0.0052     0.0068   -0.0179        0.0314      0.0122     0.0119    0.0050
  2.02  0.2686  0.3748  0.7427  1.389E-02  3.98E-04   1.78E-03  1.0414       -0.0351      0.0097     0.0134   -0.0280        0.1467      0.0236     0.0128    0.0198
  2.02  0.2686  0.4134  0.0049  8.692E-01  6.18E-02   1.18E-01  0.9854       -0.0390      0.0239     0.0045   -0.0019       -0.0813      0.0344     0.0111    0.0002
  2.02  0.2686  0.4134  0.3402  1.534E-01  2.01E-03   1.91E-02  0.9963       -0.0047      0.0046     0.0106   -0.0143        0.0068      0.0086     0.0130    0.0053
  2.02  0.2686  0.4134  0.5074  5.650E-02  9.59E-04   7.17E-03  1.0020       -0.0318      0.0055     0.0097   -0.0161       -0.0194      0.0126     0.0179    0.0023
  2.02  0.2686  0.4134  0.7427  1.431E-02  3.86E-04   1.84E-03  1.0300       -0.0282      0.0088     0.0075   -0.0255        0.0593      0.0213     0.0167    0.0142
  2.02  0.2686  0.4537  0.0049  6.784E-01  3.98E-02   9.06E-02  0.9801        0.0157      0.0198     0.0058   -0.0018        0.0136      0.0297     0.0107    0.0002
  2.02  0.2686  0.4537  0.3402  1.253E-01  2.14E-03   1.58E-02  0.9886       -0.0136      0.0062     0.0075   -0.0131       -0.0084      0.0104     0.0197    0.0037
  2.02  0.2686  0.4537  0.5074  5.179E-02  9.77E-04   6.56E-03  0.9926       -0.0219      0.0063     0.0064   -0.0149       -0.0006      0.0132     0.0118    0.0007
  2.02  0.2686  0.4537  0.7427  1.407E-02  3.94E-04   1.76E-03  1.0153       -0.0527      0.0094     0.0090   -0.0227        0.0660      0.0217     0.0218    0.0090
  2.02  0.2686  0.4958  0.0049  4.777E-01  2.53E-02   6.49E-02  0.9749        0.0003      0.0176     0.0042   -0.0017        0.0144      0.0307     0.0121    0.0002
  2.02  0.2686  0.4958  0.5074  4.249E-02  9.66E-04   5.47E-03  0.9824       -0.0248      0.0078     0.0063   -0.0135       -0.0327      0.0152     0.0135   -0.0009
  2.02  0.2686  0.4958  0.7427  1.376E-02  4.10E-04   1.79E-03  0.9992       -0.0592      0.0104     0.0086   -0.0200        0.0893      0.0225     0.0117    0.0032
  2.02  0.2686  0.5397  0.0049  4.738E-01  2.49E-02   6.75E-02  0.9696        0.0260      0.0175     0.0046   -0.0017        0.0006      0.0299     0.0107    0.0003
  2.02  0.2686  0.5397  0.5074  4.172E-02  1.08E-03   5.44E-03  0.9727       -0.0280      0.0092     0.0080   -0.0125       -0.0184      0.0164     0.0189   -0.0021
  2.02  0.2686  0.5397  0.7427  1.288E-02  4.41E-04   1.74E-03  0.9845       -0.0569      0.0119     0.0085   -0.0174        0.0276      0.0244     0.0232   -0.0029
  2.02  0.2686  0.5855  0.0049  2.982E-01  1.44E-02   4.09E-02  0.9644       -0.0188      0.0156     0.0049   -0.0017       -0.0486      0.0310     0.0170    0.0003
  2.02  0.2686  0.5855  0.5074  3.397E-02  1.04E-03   4.64E-03  0.9638       -0.0287      0.0113     0.0080   -0.0117       -0.0024      0.0185     0.0184   -0.0037
  2.02  0.2686  0.5855  0.7427  1.180E-02  5.12E-04   1.65E-03  0.9730       -0.0788      0.0158     0.0093   -0.0159        0.0553      0.0295     0.0201   -0.0081
  2.02  0.2686  0.6334  0.0049  2.194E-01  1.33E-02   3.27E-02  0.9600        0.0074      0.0206     0.0116   -0.0018        0.0422      0.0367     0.0171    0.0004
  2.02  0.2686  0.6334  0.0259  2.382E-01  9.49E-02   3.48E-02  0.9614        0.0618      0.1296     0.0082   -0.0045       -0.0183      0.1106     0.0207    0.0011
  2.02  0.2686  0.6834  0.0049  2.147E-01  2.40E-02   3.23E-02  0.9570        0.0204      0.0379     0.0060   -0.0020       -0.0361      0.0640     0.0174    0.0004
  2.02  0.2686  0.6834  0.0259  1.128E-01  5.70E-02   1.76E-02  0.9575       -0.1039      0.1733     0.0097   -0.0052       -0.1025      0.1632     0.0235    0.0009
  2.02  0.2686  0.7355  0.0049  1.674E-01  1.11E-02   2.81E-02  0.9576        0.0273      0.0224     0.0109   -0.0023        0.1117      0.0491     0.0135    0.0004
  2.02  0.2686  0.7355  0.0259  1.701E-01  3.48E-02   2.53E-02  0.9567        0.0713      0.0689     0.0090   -0.0059        0.0117      0.0668     0.0330    0.0007
  2.02  0.2686  0.7900  0.0049  1.432E-01  1.03E-02   2.29E-02  0.9704        0.0144      0.0244     0.0131   -0.0031        0.0448      0.0468     0.0269    0.0003
  2.02  0.2686  0.7900  0.0259  1.373E-01  2.49E-02   1.97E-02  0.9682        0.0589      0.0606     0.0056   -0.0069       -0.0456      0.0607     0.0295    0.0006
  2.02  0.2686  0.8469  0.0049  9.563E-02  1.24E-02   1.69E-02  1.0368        0.0810      0.0436     0.0202   -0.0044       -0.2573      0.0695     0.0725    0.0000
  2.02  0.2686  0.8469  0.0259  1.036E-01  3.44E-02   1.51E-02  1.0328        0.0393      0.1103     0.0168   -0.0091       -0.1019      0.1135     0.0485    0.0000
  2.02  0.2686  0.9063  0.0259  6.927E-02  3.17E-02   1.77E-02  1.3971        0.0018      0.1425     0.0039   -0.0130       -0.5730      0.3254     0.0107   -0.0021
  2.02  0.3025  0.0933  0.0259  5.541E+00  1.02E-01   6.93E-01  1.0335        0.0257      0.0073     0.0102   -0.0167        0.0014      0.0090     0.0225    0.0048
  2.02  0.3025  0.0933  0.0655  9.715E-01  6.46E-03   1.22E-01  1.0970        0.0100      0.0023     0.0118   -0.0339        0.0033      0.0055     0.0232    0.0115
  2.02  0.3025  0.1194  0.0259  6.174E+00  9.85E-02   7.74E-01  1.0190        0.0156      0.0066     0.0094   -0.0107       -0.0032      0.0085     0.0220    0.0019
  2.02  0.3025  0.1194  0.0655  2.603E+00  1.34E-02   3.25E-01  1.0331        0.0037      0.0018     0.0116   -0.0180        0.0078      0.0040     0.0214    0.0056
  2.02  0.3025  0.1194  0.1290  4.489E-01  3.35E-03   5.63E-02  1.0579       -0.0106      0.0024     0.0101   -0.0171       -0.0174      0.0060     0.0229    0.0051
  2.02  0.3025  0.1468  0.0655  2.714E+00  1.59E-02   3.43E-01  1.0187        0.0048      0.0021     0.0119   -0.0136        0.0226      0.0040     0.0215    0.0045
  2.02  0.3025  0.1468  0.1290  9.411E-01  6.05E-03   1.18E-01  1.0331       -0.0123      0.0022     0.0109   -0.0185       -0.0048      0.0053     0.0214    0.0119
  2.02  0.3025  0.1468  0.2165  1.425E-01  1.66E-03   1.78E-02  1.0559       -0.0111      0.0039     0.0095   -0.0282       -0.0054      0.0096     0.0232    0.0232
  2.02  0.3025  0.1753  0.0049  5.471E+00  1.20E+00   7.00E-01  1.0047        0.0271      0.0743     0.0068   -0.0031       -0.0217      0.0615     0.0200    0.0003
  2.02  0.3025  0.1753  0.0655  2.453E+00  2.25E-02   3.08E-01  1.0110        0.0189      0.0035     0.0083   -0.0116        0.0318      0.0054     0.0214    0.0040
  2.02  0.3025  0.1753  0.1290  1.065E+00  7.83E-03   1.34E-01  1.0206       -0.0097      0.0026     0.0104   -0.0159        0.0124      0.0054     0.0233    0.0084
  2.02  0.3025  0.1753  0.2165  3.237E-01  2.96E-03   4.05E-02  1.0351       -0.0150      0.0031     0.0095   -0.0190       -0.0099      0.0075     0.0232    0.0051
  2.02  0.3025  0.1753  0.3402  3.239E-02  7.13E-04   4.06E-03  0.8672       -0.0216      0.0076     0.0108   -0.0098        0.0640      0.0184     0.0235    0.0076
  2.02  0.3025  0.2051  0.0049  4.285E+00  3.94E-01   5.89E-01  0.9995        0.0223      0.0320     0.0069   -0.0028        0.0159      0.0329     0.0199    0.0002
  2.02  0.3025  0.2051  0.0655  2.015E+00  2.20E-02   2.53E-01  1.0050        0.0014      0.0045     0.0082   -0.0104        0.0038      0.0072     0.0206    0.0038
  2.02  0.3025  0.2051  0.1290  1.024E+00  7.08E-03   1.28E-01  1.0124       -0.0066      0.0024     0.0091   -0.0145        0.0140      0.0051     0.0215    0.0061
  2.02  0.3025  0.2051  0.2165  4.007E-01  3.69E-03   5.04E-02  1.0240       -0.0163      0.0032     0.0088   -0.0188       -0.0146      0.0073     0.0239    0.0069
  2.02  0.3025  0.2051  0.3402  7.509E-02  1.19E-03   9.47E-03  1.0357       -0.0162      0.0054     0.0115   -0.0284       -0.0058      0.0131     0.0239    0.0263
  2.02  0.3025  0.2362  0.0049  2.484E+00  1.44E-01   3.36E-01  0.9944        0.0027      0.0200     0.0068   -0.0026       -0.0020      0.0249     0.0206    0.0002
  2.02  0.3025  0.2362  0.1290  9.471E-01  6.80E-03   1.19E-01  1.0056        0.0002      0.0025     0.0097   -0.0137        0.0098      0.0054     0.0206    0.0045
  2.02  0.3025  0.2362  0.2165  4.263E-01  3.85E-03   5.35E-02  1.0150       -0.0192      0.0030     0.0091   -0.0182       -0.0118      0.0071     0.0224    0.0072
  2.02  0.3025  0.2362  0.3402  1.205E-01  1.64E-03   1.52E-02  1.0366       -0.0448      0.0047     0.0099   -0.0269       -0.0106      0.0109     0.0235    0.0195
  2.02  0.3025  0.2362  0.5074  1.423E-02  4.68E-04   1.81E-03  0.8924       -0.0095      0.0108     0.0178   -0.0181       -0.0327      0.0271     0.0279    0.0183
  2.02  0.3025  0.2686  0.0049  1.977E+00  8.53E-02   2.76E-01  0.9898        0.0102      0.0147     0.0070   -0.0023       -0.0109      0.0216     0.0214    0.0002
  2.02  0.3025  0.2686  0.1290  8.511E-01  7.69E-03   1.07E-01  0.9990        0.0187      0.0034     0.0095   -0.0131        0.0222      0.0062     0.0211    0.0034
  2.02  0.3025  0.2686  0.2165  4.156E-01  3.73E-03   5.21E-02  1.0070       -0.0118      0.0031     0.0084   -0.0172        0.0054      0.0070     0.0217    0.0070
  2.02  0.3025  0.2686  0.3402  1.512E-01  1.88E-03   1.90E-02  1.0249       -0.0245      0.0043     0.0111   -0.0239        0.0149      0.0100     0.0229    0.0142
  2.02  0.3025  0.2686  0.5074  2.501E-02  6.73E-04   3.16E-03  1.0350       -0.0181      0.0094     0.0153   -0.0359        0.0287      0.0224     0.0281    0.0418
  2.02  0.3025  0.3025  0.0049  1.795E+00  6.36E-02   2.49E-01  0.9868        0.0339      0.0120     0.0068   -0.0022        0.0209      0.0196     0.0202   -0.0001
  2.02  0.3025  0.3025  0.1290  7.283E-01  1.05E-02   9.15E-02  0.9931        0.0262      0.0060     0.0103   -0.0125        0.0210      0.0094     0.0202    0.0031
  2.02  0.3025  0.3025  0.2165  3.891E-01  3.73E-03   4.89E-02  1.0004       -0.0031      0.0033     0.0088   -0.0163        0.0048      0.0072     0.0224    0.0067
  2.02  0.3025  0.3025  0.3402  1.496E-01  1.93E-03   1.89E-02  1.0135       -0.0167      0.0044     0.0094   -0.0212        0.0163      0.0102     0.0225    0.0090
  2.02  0.3025  0.3025  0.5074  3.293E-02  7.69E-04   4.14E-03  1.0510       -0.0312      0.0081     0.0133   -0.0364       -0.0334      0.0194     0.0294    0.0343
  2.02  0.3025  0.3379  0.0049  1.116E+00  3.62E-02   1.52E-01  0.9820        0.0265      0.0106     0.0070   -0.0024        0.0186      0.0196     0.0207    0.0001
  2.02  0.3025  0.3379  0.2165  3.459E-01  3.95E-03   4.35E-02  0.9940        0.0076      0.0042     0.0103   -0.0153       -0.0023      0.0078     0.0206    0.0051
  2.02  0.3025  0.3379  0.3402  1.427E-01  1.92E-03   1.80E-02  1.0034       -0.0173      0.0046     0.0102   -0.0191       -0.0271      0.0107     0.0208    0.0034
  2.02  0.3025  0.3379  0.5074  4.037E-02  8.30E-04   5.09E-03  1.0374       -0.0388      0.0072     0.0116   -0.0313        0.0195      0.0170     0.0210    0.0220
  2.02  0.3025  0.3748  0.0049  9.047E-01  2.69E-02   1.28E-01  0.9779       -0.0042      0.0095     0.0073   -0.0023        0.0171      0.0201     0.0206    0.0002
  2.02  0.3025  0.3748  0.0259  1.905E+00  6.52E-01   2.60E-01  0.9794        0.1996      0.1320     0.0068   -0.0052        0.1480      0.0983     0.0201    0.0008
  2.02  0.3025  0.3748  0.2165  3.087E-01  5.23E-03   3.89E-02  0.9895        0.0055      0.0069     0.0103   -0.0148       -0.0011      0.0108     0.0210    0.0028
  2.02  0.3025  0.3748  0.3402  1.314E-01  1.96E-03   1.67E-02  0.9986       -0.0117      0.0052     0.0090   -0.0191       -0.0079      0.0111     0.0206    0.0039
  2.02  0.3025  0.3748  0.5074  4.317E-02  8.23E-04   5.46E-03  1.0227       -0.0466      0.0068     0.0091   -0.0270        0.0582      0.0154     0.0205    0.0148
  2.02  0.3025  0.3748  0.7427  6.757E-03  3.39E-04   8.74E-04  1.0415       -0.0527      0.0174     0.0154   -0.0405        0.0347      0.0428     0.0211    0.0403
  2.02  0.3025  0.4134  0.0049  8.144E-01  2.33E-02   1.11E-01  0.9742        0.0035      0.0089     0.0072   -0.0021       -0.0011      0.0207     0.0200    0.0001
  2.02  0.3025  0.4134  0.0259  5.122E-01  2.23E-01   7.07E-02  0.9755       -0.1603      0.1632     0.0088   -0.0050       -0.2127      0.1465     0.0217    0.0005
  2.02  0.3025  0.4134  0.3402  1.191E-01  2.10E-03   1.51E-02  0.9908       -0.0176      0.0065     0.0127   -0.0186       -0.0019      0.0124     0.0212    0.0057
  2.02  0.3025  0.4134  0.5074  4.103E-02  8.00E-04   5.25E-03  1.0049       -0.0355      0.0070     0.0118   -0.0220        0.0436      0.0154     0.0247    0.0055
  2.02  0.3025  0.4134  0.7427  9.178E-03  4.30E-04   1.19E-03  1.0643       -0.0507      0.0168     0.0097   -0.0408        0.0487      0.0398     0.0238    0.0312
  2.02  0.3025  0.4537  0.0049  5.498E-01  1.59E-02   7.53E-02  0.9702        0.0000      0.0091     0.0083   -0.0024       -0.0080      0.0216     0.0198    0.0002
  2.02  0.3025  0.4537  0.0259  5.452E-01  9.73E-02   7.80E-02  0.9717        0.0421      0.0609     0.0070   -0.0054        0.0536      0.0508     0.0200    0.0009
  2.02  0.3025  0.4537  0.3402  1.075E-01  2.33E-03   1.38E-02  0.9814       -0.0202      0.0083     0.0097   -0.0168       -0.0146      0.0143     0.0261    0.0047
  2.02  0.3025  0.4537  0.5074  3.928E-02  8.35E-04   5.02E-03  0.9919       -0.0396      0.0076     0.0088   -0.0186       -0.0079      0.0156     0.0205   -0.0017
  2.02  0.3025  0.4537  0.7427  8.986E-03  4.27E-04   1.16E-03  1.0587       -0.0521      0.0173     0.0111   -0.0378        0.0593      0.0361     0.0279    0.0187
  2.02  0.3025  0.4958  0.0049  4.651E-01  1.34E-02   6.37E-02  0.9633        0.0132      0.0090     0.0070   -0.0021        0.0118      0.0225     0.0207    0.0003
  2.02  0.3025  0.4958  0.0259  4.181E-01  4.78E-02   5.87E-02  0.9655       -0.0018      0.0389     0.0085   -0.0051        0.0320      0.0367     0.0228    0.0014
  2.02  0.3025  0.4958  0.5074  3.718E-02  8.84E-04   4.77E-03  0.9818       -0.0288      0.0088     0.0087   -0.0170        0.0107      0.0165     0.0216   -0.0055
  2.02  0.3025  0.4958  0.7427  1.073E-02  4.77E-04   1.43E-03  1.0428       -0.0287      0.0161     0.0108   -0.0343        0.1033      0.0372     0.0204    0.0073
  2.02  0.3025  0.5397  0.0049  3.889E-01  1.17E-02   5.57E-02  0.9580       -0.0007      0.0095     0.0073   -0.0020        0.0277      0.0236     0.0198    0.0003
  2.02  0.3025  0.5397  0.0259  3.524E-01  2.86E-02   5.11E-02  0.9600        0.0159      0.0276     0.0097   -0.0049        0.0018      0.0298     0.0275    0.0011
  2.02  0.3025  0.5397  0.5074  3.018E-02  9.59E-04   4.02E-03  0.9728       -0.0402      0.0126     0.0101   -0.0164        0.0052      0.0213     0.0255   -0.0071
  2.02  0.3025  0.5397  0.7427  1.116E-02  5.89E-04   1.54E-03  1.0261       -0.0679      0.0203     0.0106   -0.0324        0.1426      0.0420     0.0290   -0.0022
  2.02  0.3025  0.5855  0.0049  2.905E-01  1.11E-02   3.98E-02  0.9534       -0.0289      0.0125     0.0075   -0.0021        0.0025      0.0297     0.0240    0.0004
  2.02  0.3025  0.5855  0.0259  2.667E-01  2.54E-02   3.77E-02  0.9553        0.0362      0.0331     0.0092   -0.0052        0.0693      0.0385     0.0233    0.0013
  2.02  0.3025  0.5855  0.7427  1.288E-02  8.13E-04   1.87E-03  1.0159       -0.0851      0.0248     0.0114   -0.0333        0.1259      0.0460     0.0264   -0.0130
  2.02  0.3025  0.6334  0.0049  2.240E-01  1.30E-02   3.34E-02  0.9488        0.0232      0.0196     0.0137   -0.0022        0.0238      0.0444     0.0241    0.0005
  2.02  0.3025  0.6334  0.0259  2.015E-01  1.58E-02   2.91E-02  0.9506        0.0357      0.0261     0.0103   -0.0057        0.0185      0.0396     0.0270    0.0015
  2.02  0.3025  0.6334  0.7427  1.374E-02  9.25E-04   2.06E-03  1.0125       -0.1341      0.0277     0.0192   -0.0394        0.2954      0.0518     0.0287   -0.0286
  2.02  0.3025  0.6834  0.0049  1.650E-01  7.42E-03   2.39E-02  0.9466        0.0002      0.0148     0.0084   -0.0026        0.0271      0.0372     0.0243    0.0005
  2.02  0.3025  0.6834  0.0259  1.526E-01  7.01E-03   2.30E-02  0.9473        0.0195      0.0143     0.0117   -0.0070       -0.0223      0.0277     0.0293    0.0012
  2.02  0.3025  0.7355  0.0049  1.447E-01  5.93E-03   2.23E-02  0.9500        0.0168      0.0137     0.0129   -0.0032        0.0429      0.0332     0.0216    0.0005
  2.02  0.3025  0.7355  0.0259  1.467E-01  6.52E-03   2.11E-02  0.9495        0.1332      0.0156     0.0111   -0.0077       -0.2653      0.0218     0.0377    0.0013
  2.02  0.3025  0.7355  0.0655  9.868E-02  5.28E-02   1.40E-02  0.9484       -0.0303      0.1826     0.0083   -0.0109       -0.0992      0.1515     0.0330    0.0020
  2.02  0.3025  0.7900  0.0049  1.123E-01  5.71E-03   1.81E-02  0.9703        0.0928      0.0177     0.0151   -0.0046        0.0386      0.0381     0.0322    0.0004
  2.02  0.3025  0.7900  0.0259  1.079E-01  4.99E-03   1.59E-02  0.9685        0.0389      0.0142     0.0081   -0.0094       -0.1155      0.0298     0.0345    0.0011
  2.02  0.3025  0.7900  0.0655  4.873E-02  4.22E-02   7.89E-03  0.9655       -0.2440      0.3687     0.0104   -0.0130       -0.6266      0.5893     0.0552    0.0013
  2.02  0.3025  0.8469  0.0049  8.193E-02  1.38E-02   1.45E-02  1.0646        0.1723      0.0585     0.0224   -0.0062       -0.1022      0.1039     0.0765    0.0001
  2.02  0.3025  0.9063  0.0259  1.324E-01  1.82E-02   1.72E-02  1.5754        0.1750      0.0481     0.0068   -0.0175       -0.1481      0.0808     0.0198   -0.0039
  2.02  0.3025  0.9063  0.0655  7.463E-02  1.73E-02   9.75E-03  1.5960        0.0399      0.0763     0.0068   -0.0236       -0.4684      0.1444     0.0198   -0.0135
  2.02  0.3379  0.0933  0.0655  2.440E-01  3.20E-03   3.17E-02  1.2895        0.0147      0.0047     0.0142   -0.0422       -0.0174      0.0115     0.0303    0.0366
  2.02  0.3379  0.1194  0.0259  4.842E+00  1.30E-01   6.30E-01  0.9989       -0.0009      0.0120     0.0122   -0.0125       -0.0202      0.0152     0.0293    0.0023
  2.02  0.3379  0.1194  0.0655  1.636E+00  1.06E-02   2.12E-01  1.0172        0.0047      0.0023     0.0141   -0.0210        0.0067      0.0055     0.0289    0.0052
  2.02  0.3379  0.1468  0.0049  4.185E+00  1.94E+00   5.42E-01  0.9885       -0.0465      0.1636     0.0157   -0.0039       -0.1108      0.1294     0.0348    0.0002
  2.02  0.3379  0.1468  0.0655  2.101E+00  1.64E-02   2.75E-01  0.9998       -0.0050      0.0030     0.0144   -0.0152        0.0214      0.0058     0.0289    0.0040
  2.02  0.3379  0.1468  0.1290  5.295E-01  4.46E-03   6.89E-02  1.0131       -0.0134      0.0030     0.0134   -0.0174       -0.0138      0.0071     0.0288    0.0076
  2.02  0.3379  0.1753  0.0049  4.307E+00  3.60E-01   5.71E-01  0.9854        0.0231      0.0297     0.0100   -0.0033       -0.0034      0.0324     0.0277    0.0001
  2.02  0.3379  0.1753  0.0655  1.931E+00  2.33E-02   2.52E-01  0.9920        0.0144      0.0049     0.0112   -0.0126        0.0277      0.0075     0.0289    0.0035
  2.02  0.3379  0.1753  0.1290  7.844E-01  6.43E-03   1.02E-01  1.0017       -0.0246      0.0030     0.0130   -0.0167       -0.0099      0.0069     0.0304    0.0090
  2.02  0.3379  0.1753  0.2165  1.610E-01  2.11E-03   2.09E-02  1.0237       -0.0166      0.0046     0.0122   -0.0228        0.0005      0.0113     0.0303    0.0086
  2.02  0.3379  0.2051  0.0049  3.904E+00  1.92E-01   5.53E-01  0.9815        0.0129      0.0170     0.0101   -0.0031        0.0307      0.0262     0.0277    0.0002
  2.02  0.3379  0.2051  0.0655  1.722E+00  3.10E-02   2.24E-01  0.9862        0.0190      0.0079     0.0111   -0.0113        0.0363      0.0111     0.0282    0.0033
  2.02  0.3379  0.2051  0.1290  8.264E-01  8.40E-03   1.08E-01  0.9940       -0.0226      0.0039     0.0118   -0.0151       -0.0023      0.0077     0.0289    0.0071
  2.02  0.3379  0.2051  0.2165  2.659E-01  3.06E-03   3.47E-02  1.0075       -0.0267      0.0042     0.0116   -0.0189       -0.0125      0.0098     0.0308    0.0041
  2.02  0.3379  0.2051  0.3402  3.296E-02  7.81E-04   4.31E-03  0.9002       -0.0259      0.0085     0.0140   -0.0151        0.0363      0.0205     0.0309    0.0131
  2.02  0.3379  0.2362  0.0049  2.319E+00  7.28E-02   3.23E-01  0.9772        0.0171      0.0105     0.0100   -0.0029        0.0340      0.0191     0.0282    0.0002
  2.02  0.3379  0.2362  0.1290  7.548E-01  8.31E-03   9.83E-02  0.9884       -0.0016      0.0042     0.0124   -0.0143        0.0050      0.0082     0.0282    0.0055
  2.02  0.3379  0.2362  0.2165  3.111E-01  3.74E-03   4.05E-02  0.9988       -0.0287      0.0045     0.0119   -0.0189       -0.0046      0.0094     0.0297    0.0052
  2.02  0.3379  0.2362  0.3402  6.398E-02  1.26E-03   8.35E-03  1.0077       -0.0235      0.0072     0.0125   -0.0266        0.0362      0.0170     0.0306    0.0178
  2.02  0.3379  0.2686  0.0049  1.846E+00  4.79E-02   2.66E-01  0.9730        0.0106      0.0083     0.0102   -0.0027        0.0120      0.0176     0.0289    0.0002
  2.02  0.3379  0.2686  0.1290  6.816E-01  9.04E-03   8.88E-02  0.9835        0.0048      0.0054     0.0122   -0.0139        0.0028      0.0096     0.0286    0.0041
  2.02  0.3379  0.2686  0.2165  3.239E-01  3.68E-03   4.21E-02  0.9923       -0.0165      0.0041     0.0113   -0.0188        0.0077      0.0090     0.0291    0.0058
  2.02  0.3379  0.2686  0.3402  9.493E-02  1.70E-03   1.24E-02  1.0230       -0.0278      0.0067     0.0136   -0.0307        0.0041      0.0150     0.0300    0.0255
  2.02  0.3379  0.3025  0.0049  1.531E+00  3.79E-02   2.19E-01  0.9690        0.0062      0.0078     0.0100   -0.0025        0.0290      0.0184     0.0279    0.0002
  2.02  0.3379  0.3025  0.0259  1.415E+00  2.11E-01   1.98E-01  0.9709        0.0330      0.0531     0.0120   -0.0057        0.0431      0.0446     0.0282    0.0012
  2.02  0.3379  0.3025  0.1290  6.047E-01  1.20E-02   7.88E-02  0.9787        0.0242      0.0089     0.0129   -0.0136        0.0303      0.0145     0.0279    0.0029
  2.02  0.3379  0.3025  0.2165  3.079E-01  3.80E-03   4.01E-02  0.9866       -0.0148      0.0044     0.0116   -0.0182       -0.0214      0.0099     0.0297    0.0062
  2.02  0.3379  0.3025  0.3402  1.070E-01  1.77E-03   1.40E-02  1.0117       -0.0284      0.0060     0.0121   -0.0268        0.0089      0.0137     0.0297    0.0171
  2.02  0.3379  0.3025  0.5074  1.938E-02  6.49E-04   2.53E-03  0.9990       -0.0386      0.0126     0.0157   -0.0338        0.0679      0.0282     0.0356    0.0302
  2.02  0.3379  0.3379  0.0049  1.006E+00  2.39E-02   1.41E-01  0.9657        0.0055      0.0078     0.0102   -0.0022        0.0197      0.0182     0.0283    0.0002
  2.02  0.3379  0.3379  0.0259  8.960E-01  2.61E-01   1.28E-01  0.9675        0.0125      0.1028     0.0100   -0.0052       -0.0053      0.0773     0.0278    0.0006
  2.02  0.3379  0.3379  0.2165  2.880E-01  3.98E-03   3.76E-02  0.9810        0.0013      0.0052     0.0129   -0.0174       -0.0178      0.0107     0.0282    0.0065
  2.02  0.3379  0.3379  0.3402  1.103E-01  1.66E-03   1.45E-02  1.0000       -0.0183      0.0054     0.0128   -0.0236        0.0006      0.0123     0.0283    0.0100
  2.02  0.3379  0.3379  0.5074  2.686E-02  8.08E-04   3.51E-03  1.0574       -0.0480      0.0114     0.0141   -0.0459        0.0604      0.0255     0.0285    0.0502
  2.02  0.3379  0.3748  0.0049  8.529E-01  2.00E-02   1.24E-01  0.9640        0.0044      0.0076     0.0104   -0.0024       -0.0276      0.0187     0.0282    0.0000
  2.02  0.3379  0.3748  0.0259  7.995E-01  7.88E-02   1.13E-01  0.9648        0.0432      0.0348     0.0100   -0.0055        0.0482      0.0312     0.0278    0.0002
  2.02  0.3379  0.3748  0.2165  2.558E-01  4.88E-03   3.34E-02  0.9771        0.0155      0.0078     0.0129   -0.0166       -0.0090      0.0135     0.0285    0.0061
  2.02  0.3379  0.3748  0.3402  1.076E-01  1.62E-03   1.42E-02  0.9896       -0.0187      0.0055     0.0118   -0.0205       -0.0217      0.0120     0.0282    0.0011
  2.02  0.3379  0.3748  0.5074  3.009E-02  9.25E-04   3.94E-03  1.0557       -0.0186      0.0115     0.0119   -0.0432        0.0672      0.0263     0.0281    0.0386
  2.02  0.3379  0.4134  0.0049  7.657E-01  1.90E-02   1.07E-01  0.9593        0.0022      0.0084     0.0103   -0.0024        0.0003      0.0202     0.0277    0.0002
  2.02  0.3379  0.4134  0.0259  6.562E-01  4.04E-02   9.33E-02  0.9608       -0.0111      0.0209     0.0116   -0.0055       -0.0259      0.0251     0.0291    0.0009
  2.02  0.3379  0.4134  0.3402  1.051E-01  1.70E-03   1.38E-02  0.9845       -0.0045      0.0061     0.0151   -0.0205       -0.0258      0.0122     0.0287   -0.0007
  2.02  0.3379  0.4134  0.5074  3.560E-02  1.09E-03   4.72E-03  1.0349       -0.0445      0.0118     0.0142   -0.0359        0.0859      0.0256     0.0316    0.0212
  2.02  0.3379  0.4537  0.0049  5.413E-01  1.46E-02   7.63E-02  0.9567        0.0016      0.0092     0.0112   -0.0022       -0.0068      0.0223     0.0276    0.0002
  2.02  0.3379  0.4537  0.0259  4.746E-01  2.55E-02   6.98E-02  0.9585        0.0239      0.0183     0.0101   -0.0053        0.0413      0.0242     0.0278    0.0007
  2.02  0.3379  0.4537  0.3402  9.459E-02  2.00E-03   1.26E-02  0.9800        0.0042      0.0084     0.0124   -0.0210        0.0022      0.0148     0.0327    0.0015
  2.02  0.3379  0.4537  0.5074  3.260E-02  1.09E-03   4.32E-03  1.0161       -0.0340      0.0125     0.0116   -0.0292        0.0451      0.0266     0.0281    0.0068
  2.02  0.3379  0.4958  0.0049  4.985E-01  1.62E-02   7.01E-02  0.9550        0.0011      0.0113     0.0102   -0.0023        0.0636      0.0269     0.0282    0.0000
  2.02  0.3379  0.4958  0.0259  4.386E-01  2.26E-02   6.31E-02  0.9565        0.0041      0.0172     0.0113   -0.0054       -0.0116      0.0260     0.0300    0.0001
  2.02  0.3379  0.4958  0.5074  3.075E-02  1.19E-03   4.09E-03  1.0033       -0.0340      0.0150     0.0115   -0.0252        0.0447      0.0298     0.0290   -0.0028
  2.02  0.3379  0.5397  0.0049  3.516E-01  1.61E-02   5.14E-02  0.9506        0.0094      0.0145     0.0104   -0.0027       -0.0845      0.0373     0.0276    0.0003
  2.02  0.3379  0.5397  0.0259  3.424E-01  1.80E-02   5.06E-02  0.9528       -0.0087      0.0162     0.0124   -0.0063       -0.0671      0.0318     0.0339    0.0014
  2.02  0.3379  0.5397  0.0655  3.351E-01  2.07E-01   4.53E-02  0.9549        0.0502      0.2194     0.0100   -0.0098        0.0256      0.1632     0.0290    0.0022
  2.02  0.3379  0.5397  0.5074  2.780E-02  1.46E-03   3.82E-03  0.9953       -0.0430      0.0209     0.0128   -0.0238       -0.0946      0.0399     0.0322   -0.0100
  2.02  0.3379  0.5855  0.0049  2.478E-01  1.25E-02   3.45E-02  0.9447        0.0048      0.0177     0.0105   -0.0024       -0.0296      0.0422     0.0309    0.0004
  2.02  0.3379  0.5855  0.0259  2.189E-01  9.49E-03   3.14E-02  0.9472       -0.0274      0.0134     0.0119   -0.0060       -0.0082      0.0295     0.0304    0.0014
  2.02  0.3379  0.5855  0.0655  2.209E-01  5.42E-02   3.11E-02  0.9490        0.0495      0.0877     0.0117   -0.0101        0.1303      0.0767     0.0296    0.0020
  2.02  0.3379  0.6334  0.0049  2.211E-01  8.42E-03   3.28E-02  0.9418       -0.0188      0.0130     0.0160   -0.0028       -0.0802      0.0326     0.0310    0.0004
  2.02  0.3379  0.6334  0.0259  2.030E-01  6.43E-03   2.91E-02  0.9435        0.0171      0.0097     0.0129   -0.0070       -0.0539      0.0218     0.0335    0.0012
  2.02  0.3379  0.6334  0.0655  1.480E-01  2.09E-02   2.09E-02  0.9441       -0.0203      0.0502     0.0119   -0.0121        0.0239      0.0448     0.0327    0.0020
  2.02  0.3379  0.6834  0.0049  1.782E-01  7.03E-03   2.55E-02  0.9392        0.0272      0.0137     0.0113   -0.0032       -0.0148      0.0323     0.0312    0.0006
  2.02  0.3379  0.6834  0.0259  1.518E-01  5.02E-03   2.27E-02  0.9403        0.0398      0.0106     0.0142   -0.0086       -0.0103      0.0226     0.0355    0.0016
  2.02  0.3379  0.6834  0.0655  1.149E-01  1.14E-02   2.13E-02  0.9415        0.0531      0.0354     0.0105   -0.0123       -0.1583      0.0355     0.0331    0.0033
  2.02  0.3379  0.7355  0.0049  1.261E-01  5.71E-03   1.99E-02  0.9446        0.0270      0.0160     0.0153   -0.0039        0.0159      0.0377     0.0290    0.0006
  2.02  0.3379  0.7355  0.0259  1.057E-01  3.76E-03   1.56E-02  0.9446        0.1284      0.0124     0.0136   -0.0092       -0.0441      0.0214     0.0432    0.0016
  2.02  0.3379  0.7355  0.0655  8.253E-02  6.84E-03   1.21E-02  0.9440       -0.0095      0.0274     0.0112   -0.0132       -0.0980      0.0376     0.0388    0.0025
  2.02  0.3379  0.7900  0.0049  1.028E-01  8.49E-03   1.70E-02  0.9734        0.1006      0.0287     0.0174   -0.0059       -0.0556      0.0663     0.0381    0.0004
  2.02  0.3379  0.7900  0.0259  1.149E-01  8.00E-03   1.74E-02  0.9718        0.0437      0.0221     0.0110   -0.0118        0.0192      0.0500     0.0402    0.0014
  2.02  0.3379  0.8469  0.0655  1.396E-01  1.62E-02   2.10E-02  1.0872        0.1944      0.0415     0.0163   -0.0213       -0.1469      0.0549     0.0526   -0.0036
  2.02  0.3748  0.1194  0.0655  6.553E-01  7.15E-03   8.65E-02  1.0123        0.0129      0.0042     0.0129   -0.0258        0.0176      0.0095     0.0300    0.0085
  2.02  0.3748  0.1468  0.0049  4.634E+00  1.92E+00   6.12E-01  0.9679        0.1045      0.1564     0.0148   -0.0045        0.1487      0.1276     0.0361    0.0005
  2.02  0.3748  0.1468  0.0655  1.429E+00  1.32E-02   1.91E-01  0.9818       -0.0078      0.0036     0.0132   -0.0169       -0.0075      0.0073     0.0300    0.0033
  2.02  0.3748  0.1468  0.1290  2.585E-01  3.16E-03   3.43E-02  1.0192       -0.0207      0.0045     0.0120   -0.0162        0.0101      0.0109     0.0299   -0.0060
  2.02  0.3748  0.1753  0.0049  3.282E+00  3.17E-01   4.43E-01  0.9657        0.0016      0.0349     0.0076   -0.0035        0.0376      0.0437     0.0288    0.0001
  2.02  0.3748  0.1753  0.0655  1.631E+00  1.81E-02   2.17E-01  0.9735       -0.0057      0.0047     0.0092   -0.0137       -0.0068      0.0081     0.0300    0.0028
  2.02  0.3748  0.1753  0.1290  5.077E-01  5.77E-03   6.75E-02  0.9829       -0.0208      0.0043     0.0115   -0.0158        0.0000      0.0102     0.0315    0.0065
  2.02  0.3748  0.1753  0.2165  7.448E-02  1.30E-03   9.87E-03  0.9198       -0.0446      0.0066     0.0105   -0.0155        0.0508      0.0159     0.0314    0.0180
  2.02  0.3748  0.2051  0.0049  3.403E+00  1.95E-01   4.90E-01  0.9627        0.0163      0.0194     0.0078   -0.0031        0.0071      0.0341     0.0287    0.0000
  2.02  0.3748  0.2051  0.0655  1.559E+00  2.72E-02   2.07E-01  0.9678        0.0104      0.0078     0.0091   -0.0120        0.0378      0.0118     0.0293    0.0028
  2.02  0.3748  0.2051  0.1290  6.215E-01  7.44E-03   8.24E-02  0.9757       -0.0293      0.0048     0.0101   -0.0152        0.0056      0.0096     0.0300    0.0078
  2.02  0.3748  0.2051  0.2165  1.656E-01  2.58E-03   2.20E-02  1.0063       -0.0319      0.0058     0.0098   -0.0235       -0.0035      0.0141     0.0320    0.0114
  2.02  0.3748  0.2362  0.0049  2.122E+00  7.48E-02   3.01E-01  0.9595       -0.0132      0.0110     0.0076   -0.0030       -0.0054      0.0265     0.0292    0.0001
  2.02  0.3748  0.2362  0.1290  6.026E-01  7.82E-03   8.00E-02  0.9706       -0.0263      0.0053     0.0108   -0.0143       -0.0148      0.0095     0.0293    0.0067
  2.02  0.3748  0.2362  0.2165  2.105E-01  3.73E-03   2.80E-02  0.9856       -0.0122      0.0068     0.0101   -0.0195       -0.0070      0.0151     0.0308    0.0013
  2.02  0.3748  0.2686  0.0049  1.726E+00  5.25E-02   2.53E-01  0.9561        0.0082      0.0095     0.0079   -0.0028        0.0106      0.0240     0.0300    0.0002
  2.02  0.3748  0.2686  0.1290  5.597E-01  7.73E-03   7.44E-02  0.9669       -0.0087      0.0056     0.0105   -0.0137        0.0093      0.0102     0.0297    0.0053
  2.02  0.3748  0.2686  0.2165  2.229E-01  3.63E-03   2.96E-02  0.9778       -0.0236      0.0061     0.0093   -0.0196       -0.0184      0.0134     0.0302    0.0017
  2.02  0.3748  0.2686  0.3402  6.673E-02  1.46E-03   8.89E-03  0.9927       -0.0209      0.0083     0.0122   -0.0263       -0.0040      0.0199     0.0312    0.0075
  2.02  0.3748  0.3025  0.0049  1.632E+00  4.59E-02   2.37E-01  0.9529        0.0161      0.0091     0.0076   -0.0028       -0.0229      0.0232     0.0290    0.0002
  2.02  0.3748  0.3025  0.0259  1.495E+00  2.90E-01   2.13E-01  0.9541        0.0725      0.0733     0.0103   -0.0064        0.0859      0.0617     0.0293    0.0011
  2.02  0.3748  0.3025  0.1290  5.318E-01  9.94E-03   7.06E-02  0.9639        0.0142      0.0085     0.0114   -0.0135       -0.0079      0.0144     0.0290    0.0038
  2.02  0.3748  0.3025  0.2165  2.260E-01  3.47E-03   3.00E-02  0.9728       -0.0071      0.0057     0.0098   -0.0197        0.0032      0.0125     0.0308    0.0026
  2.02  0.3748  0.3025  0.3402  7.426E-02  1.77E-03   9.91E-03  1.0104       -0.0033      0.0091     0.0104   -0.0309       -0.0080      0.0203     0.0308    0.0210
  2.02  0.3748  0.3379  0.0049  9.614E-01  2.88E-02   1.38E-01  0.9491        0.0235      0.0101     0.0078   -0.0027       -0.0041      0.0254     0.0294    0.0002
  2.02  0.3748  0.3379  0.0259  8.321E-01  9.53E-02   1.21E-01  0.9507        0.0233      0.0417     0.0076   -0.0061        0.1152      0.0430     0.0289    0.0012
  2.02  0.3748  0.3379  0.2165  2.228E-01  3.49E-03   2.96E-02  0.9681        0.0008      0.0062     0.0114   -0.0196       -0.0349      0.0127     0.0293    0.0036
  2.02  0.3748  0.3379  0.3402  8.562E-02  2.13E-03   1.14E-02  1.0088       -0.0180      0.0094     0.0112   -0.0309        0.0003      0.0213     0.0294    0.0215
  2.02  0.3748  0.3748  0.0049  7.637E-01  2.62E-02   1.13E-01  0.9464        0.0087      0.0117     0.0081   -0.0024       -0.0563      0.0294     0.0292    0.0003
  2.02  0.3748  0.3748  0.0259  7.898E-01  5.08E-02   1.13E-01  0.9489        0.0269      0.0220     0.0076   -0.0053       -0.0463      0.0301     0.0289    0.0012
  2.02  0.3748  0.3748  0.2165  2.050E-01  4.26E-03   2.73E-02  0.9648        0.0210      0.0091     0.0114   -0.0191       -0.0027      0.0157     0.0296    0.0052
  2.02  0.3748  0.3748  0.3402  8.524E-02  2.36E-03   1.14E-02  0.9961        0.0003      0.0105     0.0100   -0.0262       -0.0058      0.0230     0.0293    0.0087
  2.02  0.3748  0.4134  0.0049  7.882E-01  3.00E-02   1.12E-01  0.9449        0.0020      0.0134     0.0081   -0.0020       -0.0187      0.0336     0.0288    0.0000
  2.02  0.3748  0.4134  0.0259  5.819E-01  3.29E-02   8.41E-02  0.9467        0.0189      0.0180     0.0097   -0.0051        0.0723      0.0336     0.0302    0.0000
  2.02  0.3748  0.4134  0.3402  8.492E-02  2.74E-03   1.14E-02  0.9855       -0.0125      0.0131     0.0140   -0.0227        0.0059      0.0257     0.0298   -0.0038
  2.02  0.3748  0.4134  0.5074  2.687E-02  8.71E-04   3.63E-03  1.0940       -0.0426      0.0126     0.0130   -0.0547        0.0766      0.0293     0.0328    0.0388
  2.02  0.3748  0.4537  0.0049  4.743E-01  2.14E-02   6.80E-02  0.9436        0.0194      0.0165     0.0092   -0.0025        0.0215      0.0391     0.0286    0.0001
  2.02  0.3748  0.4537  0.0259  4.234E-01  1.98E-02   6.32E-02  0.9453        0.0429      0.0146     0.0078   -0.0057       -0.0258      0.0297     0.0288    0.0006
  2.02  0.3748  0.4537  0.3402  7.419E-02  3.11E-03   1.00E-02  0.9838       -0.0012      0.0178     0.0108   -0.0235        0.0956      0.0320     0.0340   -0.0077
  2.02  0.3748  0.4537  0.5074  2.734E-02  8.68E-04   3.69E-03  1.0982       -0.0706      0.0130     0.0098   -0.0546        0.1396      0.0281     0.0292    0.0321
  2.02  0.3748  0.4958  0.0049  3.584E-01  1.51E-02   5.12E-02  0.9407        0.0336      0.0155     0.0079   -0.0023        0.0380      0.0370     0.0293    0.0003
  2.02  0.3748  0.4958  0.0259  3.591E-01  1.29E-02   5.24E-02  0.9426        0.0503      0.0112     0.0094   -0.0056       -0.0341      0.0253     0.0311    0.0005
  2.02  0.3748  0.4958  0.0655  3.295E-01  6.37E-02   4.72E-02  0.9449        0.0715      0.0720     0.0119   -0.0091        0.0252      0.0560     0.0367    0.0007
  2.02  0.3748  0.4958  0.5074  3.013E-02  1.04E-03   4.08E-03  1.0857       -0.0214      0.0134     0.0097   -0.0499       -0.0250      0.0301     0.0301    0.0144
  2.02  0.3748  0.5397  0.0049  3.202E-01  1.15E-02   4.73E-02  0.9399        0.0098      0.0129     0.0082   -0.0023       -0.0418      0.0314     0.0286    0.0000
  2.02  0.3748  0.5397  0.0259  2.853E-01  8.87E-03   4.26E-02  0.9420        0.0191      0.0101     0.0108   -0.0055       -0.0150      0.0226     0.0352    0.0001
  2.02  0.3748  0.5397  0.0655  2.151E-01  2.25E-02   2.95E-02  0.9450        0.0060      0.0378     0.0077   -0.0089        0.0643      0.0375     0.0301   -0.0003
  2.02  0.3748  0.5855  0.0049  2.599E-01  9.18E-03   3.64E-02  0.9414        0.0102      0.0129     0.0084   -0.0024       -0.0120      0.0313     0.0321    0.0001
  2.02  0.3748  0.5855  0.0259  2.201E-01  6.50E-03   3.18E-02  0.9436        0.0215      0.0097     0.0102   -0.0062       -0.0556      0.0219     0.0315   -0.0002
  2.02  0.3748  0.5855  0.0655  1.946E-01  1.27E-02   2.76E-02  0.9456        0.0275      0.0227     0.0099   -0.0104       -0.0761      0.0273     0.0307   -0.0012
  2.02  0.3748  0.6334  0.0049  1.792E-01  7.14E-03   2.70E-02  0.9407        0.0219      0.0148     0.0151   -0.0032        0.0201      0.0349     0.0322    0.0005
  2.02  0.3748  0.6334  0.0259  1.618E-01  4.90E-03   2.36E-02  0.9431        0.0160      0.0111     0.0114   -0.0080        0.0513      0.0235     0.0347    0.0012
  2.02  0.3748  0.6334  0.0655  1.446E-01  7.15E-03   2.08E-02  0.9441        0.0762      0.0167     0.0101   -0.0138       -0.2652      0.0249     0.0340    0.0009
  2.02  0.3748  0.6834  0.0049  1.391E-01  6.74E-03   2.02E-02  0.9417        0.0247      0.0178     0.0094   -0.0036       -0.0187      0.0423     0.0324    0.0002
  2.02  0.3748  0.6834  0.0259  1.200E-01  4.47E-03   1.82E-02  0.9419        0.1163      0.0126     0.0130   -0.0099       -0.3464      0.0253     0.0368    0.0002
  2.02  0.3748  0.6834  0.0655  1.210E-01  6.23E-03   2.26E-02  0.9424        0.0370      0.0156     0.0083   -0.0145       -0.1811      0.0303     0.0344    0.0012
  2.02  0.3748  0.7355  0.0049  1.203E-01  8.93E-03   1.93E-02  0.9477       -0.0005      0.0271     0.0142   -0.0051       -0.0332      0.0579     0.0301    0.0007
  2.02  0.3748  0.7355  0.0259  9.937E-02  6.62E-03   1.49E-02  0.9483        0.1122      0.0243     0.0122   -0.0116       -0.0521      0.0454     0.0448    0.0022
  2.02  0.3748  0.7355  0.0655  8.309E-02  1.31E-02   1.24E-02  0.9483        0.0539      0.0534     0.0092   -0.0163        0.0691      0.0893     0.0403    0.0030
  2.02  0.3748  0.7900  0.1290  1.108E-01  2.15E-02   1.90E-02  0.9771        0.1280      0.0730     0.0076   -0.0191       -0.1753      0.0778     0.0288   -0.0072
  2.02  0.3748  0.8469  0.0049  1.936E-01  4.82E-02   3.52E-02  1.1506        0.1193      0.0972     0.0247   -0.0100       -0.3182      0.1529     0.0843    0.0000
  2.02  0.3748  0.8469  0.0259  2.175E-01  1.79E-02   3.37E-02  1.1443        0.1140      0.0285     0.0208   -0.0199       -0.3308      0.0631     0.0596   -0.0013
  2.02  0.3748  0.8469  0.0655  1.343E-01  1.02E-02   2.05E-02  1.1313        0.1705      0.0274     0.0155   -0.0244       -0.1781      0.0383     0.0547   -0.0086
  2.02  0.4134  0.1194  0.0655  2.401E-01  4.71E-03   3.46E-02  1.0509        0.0008      0.0076     0.0187   -0.0216       -0.0201      0.0184     0.0450    0.0052
  2.02  0.4134  0.1468  0.0049  3.234E+00  1.26E+00   4.66E-01  0.9477        0.0082      0.1482     0.0201   -0.0052       -0.0573      0.1144     0.0497    0.0006
  2.02  0.4134  0.1468  0.0655  1.141E+00  1.60E-02   1.66E-01  0.9671        0.0047      0.0057     0.0189   -0.0191        0.0354      0.0118     0.0450    0.0032
  2.02  0.4134  0.1753  0.0049  3.027E+00  2.31E-01   4.44E-01  0.9459        0.0274      0.0293     0.0153   -0.0039        0.0424      0.0340     0.0442    0.0003
  2.02  0.4134  0.1753  0.0655  1.255E+00  2.51E-02   1.82E-01  0.9557        0.0196      0.0091     0.0162   -0.0147        0.0183      0.0146     0.0450    0.0018
  2.02  0.4134  0.1753  0.1290  3.105E-01  4.18E-03   4.50E-02  0.9761       -0.0273      0.0050     0.0177   -0.0143        0.0002      0.0126     0.0461   -0.0086
  2.02  0.4134  0.2051  0.0049  2.660E+00  1.17E-01   4.13E-01  0.9435        0.0232      0.0156     0.0154   -0.0031        0.0231      0.0269     0.0441    0.0001
  2.02  0.4134  0.2051  0.0655  1.192E+00  2.70E-02   1.72E-01  0.9500       -0.0179      0.0109     0.0161   -0.0126        0.0036      0.0167     0.0445    0.0018
  2.02  0.4134  0.2051  0.1290  4.437E-01  7.38E-03   6.42E-02  0.9583       -0.0152      0.0065     0.0167   -0.0138        0.0091      0.0149     0.0450    0.0058
  2.02  0.4134  0.2051  0.2165  9.848E-02  1.74E-03   1.43E-02  0.9716       -0.0428      0.0070     0.0166   -0.0180        0.0500      0.0167     0.0465    0.0182
  2.02  0.4134  0.2362  0.0049  1.925E+00  7.65E-02   2.95E-01  0.9410        0.0286      0.0132     0.0153   -0.0028        0.0189      0.0281     0.0445   -0.0001
  2.02  0.4134  0.2362  0.1290  4.387E-01  1.06E-02   6.35E-02  0.9530       -0.0332      0.0105     0.0172   -0.0138       -0.0077      0.0188     0.0445    0.0074
  2.02  0.4134  0.2362  0.2165  1.483E-01  2.48E-03   2.15E-02  0.9991       -0.0153      0.0064     0.0168   -0.0291       -0.0326      0.0157     0.0456    0.0175
  2.02  0.4134  0.2686  0.0049  1.618E+00  5.51E-02   2.54E-01  0.9387        0.0160      0.0111     0.0154   -0.0028       -0.0047      0.0294     0.0450    0.0000
  2.02  0.4134  0.2686  0.0259  1.366E+00  8.23E-02   1.98E-01  0.9399        0.0332      0.0250     0.0185   -0.0065        0.0343      0.0349     0.0463    0.0004
  2.02  0.4134  0.2686  0.1290  4.176E-01  1.00E-02   6.05E-02  0.9500       -0.0110      0.0104     0.0171   -0.0133       -0.0235      0.0176     0.0448    0.0068
  2.02  0.4134  0.2686  0.2165  1.791E-01  3.64E-03   2.59E-02  0.9711       -0.0193      0.0081     0.0163   -0.0225       -0.0109      0.0189     0.0452   -0.0052
  2.02  0.4134  0.3025  0.0049  1.389E+00  4.12E-02   2.17E-01  0.9365        0.0016      0.0106     0.0153   -0.0027        0.0215      0.0267     0.0443    0.0001
  2.02  0.4134  0.3025  0.0259  1.283E+00  7.80E-02   1.97E-01  0.9377        0.0338      0.0221     0.0169   -0.0064       -0.0472      0.0270     0.0445    0.0007
  2.02  0.4134  0.3025  0.2165  1.796E-01  4.82E-03   2.60E-02  0.9637       -0.0068      0.0108     0.0166   -0.0215        0.0058      0.0224     0.0456   -0.0052
  2.02  0.4134  0.3025  0.3402  5.190E-02  1.34E-03   7.54E-03  1.0280       -0.0143      0.0104     0.0170   -0.0443        0.0669      0.0234     0.0456    0.0246
  2.02  0.4134  0.3379  0.0049  1.088E+00  3.31E-02   1.68E-01  0.9339        0.0125      0.0109     0.0154   -0.0028       -0.0476      0.0277     0.0446    0.0001
  2.02  0.4134  0.3379  0.0259  8.886E-01  4.14E-02   1.39E-01  0.9350        0.0513      0.0161     0.0153   -0.0064        0.0615      0.0253     0.0442    0.0009
  2.02  0.4134  0.3379  0.2165  1.752E-01  5.58E-03   2.54E-02  0.9593        0.0174      0.0132     0.0177   -0.0218        0.0261      0.0266     0.0445   -0.0036
  2.02  0.4134  0.3379  0.3402  6.368E-02  1.48E-03   9.26E-03  1.0076       -0.0467      0.0094     0.0175   -0.0234        0.0992      0.0218     0.0446   -0.0173
  2.02  0.4134  0.3748  0.0049  7.467E-01  2.28E-02   1.19E-01  0.9317        0.0324      0.0115     0.0156   -0.0028        0.0384      0.0285     0.0445    0.0002
  2.02  0.4134  0.3748  0.0259  6.294E-01  2.36E-02   9.72E-02  0.9332        0.0335      0.0121     0.0153   -0.0064        0.0279      0.0238     0.0442    0.0011
  2.02  0.4134  0.3748  0.2165  1.673E-01  7.39E-03   2.43E-02  0.9565        0.0254      0.0209     0.0176   -0.0224        0.0196      0.0366     0.0447   -0.0016
  2.02  0.4134  0.3748  0.3402  7.753E-02  1.82E-03   1.13E-02  1.0074       -0.0185      0.0093     0.0167   -0.0242        0.0680      0.0206     0.0445   -0.0086
  2.02  0.4134  0.4134  0.0049  5.770E-01  1.84E-02   8.87E-02  0.9286        0.0196      0.0116     0.0155   -0.0027       -0.0605      0.0290     0.0442    0.0003
  2.02  0.4134  0.4134  0.0259  5.095E-01  1.69E-02   7.92E-02  0.9310        0.0232      0.0102     0.0165   -0.0059        0.0376      0.0238     0.0452    0.0014
  2.02  0.4134  0.4134  0.2165  1.300E-01  8.24E-03   1.90E-02  0.9534        0.0115      0.0312     0.0162   -0.0229       -0.0850      0.0529     0.0461    0.0017
  2.02  0.4134  0.4134  0.3402  8.706E-02  2.03E-03   1.27E-02  1.0053       -0.0337      0.0096     0.0195   -0.0241        0.1798      0.0208     0.0449   -0.0121
  2.02  0.4134  0.4537  0.0049  4.481E-01  1.50E-02   6.92E-02  0.9273        0.0132      0.0124     0.0162   -0.0022       -0.0275      0.0297     0.0440    0.0004
  2.02  0.4134  0.4537  0.0259  3.903E-01  1.21E-02   6.24E-02  0.9312        0.0202      0.0100     0.0154   -0.0050        0.0010      0.0231     0.0442    0.0011
  2.02  0.4134  0.4537  0.0655  2.921E-01  3.73E-02   4.53E-02  0.9363       -0.0267      0.0500     0.0247   -0.0085       -0.1726      0.0528     0.0491    0.0001
  2.02  0.4134  0.4537  0.3402  7.830E-02  2.15E-03   1.15E-02  1.0052       -0.0166      0.0116     0.0172   -0.0236        0.1240      0.0241     0.0480   -0.0252
  2.02  0.4134  0.4958  0.0049  3.589E-01  1.25E-02   5.52E-02  0.9290        0.0124      0.0128     0.0154   -0.0020       -0.0428      0.0313     0.0445   -0.0001
  2.02  0.4134  0.4958  0.0259  3.225E-01  9.22E-03   5.06E-02  0.9314        0.0212      0.0093     0.0163   -0.0052       -0.0512      0.0224     0.0458   -0.0004
  2.02  0.4134  0.4958  0.0655  2.441E-01  1.95E-02   3.77E-02  0.9349        0.0268      0.0297     0.0180   -0.0094       -0.0537      0.0319     0.0501   -0.0012
  2.02  0.4134  0.4958  0.3402  8.188E-02  2.90E-03   1.21E-02  1.0109        0.0324      0.0166     0.0187   -0.0267        0.1338      0.0301     0.0485   -0.0357
  2.02  0.4134  0.5397  0.0049  2.690E-01  1.02E-02   4.26E-02  0.9279       -0.0110      0.0145     0.0156   -0.0023        0.0160      0.0336     0.0441    0.0004
  2.02  0.4134  0.5397  0.0259  2.438E-01  7.08E-03   3.90E-02  0.9309        0.0212      0.0098     0.0172   -0.0057       -0.0421      0.0239     0.0490    0.0004
  2.02  0.4134  0.5397  0.0655  1.951E-01  1.13E-02   2.90E-02  0.9332        0.0373      0.0202     0.0153   -0.0100       -0.0244      0.0284     0.0451   -0.0005
  2.02  0.4134  0.5397  0.3402  6.789E-02  3.10E-03   1.04E-02  1.0221        0.0452      0.0225     0.0183   -0.0354        0.0944      0.0397     0.0482   -0.0333
  2.02  0.4134  0.5855  0.0049  2.015E-01  8.71E-03   3.05E-02  0.9301        0.0302      0.0161     0.0157   -0.0023       -0.0310      0.0385     0.0466   -0.0002
  2.02  0.4134  0.5855  0.0259  1.953E-01  6.01E-03   3.03E-02  0.9318        0.0350      0.0109     0.0168   -0.0061        0.0070      0.0257     0.0461   -0.0008
  2.02  0.4134  0.5855  0.0655  1.400E-01  8.57E-03   2.14E-02  0.9353        0.0475      0.0203     0.0166   -0.0100       -0.0653      0.0338     0.0456   -0.0013
  2.02  0.4134  0.6334  0.0049  1.494E-01  8.16E-03   2.41E-02  0.9345        0.0568      0.0209     0.0204   -0.0024       -0.0028      0.0493     0.0467    0.0003
  2.02  0.4134  0.6334  0.0259  1.446E-01  5.73E-03   2.27E-02  0.9385        0.0573      0.0147     0.0177   -0.0062       -0.0004      0.0349     0.0486   -0.0001
  2.02  0.4134  0.6334  0.0655  1.385E-01  1.05E-02   2.14E-02  0.9446        0.1062      0.0259     0.0168   -0.0108       -0.1975      0.0423     0.0480   -0.0028
  2.02  0.4134  0.6834  0.0049  1.290E-01  1.24E-02   2.01E-02  0.9527        0.0331      0.0371     0.0163   -0.0026       -0.0459      0.0795     0.0468   -0.0002
  2.02  0.4134  0.6834  0.0259  1.192E-01  1.02E-02   1.94E-02  0.9553        0.1181      0.0297     0.0188   -0.0080       -0.3029      0.0664     0.0502   -0.0025
  2.02  0.4134  0.6834  0.0655  6.781E-02  1.99E-02   1.33E-02  0.9603        0.0091      0.0917     0.0157   -0.0128        0.0280      0.1818     0.0483   -0.0058
  2.02  0.4134  0.7355  0.1290  1.056E-01  1.85E-02   2.78E-02  0.9727        0.2024      0.0744     0.0156   -0.0221       -0.0755      0.0594     0.0598   -0.0096
  2.02  0.4134  0.7900  0.0259  1.105E-01  1.26E-02   1.81E-02  1.0244        0.1390      0.0480     0.0161   -0.0180       -0.0941      0.1039     0.0542    0.0005
  2.02  0.4134  0.7900  0.0655  8.590E-02  6.31E-03   1.52E-02  1.0183        0.1066      0.0243     0.0177   -0.0225       -0.2505      0.0473     0.0725   -0.0033
  2.02  0.4134  0.7900  0.1290  8.236E-02  6.70E-03   1.49E-02  0.9865        0.1127      0.0292     0.0153   -0.0196       -0.1970      0.0410     0.0442   -0.0224
  2.02  0.4134  0.8469  0.0049  2.871E-01  3.28E-02   5.47E-02  1.2347        0.2403      0.0504     0.0287   -0.0116       -0.0813      0.0574     0.0937   -0.0005
  2.02  0.4134  0.8469  0.0259  1.894E-01  1.39E-02   3.13E-02  1.2047        0.1930      0.0331     0.0252   -0.0246       -0.1923      0.0522     0.0701   -0.0051
  2.02  0.4537  0.1468  0.0049  2.549E+00  1.35E+00   4.07E-01  0.9276        0.0303      0.2115     0.0214   -0.0060        0.0480      0.1796     0.0561    0.0008
  2.02  0.4537  0.1468  0.0655  5.330E-01  6.74E-03   8.57E-02  0.9622       -0.0234      0.0051     0.0202   -0.0226       -0.0073      0.0123     0.0516    0.0064
  2.02  0.4537  0.1753  0.0049  2.526E+00  2.25E-01   4.10E-01  0.9261        0.0329      0.0356     0.0165   -0.0043        0.0647      0.0479     0.0508    0.0003
  2.02  0.4537  0.1753  0.0655  1.099E+00  1.67E-02   1.76E-01  0.9403       -0.0027      0.0064     0.0174   -0.0164        0.0480      0.0139     0.0516    0.0012
  2.02  0.4537  0.1753  0.1290  1.314E-01  2.03E-03   2.11E-02  1.1140        0.0231      0.0062     0.0189   -0.0516        0.0410      0.0151     0.0527    0.0181
  2.02  0.4537  0.2051  0.0049  2.211E+00  1.01E-01   3.75E-01  0.9241       -0.0066      0.0170     0.0166   -0.0034        0.0324      0.0312     0.0508    0.0002
  2.02  0.4537  0.2051  0.0655  1.012E+00  3.20E-02   1.62E-01  0.9333       -0.0020      0.0147     0.0174   -0.0135       -0.0260      0.0258     0.0511    0.0005
  2.02  0.4537  0.2051  0.1290  2.679E-01  3.90E-03   4.29E-02  0.9537       -0.0135      0.0058     0.0180   -0.0113       -0.0069      0.0142     0.0516   -0.0052
  2.02  0.4537  0.2362  0.0049  1.423E+00  5.25E-02   2.39E-01  0.9221       -0.0163      0.0131     0.0165   -0.0028        0.0061      0.0286     0.0511    0.0000
  2.02  0.4537  0.2362  0.0259  1.360E+00  5.80E-02   2.18E-01  0.9252        0.0376      0.0199     0.0168   -0.0067        0.0613      0.0346     0.0510   -0.0010
  2.02  0.4537  0.2362  0.1290  3.371E-01  6.06E-03   5.40E-02  0.9371       -0.0212      0.0074     0.0184   -0.0123        0.0179      0.0169     0.0512    0.0061
  2.02  0.4537  0.2362  0.2165  7.587E-02  1.64E-03   1.22E-02  0.9214       -0.0752      0.0090     0.0180   -0.0078        0.0455      0.0214     0.0522    0.0481
  2.02  0.4537  0.2686  0.0049  1.434E+00  4.78E-02   2.46E-01  0.9204        0.0338      0.0118     0.0166   -0.0025       -0.0466      0.0276     0.0516   -0.0002
  2.02  0.4537  0.2686  0.0259  1.076E+00  1.08E-01   1.73E-01  0.9226        0.0013      0.0407     0.0197   -0.0063       -0.0302      0.0431     0.0528   -0.0007
  2.02  0.4537  0.2686  0.1290  3.184E-01  1.00E-02   5.11E-02  0.9326       -0.0132      0.0134     0.0183   -0.0131       -0.0137      0.0261     0.0515    0.0070
  2.02  0.4537  0.2686  0.2165  1.187E-01  2.41E-03   1.90E-02  1.0150       -0.0002      0.0086     0.0175   -0.0486        0.0069      0.0197     0.0518    0.0319
  2.02  0.4537  0.3025  0.0049  1.193E+00  3.64E-02   2.03E-01  0.9192        0.0274      0.0110     0.0165   -0.0025       -0.0239      0.0291     0.0510   -0.0001
  2.02  0.4537  0.3025  0.0259  1.048E+00  5.40E-02   1.76E-01  0.9208        0.0295      0.0182     0.0181   -0.0062       -0.0318      0.0277     0.0512   -0.0002
  2.02  0.4537  0.3025  0.1290  3.326E-01  1.57E-02   5.33E-02  0.9314        0.0626      0.0221     0.0189   -0.0130        0.0730      0.0378     0.0510    0.0068
  2.02  0.4537  0.3025  0.2165  1.326E-01  2.81E-03   2.12E-02  0.9759       -0.0288      0.0089     0.0178   -0.0303        0.0351      0.0189     0.0522   -0.0166
  2.02  0.4537  0.3379  0.0049  9.242E-01  2.68E-02   1.56E-01  0.9177        0.0022      0.0112     0.0166   -0.0026        0.0072      0.0277     0.0512    0.0000
  2.02  0.4537  0.3379  0.0259  6.785E-01  2.85E-02   1.16E-01  0.9190        0.0175      0.0130     0.0165   -0.0062        0.0503      0.0297     0.0509    0.0003
  2.02  0.4537  0.3379  0.2165  1.471E-01  3.17E-03   2.36E-02  0.9650       -0.0107      0.0091     0.0189   -0.0262        0.0725      0.0190     0.0512   -0.0191
  2.02  0.4537  0.3748  0.0049  6.278E-01  1.95E-02   1.09E-01  0.9170        0.0142      0.0120     0.0168   -0.0027       -0.0195      0.0298     0.0511    0.0000
  2.02  0.4537  0.3748  0.0259  5.229E-01  1.76E-02   8.84E-02  0.9183        0.0639      0.0109     0.0165   -0.0064        0.0279      0.0262     0.0509    0.0006
  2.02  0.4537  0.3748  0.2165  1.514E-01  4.10E-03   2.43E-02  0.9616        0.0102      0.0120     0.0189   -0.0264        0.0987      0.0228     0.0514   -0.0167
  2.02  0.4537  0.4134  0.0049  5.416E-01  1.86E-02   9.13E-02  0.9156        0.0204      0.0134     0.0168   -0.0029       -0.0169      0.0330     0.0508    0.0002
  2.02  0.4537  0.4134  0.0259  4.649E-01  1.52E-02   7.91E-02  0.9171        0.0493      0.0103     0.0177   -0.0068       -0.0269      0.0267     0.0518    0.0009
  2.02  0.4537  0.4134  0.0655  2.991E-01  2.56E-02   4.91E-02  0.9209       -0.0171      0.0372     0.0262   -0.0106       -0.1587      0.0602     0.0559    0.0028
  2.02  0.4537  0.4134  0.2165  1.577E-01  5.57E-03   2.55E-02  0.9593        0.0006      0.0166     0.0174   -0.0284        0.1037      0.0299     0.0526   -0.0125
  2.02  0.4537  0.4537  0.0049  3.639E-01  1.44E-02   6.15E-02  0.9145        0.0304      0.0159     0.0174   -0.0030        0.0244      0.0371     0.0507    0.0003
  2.02  0.4537  0.4537  0.0259  3.171E-01  1.07E-02   5.52E-02  0.9167        0.0259      0.0114     0.0166   -0.0069       -0.0020      0.0289     0.0508    0.0012
  2.02  0.4537  0.4537  0.0655  2.473E-01  2.96E-02   4.20E-02  0.9236        0.0525      0.0466     0.0260   -0.0097        0.0014      0.0509     0.0556    0.0039
  2.02  0.4537  0.4537  0.2165  1.493E-01  6.48E-03   2.42E-02  0.9587        0.0064      0.0228     0.0202   -0.0314        0.1503      0.0423     0.0527   -0.0046
  2.02  0.4537  0.4958  0.0049  2.844E-01  1.31E-02   4.79E-02  0.9128        0.0137      0.0185     0.0166   -0.0029        0.0391      0.0448     0.0512    0.0004
  2.02  0.4537  0.4958  0.0259  2.514E-01  9.17E-03   4.31E-02  0.9171        0.0518      0.0134     0.0175   -0.0061        0.0306      0.0315     0.0524    0.0020
  2.02  0.4537  0.4958  0.0655  2.268E-01  1.82E-02   3.84E-02  0.9275        0.0950      0.0302     0.0192   -0.0083       -0.0087      0.0417     0.0565    0.0023
  2.02  0.4537  0.5397  0.0049  2.484E-01  1.42E-02   4.29E-02  0.9141        0.0052      0.0222     0.0168   -0.0018       -0.0532      0.0571     0.0507    0.0006
  2.02  0.4537  0.5397  0.0259  2.247E-01  1.04E-02   3.92E-02  0.9209        0.0747      0.0177     0.0184   -0.0046        0.0592      0.0426     0.0554    0.0006
  2.02  0.4537  0.5397  0.0655  2.006E-01  2.35E-02   3.28E-02  0.9307        0.0867      0.0432     0.0165   -0.0087        0.0562      0.0668     0.0517   -0.0027
  2.02  0.4537  0.5855  0.0049  1.740E-01  1.48E-02   2.90E-02  0.9213        0.0350      0.0334     0.0169   -0.0021       -0.0084      0.0832     0.0531    0.0000
  2.02  0.4537  0.5855  0.0259  1.458E-01  1.09E-02   2.48E-02  0.9272        0.0820      0.0282     0.0180   -0.0053       -0.0245      0.0676     0.0527   -0.0002
  2.02  0.4537  0.6334  0.0049  1.356E-01  4.13E-02   2.38E-02  0.9297        0.1242      0.1398     0.0216   -0.0015        0.1823      0.2546     0.0532   -0.0005
  2.02  0.4537  0.6834  0.0655  1.751E-01  2.05E-02   3.63E-02  0.9620        0.1047      0.0379     0.0169   -0.0093       -0.2791      0.0775     0.0548   -0.0043
  2.02  0.4537  0.6834  0.1290  8.304E-02  7.61E-03   4.53E-02  1.0028        0.0297      0.0325     0.0633   -0.0075       -0.2851      0.0534     0.0876   -0.0237
  2.02  0.4537  0.7355  0.0259  1.466E-01  1.41E-02   2.56E-02  1.0019        0.0978      0.0337     0.0194   -0.0031       -0.3092      0.0997     0.0632   -0.0047
  2.02  0.4537  0.7355  0.0655  1.121E-01  6.09E-03   1.95E-02  1.0347        0.0999      0.0180     0.0174   -0.0038       -0.2282      0.0364     0.0594   -0.0178
  2.02  0.4537  0.7355  0.1290  7.602E-02  4.60E-03   2.07E-02  1.0813        0.1085      0.0212     0.0168   -0.0136       -0.2370      0.0352     0.0661   -0.0520
  2.02  0.4537  0.7900  0.0049  9.924E-02  1.01E-02   1.88E-02  1.1362        0.1814      0.0415     0.0229   -0.0025       -0.2188      0.0819     0.0588   -0.0020
  2.02  0.4537  0.7900  0.0259  9.582E-02  4.79E-03   1.70E-02  1.1526        0.1138      0.0189     0.0173   -0.0059       -0.1905      0.0465     0.0606   -0.0123
  2.02  0.4537  0.7900  0.0655  5.698E-02  3.72E-03   1.08E-02  0.0000        0.0977      0.0230     0.0189    0.0000       -0.2765      0.0454     0.0788    0.0000
  2.02  0.4958  0.1468  0.0655  1.589E-01  3.25E-03   2.34E-02  1.0314        0.0260      0.0087     0.0204   -0.0214        0.0303      0.0190     0.0285   -0.0122
  2.02  0.4958  0.1753  0.0049  2.080E+00  1.36E+00   3.09E-01  0.9064        0.0547      0.2687     0.0165   -0.0047        0.0506      0.2331     0.0269    0.0004
  2.02  0.4958  0.1753  0.0655  5.631E-01  9.16E-03   8.26E-02  0.9303        0.0025      0.0073     0.0175   -0.0191        0.0057      0.0143     0.0285    0.0031
  2.02  0.4958  0.2051  0.0655  7.660E-01  1.65E-02   1.12E-01  0.9191        0.0219      0.0101     0.0174   -0.0151        0.0302      0.0185     0.0275   -0.0005
  2.02  0.4958  0.2051  0.1290  1.470E-01  2.64E-03   2.15E-02  1.0647       -0.0499      0.0076     0.0180   -0.0278        0.1362      0.0184     0.0285   -0.0698
  2.02  0.4958  0.2362  0.0049  1.260E+00  1.07E-01   1.95E-01  0.9030        0.0221      0.0310     0.0165   -0.0030        0.0321      0.0773     0.0275    0.0000
  2.02  0.4958  0.2362  0.0655  7.334E-01  2.39E-02   1.07E-01  0.9141        0.0138      0.0162     0.0176   -0.0130        0.0305      0.0287     0.0280   -0.0010
  2.02  0.4958  0.2362  0.1290  2.401E-01  4.16E-03   3.52E-02  0.9366       -0.0198      0.0073     0.0185   -0.0094        0.0070      0.0170     0.0276    0.0001
  2.02  0.4958  0.2686  0.0049  1.171E+00  8.52E-02   1.86E-01  0.9015        0.0291      0.0285     0.0166   -0.0025        0.0094      0.0615     0.0285   -0.0001
  2.02  0.4958  0.2686  0.0259  8.447E-01  2.17E-01   1.24E-01  0.9060        0.0174      0.1077     0.0199   -0.0060        0.0766      0.1238     0.0308   -0.0023
  2.02  0.4958  0.2686  0.1290  2.544E-01  5.93E-03   3.73E-02  0.9174        0.0060      0.0107     0.0184   -0.0127        0.0547      0.0203     0.0282    0.0047
  2.02  0.4958  0.3025  0.0049  1.344E+00  7.73E-02   2.12E-01  0.9007        0.0244      0.0202     0.0165   -0.0021       -0.0146      0.0571     0.0272   -0.0003
  2.02  0.4958  0.3025  0.0259  1.317E+00  1.08E-01   2.04E-01  0.9044        0.0282      0.0238     0.0182   -0.0058       -0.1450      0.0605     0.0276   -0.0019
  2.02  0.4958  0.3025  0.1290  2.384E-01  8.22E-03   3.50E-02  0.9141        0.0113      0.0169     0.0190   -0.0139       -0.0106      0.0294     0.0272    0.0047
  2.02  0.4958  0.3025  0.2165  8.122E-02  2.29E-03   1.19E-02  0.0000       -0.1339      0.0130     0.0179    0.0000        0.1670      0.0276     0.0296    0.0000
  2.02  0.4958  0.3379  0.0049  1.005E+00  4.99E-02   1.57E-01  0.9003       -0.0273      0.0201     0.0166   -0.0022       -0.0238      0.0486     0.0277   -0.0004
  2.02  0.4958  0.3379  0.0259  6.431E-01  5.93E-02   1.01E-01  0.9031       -0.0110      0.0272     0.0165   -0.0058        0.1344      0.0792     0.0270   -0.0012
  2.02  0.4958  0.3379  0.1290  2.260E-01  9.79E-03   3.31E-02  0.9147        0.0186      0.0218     0.0201   -0.0142        0.0157      0.0369     0.0267    0.0049
  2.02  0.4958  0.3379  0.2165  1.133E-01  2.93E-03   1.66E-02  1.0500        0.0108      0.0113     0.0190   -0.0592        0.0695      0.0241     0.0276   -0.0236
  2.02  0.4958  0.3748  0.0049  5.756E-01  3.23E-02   9.24E-02  0.9010        0.0417      0.0225     0.0168   -0.0023       -0.0335      0.0561     0.0275   -0.0002
  2.02  0.4958  0.3748  0.0259  5.116E-01  3.51E-02   7.99E-02  0.9033        0.0550      0.0232     0.0165   -0.0061       -0.1000      0.0612     0.0270   -0.0003
  2.02  0.4958  0.3748  0.2165  1.082E-01  3.30E-03   1.59E-02  1.0229       -0.0186      0.0145     0.0190   -0.0423        0.1530      0.0276     0.0280   -0.0473
  2.02  0.4958  0.4134  0.0049  5.173E-01  3.53E-02   8.05E-02  0.9017       -0.0263      0.0278     0.0168   -0.0026        0.0500      0.0680     0.0269    0.0000
  2.02  0.4958  0.4134  0.0259  4.583E-01  3.66E-02   7.21E-02  0.9039        0.0513      0.0278     0.0178   -0.0065        0.0210      0.0742     0.0288    0.0002
  2.02  0.4958  0.4134  0.2165  1.073E-01  4.63E-03   1.59E-02  1.0161       -0.0094      0.0217     0.0174   -0.0411        0.0859      0.0371     0.0305   -0.0452
  2.02  0.4958  0.4537  0.0049  3.032E-01  2.86E-02   4.73E-02  0.9039       -0.0012      0.0406     0.0175   -0.0030        0.1406      0.0938     0.0266    0.0001
  2.02  0.4958  0.4537  0.0259  2.544E-01  2.63E-02   4.11E-02  0.9061       -0.0171      0.0370     0.0166   -0.0073       -0.0641      0.0964     0.0269    0.0006
  2.02  0.4958  0.4958  0.0049  2.213E-01  3.49E-02   3.44E-02  0.9054        0.0772      0.0630     0.0166   -0.0034       -0.0566      0.1518     0.0276    0.0002
  2.02  0.4958  0.4958  0.0655  5.372E-01  1.30E-01   8.39E-02  0.9150        0.2160      0.1091     0.0193   -0.0128        0.1982      0.1279     0.0374    0.0031
  2.02  0.4958  0.5397  0.0655  2.530E-01  4.32E-02   3.80E-02  0.9250        0.0675      0.0559     0.0165   -0.0105        0.0110      0.1183     0.0287    0.0049
  2.02  0.4958  0.5855  0.0655  2.190E-01  1.98E-02   3.39E-02  0.9436        0.0291      0.0269     0.0179   -0.0074       -0.1779      0.0720     0.0296   -0.0012
  2.02  0.4958  0.5855  0.1290  1.333E-01  7.59E-03   2.05E-02  0.9803        0.0299      0.0291     0.0212   -0.0263       -0.0601      0.0622     0.0369   -0.0234
  2.02  0.4958  0.6334  0.0259  1.887E-01  2.15E-02   2.99E-02  0.9389       -0.0676      0.0499     0.0190   -0.0033        0.0117      0.1183     0.0349   -0.0015
  2.02  0.4958  0.6334  0.0655  1.413E-01  8.14E-03   2.21E-02  0.9646        0.1603      0.0207     0.0181   -0.0124       -0.3072      0.0365     0.0339   -0.0114
  2.02  0.4958  0.6334  0.1290  8.975E-02  6.85E-03   1.75E-02  0.9822        0.1141      0.0297     0.0665   -0.0313       -0.1887      0.0426     0.1449   -0.0070
  2.02  0.4958  0.6834  0.0049  3.626E-01  4.51E-02   5.73E-02  0.9558       -0.0604      0.0531     0.0176   -0.0002        0.0165      0.1483     0.0318   -0.0008
  2.02  0.4958  0.6834  0.0259  1.690E-01  1.06E-02   2.77E-02  0.9678        0.1241      0.0243     0.0202   -0.0055       -0.3081      0.0532     0.0376   -0.0068
  2.02  0.4958  0.6834  0.0655  1.273E-01  5.42E-03   2.51E-02  0.9814        0.1430      0.0152     0.0169   -0.0143       -0.1871      0.0305     0.0344   -0.0115
  2.02  0.4958  0.6834  0.1290  6.686E-02  4.83E-03   3.62E-02  0.0000        0.1539      0.0284     0.0653    0.0000       -0.1589      0.0387     0.0797    0.0000
  2.02  0.4958  0.7355  0.0049  1.741E-01  1.54E-02   2.99E-02  1.0083        0.0974      0.0365     0.0212   -0.0022       -0.0349      0.0808     0.0287   -0.0011
  2.02  0.4958  0.7355  0.0259  1.252E-01  6.25E-03   2.03E-02  1.0148        0.1382      0.0197     0.0196   -0.0056       -0.2286      0.0451     0.0477   -0.0058
  2.02  0.4958  0.7355  0.0655  9.469E-02  4.98E-03   1.53E-02  1.0047        0.1397      0.0191     0.0175   -0.0039       -0.1834      0.0385     0.0421   -0.0203
  2.02  0.5397  0.1753  0.0049  1.147E+00  2.32E-01   1.86E-01  0.8863       -0.0738      0.0879     0.0300   -0.0050       -0.0423      0.1010     0.0492    0.0003
  2.02  0.5397  0.1753  0.0655  2.236E-01  5.71E-03   3.60E-02  0.9398        0.0548      0.0120     0.0306   -0.0200        0.0518      0.0228     0.0502   -0.0048
  2.02  0.5397  0.2051  0.0049  1.116E+00  8.96E-02   1.90E-01  0.8851       -0.0070      0.0319     0.0301   -0.0039       -0.1108      0.0619     0.0492    0.0000
  2.02  0.5397  0.2051  0.0655  3.676E-01  1.06E-02   5.90E-02  0.9096        0.0236      0.0145     0.0306   -0.0177       -0.0017      0.0267     0.0496    0.0009
  2.02  0.5397  0.2362  0.0049  1.001E+00  8.05E-02   1.68E-01  0.8837        0.0529      0.0336     0.0300   -0.0032        0.0585      0.0700     0.0496   -0.0001
  2.02  0.5397  0.2362  0.1290  9.223E-02  2.68E-03   1.48E-02  1.0619       -0.0211      0.0127     0.0313   -0.0078        0.1420      0.0312     0.0496   -0.0723
  2.02  0.5397  0.2686  0.0049  7.764E-01  7.24E-02   1.34E-01  0.8824        0.0053      0.0372     0.0301   -0.0028       -0.1316      0.0974     0.0502   -0.0002
  2.02  0.5397  0.2686  0.0259  5.910E-01  4.29E-02   9.52E-02  0.8900       -0.0201      0.0389     0.0322   -0.0054       -0.0222      0.0746     0.0517   -0.0046
  2.02  0.5397  0.2686  0.1290  1.470E-01  4.51E-03   2.36E-02  0.9173       -0.0100      0.0145     0.0312   -0.0147        0.0988      0.0299     0.0500   -0.0026
  2.02  0.5397  0.3025  0.0049  5.785E-01  7.52E-02   9.89E-02  0.8815        0.0698      0.0560     0.0300   -0.0023       -0.0313      0.1329     0.0494   -0.0003
  2.02  0.5397  0.3025  0.0259  5.048E-01  7.10E-02   8.51E-02  0.8891       -0.0189      0.0645     0.0311   -0.0053       -0.0375      0.0948     0.0496   -0.0047
  2.02  0.5397  0.3379  0.0049  9.076E-01  1.57E-01   1.54E-01  0.8812       -0.0624      0.0778     0.0301   -0.0018        0.0635      0.1801     0.0497   -0.0006
  2.02  0.5397  0.3379  0.0259  4.689E-01  7.53E-02   8.01E-02  0.8882       -0.1127      0.0628     0.0300   -0.0053       -0.1209      0.1044     0.0493   -0.0042
  2.02  0.5397  0.3748  0.0259  3.734E-01  5.07E-02   6.33E-02  0.8889       -0.0339      0.0508     0.0300   -0.0055       -0.0645      0.0936     0.0493   -0.0030
  2.02  0.5397  0.4134  0.0049  5.781E-01  1.58E-01   9.76E-02  0.8860        0.0546      0.1171     0.0302   -0.0020        0.0460      0.2388     0.0492   -0.0006
  2.02  0.5397  0.4134  0.0259  3.700E-01  3.94E-02   6.31E-02  0.8909        0.0251      0.0356     0.0308   -0.0061        0.0255      0.0917     0.0504   -0.0014
  2.02  0.5397  0.4134  0.0655  2.401E-01  1.28E-02   3.95E-02  0.8976       -0.0313      0.0295     0.0371   -0.0122        0.0684      0.0682     0.0556    0.0010
  2.02  0.5397  0.4537  0.0259  4.157E-01  4.20E-02   7.25E-02  0.8962       -0.0026      0.0363     0.0301   -0.0070        0.2284      0.0928     0.0492   -0.0003
  2.02  0.5397  0.4537  0.0655  2.444E-01  1.88E-02   4.16E-02  0.9033       -0.0189      0.0331     0.0369   -0.0136       -0.0191      0.0615     0.0551    0.0004
  2.02  0.5397  0.4958  0.0049  4.564E-01  9.33E-02   7.71E-02  0.8990       -0.0266      0.0989     0.0301   -0.0033        0.2858      0.2120     0.0497    0.0000
  2.02  0.5397  0.4958  0.0259  3.316E-01  2.43E-02   5.69E-02  0.9035        0.0361      0.0277     0.0307   -0.0085        0.0064      0.0722     0.0512    0.0000
  2.02  0.5397  0.4958  0.0655  2.242E-01  1.49E-02   3.80E-02  0.9115        0.0179      0.0207     0.0318   -0.0162       -0.0488      0.0505     0.0564   -0.0001
  2.02  0.5397  0.5397  0.0049  3.408E-01  4.40E-02   5.90E-02  0.9083        0.0101      0.0564     0.0302   -0.0042        0.0444      0.1423     0.0491    0.0001
  2.02  0.5397  0.5397  0.0259  2.830E-01  1.55E-02   4.94E-02  0.9128        0.0230      0.0229     0.0313   -0.0108        0.0099      0.0549     0.0550    0.0001
  2.02  0.5397  0.5397  0.0655  1.720E-01  9.90E-03   2.82E-02  0.9226        0.0102      0.0176     0.0301   -0.0192       -0.0569      0.0480     0.0503    0.0005
  2.02  0.5397  0.5397  0.1290  7.302E-02  4.14E-03   1.20E-02  1.0012       -0.0179      0.0322     0.0390   -0.0117       -0.1836      0.0738     0.0617   -0.0034
  2.02  0.5397  0.5855  0.0049  3.826E-01  3.63E-02   6.38E-02  0.9179        0.0268      0.0402     0.0303   -0.0054       -0.0638      0.1073     0.0521    0.0002
  2.02  0.5397  0.5855  0.0259  2.365E-01  1.12E-02   4.03E-02  0.9226        0.0290      0.0198     0.0310   -0.0134       -0.1099      0.0520     0.0516    0.0006
  2.02  0.5397  0.5855  0.0655  1.392E-01  6.77E-03   2.34E-02  0.9398        0.0298      0.0187     0.0309   -0.0197        0.0907      0.0453     0.0509    0.0023
  2.02  0.5397  0.5855  0.1290  7.788E-02  7.61E-03   1.30E-02  1.0619        0.0568      0.0416     0.0331   -0.0122       -0.1568      0.0730     0.0560   -0.0411
  2.02  0.5397  0.6334  0.0049  2.051E-01  1.55E-02   3.60E-02  0.9252        0.0006      0.0317     0.0335   -0.0061       -0.0412      0.0801     0.0522    0.0005
  2.02  0.5397  0.6334  0.0259  1.586E-01  7.04E-03   2.72E-02  0.9343        0.0090      0.0190     0.0316   -0.0135        0.0079      0.0472     0.0545    0.0017
  2.02  0.5397  0.6334  0.0655  1.063E-01  5.29E-03   1.80E-02  0.9855        0.0421      0.0206     0.0310   -0.0105        0.0019      0.0448     0.0538    0.0015
  2.02  0.5397  0.6834  0.0049  2.596E-01  2.16E-02   4.44E-02  0.9425        0.0792      0.0370     0.0307   -0.0035        0.0123      0.0872     0.0524    0.0009
  2.02  0.5397  0.6834  0.0259  2.125E-01  1.05E-02   3.76E-02  0.9790        0.1207      0.0211     0.0324   -0.0034       -0.3710      0.0454     0.0565   -0.0001
  2.02  0.5397  0.7355  0.0049  2.200E-01  2.55E-02   4.05E-02  0.0000        0.1445      0.0492     0.0330    0.0000       -0.1634      0.1047     0.0503    0.0000
  2.02  0.5855  0.1753  0.0655  4.512E-02  2.23E-03   6.74E-03  1.3011        0.0269      0.0232     0.0234   -0.0523       -0.0281      0.0479     0.0208   -0.0814
  2.02  0.5855  0.2051  0.0049  9.455E-01  7.18E-02   1.51E-01  0.8653       -0.0326      0.0326     0.0226   -0.0040        0.0122      0.0613     0.0177   -0.0002
  2.02  0.5855  0.2362  0.0049  8.771E-01  4.14E-02   1.38E-01  0.8644        0.0067      0.0190     0.0225   -0.0033       -0.1124      0.0470     0.0191   -0.0004
  2.02  0.5855  0.2686  0.0049  7.291E-01  3.11E-02   1.18E-01  0.8634        0.0484      0.0181     0.0227   -0.0029       -0.0669      0.0457     0.0208   -0.0005
  2.02  0.5855  0.2686  0.0259  6.165E-01  3.54E-02   9.23E-02  0.8755        0.0479      0.0292     0.0255   -0.0044       -0.0063      0.0523     0.0247   -0.0087
  2.02  0.5855  0.3025  0.0049  6.437E-01  2.95E-02   1.03E-01  0.8627        0.0153      0.0196     0.0225   -0.0027       -0.0487      0.0510     0.0184   -0.0007
  2.02  0.5855  0.3025  0.0259  5.267E-01  3.77E-02   8.31E-02  0.8758       -0.0083      0.0307     0.0240   -0.0042        0.0648      0.0496     0.0192   -0.0095
  2.02  0.5855  0.3379  0.0049  7.010E-01  3.42E-02   1.11E-01  0.8619       -0.0070      0.0213     0.0226   -0.0023       -0.0557      0.0529     0.0194   -0.0009
  2.02  0.5855  0.3379  0.0259  5.531E-01  3.72E-02   8.87E-02  0.8763       -0.0245      0.0278     0.0225   -0.0044       -0.0917      0.0436     0.0181   -0.0101
  2.02  0.5855  0.3748  0.0049  4.929E-01  2.95E-02   8.04E-02  0.8634        0.0341      0.0270     0.0228   -0.0016        0.0085      0.0646     0.0191   -0.0012
  2.02  0.5855  0.3748  0.0259  4.218E-01  2.01E-02   6.70E-02  0.8783        0.0023      0.0185     0.0225   -0.0048       -0.0406      0.0383     0.0181   -0.0095
  2.02  0.5855  0.4134  0.0049  4.897E-01  2.85E-02   7.75E-02  0.8678        0.0162      0.0253     0.0228   -0.0011        0.0211      0.0624     0.0179   -0.0016
  2.02  0.5855  0.4134  0.0259  4.537E-01  1.79E-02   7.25E-02  0.8815       -0.0312      0.0144     0.0237   -0.0055       -0.0527      0.0376     0.0213   -0.0071
  2.02  0.5855  0.4134  0.0655  2.220E-01  1.29E-02   3.41E-02  0.8941       -0.0105      0.0297     0.0319   -0.0145       -0.0290      0.0611     0.0327    0.0006
  2.02  0.5855  0.4537  0.0049  5.199E-01  2.87E-02   8.25E-02  0.8778        0.0508      0.0234     0.0234   -0.0015       -0.0170      0.0613     0.0174   -0.0015
  2.02  0.5855  0.4537  0.0259  3.939E-01  1.53E-02   6.46E-02  0.8896        0.0124      0.0144     0.0226   -0.0068        0.0159      0.0394     0.0180   -0.0038
  2.02  0.5855  0.4537  0.0655  2.208E-01  1.44E-02   3.52E-02  0.9033        0.0220      0.0258     0.0316   -0.0156        0.0212      0.0516     0.0319    0.0004
  2.02  0.5855  0.4958  0.0049  4.047E-01  2.22E-02   6.40E-02  0.8924       -0.0108      0.0237     0.0227   -0.0027       -0.0135      0.0603     0.0193   -0.0007
  2.02  0.5855  0.4958  0.0259  2.770E-01  9.99E-03   4.46E-02  0.9032       -0.0296      0.0150     0.0235   -0.0086        0.0915      0.0398     0.0234   -0.0013
  2.02  0.5855  0.4958  0.0655  1.591E-01  9.37E-03   2.53E-02  0.9187        0.0070      0.0187     0.0250   -0.0187       -0.0756      0.0510     0.0342   -0.0018
  2.02  0.5855  0.5397  0.0049  4.105E-01  2.23E-02   6.68E-02  0.9134       -0.0130      0.0229     0.0228   -0.0039       -0.0592      0.0597     0.0175   -0.0002
  2.02  0.5855  0.5397  0.0259  2.860E-01  1.06E-02   4.70E-02  0.9246       -0.0011      0.0159     0.0243   -0.0112        0.0216      0.0412     0.0316   -0.0010
  2.02  0.5855  0.5397  0.0655  1.328E-01  8.44E-03   2.03E-02  0.9397        0.0225      0.0213     0.0226   -0.0254       -0.1019      0.0554     0.0212   -0.0049
  2.02  0.5855  0.5855  0.0049  4.350E-01  2.65E-02   6.78E-02  0.9442        0.0198      0.0280     0.0229   -0.0055        0.1183      0.0684     0.0256   -0.0002
  2.02  0.5855  0.5855  0.0259  2.589E-01  1.10E-02   4.13E-02  0.9548        0.0137      0.0173     0.0239   -0.0162       -0.1682      0.0502     0.0243   -0.0021
  2.02  0.5855  0.5855  0.0655  1.154E-01  8.95E-03   1.82E-02  0.9219        0.1151      0.0263     0.0237   -0.0402       -0.1823      0.0654     0.0226   -0.0087
  2.02  0.5855  0.6334  0.0049  2.052E-01  1.53E-02   3.39E-02  0.9809        0.0156      0.0334     0.0273   -0.0086        0.0384      0.0848     0.0258   -0.0005
  2.02  0.5855  0.6334  0.0259  1.417E-01  7.50E-03   2.28E-02  0.9736        0.0711      0.0224     0.0247   -0.0252       -0.1449      0.0589     0.0307   -0.0031
  2.02  0.6334  0.2051  0.0049  6.351E-01  7.75E-02   9.76E-02  0.8443        0.0354      0.0565     0.0144   -0.0039        0.0918      0.1035     0.0120   -0.0007
  2.02  0.6334  0.2362  0.0049  5.691E-01  3.98E-02   8.63E-02  0.8439       -0.0281      0.0291     0.0143   -0.0033       -0.0522      0.0708     0.0141   -0.0009
  2.02  0.6334  0.2686  0.0049  4.824E-01  2.71E-02   7.52E-02  0.8436        0.0084      0.0246     0.0145   -0.0031        0.0525      0.0660     0.0167   -0.0011
  2.02  0.6334  0.2686  0.0259  4.901E-01  3.18E-02   7.04E-02  0.8639        0.0188      0.0354     0.0188   -0.0029        0.0334      0.0696     0.0218   -0.0185
  2.02  0.6334  0.3025  0.0049  5.492E-01  2.79E-02   8.49E-02  0.8433       -0.0214      0.0237     0.0143   -0.0030        0.1177      0.0574     0.0132   -0.0015
  2.02  0.6334  0.3025  0.0259  4.516E-01  3.59E-02   6.86E-02  0.8651       -0.0643      0.0357     0.0166   -0.0029       -0.0306      0.0651     0.0143   -0.0199
  2.02  0.6334  0.3379  0.0049  6.372E-01  3.10E-02   9.73E-02  0.8428        0.0150      0.0222     0.0144   -0.0030        0.0131      0.0583     0.0146   -0.0019
  2.02  0.6334  0.3379  0.0259  4.652E-01  3.17E-02   7.19E-02  0.8683       -0.0808      0.0283     0.0143   -0.0030       -0.1281      0.0546     0.0127   -0.0224
  2.02  0.6334  0.3748  0.0049  4.507E-01  2.53E-02   7.10E-02  0.8432       -0.0244      0.0257     0.0147   -0.0027       -0.0320      0.0649     0.0141   -0.0026
  2.02  0.6334  0.3748  0.0259  3.687E-01  2.42E-02   5.64E-02  0.8738       -0.0711      0.0297     0.0143   -0.0036        0.0174      0.0506     0.0127   -0.0246
  2.02  0.6334  0.4134  0.0049  4.387E-01  2.71E-02   6.68E-02  0.8458        0.0060      0.0277     0.0147   -0.0017       -0.0507      0.0689     0.0124   -0.0034
  2.02  0.6334  0.4134  0.0259  3.691E-01  1.80E-02   5.69E-02  0.8807       -0.0285      0.0197     0.0161   -0.0049       -0.1141      0.0448     0.0175   -0.0234
  2.02  0.6334  0.4134  0.0655  1.768E-01  1.54E-02   2.61E-02  0.8870       -0.0303      0.0430     0.0273   -0.0220        0.0853      0.0853     0.0316   -0.0049
  2.02  0.6334  0.4537  0.0049  4.842E-01  2.92E-02   7.41E-02  0.8576       -0.0719      0.0256     0.0156   -0.0007       -0.1888      0.0723     0.0116   -0.0042
  2.02  0.6334  0.4537  0.0259  3.321E-01  1.58E-02   5.26E-02  0.8925       -0.0990      0.0190     0.0144   -0.0070       -0.1181      0.0532     0.0124   -0.0176
  2.02  0.6334  0.4537  0.0655  1.450E-01  1.43E-02   2.23E-02  0.0000       -0.1350      0.0394     0.0270    0.0000       -0.2728      0.0876     0.0306    0.0000
  2.02  0.6334  0.4958  0.0049  4.064E-01  2.63E-02   6.19E-02  0.8823       -0.0574      0.0292     0.0145   -0.0012        0.0441      0.0799     0.0144   -0.0038
  2.02  0.6334  0.4958  0.0259  2.634E-01  1.25E-02   4.09E-02  0.9113       -0.0516      0.0203     0.0158   -0.0101       -0.0085      0.0530     0.0203   -0.0094
  2.02  0.6334  0.5397  0.0049  4.570E-01  3.67E-02   7.18E-02  0.9202       -0.0594      0.0375     0.0147   -0.0035        0.0951      0.1100     0.0116   -0.0019
  2.02  0.6334  0.5397  0.0259  3.153E-01  1.80E-02   5.00E-02  0.9306       -0.0023      0.0259     0.0171   -0.0142        0.0486      0.0668     0.0303   -0.0045
  2.02  0.6334  0.5855  0.0049  3.001E-01  3.67E-02   4.50E-02  0.9533       -0.0634      0.0626     0.0149   -0.0062        0.2883      0.1427     0.0230   -0.0011
  2.02  0.6834  0.2051  0.0049  5.179E-01  1.06E-01   8.22E-02  0.8188        0.0683      0.0987     0.0196   -0.0038       -0.0027      0.1716     0.0395   -0.0019
  2.02  0.6834  0.2362  0.0049  5.525E-01  4.87E-02   8.66E-02  0.8191        0.0241      0.0331     0.0195   -0.0033       -0.1338      0.1022     0.0403   -0.0022
  2.02  0.6834  0.2686  0.0049  4.488E-01  3.36E-02   7.21E-02  0.8195       -0.0475      0.0336     0.0196   -0.0033       -0.0632      0.0905     0.0414   -0.0025
  2.02  0.6834  0.2686  0.0259  3.713E-01  3.02E-02   5.53E-02  0.8576        0.0610      0.0471     0.0233   -0.0006        0.2307      0.1067     0.0441   -0.0502
  2.02  0.6834  0.3025  0.0049  4.998E-01  3.39E-02   7.98E-02  0.8199       -0.0127      0.0296     0.0195   -0.0034       -0.1927      0.0873     0.0399   -0.0032
  2.02  0.6834  0.3025  0.0259  3.098E-01  3.35E-02   4.87E-02  0.8563       -0.0477      0.0526     0.0214   -0.0015       -0.0022      0.0998     0.0404   -0.0509
  2.02  0.6834  0.3379  0.0049  1.071E+00  8.00E-02   1.69E-01  0.8195       -0.0493      0.0373     0.0196   -0.0038        0.1454      0.0925     0.0405   -0.0042
  2.02  0.6834  0.3379  0.0259  5.354E-01  5.37E-02   8.55E-02  0.8603       -0.1795      0.0457     0.0195   -0.0020        0.3203      0.1077     0.0398   -0.0576
  2.02  0.6834  0.3748  0.0049  5.791E-01  4.53E-02   9.40E-02  0.8185        0.0246      0.0398     0.0198   -0.0043        0.2398      0.1035     0.0403   -0.0059
  2.02  0.6834  0.3748  0.0259  4.135E-01  4.53E-02   6.53E-02  0.8667       -0.0074      0.0524     0.0195   -0.0029        0.2981      0.0923     0.0398   -0.0689
  2.02  0.6834  0.4134  0.0049  2.915E-01  2.63E-02   4.59E-02  0.8153       -0.0519      0.0422     0.0198   -0.0046       -0.0518      0.1155     0.0397   -0.0085
  2.02  0.6834  0.4134  0.0259  2.529E-01  2.04E-02   4.02E-02  0.8550        0.0087      0.0374     0.0210   -0.0050       -0.0012      0.0813     0.0418   -0.0839
  2.02  0.6834  0.4537  0.0049  4.388E-01  4.61E-02   6.93E-02  0.8108       -0.0431      0.0516     0.0206   -0.0037       -0.0422      0.1333     0.0394   -0.0125
  2.02  0.7355  0.2362  0.0049  4.865E-01  8.39E-02   6.44E-02  0.7720       -0.2089      0.0920     0.0034   -0.0032        0.2139      0.2457     0.0110   -0.0068
  2.02  0.7355  0.2686  0.0049  2.879E-01  3.49E-02   3.95E-02  0.7687       -0.0001      0.0583     0.0043   -0.0039       -0.0099      0.1525     0.0150   -0.0078
  2.02  0.7355  0.3025  0.0049  3.997E-01  6.12E-02   5.43E-02  0.7570        0.0568      0.0705     0.0034   -0.0049        0.1972      0.2101     0.0093   -0.0096
  2.02  0.7355  0.3379  0.0049  9.336E-01  1.52E-01   1.25E-01  0.6823        0.0778      0.0944     0.0042   -0.0073        0.3836      0.2141     0.0118   -0.0156
  2.37  0.2362  0.0682  0.0259  8.985E+01  1.17E+00   1.03E+01  1.1458        0.0069      0.0022     0.0035   -0.0063       -0.0069      0.0079     0.0165   -0.0026
  2.37  0.2362  0.0682  0.0655  2.798E+01  2.21E-01   3.28E+00  1.3288       -0.0046      0.0013     0.0057   -0.0256        0.0306      0.0060     0.0092    0.0170
  2.37  0.2362  0.0933  0.0259  7.059E+01  8.62E-01   8.47E+00  1.1042       -0.0002      0.0021     0.0038   -0.0043        0.0012      0.0070     0.0110    0.0019
  2.37  0.2362  0.0933  0.0655  4.209E+01  2.60E-01   4.97E+00  1.1223       -0.0097      0.0010     0.0047   -0.0077        0.0127      0.0046     0.0122    0.0064
  2.37  0.2362  0.0933  0.1290  1.318E+01  1.10E-01   2.02E+00  1.1531       -0.0024      0.0013     0.0105   -0.0098        0.0494      0.0065     0.0129    0.0138
  2.37  0.2362  0.0933  0.2165  1.315E+00  3.34E-02   1.47E-01  1.1756       -0.0122      0.0041     0.0012   -0.0138        0.0438      0.0197     0.0046    0.0167
  2.37  0.2362  0.1194  0.0259  6.017E+01  1.25E+00   7.32E+00  1.0851       -0.0017      0.0037     0.0033   -0.0030        0.0113      0.0108     0.0100    0.0016
  2.37  0.2362  0.1194  0.0655  3.258E+01  2.74E-01   3.89E+00  1.0921       -0.0117      0.0013     0.0046   -0.0047       -0.0137      0.0058     0.0090    0.0036
  2.37  0.2362  0.1194  0.1290  1.546E+01  1.21E-01   1.81E+00  1.1067       -0.0112      0.0012     0.0037   -0.0060       -0.0003      0.0058     0.0118    0.0047
  2.37  0.2362  0.1194  0.2165  4.545E+00  5.55E-02   7.05E-01  1.1329       -0.0045      0.0020     0.0055   -0.0086        0.0861      0.0097     0.0129   -0.0023
  2.37  0.2362  0.1194  0.3402  4.243E-01  1.70E-02   4.74E-02  1.0710       -0.0194      0.0066     0.0012   -0.0072        0.0984      0.0312     0.0046    0.0119
  2.37  0.2362  0.1468  0.0259  3.703E+01  1.92E+00   4.45E+00  1.0729        0.0080      0.0098     0.0022   -0.0022        0.0321      0.0229     0.0154    0.0009
  2.37  0.2362  0.1468  0.0655  2.417E+01  2.58E-01   2.90E+00  1.0779       -0.0059      0.0017     0.0048   -0.0033       -0.0109      0.0076     0.0090    0.0014
  2.37  0.2362  0.1468  0.1290  1.304E+01  1.32E-01   1.55E+00  1.0846       -0.0119      0.0016     0.0042   -0.0051       -0.0152      0.0071     0.0089    0.0000
  2.37  0.2362  0.1468  0.2165  5.353E+00  5.82E-02   6.20E-01  1.0963       -0.0152      0.0017     0.0034   -0.0075        0.0237      0.0082     0.0123    0.0051
  2.37  0.2362  0.1468  0.3402  1.177E+00  2.48E-02   1.51E-01  1.0964       -0.0149      0.0034     0.0042   -0.0073        0.0918      0.0166     0.0195    0.0020
  2.37  0.2362  0.1468  0.5074  9.674E-02  8.12E-03   1.09E-02  0.9977        0.0023      0.0127     0.0012   -0.0031       -0.0441      0.0646     0.0046    0.0027
  2.37  0.2362  0.1753  0.0655  1.881E+01  2.37E-01   2.21E+00  1.0655       -0.0030      0.0021     0.0026   -0.0032       -0.0067      0.0084     0.0090    0.0009
  2.37  0.2362  0.1753  0.1290  1.077E+01  1.13E-01   1.27E+00  1.0681       -0.0103      0.0016     0.0039   -0.0045       -0.0067      0.0077     0.0124    0.0026
  2.37  0.2362  0.1753  0.2165  5.186E+00  6.42E-02   6.09E-01  1.0731       -0.0128      0.0019     0.0034   -0.0053        0.0054      0.0091     0.0122    0.0042
  2.37  0.2362  0.1753  0.3402  1.752E+00  2.87E-02   2.01E-01  1.0837       -0.0154      0.0026     0.0042   -0.0067        0.0502      0.0124     0.0128    0.0008
  2.37  0.2362  0.1753  0.5074  2.459E-01  1.02E-02   2.94E-02  1.0714        0.0053      0.0065     0.0075   -0.0079        0.0489      0.0315     0.0299    0.0092
  2.37  0.2362  0.2051  0.0655  1.548E+01  3.12E-01   1.80E+00  1.0560        0.0064      0.0036     0.0025   -0.0027        0.0001      0.0113     0.0070    0.0011
  2.37  0.2362  0.2051  0.1290  9.053E+00  1.06E-01   1.06E+00  1.0588       -0.0057      0.0019     0.0031   -0.0036       -0.0206      0.0085     0.0090    0.0015
  2.37  0.2362  0.2051  0.2165  4.838E+00  6.06E-02   5.72E-01  1.0639       -0.0099      0.0019     0.0029   -0.0047       -0.0160      0.0093     0.0133    0.0006
  2.37  0.2362  0.2051  0.3402  1.860E+00  3.09E-02   2.18E-01  1.0744       -0.0094      0.0026     0.0046   -0.0070        0.0312      0.0124     0.0134    0.0037
  2.37  0.2362  0.2051  0.5074  4.700E-01  1.41E-02   5.41E-02  1.0722       -0.0105      0.0049     0.0063   -0.0078        0.0990      0.0234     0.0253    0.0071
  2.37  0.2362  0.2051  0.7427  4.885E-02  5.27E-03   5.82E-03  1.0103        0.0208      0.0163     0.0097   -0.0049        0.0668      0.0811     0.0235    0.0054
  2.37  0.2362  0.2362  0.0655  1.136E+01  4.72E-01   1.32E+00  1.0485        0.0030      0.0078     0.0027   -0.0024        0.0020      0.0195     0.0080    0.0004
  2.37  0.2362  0.2362  0.1290  7.613E+00  1.07E-01   8.84E-01  1.0503        0.0023      0.0023     0.0035   -0.0034       -0.0125      0.0098     0.0071    0.0005
  2.37  0.2362  0.2362  0.2165  4.195E+00  5.68E-02   4.89E-01  1.0536       -0.0106      0.0021     0.0031   -0.0047       -0.0248      0.0099     0.0109    0.0019
  2.37  0.2362  0.2362  0.3402  1.775E+00  2.93E-02   2.08E-01  1.0575       -0.0201      0.0027     0.0036   -0.0059        0.0123      0.0124     0.0128    0.0045
  2.37  0.2362  0.2362  0.5074  5.473E-01  1.48E-02   6.38E-02  1.0601       -0.0037      0.0043     0.0079   -0.0065        0.1290      0.0208     0.0190    0.0041
  2.37  0.2362  0.2362  0.7427  1.001E-01  6.17E-03   1.20E-02  1.0467        0.0138      0.0101     0.0038   -0.0075        0.0923      0.0491     0.0341    0.0092
  2.37  0.2362  0.2686  0.1290  6.152E+00  1.16E-01   7.12E-01  1.0397        0.0009      0.0033     0.0034   -0.0032        0.0068      0.0117     0.0083    0.0016
  2.37  0.2362  0.2686  0.2165  3.562E+00  5.62E-02   4.11E-01  1.0407       -0.0056      0.0026     0.0026   -0.0040        0.0132      0.0113     0.0095    0.0022
  2.37  0.2362  0.2686  0.3402  1.610E+00  2.90E-02   1.88E-01  1.0427       -0.0159      0.0030     0.0043   -0.0047        0.0277      0.0131     0.0117    0.0027
  2.37  0.2362  0.2686  0.5074  5.672E-01  1.37E-02   6.69E-02  1.0486       -0.0161      0.0039     0.0066   -0.0057        0.0544      0.0189     0.0192    0.0023
  2.37  0.2362  0.2686  0.7427  1.398E-01  7.40E-03   1.68E-02  1.0508        0.0342      0.0088     0.0076   -0.0078        0.2164      0.0436     0.0208    0.0085
  2.37  0.2362  0.2686  1.0741  2.236E-02  3.99E-03   2.60E-03  0.9505       -0.0153      0.0338     0.0012   -0.0037        0.3837      0.1594     0.0046    0.0043
  2.37  0.2362  0.3025  0.1290  4.802E+00  1.40E-01   5.53E-01  1.0310        0.0072      0.0053     0.0039   -0.0028        0.0075      0.0157     0.0061    0.0014
  2.37  0.2362  0.3025  0.2165  2.979E+00  5.52E-02   3.43E-01  1.0314       -0.0004      0.0032     0.0029   -0.0034        0.0025      0.0130     0.0109    0.0017
  2.37  0.2362  0.3025  0.3402  1.462E+00  2.92E-02   1.70E-01  1.0330       -0.0075      0.0034     0.0033   -0.0041        0.0546      0.0142     0.0110    0.0020
  2.37  0.2362  0.3025  0.5074  4.891E-01  1.29E-02   5.70E-02  1.0379       -0.0314      0.0044     0.0056   -0.0052        0.0461      0.0197     0.0209    0.0017
  2.37  0.2362  0.3025  0.7427  1.297E-01  6.47E-03   1.61E-02  1.0427        0.0080      0.0079     0.0086   -0.0071        0.0894      0.0388     0.0282    0.0068
  2.37  0.2362  0.3025  1.0741  6.337E-02  7.66E-03   1.08E-02  1.0036        0.0684      0.0254     0.0122   -0.0055        0.3058      0.1239     0.0441    0.0064
  2.37  0.2362  0.3379  0.2165  2.323E+00  5.34E-02   2.68E-01  1.0233       -0.0037      0.0040     0.0039   -0.0031        0.0023      0.0146     0.0071    0.0014
  2.37  0.2362  0.3379  0.3402  1.181E+00  2.65E-02   1.38E-01  1.0242       -0.0109      0.0039     0.0038   -0.0037        0.0240      0.0163     0.0074    0.0016
  2.37  0.2362  0.3379  0.5074  4.367E-01  1.24E-02   5.11E-02  1.0275       -0.0186      0.0049     0.0046   -0.0047        0.0435      0.0207     0.0080    0.0019
  2.37  0.2362  0.3379  0.7427  1.069E-01  5.22E-03   1.27E-02  1.0315       -0.0285      0.0084     0.0096   -0.0063        0.1337      0.0382     0.0143    0.0050
  2.37  0.2362  0.3379  1.0741  3.463E-02  4.72E-03   5.43E-03  1.0146        0.0979      0.0273     0.0150   -0.0060        0.3149      0.1132     0.0817    0.0068
  2.37  0.2362  0.3748  0.2165  1.822E+00  5.35E-02   2.14E-01  1.0167        0.0028      0.0053     0.0039   -0.0029        0.0004      0.0173     0.0080    0.0012
  2.37  0.2362  0.3748  0.3402  9.574E-01  2.44E-02   1.14E-01  1.0168       -0.0055      0.0043     0.0031   -0.0035       -0.0061      0.0176     0.0070    0.0013
  2.37  0.2362  0.3748  0.5074  3.857E-01  1.19E-02   4.59E-02  1.0186       -0.0050      0.0052     0.0031   -0.0043       -0.0146      0.0224     0.0068    0.0018
  2.37  0.2362  0.3748  0.7427  1.109E-01  5.74E-03   1.36E-02  1.0217       -0.0100      0.0088     0.0067   -0.0056        0.0527      0.0371     0.0082    0.0038
  2.37  0.2362  0.3748  1.0741  2.777E-02  3.07E-03   4.09E-03  1.0127       -0.0187      0.0197     0.0155   -0.0058        0.2563      0.0946     0.0650    0.0060
  2.37  0.2362  0.4134  0.2165  1.400E+00  6.00E-02   1.69E-01  1.0099        0.0032      0.0080     0.0025   -0.0027       -0.0054      0.0231     0.0122    0.0010
  2.37  0.2362  0.4134  0.3402  8.353E-01  2.34E-02   1.01E-01  1.0095        0.0057      0.0048     0.0052   -0.0032        0.0296      0.0178     0.0085    0.0012
  2.37  0.2362  0.4134  0.5074  3.227E-01  1.12E-02   3.98E-02  1.0102       -0.0001      0.0058     0.0047   -0.0039       -0.0082      0.0240     0.0146    0.0015
  2.37  0.2362  0.4134  0.7427  9.924E-02  5.21E-03   1.25E-02  1.0124       -0.0281      0.0094     0.0035   -0.0050        0.0818      0.0411     0.0132    0.0030
  2.37  0.2362  0.4134  1.0741  2.776E-02  2.93E-03   4.72E-03  1.0055       -0.0456      0.0188     0.0068   -0.0054        0.1013      0.0855     0.0410    0.0055
  2.37  0.2362  0.4537  0.3402  5.724E-01  1.96E-02   7.20E-02  1.0032       -0.0070      0.0061     0.0035   -0.0030        0.0128      0.0218     0.0166    0.0010
  2.37  0.2362  0.4537  0.5074  2.776E-01  9.88E-03   3.51E-02  1.0032        0.0009      0.0061     0.0029   -0.0036        0.0600      0.0235     0.0067    0.0013
  2.37  0.2362  0.4537  0.7427  8.266E-02  4.90E-03   1.04E-02  1.0044       -0.0189      0.0104     0.0044   -0.0045        0.1150      0.0445     0.0189    0.0024
  2.37  0.2362  0.4537  1.0741  1.485E-02  2.08E-03   2.40E-03  0.9990       -0.0400      0.0238     0.0086   -0.0053       -0.0978      0.0986     0.0286    0.0051
  2.37  0.2362  0.4958  0.3402  4.686E-01  2.10E-02   6.07E-02  0.9965       -0.0215      0.0082     0.0047   -0.0028       -0.0192      0.0275     0.0176    0.0008
  2.37  0.2362  0.4958  0.5074  2.256E-01  8.89E-03   2.93E-02  0.9958       -0.0259      0.0069     0.0028   -0.0033        0.0191      0.0274     0.0092    0.0010
  2.37  0.2362  0.4958  0.7427  7.070E-02  4.94E-03   9.48E-03  0.9962       -0.0278      0.0121     0.0041   -0.0040        0.0577      0.0490     0.0065    0.0018
  2.37  0.2362  0.4958  1.0741  2.955E-02  3.19E-03   5.49E-03  0.9922        0.0055      0.0188     0.0179   -0.0049        0.0443      0.0781     0.0569    0.0039
  2.37  0.2362  0.5397  0.5074  1.734E-01  7.59E-03   2.35E-02  0.9883       -0.0306      0.0076     0.0038   -0.0030        0.0034      0.0303     0.0157    0.0006
  2.37  0.2362  0.5397  0.7427  7.369E-02  5.21E-03   1.03E-02  0.9880       -0.0272      0.0121     0.0041   -0.0037        0.0629      0.0524     0.0203    0.0012
  2.37  0.2362  0.5397  1.0741  2.259E-02  2.78E-03   3.38E-03  0.9848        0.0069      0.0228     0.0159   -0.0045        0.3064      0.0922     0.0522    0.0028
  2.37  0.2362  0.5855  0.7427  6.408E-02  4.94E-03   9.34E-03  0.9797       -0.0155      0.0134     0.0045   -0.0033       -0.0047      0.0550     0.0170    0.0005
  2.37  0.2362  0.5855  1.0741  2.790E-02  2.95E-03   3.54E-03  0.9770        0.0274      0.0182     0.0132   -0.0041        0.0738      0.0862     0.0330    0.0017
  2.37  0.2362  0.6334  0.7427  4.976E-02  3.90E-03   7.55E-03  0.9709       -0.0411      0.0140     0.0086   -0.0029       -0.0746      0.0535     0.0199   -0.0003
  2.37  0.2686  0.0682  0.0259  2.008E+01  1.59E-01   2.51E+00  1.1058        0.0223      0.0022     0.0057   -0.0148        0.0129      0.0045     0.0179    0.0035
  2.37  0.2686  0.0682  0.0655  2.595E+00  1.21E-02   3.31E-01  1.3888       -0.0030      0.0012     0.0093   -0.0586        0.0391      0.0035     0.0113    0.0312
  2.37  0.2686  0.0933  0.0259  2.131E+01  1.39E-01   2.81E+00  1.0698        0.0118      0.0019     0.0062   -0.0080        0.0050      0.0034     0.0128    0.0011
  2.37  0.2686  0.0933  0.0655  1.014E+01  3.12E-02   1.31E+00  1.0947       -0.0061      0.0008     0.0077   -0.0158        0.0029      0.0022     0.0139    0.0072
  2.37  0.2686  0.0933  0.1290  1.957E+00  8.97E-03   3.16E-01  1.1411       -0.0047      0.0012     0.0170   -0.0212        0.0371      0.0035     0.0145    0.0226
  2.37  0.2686  0.1194  0.0259  1.705E+01  1.85E-01   2.28E+00  1.0575        0.0015      0.0033     0.0055   -0.0061        0.0046      0.0055     0.0119    0.0018
  2.37  0.2686  0.1194  0.0655  9.498E+00  3.61E-02   1.25E+00  1.0662       -0.0065      0.0010     0.0076   -0.0103       -0.0030      0.0026     0.0110    0.0055
  2.37  0.2686  0.1194  0.1290  3.740E+00  1.43E-02   4.81E-01  1.0854       -0.0083      0.0010     0.0061   -0.0148        0.0077      0.0029     0.0135    0.0127
  2.37  0.2686  0.1194  0.2165  7.581E-01  5.19E-03   1.24E-01  1.1075       -0.0162      0.0018     0.0089   -0.0168        0.0496      0.0054     0.0145    0.0007
  2.37  0.2686  0.1468  0.0259  1.197E+01  3.04E-01   1.58E+00  1.0485        0.0049      0.0081     0.0037   -0.0050       -0.0033      0.0123     0.0169    0.0015
  2.37  0.2686  0.1468  0.0655  7.609E+00  4.08E-02   1.00E+00  1.0542       -0.0040      0.0014     0.0078   -0.0081       -0.0003      0.0036     0.0111    0.0042
  2.37  0.2686  0.1468  0.1290  3.749E+00  1.74E-02   4.89E-01  1.0652       -0.0121      0.0012     0.0069   -0.0116        0.0023      0.0033     0.0109    0.0069
  2.37  0.2686  0.1468  0.2165  1.306E+00  7.09E-03   1.66E-01  1.0809       -0.0192      0.0014     0.0056   -0.0152        0.0230      0.0042     0.0140    0.0062
  2.37  0.2686  0.1468  0.3402  2.076E-01  2.43E-03   2.84E-02  1.0707       -0.0220      0.0031     0.0069   -0.0181        0.0744      0.0092     0.0209    0.0159
  2.37  0.2686  0.1753  0.0655  6.264E+00  3.67E-02   8.04E-01  1.0456        0.0011      0.0016     0.0043   -0.0068       -0.0023      0.0039     0.0110    0.0025
  2.37  0.2686  0.1753  0.1290  3.401E+00  1.66E-02   4.40E-01  1.0522       -0.0088      0.0012     0.0064   -0.0101       -0.0117      0.0036     0.0141    0.0038
  2.37  0.2686  0.1753  0.2165  1.426E+00  8.21E-03   1.83E-01  1.0627       -0.0163      0.0015     0.0055   -0.0136        0.0140      0.0042     0.0139    0.0065
  2.37  0.2686  0.1753  0.3402  4.031E-01  3.46E-03   5.05E-02  1.0783       -0.0290      0.0023     0.0068   -0.0189        0.0710      0.0068     0.0144    0.0163
  2.37  0.2686  0.1753  0.5074  4.240E-02  1.03E-03   5.48E-03  0.9954       -0.0051      0.0063     0.0122   -0.0111        0.1070      0.0194     0.0312    0.0108
  2.37  0.2686  0.2051  0.0655  5.097E+00  4.95E-02   6.50E-01  1.0371        0.0115      0.0029     0.0041   -0.0063        0.0157      0.0054     0.0094    0.0011
  2.37  0.2686  0.2051  0.1290  2.968E+00  1.59E-02   3.80E-01  1.0414       -0.0075      0.0014     0.0051   -0.0092       -0.0171      0.0039     0.0111    0.0032
  2.37  0.2686  0.2051  0.2165  1.400E+00  8.27E-03   1.82E-01  1.0490       -0.0115      0.0015     0.0049   -0.0121       -0.0117      0.0044     0.0149    0.0068
  2.37  0.2686  0.2051  0.3402  4.838E-01  3.91E-03   6.21E-02  1.0587       -0.0142      0.0021     0.0075   -0.0151        0.0412      0.0062     0.0150    0.0083
  2.37  0.2686  0.2051  0.5074  9.559E-02  1.56E-03   1.20E-02  1.0713       -0.0153      0.0043     0.0102   -0.0231        0.0599      0.0130     0.0266    0.0284
  2.37  0.2686  0.2362  0.0655  3.998E+00  7.44E-02   5.09E-01  1.0300        0.0150      0.0059     0.0045   -0.0060        0.0208      0.0096     0.0102    0.0019
  2.37  0.2686  0.2362  0.1290  2.527E+00  1.61E-02   3.21E-01  1.0333        0.0028      0.0017     0.0058   -0.0083        0.0065      0.0044     0.0095    0.0036
  2.37  0.2686  0.2362  0.2165  1.311E+00  8.20E-03   1.67E-01  1.0383       -0.0163      0.0016     0.0052   -0.0106       -0.0028      0.0046     0.0127    0.0046
  2.37  0.2686  0.2362  0.3402  5.092E-01  3.99E-03   6.53E-02  1.0463       -0.0189      0.0020     0.0059   -0.0134        0.0114      0.0060     0.0144    0.0037
  2.37  0.2686  0.2362  0.5074  1.335E-01  1.87E-03   1.69E-02  1.0660       -0.0073      0.0037     0.0128   -0.0207        0.1083      0.0111     0.0203    0.0190
  2.37  0.2686  0.2362  0.7427  1.900E-02  7.07E-04   2.46E-03  0.9751        0.0177      0.0103     0.0063   -0.0126        0.1826      0.0311     0.0354    0.0135
  2.37  0.2686  0.2686  0.1290  2.099E+00  1.84E-02   2.65E-01  1.0273        0.0134      0.0026     0.0056   -0.0078        0.0101      0.0053     0.0105    0.0024
  2.37  0.2686  0.2686  0.2165  1.161E+00  8.10E-03   1.46E-01  1.0313       -0.0074      0.0019     0.0044   -0.0102       -0.0124      0.0050     0.0115    0.0030
  2.37  0.2686  0.2686  0.3402  4.899E-01  3.98E-03   6.23E-02  1.0385       -0.0224      0.0021     0.0070   -0.0131        0.0119      0.0061     0.0134    0.0051
  2.37  0.2686  0.2686  0.5074  1.534E-01  1.91E-03   1.98E-02  1.0491       -0.0247      0.0033     0.0107   -0.0171        0.0548      0.0097     0.0206    0.0120
  2.37  0.2686  0.2686  0.7427  2.923E-02  8.05E-04   3.80E-03  1.0359        0.0245      0.0076     0.0124   -0.0198        0.1728      0.0228     0.0221    0.0222
  2.37  0.2686  0.3025  0.1290  1.687E+00  2.46E-02   2.12E-01  1.0207        0.0048      0.0045     0.0063   -0.0076        0.0076      0.0079     0.0087    0.0023
  2.37  0.2686  0.3025  0.2165  9.999E-01  8.04E-03   1.26E-01  1.0237        0.0020      0.0022     0.0049   -0.0098        0.0090      0.0055     0.0127    0.0039
  2.37  0.2686  0.3025  0.3402  4.411E-01  3.93E-03   5.60E-02  1.0281       -0.0197      0.0024     0.0055   -0.0122        0.0118      0.0065     0.0128    0.0065
  2.37  0.2686  0.3025  0.5074  1.508E-01  1.87E-03   1.92E-02  1.0325       -0.0319      0.0033     0.0091   -0.0138        0.0352      0.0097     0.0222    0.0059
  2.37  0.2686  0.3025  0.7427  3.308E-02  8.51E-04   4.48E-03  1.0439        0.0145      0.0068     0.0139   -0.0197        0.1570      0.0209     0.0295    0.0175
  2.37  0.2686  0.3379  0.2165  8.474E-01  8.60E-03   1.06E-01  1.0149        0.0063      0.0029     0.0064   -0.0090        0.0046      0.0064     0.0095    0.0045
  2.37  0.2686  0.3379  0.3402  3.927E-01  3.81E-03   4.99E-02  1.0165       -0.0107      0.0026     0.0062   -0.0105        0.0031      0.0070     0.0098    0.0048
  2.37  0.2686  0.3379  0.5074  1.351E-01  1.80E-03   1.72E-02  1.0205       -0.0233      0.0036     0.0076   -0.0121        0.0321      0.0099     0.0103    0.0033
  2.37  0.2686  0.3379  0.7427  3.430E-02  8.16E-04   4.43E-03  1.0349       -0.0068      0.0063     0.0156   -0.0176        0.0562      0.0182     0.0159    0.0125
  2.37  0.2686  0.3379  1.0741  8.532E-03  6.69E-04   1.43E-03  0.9413        0.0090      0.0282     0.0244   -0.0126        0.4468      0.0769     0.0837    0.0139
  2.37  0.2686  0.3748  0.2165  6.713E-01  9.30E-03   8.46E-02  1.0074        0.0040      0.0041     0.0063   -0.0081       -0.0077      0.0080     0.0102    0.0036
  2.37  0.2686  0.3748  0.3402  3.346E-01  3.81E-03   4.26E-02  1.0084       -0.0067      0.0032     0.0050   -0.0095       -0.0038      0.0078     0.0094    0.0037
  2.37  0.2686  0.3748  0.5074  1.260E-01  1.75E-03   1.61E-02  1.0112       -0.0214      0.0038     0.0051   -0.0111        0.0367      0.0103     0.0093    0.0025
  2.37  0.2686  0.3748  0.7427  3.244E-02  7.90E-04   4.25E-03  1.0227       -0.0272      0.0066     0.0109   -0.0155        0.0651      0.0187     0.0104    0.0090
  2.37  0.2686  0.3748  1.0741  8.984E-03  7.00E-04   1.43E-03  0.9962       -0.0550      0.0277     0.0251   -0.0153        0.2701      0.0662     0.0668    0.0158
  2.37  0.2686  0.4134  0.2165  5.276E-01  1.18E-02   6.75E-02  1.0000       -0.0037      0.0070     0.0042   -0.0075        0.0026      0.0119     0.0139    0.0030
  2.37  0.2686  0.4134  0.3402  2.735E-01  3.71E-03   3.51E-02  1.0003       -0.0047      0.0038     0.0085   -0.0087       -0.0064      0.0086     0.0106    0.0029
  2.37  0.2686  0.4134  0.5074  1.112E-01  1.73E-03   1.45E-02  1.0018       -0.0137      0.0044     0.0077   -0.0102        0.0306      0.0113     0.0161    0.0021
  2.37  0.2686  0.4134  0.7427  2.797E-02  7.41E-04   3.71E-03  1.0095       -0.0286      0.0072     0.0058   -0.0136        0.0338      0.0200     0.0148    0.0062
  2.37  0.2686  0.4134  1.0741  7.343E-03  4.45E-04   1.31E-03  1.0032       -0.0495      0.0197     0.0110   -0.0154        0.2718      0.0536     0.0423    0.0139
  2.37  0.2686  0.4537  0.3402  2.172E-01  3.64E-03   2.85E-02  0.9933       -0.0162      0.0049     0.0058   -0.0081       -0.0201      0.0100     0.0180    0.0022
  2.37  0.2686  0.4537  0.5074  9.258E-02  1.64E-03   1.22E-02  0.9937       -0.0160      0.0050     0.0048   -0.0093        0.0076      0.0121     0.0092    0.0017
  2.37  0.2686  0.4537  0.7427  2.607E-02  7.17E-04   3.43E-03  0.9985       -0.0397      0.0078     0.0071   -0.0122        0.0712      0.0207     0.0202    0.0039
  2.37  0.2686  0.4537  1.0741  7.693E-03  4.37E-04   1.28E-03  0.9968       -0.0331      0.0165     0.0139   -0.0143        0.2080      0.0479     0.0299    0.0107
  2.37  0.2686  0.4958  0.3402  1.678E-01  4.12E-03   2.27E-02  0.9860       -0.0024      0.0075     0.0076   -0.0075        0.0273      0.0133     0.0190    0.0016
  2.37  0.2686  0.4958  0.5074  7.556E-02  1.58E-03   1.03E-02  0.9853       -0.0260      0.0059     0.0047   -0.0086       -0.0220      0.0137     0.0113    0.0010
  2.37  0.2686  0.4958  0.7427  2.283E-02  6.90E-04   3.17E-03  0.9882       -0.0358      0.0085     0.0068   -0.0109        0.0036      0.0218     0.0090    0.0023
  2.37  0.2686  0.4958  1.0741  7.218E-03  4.78E-04   1.39E-03  0.9862       -0.0495      0.0185     0.0290   -0.0135        0.1160      0.0531     0.0585    0.0091
  2.37  0.2686  0.5397  0.5074  6.530E-02  1.67E-03   9.30E-03  0.9769       -0.0297      0.0074     0.0062   -0.0078       -0.0054      0.0164     0.0172    0.0001
  2.37  0.2686  0.5397  0.7427  2.607E-02  8.21E-04   3.58E-03  0.9779       -0.0331      0.0089     0.0066   -0.0098       -0.0138      0.0222     0.0217    0.0006
  2.37  0.2686  0.5397  1.0741  5.811E-03  4.36E-04   9.16E-04  0.9754       -0.0466      0.0220     0.0258   -0.0134        0.2437      0.0639     0.0537    0.0070
  2.37  0.2686  0.5855  0.5074  5.081E-02  2.07E-03   7.59E-03  0.9686       -0.0436      0.0122     0.0062   -0.0072       -0.0871      0.0239     0.0166   -0.0007
  2.37  0.2686  0.5855  0.7427  2.589E-02  8.25E-04   3.69E-03  0.9679       -0.0203      0.0090     0.0073   -0.0087        0.0043      0.0211     0.0184   -0.0016
  2.37  0.2686  0.5855  1.0741  5.486E-03  5.29E-04   7.48E-04  0.9664       -0.0853      0.0283     0.0213   -0.0132        0.1054      0.0745     0.0343    0.0031
  2.37  0.2686  0.6334  0.7427  2.226E-02  9.53E-04   3.35E-03  0.9581       -0.0179      0.0124     0.0139   -0.0080        0.0375      0.0259     0.0213   -0.0036
  2.37  0.2686  0.6334  1.0741  5.986E-03  8.62E-04   1.29E-03  0.9597       -0.0813      0.0429     0.0323   -0.0137        0.1832      0.1049     0.0977   -0.0018
  2.37  0.2686  0.6834  0.7427  1.951E-02  1.30E-03   3.41E-03  0.9490       -0.0282      0.0198     0.0113   -0.0079        0.0809      0.0394     0.0367   -0.0057
  2.37  0.2686  0.6834  1.0741  7.531E-03  1.16E-03   1.77E-03  0.8984        0.0178      0.0409     0.0121   -0.0205        0.0459      0.1012     0.0492   -0.0111
  2.37  0.3025  0.0682  0.0259  5.453E+00  8.65E-02   6.48E-01  1.0890        0.0284      0.0053     0.0070   -0.0212       -0.0240      0.0085     0.0190    0.0053
  2.37  0.3025  0.0933  0.0259  1.099E+01  8.95E-02   1.40E+00  1.0442        0.0261      0.0028     0.0076   -0.0108        0.0043      0.0041     0.0140    0.0021
  2.37  0.3025  0.0933  0.0655  3.613E+00  1.27E-02   4.51E-01  1.0717        0.0008      0.0010     0.0093   -0.0202        0.0011      0.0027     0.0150    0.0064
  2.37  0.3025  0.0933  0.1290  5.603E-01  3.62E-03   8.77E-02  1.0630       -0.0143      0.0019     0.0200   -0.0149        0.0399      0.0051     0.0157   -0.0016
  2.37  0.3025  0.1194  0.0259  9.639E+00  1.17E-01   1.25E+00  1.0334        0.0200      0.0044     0.0068   -0.0075        0.0152      0.0062     0.0132    0.0011
  2.37  0.3025  0.1194  0.0655  4.683E+00  1.77E-02   5.94E-01  1.0423       -0.0021      0.0012     0.0091   -0.0128        0.0014      0.0027     0.0123    0.0048
  2.37  0.3025  0.1194  0.1290  1.388E+00  6.27E-03   1.71E-01  1.0620       -0.0099      0.0013     0.0075   -0.0181        0.0136      0.0036     0.0147    0.0147
  2.37  0.3025  0.1194  0.2165  1.604E-01  1.56E-03   2.54E-02  1.0297       -0.0270      0.0030     0.0107   -0.0172        0.0477      0.0079     0.0157    0.0191
  2.37  0.3025  0.1468  0.0655  4.290E+00  2.40E-02   5.45E-01  1.0317        0.0047      0.0018     0.0095   -0.0103        0.0168      0.0035     0.0124    0.0041
  2.37  0.3025  0.1468  0.1290  1.799E+00  8.41E-03   2.26E-01  1.0427       -0.0113      0.0014     0.0084   -0.0144        0.0130      0.0035     0.0122    0.0090
  2.37  0.3025  0.1468  0.2165  4.705E-01  3.23E-03   5.70E-02  1.0566       -0.0217      0.0021     0.0069   -0.0173        0.0053      0.0055     0.0151    0.0052
  2.37  0.3025  0.1468  0.3402  4.059E-02  7.17E-04   5.30E-03  0.8243       -0.0193      0.0053     0.0084   -0.0067        0.0417      0.0142     0.0219    0.0041
  2.37  0.3025  0.1753  0.0655  3.445E+00  2.19E-02   4.24E-01  1.0251        0.0066      0.0021     0.0055   -0.0089        0.0072      0.0042     0.0123    0.0037
  2.37  0.3025  0.1753  0.1290  1.713E+00  8.82E-03   2.13E-01  1.0326       -0.0099      0.0016     0.0078   -0.0127        0.0058      0.0037     0.0152    0.0061
  2.37  0.3025  0.1753  0.2165  6.385E-01  4.13E-03   7.88E-02  1.0439       -0.0200      0.0020     0.0069   -0.0167        0.0019      0.0049     0.0150    0.0074
  2.37  0.3025  0.1753  0.3402  1.222E-01  1.41E-03   1.46E-02  1.0578       -0.0284      0.0036     0.0083   -0.0262        0.0280      0.0093     0.0156    0.0288
  2.37  0.3025  0.2051  0.0655  2.970E+00  2.89E-02   3.62E-01  1.0189        0.0162      0.0035     0.0053   -0.0080        0.0154      0.0058     0.0108    0.0027
  2.37  0.3025  0.2051  0.1290  1.586E+00  8.44E-03   1.95E-01  1.0243       -0.0029      0.0016     0.0064   -0.0118       -0.0054      0.0040     0.0124    0.0042
  2.37  0.3025  0.2051  0.2165  6.975E-01  4.32E-03   8.69E-02  1.0330       -0.0152      0.0018     0.0061   -0.0157       -0.0015      0.0047     0.0160    0.0072
  2.37  0.3025  0.2051  0.3402  1.992E-01  1.93E-03   2.45E-02  1.0496       -0.0208      0.0030     0.0090   -0.0225        0.0407      0.0077     0.0161    0.0170
  2.37  0.3025  0.2051  0.5074  2.783E-02  6.46E-04   3.30E-03  0.9765       -0.0219      0.0073     0.0122   -0.0170        0.0599      0.0190     0.0277    0.0168
  2.37  0.3025  0.2362  0.0049  2.669E+00  1.11E+00   3.52E-01  1.0089       -0.1098      0.1369     0.0034   -0.0019       -0.1153      0.1242     0.0108    0.0002
  2.37  0.3025  0.2362  0.1290  1.417E+00  8.87E-03   1.72E-01  1.0164        0.0025      0.0020     0.0071   -0.0111       -0.0043      0.0044     0.0109    0.0032
  2.37  0.3025  0.2362  0.2165  6.915E-01  4.34E-03   8.44E-02  1.0236       -0.0097      0.0019     0.0065   -0.0146       -0.0075      0.0048     0.0139    0.0068
  2.37  0.3025  0.2362  0.3402  2.419E-01  2.20E-03   2.97E-02  1.0372       -0.0241      0.0027     0.0073   -0.0199        0.0033      0.0071     0.0156    0.0130
  2.37  0.3025  0.2362  0.5074  4.566E-02  8.28E-04   5.51E-03  1.0549       -0.0319      0.0058     0.0151   -0.0311        0.0690      0.0146     0.0214    0.0372
  2.37  0.3025  0.2686  0.0049  2.526E+00  5.48E-01   3.48E-01  1.0048        0.0002      0.0682     0.0038   -0.0020        0.0230      0.0657     0.0123    0.0001
  2.37  0.3025  0.2686  0.1290  1.209E+00  1.06E-02   1.46E-01  1.0100        0.0130      0.0030     0.0069   -0.0104        0.0044      0.0054     0.0118    0.0035
  2.37  0.3025  0.2686  0.2165  6.234E-01  4.25E-03   7.48E-02  1.0159       -0.0086      0.0021     0.0056   -0.0136       -0.0086      0.0050     0.0128    0.0063
  2.37  0.3025  0.2686  0.3402  2.494E-01  2.20E-03   3.03E-02  1.0239       -0.0284      0.0027     0.0086   -0.0170       -0.0011      0.0069     0.0146    0.0066
  2.37  0.3025  0.2686  0.5074  6.300E-02  9.63E-04   7.78E-03  1.0487       -0.0265      0.0048     0.0128   -0.0270        0.0646      0.0125     0.0216    0.0226
  2.37  0.3025  0.3025  0.0049  1.986E+00  3.35E-01   2.67E-01  0.9993       -0.0203      0.0544     0.0034   -0.0019       -0.0008      0.0571     0.0102    0.0001
  2.37  0.3025  0.3025  0.1290  9.870E-01  1.45E-02   1.18E-01  1.0050        0.0109      0.0055     0.0078   -0.0098       -0.0054      0.0086     0.0102    0.0030
  2.37  0.3025  0.3025  0.2165  5.676E-01  4.44E-03   6.77E-02  1.0091        0.0000      0.0025     0.0061   -0.0126       -0.0018      0.0054     0.0139    0.0038
  2.37  0.3025  0.3025  0.3402  2.385E-01  2.17E-03   2.88E-02  1.0163       -0.0218      0.0028     0.0068   -0.0160       -0.0105      0.0068     0.0140    0.0044
  2.37  0.3025  0.3025  0.5074  7.231E-02  1.04E-03   8.78E-03  1.0370       -0.0292      0.0044     0.0109   -0.0238        0.0323      0.0114     0.0233    0.0172
  2.37  0.3025  0.3025  0.7427  1.309E-02  4.46E-04   1.72E-03  1.0126        0.0220      0.0110     0.0165   -0.0272        0.1298      0.0284     0.0306    0.0323
  2.37  0.3025  0.3379  0.0049  1.599E+00  1.80E-01   2.11E-01  0.9946        0.0041      0.0370     0.0037   -0.0018        0.0421      0.0440     0.0111    0.0001
  2.37  0.3025  0.3379  0.2165  4.963E-01  4.86E-03   5.90E-02  1.0036        0.0168      0.0033     0.0078   -0.0124        0.0019      0.0062     0.0109    0.0034
  2.37  0.3025  0.3379  0.3402  2.204E-01  2.15E-03   2.66E-02  1.0094       -0.0176      0.0031     0.0076   -0.0158        0.0164      0.0070     0.0111    0.0059
  2.37  0.3025  0.3379  0.5074  6.995E-02  1.03E-03   8.45E-03  1.0207       -0.0141      0.0045     0.0091   -0.0200        0.0100      0.0116     0.0116    0.0112
  2.37  0.3025  0.3379  0.7427  1.425E-02  4.24E-04   1.76E-03  1.0359       -0.0135      0.0095     0.0184   -0.0288        0.0912      0.0243     0.0170    0.0284
  2.37  0.3025  0.3748  0.0049  1.062E+00  1.05E-01   1.43E-01  0.9905       -0.0364      0.0332     0.0042   -0.0019       -0.0602      0.0432     0.0108    0.0001
  2.37  0.3025  0.3748  0.2165  4.024E-01  5.81E-03   4.79E-02  0.9977       -0.0027      0.0052     0.0078   -0.0121       -0.0140      0.0087     0.0115    0.0046
  2.37  0.3025  0.3748  0.3402  1.932E-01  2.18E-03   2.33E-02  1.0009       -0.0142      0.0037     0.0063   -0.0146       -0.0015      0.0078     0.0108    0.0066
  2.37  0.3025  0.3748  0.5074  6.564E-02  1.05E-03   7.98E-03  1.0062       -0.0285      0.0050     0.0064   -0.0165        0.0012      0.0120     0.0107    0.0050
  2.37  0.3025  0.3748  0.7427  1.654E-02  4.40E-04   2.06E-03  1.0324       -0.0335      0.0086     0.0129   -0.0265        0.1077      0.0216     0.0117    0.0206
  2.37  0.3025  0.4134  0.0049  9.759E-01  8.83E-02   1.30E-01  0.9833       -0.0136      0.0303     0.0041   -0.0018        0.0005      0.0410     0.0097    0.0002
  2.37  0.3025  0.4134  0.3402  1.651E-01  2.31E-03   2.00E-02  0.9909       -0.0104      0.0048     0.0102   -0.0129       -0.0061      0.0090     0.0119    0.0046
  2.37  0.3025  0.4134  0.5074  6.218E-02  1.10E-03   7.68E-03  0.9952       -0.0344      0.0058     0.0093   -0.0147       -0.0110      0.0131     0.0173    0.0022
  2.37  0.3025  0.4134  0.7427  1.628E-02  4.36E-04   2.04E-03  1.0197       -0.0345      0.0086     0.0072   -0.0236        0.0404      0.0212     0.0159    0.0141
  2.37  0.3025  0.4537  0.0049  6.493E-01  4.74E-02   8.48E-02  0.9780       -0.0314      0.0247     0.0055   -0.0016       -0.0084      0.0376     0.0093    0.0002
  2.37  0.3025  0.4537  0.3402  1.351E-01  2.52E-03   1.66E-02  0.9837       -0.0185      0.0066     0.0071   -0.0118       -0.0174      0.0113     0.0191    0.0032
  2.37  0.3025  0.4537  0.5074  5.231E-02  1.07E-03   6.46E-03  0.9864       -0.0352      0.0068     0.0061   -0.0136       -0.0082      0.0143     0.0106    0.0009
  2.37  0.3025  0.4537  0.7427  1.605E-02  4.33E-04   1.94E-03  1.0053       -0.0457      0.0088     0.0086   -0.0209        0.0368      0.0209     0.0213    0.0094
  2.37  0.3025  0.4958  0.0049  4.496E-01  3.06E-02   5.99E-02  0.9726       -0.0421      0.0230     0.0038   -0.0016       -0.1124      0.0392     0.0109    0.0002
  2.37  0.3025  0.4958  0.5074  4.591E-02  1.09E-03   5.78E-03  0.9770       -0.0281      0.0081     0.0060   -0.0125       -0.0182      0.0157     0.0125   -0.0002
  2.37  0.3025  0.4958  0.7427  1.615E-02  4.84E-04   2.05E-03  0.9903       -0.0515      0.0101     0.0082   -0.0185        0.0218      0.0225     0.0104    0.0045
  2.37  0.3025  0.5397  0.0049  3.835E-01  2.36E-02   5.39E-02  0.9673        0.0305      0.0208     0.0043   -0.0015        0.0121      0.0359     0.0093    0.0002
  2.37  0.3025  0.5397  0.5074  5.047E-02  1.32E-03   6.40E-03  0.9677       -0.0117      0.0092     0.0076   -0.0115       -0.0103      0.0163     0.0183   -0.0012
  2.37  0.3025  0.5397  0.7427  1.351E-02  5.02E-04   1.77E-03  0.9767       -0.0690      0.0128     0.0081   -0.0164       -0.0195      0.0261     0.0228   -0.0003
  2.37  0.3025  0.5855  0.0049  3.153E-01  1.92E-02   4.26E-02  0.9620       -0.0014      0.0207     0.0045   -0.0016        0.0613      0.0369     0.0162    0.0003
  2.37  0.3025  0.5855  0.0259  2.254E-01  7.92E-02   3.19E-02  0.9633       -0.0920      0.1163     0.0065   -0.0037       -0.0920      0.1129     0.0152    0.0010
  2.37  0.3025  0.5855  0.7427  1.232E-02  5.42E-04   1.68E-03  0.9651       -0.0577      0.0151     0.0089   -0.0149       -0.0093      0.0294     0.0195   -0.0046
  2.37  0.3025  0.6334  0.0049  2.503E-01  1.90E-02   3.68E-02  0.9567        0.0207      0.0259     0.0112   -0.0016        0.0734      0.0448     0.0164    0.0003
  2.37  0.3025  0.6334  0.7427  1.261E-02  8.33E-04   1.84E-03  0.9560       -0.0070      0.0229     0.0165   -0.0145        0.1018      0.0404     0.0224   -0.0086
  2.37  0.3025  0.6834  0.0049  1.838E-01  2.89E-02   2.71E-02  0.9523       -0.0116      0.0533     0.0057   -0.0016        0.0076      0.0917     0.0167    0.0003
  2.37  0.3025  0.6834  0.0259  1.498E-01  8.45E-02   2.29E-02  0.9529       -0.0807      0.1861     0.0093   -0.0041       -0.1201      0.1918     0.0231    0.0008
  2.37  0.3025  0.7355  0.0049  1.409E-01  1.16E-02   2.33E-02  0.9500       -0.0036      0.0276     0.0104   -0.0018        0.0796      0.0598     0.0125    0.0003
  2.37  0.3025  0.7355  0.0259  2.056E-01  2.78E-02   2.99E-02  0.9491        0.1240      0.0471     0.0086   -0.0050        0.2393      0.0610     0.0328    0.0003
  2.37  0.3025  0.7900  0.0049  1.375E-01  1.15E-02   2.16E-02  0.9558        0.0301      0.0271     0.0126   -0.0022        0.0333      0.0510     0.0266    0.0002
  2.37  0.3025  0.8469  0.0049  7.086E-02  1.52E-02   1.24E-02  1.0006        0.0286      0.0718     0.0195   -0.0032       -0.2198      0.1207     0.0730    0.0000
  2.37  0.3379  0.0682  0.0259  1.163E+00  1.08E-01   1.36E-01  1.1272        0.0492      0.0346     0.0080   -0.0301       -0.0345      0.0455     0.0234   -0.0075
  2.37  0.3379  0.0933  0.0259  6.219E+00  9.63E-02   7.25E-01  1.0222        0.0347      0.0060     0.0086   -0.0135        0.0124      0.0076     0.0192    0.0034
  2.37  0.3379  0.0933  0.0655  1.292E+00  7.25E-03   1.51E-01  1.0600        0.0024      0.0019     0.0104   -0.0254       -0.0016      0.0046     0.0201    0.0081
  2.37  0.3379  0.1194  0.0259  6.408E+00  1.04E-01   7.50E-01  1.0119        0.0095      0.0066     0.0078   -0.0090       -0.0029      0.0086     0.0186    0.0013
  2.37  0.3379  0.1194  0.0655  2.774E+00  1.37E-02   3.23E-01  1.0212        0.0021      0.0017     0.0102   -0.0150        0.0088      0.0037     0.0180    0.0045
  2.37  0.3379  0.1194  0.1290  5.631E-01  3.85E-03   6.59E-02  1.0363       -0.0106      0.0022     0.0085   -0.0162       -0.0102      0.0056     0.0198    0.0071
  2.37  0.3379  0.1468  0.0655  2.891E+00  1.77E-02   3.41E-01  1.0109        0.0037      0.0022     0.0105   -0.0117        0.0182      0.0040     0.0180    0.0037
  2.37  0.3379  0.1468  0.1290  1.013E+00  6.21E-03   1.19E-01  1.0213       -0.0080      0.0021     0.0094   -0.0159        0.0078      0.0050     0.0179    0.0097
  2.37  0.3379  0.1468  0.2165  1.809E-01  1.88E-03   2.11E-02  1.0359       -0.0171      0.0035     0.0079   -0.0213        0.0186      0.0087     0.0201    0.0095
  2.37  0.3379  0.1753  0.0049  5.567E+00  1.07E+00   6.66E-01  1.0002        0.0683      0.0661     0.0044   -0.0028        0.0365      0.0563     0.0162    0.0002
  2.37  0.3379  0.1753  0.0655  2.400E+00  2.26E-02   2.82E-01  1.0048        0.0104      0.0036     0.0064   -0.0102        0.0148      0.0057     0.0180    0.0034
  2.37  0.3379  0.1753  0.1290  1.096E+00  7.71E-03   1.29E-01  1.0124       -0.0142      0.0024     0.0088   -0.0140        0.0059      0.0050     0.0202    0.0071
  2.37  0.3379  0.1753  0.2165  3.422E-01  2.99E-03   4.00E-02  1.0227       -0.0222      0.0029     0.0078   -0.0174       -0.0128      0.0072     0.0201    0.0057
  2.37  0.3379  0.1753  0.3402  4.157E-02  7.90E-04   4.86E-03  0.9526       -0.0074      0.0063     0.0093   -0.0153        0.0515      0.0158     0.0205    0.0141
  2.37  0.3379  0.2051  0.0049  3.942E+00  4.33E-01   5.12E-01  0.9955       -0.0057      0.0382     0.0046   -0.0026       -0.0035      0.0378     0.0161    0.0002
  2.37  0.3379  0.2051  0.0655  2.037E+00  2.29E-02   2.39E-01  0.9999        0.0097      0.0046     0.0062   -0.0093        0.0116      0.0075     0.0169    0.0034
  2.37  0.3379  0.2051  0.1290  1.047E+00  6.90E-03   1.23E-01  1.0058       -0.0049      0.0022     0.0073   -0.0131       -0.0063      0.0050     0.0180    0.0054
  2.37  0.3379  0.2051  0.2165  4.198E-01  3.68E-03   4.93E-02  1.0147       -0.0192      0.0029     0.0070   -0.0172        0.0080      0.0069     0.0209    0.0068
  2.37  0.3379  0.2051  0.3402  8.910E-02  1.29E-03   1.05E-02  1.0346       -0.0294      0.0049     0.0101   -0.0290        0.0087      0.0120     0.0209    0.0311
  2.37  0.3379  0.2362  0.0049  2.803E+00  1.72E-01   3.57E-01  0.9907       -0.0054      0.0216     0.0044   -0.0024       -0.0089      0.0256     0.0169    0.0002
  2.37  0.3379  0.2362  0.1290  9.621E-01  7.05E-03   1.13E-01  1.0000        0.0020      0.0026     0.0081   -0.0126        0.0053      0.0054     0.0170    0.0041
  2.37  0.3379  0.2362  0.2165  4.455E-01  3.79E-03   5.22E-02  1.0077       -0.0122      0.0028     0.0074   -0.0168       -0.0042      0.0067     0.0192    0.0070
  2.37  0.3379  0.2362  0.3402  1.288E-01  1.69E-03   1.51E-02  1.0265       -0.0302      0.0045     0.0083   -0.0249        0.0013      0.0105     0.0205    0.0187
  2.37  0.3379  0.2362  0.5074  1.727E-02  5.26E-04   2.06E-03  0.9401       -0.0040      0.0103     0.0167   -0.0209        0.0530      0.0253     0.0255    0.0209
  2.37  0.3379  0.2686  0.0049  2.038E+00  9.41E-02   2.70E-01  0.9863        0.0026      0.0164     0.0047   -0.0022       -0.0216      0.0222     0.0180    0.0002
  2.37  0.3379  0.2686  0.1290  8.508E-01  8.55E-03   9.98E-02  0.9942        0.0162      0.0039     0.0078   -0.0121        0.0228      0.0067     0.0176    0.0032
  2.37  0.3379  0.2686  0.2165  4.217E-01  3.72E-03   4.94E-02  1.0010       -0.0127      0.0030     0.0065   -0.0160       -0.0072      0.0068     0.0183    0.0069
  2.37  0.3379  0.2686  0.3402  1.470E-01  1.80E-03   1.73E-02  1.0170       -0.0184      0.0041     0.0096   -0.0225       -0.0087      0.0098     0.0197    0.0146
  2.37  0.3379  0.2686  0.5074  2.894E-02  6.84E-04   3.41E-03  1.0367       -0.0127      0.0081     0.0141   -0.0365        0.0306      0.0194     0.0257    0.0447
  2.37  0.3379  0.3025  0.0049  1.675E+00  6.35E-02   2.19E-01  0.9837       -0.0048      0.0133     0.0044   -0.0020       -0.0035      0.0215     0.0165   -0.0001
  2.37  0.3379  0.3025  0.2165  4.004E-01  3.85E-03   4.69E-02  0.9952        0.0005      0.0034     0.0070   -0.0151        0.0061      0.0070     0.0192    0.0066
  2.37  0.3379  0.3025  0.3402  1.536E-01  1.90E-03   1.81E-02  1.0069       -0.0185      0.0041     0.0077   -0.0201       -0.0044      0.0099     0.0192    0.0098
  2.37  0.3379  0.3025  0.5074  3.797E-02  7.88E-04   4.46E-03  1.0415       -0.0260      0.0068     0.0120   -0.0342        0.0363      0.0171     0.0272    0.0328
  2.37  0.3379  0.3379  0.0049  1.279E+00  4.10E-02   1.65E-01  0.9791        0.0209      0.0111     0.0046   -0.0022        0.0125      0.0199     0.0171    0.0001
  2.37  0.3379  0.3379  0.2165  3.472E-01  4.31E-03   4.08E-02  0.9894       -0.0007      0.0047     0.0088   -0.0143        0.0106      0.0082     0.0170    0.0051
  2.37  0.3379  0.3379  0.3402  1.481E-01  1.95E-03   1.75E-02  0.9967       -0.0226      0.0045     0.0086   -0.0177        0.0061      0.0101     0.0172    0.0036
  2.37  0.3379  0.3379  0.5074  4.132E-02  8.01E-04   4.86E-03  1.0294       -0.0214      0.0065     0.0102   -0.0299        0.0039      0.0157     0.0175    0.0230
  2.37  0.3379  0.3748  0.0049  9.096E-01  2.68E-02   1.22E-01  0.9751        0.0104      0.0098     0.0051   -0.0021       -0.0216      0.0203     0.0169    0.0002
  2.37  0.3379  0.3748  0.0259  9.930E-01  3.41E-01   1.28E-01  0.9763        0.0797      0.1173     0.0044   -0.0048        0.0863      0.0974     0.0164    0.0008
  2.37  0.3379  0.3748  0.2165  2.997E-01  5.71E-03   3.53E-02  0.9847        0.0117      0.0078     0.0087   -0.0137        0.0192      0.0121     0.0174    0.0027
  2.37  0.3379  0.3748  0.3402  1.344E-01  2.01E-03   1.60E-02  0.9922       -0.0095      0.0053     0.0072   -0.0177        0.0135      0.0109     0.0169    0.0040
  2.37  0.3379  0.3748  0.5074  4.522E-02  8.54E-04   5.34E-03  1.0152       -0.0206      0.0066     0.0073   -0.0258        0.0405      0.0148     0.0168    0.0164
  2.37  0.3379  0.3748  0.7427  8.883E-03  4.09E-04   1.08E-03  1.0375       -0.0035      0.0162     0.0143   -0.0393        0.1161      0.0395     0.0176    0.0423
  2.37  0.3379  0.4134  0.0049  8.073E-01  2.43E-02   1.04E-01  0.9716       -0.0201      0.0100     0.0050   -0.0020       -0.0074      0.0223     0.0162    0.0001
  2.37  0.3379  0.4134  0.0259  7.162E-01  2.22E-01   9.35E-02  0.9728       -0.0270      0.1050     0.0069   -0.0046       -0.0447      0.0894     0.0183    0.0005
  2.37  0.3379  0.4134  0.3402  1.223E-01  2.23E-03   1.45E-02  0.9851       -0.0018      0.0067     0.0114   -0.0173        0.0051      0.0124     0.0177    0.0058
  2.37  0.3379  0.4134  0.5074  4.393E-02  8.41E-04   5.27E-03  0.9974       -0.0314      0.0068     0.0104   -0.0208        0.0495      0.0144     0.0219    0.0070
  2.37  0.3379  0.4134  0.7427  1.018E-02  4.14E-04   1.24E-03  1.0524       -0.0227      0.0142     0.0081   -0.0389        0.1468      0.0338     0.0208    0.0330
  2.37  0.3379  0.4537  0.0049  5.638E-01  1.66E-02   7.31E-02  0.9679       -0.0143      0.0098     0.0063   -0.0022        0.0079      0.0220     0.0159    0.0001
  2.37  0.3379  0.4537  0.0259  5.716E-01  8.41E-02   7.78E-02  0.9690        0.0258      0.0505     0.0046   -0.0050       -0.0078      0.0461     0.0163    0.0007
  2.37  0.3379  0.4537  0.3402  1.050E-01  2.62E-03   1.27E-02  0.9759       -0.0227      0.0098     0.0081   -0.0155       -0.0306      0.0162     0.0235    0.0047
  2.37  0.3379  0.4537  0.5074  4.266E-02  8.81E-04   5.11E-03  0.9846       -0.0218      0.0073     0.0070   -0.0175        0.0066      0.0148     0.0168    0.0004
  2.37  0.3379  0.4537  0.7427  1.194E-02  4.81E-04   1.44E-03  1.0441       -0.0539      0.0148     0.0097   -0.0357        0.1543      0.0339     0.0254    0.0219
  2.37  0.3379  0.4958  0.0049  4.586E-01  1.35E-02   5.95E-02  0.9608       -0.0079      0.0096     0.0047   -0.0020       -0.0149      0.0229     0.0170    0.0003
  2.37  0.3379  0.4958  0.0259  4.763E-01  4.09E-02   6.36E-02  0.9625        0.0138      0.0297     0.0066   -0.0047       -0.0190      0.0314     0.0196    0.0012
  2.37  0.3379  0.4958  0.5074  3.570E-02  8.96E-04   4.29E-03  0.9745       -0.0259      0.0093     0.0069   -0.0159        0.0132      0.0169     0.0181   -0.0032
  2.37  0.3379  0.4958  0.7427  1.259E-02  6.11E-04   1.58E-03  1.0273       -0.0654      0.0180     0.0093   -0.0322        0.0841      0.0379     0.0167    0.0119
  2.37  0.3379  0.5397  0.0049  3.432E-01  1.09E-02   4.70E-02  0.9551        0.0105      0.0104     0.0051   -0.0018        0.0185      0.0247     0.0160    0.0003
  2.37  0.3379  0.5397  0.0259  3.257E-01  2.61E-02   4.52E-02  0.9569        0.0143      0.0282     0.0081   -0.0044        0.0110      0.0323     0.0250    0.0011
  2.37  0.3379  0.5397  0.5074  3.152E-02  1.03E-03   3.95E-03  0.9654       -0.0251      0.0132     0.0085   -0.0152        0.0336      0.0217     0.0228   -0.0046
  2.37  0.3379  0.5397  0.7427  1.383E-02  8.02E-04   1.80E-03  1.0102       -0.0564      0.0220     0.0091   -0.0303        0.1276      0.0420     0.0267    0.0040
  2.37  0.3379  0.5855  0.0049  2.790E-01  1.06E-02   3.65E-02  0.9504        0.0047      0.0125     0.0053   -0.0019        0.0019      0.0314     0.0210    0.0003
  2.37  0.3379  0.5855  0.0259  2.720E-01  2.49E-02   3.68E-02  0.9519        0.0312      0.0328     0.0074   -0.0045        0.0614      0.0397     0.0202    0.0010
  2.37  0.3379  0.6334  0.0049  2.086E-01  1.15E-02   3.00E-02  0.9455        0.0170      0.0181     0.0124   -0.0020       -0.0097      0.0435     0.0212    0.0004
  2.37  0.3379  0.6334  0.0259  1.506E-01  1.24E-02   2.09E-02  0.9470       -0.0015      0.0282     0.0088   -0.0049       -0.0338      0.0422     0.0244    0.0013
  2.37  0.3379  0.6834  0.0049  1.514E-01  6.90E-03   2.09E-02  0.9417        0.0197      0.0144     0.0066   -0.0021        0.0138      0.0375     0.0214    0.0004
  2.37  0.3379  0.6834  0.0259  1.484E-01  6.53E-03   2.13E-02  0.9423        0.0347      0.0147     0.0103   -0.0055        0.0317      0.0287     0.0270    0.0010
  2.37  0.3379  0.6834  0.0655  4.536E-02  6.57E-02   8.00E-03  0.9417       -0.6530      1.0755     0.0053   -0.0086       -0.7365      1.1414     0.0240    0.0016
  2.37  0.3379  0.7355  0.0049  1.508E-01  6.62E-03   2.23E-02  0.9416        0.0209      0.0141     0.0116   -0.0025       -0.0006      0.0376     0.0181    0.0004
  2.37  0.3379  0.7355  0.0259  1.160E-01  5.82E-03   1.58E-02  0.9410        0.0634      0.0177     0.0096   -0.0062       -0.0598      0.0270     0.0361    0.0008
  2.37  0.3379  0.7355  0.0655  3.336E-02  3.61E-02   4.50E-03  0.9397       -0.7590      0.9094     0.0064   -0.0089       -0.9506      1.0780     0.0311    0.0012
  2.37  0.3379  0.7900  0.0049  1.208E-01  6.82E-03   1.87E-02  0.9535        0.0281      0.0176     0.0139   -0.0033       -0.1174      0.0415     0.0302    0.0003
  2.37  0.3379  0.7900  0.0259  1.012E-01  5.57E-03   1.42E-02  0.9518        0.0551      0.0191     0.0061   -0.0071       -0.1179      0.0340     0.0327    0.0006
  2.37  0.3379  0.9063  0.0049  1.134E-01  2.59E-02   1.38E-02  1.4196        0.1526      0.0702     0.0044   -0.0060       -0.1898      0.1242     0.0159   -0.0008
  2.37  0.3379  0.9063  0.0259  8.844E-02  2.17E-02   1.08E-02  1.4223        0.1641      0.0737     0.0044   -0.0122       -0.0851      0.1530     0.0159   -0.0039
  2.37  0.3748  0.0933  0.0259  3.532E+00  1.29E-01   4.27E-01  1.0018        0.0280      0.0153     0.0108   -0.0160       -0.0002      0.0185     0.0274    0.0036
  2.37  0.3748  0.0933  0.0655  3.591E-01  3.35E-03   4.35E-02  1.0708        0.0076      0.0033     0.0124   -0.0270       -0.0007      0.0081     0.0280    0.0241
  2.37  0.3748  0.1194  0.0259  4.899E+00  1.18E-01   5.95E-01  0.9905        0.0066      0.0105     0.0100   -0.0103       -0.0026      0.0137     0.0269    0.0015
  2.37  0.3748  0.1194  0.0655  1.773E+00  1.11E-02   2.14E-01  1.0011       -0.0061      0.0022     0.0123   -0.0168       -0.0002      0.0051     0.0265    0.0041
  2.37  0.3748  0.1194  0.1290  1.974E-01  1.97E-03   2.40E-02  1.0516       -0.0191      0.0035     0.0107   -0.0173        0.0113      0.0085     0.0278    0.0000
  2.37  0.3748  0.1468  0.0049  5.017E+00  1.07E+00   6.07E-01  0.9831        0.0281      0.0757     0.0140   -0.0033        0.0445      0.0639     0.0329    0.0001
  2.37  0.3748  0.1468  0.0655  2.148E+00  1.67E-02   2.63E-01  0.9905        0.0015      0.0029     0.0126   -0.0128        0.0119      0.0056     0.0265    0.0032
  2.37  0.3748  0.1468  0.1290  5.740E-01  4.57E-03   6.97E-02  0.9987       -0.0191      0.0028     0.0115   -0.0154       -0.0149      0.0068     0.0264    0.0071
  2.37  0.3748  0.1468  0.2165  6.357E-02  9.98E-04   7.69E-03  0.8817       -0.0187      0.0055     0.0101   -0.0095        0.0261      0.0136     0.0281    0.0085
  2.37  0.3748  0.1753  0.0049  3.605E+00  2.81E-01   4.47E-01  0.9803        0.0085      0.0283     0.0074   -0.0029       -0.0265      0.0319     0.0252    0.0000
  2.37  0.3748  0.1753  0.0655  1.891E+00  2.54E-02   2.30E-01  0.9848        0.0163      0.0055     0.0089   -0.0110        0.0288      0.0081     0.0265    0.0029
  2.37  0.3748  0.1753  0.1290  7.966E-01  6.50E-03   9.70E-02  0.9918       -0.0253      0.0030     0.0110   -0.0145       -0.0002      0.0067     0.0281    0.0075
  2.37  0.3748  0.1753  0.2165  1.766E-01  2.16E-03   2.14E-02  1.0059       -0.0329      0.0043     0.0101   -0.0191       -0.0205      0.0105     0.0280    0.0060
  2.37  0.3748  0.2051  0.0049  3.399E+00  1.50E-01   4.55E-01  0.9768        0.0031      0.0160     0.0075   -0.0027        0.0266      0.0233     0.0252    0.0002
  2.37  0.3748  0.2051  0.0655  1.563E+00  2.58E-02   1.90E-01  0.9801        0.0049      0.0074     0.0087   -0.0100        0.0135      0.0115     0.0257    0.0028
  2.37  0.3748  0.2051  0.1290  8.135E-01  7.90E-03   9.88E-02  0.9862       -0.0134      0.0036     0.0096   -0.0135       -0.0004      0.0071     0.0265    0.0060
  2.37  0.3748  0.2051  0.2165  2.660E-01  3.14E-03   3.24E-02  0.9955       -0.0293      0.0043     0.0094   -0.0174       -0.0101      0.0096     0.0286    0.0046
  2.37  0.3748  0.2051  0.3402  4.046E-02  8.36E-04   4.94E-03  0.9592       -0.0135      0.0072     0.0121   -0.0228       -0.0166      0.0178     0.0287    0.0253
  2.37  0.3748  0.2362  0.0049  2.552E+00  6.79E-02   3.35E-01  0.9730        0.0157      0.0092     0.0074   -0.0026        0.0162      0.0168     0.0257    0.0002
  2.37  0.3748  0.2362  0.1290  7.432E-01  7.66E-03   9.04E-02  0.9818       -0.0062      0.0039     0.0103   -0.0129        0.0118      0.0077     0.0258    0.0048
  2.37  0.3748  0.2362  0.2165  3.074E-01  3.27E-03   3.74E-02  0.9896       -0.0326      0.0038     0.0097   -0.0175       -0.0197      0.0084     0.0274    0.0053
  2.37  0.3748  0.2362  0.3402  6.920E-02  1.28E-03   8.44E-03  1.0077       -0.0065      0.0066     0.0105   -0.0280       -0.0012      0.0158     0.0284    0.0255
  2.37  0.3748  0.2686  0.0049  1.748E+00  4.10E-02   2.38E-01  0.9692        0.0104      0.0079     0.0076   -0.0025        0.0054      0.0164     0.0265    0.0002
  2.37  0.3748  0.2686  0.1290  6.803E-01  9.60E-03   8.28E-02  0.9778        0.0158      0.0058     0.0101   -0.0128        0.0309      0.0100     0.0262    0.0036
  2.37  0.3748  0.2686  0.2165  3.161E-01  3.36E-03   3.84E-02  0.9849       -0.0124      0.0037     0.0090   -0.0174       -0.0024      0.0085     0.0267    0.0059
  2.37  0.3748  0.2686  0.3402  9.539E-02  1.60E-03   1.16E-02  1.0118       -0.0243      0.0060     0.0117   -0.0283        0.0003      0.0139     0.0278    0.0242
  2.37  0.3748  0.3025  0.0049  1.513E+00  3.31E-02   2.04E-01  0.9655        0.0094      0.0071     0.0074   -0.0024        0.0018      0.0166     0.0254    0.0002
  2.37  0.3748  0.3025  0.0259  1.362E+00  1.47E-01   1.80E-01  0.9672        0.0308      0.0389     0.0099   -0.0053       -0.0057      0.0359     0.0258    0.0012
  2.37  0.3748  0.3025  0.2165  3.036E-01  3.58E-03   3.69E-02  0.9805       -0.0013      0.0043     0.0094   -0.0170        0.0030      0.0092     0.0274    0.0063
  2.37  0.3748  0.3025  0.3402  1.058E-01  1.63E-03   1.29E-02  1.0032       -0.0270      0.0055     0.0100   -0.0255        0.0012      0.0127     0.0274    0.0180
  2.37  0.3748  0.3025  0.5074  2.103E-02  6.47E-04   2.56E-03  1.0073       -0.0440      0.0110     0.0140   -0.0347        0.0086      0.0253     0.0338    0.0349
  2.37  0.3748  0.3379  0.0049  1.094E+00  2.37E-02   1.45E-01  0.9625        0.0014      0.0070     0.0076   -0.0020       -0.0111      0.0169     0.0259    0.0002
  2.37  0.3748  0.3379  0.0259  9.288E-01  1.60E-01   1.25E-01  0.9642       -0.0020      0.0612     0.0074   -0.0048        0.0123      0.0511     0.0253    0.0005
  2.37  0.3748  0.3379  0.2165  2.776E-01  4.02E-03   3.38E-02  0.9759        0.0049      0.0057     0.0109   -0.0162        0.0284      0.0106     0.0258    0.0066
  2.37  0.3748  0.3379  0.3402  1.062E-01  1.58E-03   1.30E-02  0.9932       -0.0160      0.0054     0.0108   -0.0227        0.0078      0.0120     0.0259    0.0117
  2.37  0.3748  0.3379  0.5074  2.679E-02  7.65E-04   3.27E-03  1.0496       -0.0146      0.0105     0.0123   -0.0439        0.0453      0.0247     0.0261    0.0505
  2.37  0.3748  0.3748  0.0049  8.002E-01  1.79E-02   1.11E-01  0.9611        0.0104      0.0075     0.0079   -0.0022        0.0347      0.0178     0.0257   -0.0001
  2.37  0.3748  0.3748  0.0259  7.244E-01  6.27E-02   9.64E-02  0.9615        0.0268      0.0309     0.0074   -0.0052       -0.0044      0.0293     0.0253    0.0000
  2.37  0.3748  0.3748  0.2165  2.452E-01  5.19E-03   3.00E-02  0.9726        0.0054      0.0088     0.0109   -0.0155       -0.0129      0.0149     0.0261    0.0063
  2.37  0.3748  0.3748  0.3402  9.980E-02  1.54E-03   1.23E-02  0.9830       -0.0266      0.0057     0.0096   -0.0195       -0.0039      0.0119     0.0257    0.0026
  2.37  0.3748  0.3748  0.5074  3.256E-02  9.15E-04   3.99E-03  1.0459       -0.0411      0.0103     0.0097   -0.0412       -0.0369      0.0237     0.0257    0.0410
  2.37  0.3748  0.4134  0.0049  7.889E-01  1.83E-02   1.04E-01  0.9564        0.0120      0.0076     0.0078   -0.0023        0.0128      0.0187     0.0252    0.0002
  2.37  0.3748  0.4134  0.0259  6.822E-01  3.58E-02   9.17E-02  0.9577        0.0071      0.0183     0.0093   -0.0053       -0.0093      0.0225     0.0267    0.0009
  2.37  0.3748  0.4134  0.3402  9.776E-02  1.77E-03   1.20E-02  0.9780       -0.0114      0.0069     0.0133   -0.0192       -0.0135      0.0129     0.0263    0.0005
  2.37  0.3748  0.4134  0.5074  3.277E-02  9.55E-04   4.07E-03  1.0267       -0.0227      0.0110     0.0124   -0.0346        0.0777      0.0237     0.0294    0.0260
  2.37  0.3748  0.4537  0.0049  5.737E-01  1.52E-02   7.64E-02  0.9537        0.0083      0.0088     0.0088   -0.0021       -0.0108      0.0219     0.0250    0.0003
  2.37  0.3748  0.4537  0.0259  5.411E-01  2.53E-02   7.55E-02  0.9555        0.0106      0.0163     0.0076   -0.0049       -0.0219      0.0229     0.0253    0.0008
  2.37  0.3748  0.4537  0.3402  8.461E-02  2.09E-03   1.05E-02  0.9740       -0.0020      0.0102     0.0103   -0.0198       -0.0179      0.0169     0.0307    0.0029
  2.37  0.3748  0.4537  0.5074  3.494E-02  1.14E-03   4.33E-03  1.0078       -0.0048      0.0123     0.0094   -0.0280        0.0312      0.0250     0.0256    0.0119
  2.37  0.3748  0.4958  0.0049  4.764E-01  1.57E-02   6.33E-02  0.9522        0.0310      0.0112     0.0076   -0.0020        0.0277      0.0272     0.0258    0.0000
  2.37  0.3748  0.4958  0.0259  4.223E-01  2.16E-02   5.76E-02  0.9534       -0.0135      0.0177     0.0090   -0.0049       -0.0428      0.0271     0.0277    0.0001
  2.37  0.3748  0.4958  0.5074  2.787E-02  1.23E-03   3.47E-03  0.9943       -0.0231      0.0173     0.0093   -0.0239        0.0265      0.0315     0.0266    0.0023
  2.37  0.3748  0.5397  0.0049  3.670E-01  1.61E-02   5.10E-02  0.9477        0.0369      0.0149     0.0079   -0.0025       -0.0104      0.0377     0.0251    0.0003
  2.37  0.3748  0.5397  0.0259  3.300E-01  1.46E-02   4.64E-02  0.9493        0.0394      0.0143     0.0103   -0.0058       -0.0256      0.0281     0.0320    0.0011
  2.37  0.3748  0.5397  0.0655  3.607E-01  1.21E-01   4.59E-02  0.9509        0.1144      0.1236     0.0074   -0.0089        0.0956      0.1007     0.0266    0.0021
  2.37  0.3748  0.5397  0.5074  2.471E-02  1.52E-03   3.20E-03  0.9855       -0.0325      0.0257     0.0107   -0.0224       -0.0337      0.0428     0.0302   -0.0039
  2.37  0.3748  0.5855  0.0049  2.323E-01  1.02E-02   3.07E-02  0.9408        0.0170      0.0153     0.0081   -0.0022        0.0275      0.0374     0.0288    0.0004
  2.37  0.3748  0.5855  0.0259  2.097E-01  7.50E-03   2.86E-02  0.9430       -0.0106      0.0110     0.0097   -0.0053        0.0162      0.0256     0.0281    0.0014
  2.37  0.3748  0.5855  0.0655  1.793E-01  2.83E-02   2.39E-02  0.9444       -0.0129      0.0560     0.0095   -0.0087       -0.0113      0.0501     0.0273    0.0019
  2.37  0.3748  0.6334  0.0049  2.048E-01  7.66E-03   2.88E-02  0.9373        0.0318      0.0126     0.0143   -0.0022       -0.0111      0.0318     0.0289    0.0003
  2.37  0.3748  0.6334  0.0259  1.756E-01  5.39E-03   2.38E-02  0.9387        0.0034      0.0097     0.0109   -0.0058        0.0147      0.0223     0.0315    0.0008
  2.37  0.3748  0.6334  0.0655  1.597E-01  1.61E-02   2.13E-02  0.9388        0.0649      0.0359     0.0097   -0.0099       -0.1772      0.0370     0.0307    0.0012
  2.37  0.3748  0.6834  0.0049  1.609E-01  6.17E-03   2.17E-02  0.9338       -0.0023      0.0128     0.0090   -0.0027        0.0145      0.0324     0.0291    0.0005
  2.37  0.3748  0.6834  0.0259  1.337E-01  4.18E-03   1.90E-02  0.9348        0.0178      0.0102     0.0124   -0.0071        0.0612      0.0234     0.0337    0.0013
  2.37  0.3748  0.6834  0.0655  9.898E-02  1.04E-02   1.78E-02  0.9349        0.0744      0.0378     0.0080   -0.0105       -0.2152      0.0406     0.0311    0.0025
  2.37  0.3748  0.7355  0.0049  1.138E-01  5.06E-03   1.72E-02  0.9351        0.0264      0.0153     0.0135   -0.0031        0.0207      0.0367     0.0266    0.0004
  2.37  0.3748  0.7355  0.0259  9.613E-02  3.49E-03   1.35E-02  0.9348        0.1539      0.0132     0.0117   -0.0075       -0.1000      0.0209     0.0418    0.0010
  2.37  0.3748  0.7355  0.0655  9.650E-02  7.37E-03   1.34E-02  0.9337        0.0636      0.0270     0.0089   -0.0107       -0.0560      0.0342     0.0372    0.0015
  2.37  0.3748  0.7900  0.0049  6.752E-02  6.31E-03   1.07E-02  0.9550        0.0942      0.0320     0.0158   -0.0043       -0.0821      0.0726     0.0364    0.0003
  2.37  0.3748  0.7900  0.0259  7.689E-02  6.27E-03   1.11E-02  0.9533       -0.0033      0.0225     0.0086   -0.0091       -0.1712      0.0633     0.0387    0.0007
  2.37  0.3748  0.8469  0.0655  1.661E-01  1.98E-02   2.38E-02  1.0420        0.0920      0.0334     0.0147   -0.0157       -0.3373      0.0809     0.0517   -0.0042
  2.37  0.3748  0.8469  0.1290  5.545E-02  1.80E-02   1.49E-02  1.0335        0.1032      0.1174     0.0164   -0.0156       -0.1537      0.1132     0.0864   -0.0140
  2.37  0.4134  0.1194  0.0655  8.822E-01  8.26E-03   1.09E-01  0.9854        0.0003      0.0036     0.0122   -0.0190        0.0155      0.0079     0.0327    0.0051
  2.37  0.4134  0.1468  0.0049  3.488E+00  1.03E+00   4.30E-01  0.9622       -0.0384      0.1100     0.0141   -0.0037       -0.0600      0.0930     0.0385    0.0004
  2.37  0.4134  0.1468  0.0655  1.531E+00  1.33E-02   1.91E-01  0.9706       -0.0108      0.0035     0.0125   -0.0138        0.0112      0.0065     0.0327    0.0025
  2.37  0.4134  0.1468  0.1290  3.128E-01  3.35E-03   3.87E-02  0.9851       -0.0201      0.0039     0.0113   -0.0144        0.0244      0.0097     0.0327   -0.0031
  2.37  0.4134  0.1753  0.0049  2.916E+00  2.16E-01   3.69E-01  0.9602        0.0048      0.0275     0.0066   -0.0030       -0.0122      0.0355     0.0316    0.0001
  2.37  0.4134  0.1753  0.0655  1.612E+00  1.77E-02   2.00E-01  0.9653        0.0055      0.0047     0.0084   -0.0116        0.0346      0.0076     0.0327    0.0022
  2.37  0.4134  0.1753  0.1290  5.109E-01  5.47E-03   6.34E-02  0.9714       -0.0227      0.0041     0.0107   -0.0139        0.0091      0.0091     0.0341    0.0057
  2.37  0.4134  0.1753  0.2165  9.325E-02  1.35E-03   1.15E-02  0.9703       -0.0224      0.0052     0.0097   -0.0195       -0.0285      0.0130     0.0340    0.0187
  2.37  0.4134  0.2051  0.0049  3.161E+00  1.36E-01   4.30E-01  0.9576       -0.0062      0.0148     0.0067   -0.0027       -0.0729      0.0281     0.0316    0.0000
  2.37  0.4134  0.2051  0.0655  1.380E+00  2.78E-02   1.71E-01  0.9610       -0.0124      0.0091     0.0082   -0.0104        0.0056      0.0132     0.0320    0.0022
  2.37  0.4134  0.2051  0.1290  5.831E-01  7.06E-03   7.22E-02  0.9669       -0.0281      0.0049     0.0092   -0.0133       -0.0129      0.0088     0.0327    0.0064
  2.37  0.4134  0.2051  0.2165  1.660E-01  2.36E-03   2.06E-02  0.9859       -0.0117      0.0051     0.0090   -0.0201       -0.0504      0.0124     0.0346    0.0085
  2.37  0.4134  0.2362  0.0049  2.294E+00  6.30E-02   3.07E-01  0.9548        0.0125      0.0092     0.0066   -0.0026        0.0155      0.0206     0.0320    0.0001
  2.37  0.4134  0.2362  0.1290  5.880E-01  6.42E-03   7.29E-02  0.9634       -0.0122      0.0043     0.0100   -0.0127        0.0305      0.0080     0.0321    0.0056
  2.37  0.4134  0.2362  0.2165  2.075E-01  3.20E-03   2.57E-02  0.9737       -0.0344      0.0058     0.0093   -0.0183       -0.0036      0.0129     0.0335    0.0027
  2.37  0.4134  0.2362  0.3402  4.676E-02  9.83E-04   5.81E-03  0.9386       -0.0266      0.0079     0.0102   -0.0264        0.0229      0.0189     0.0343    0.0295
  2.37  0.4134  0.2686  0.0049  1.699E+00  4.20E-02   2.35E-01  0.9520        0.0089      0.0081     0.0068   -0.0026        0.0124      0.0198     0.0327    0.0001
  2.37  0.4134  0.2686  0.1290  5.313E-01  7.16E-03   6.59E-02  0.9608       -0.0023      0.0057     0.0098   -0.0125        0.0068      0.0101     0.0325    0.0046
  2.37  0.4134  0.2686  0.2165  2.171E-01  3.17E-03   2.69E-02  0.9689       -0.0277      0.0054     0.0085   -0.0184       -0.0080      0.0120     0.0329    0.0028
  2.37  0.4134  0.2686  0.3402  5.824E-02  1.18E-03   7.24E-03  0.9848       -0.0295      0.0078     0.0115   -0.0242        0.0478      0.0176     0.0338    0.0089
  2.37  0.4134  0.3025  0.0049  1.337E+00  3.29E-02   1.83E-01  0.9492        0.0210      0.0082     0.0066   -0.0026        0.0536      0.0206     0.0318    0.0002
  2.37  0.4134  0.3025  0.0259  1.275E+00  1.65E-01   1.71E-01  0.9502        0.0255      0.0484     0.0095   -0.0059       -0.0410      0.0442     0.0321    0.0010
  2.37  0.4134  0.3025  0.1290  4.668E-01  8.75E-03   5.79E-02  0.9585        0.0016      0.0090     0.0107   -0.0126        0.0095      0.0152     0.0318    0.0033
  2.37  0.4134  0.3025  0.2165  2.141E-01  3.01E-03   2.65E-02  0.9657       -0.0118      0.0053     0.0090   -0.0186       -0.0368      0.0116     0.0335    0.0036
  2.37  0.4134  0.3025  0.3402  7.393E-02  1.56E-03   9.22E-03  1.0025        0.0006      0.0080     0.0096   -0.0302        0.0117      0.0180     0.0335    0.0250
  2.37  0.4134  0.3379  0.0049  1.088E+00  2.83E-02   1.47E-01  0.9458        0.0043      0.0089     0.0068   -0.0025        0.0265      0.0223     0.0321    0.0002
  2.37  0.4134  0.3379  0.0259  8.799E-01  7.61E-02   1.21E-01  0.9472        0.0026      0.0317     0.0066   -0.0056        0.0162      0.0340     0.0317    0.0012
  2.37  0.4134  0.3379  0.2165  2.028E-01  3.23E-03   2.52E-02  0.9624       -0.0023      0.0067     0.0107   -0.0185       -0.0221      0.0124     0.0321    0.0046
  2.37  0.4134  0.3379  0.3402  8.603E-02  1.97E-03   1.07E-02  0.9999       -0.0078      0.0087     0.0105   -0.0295        0.0079      0.0189     0.0322    0.0236
  2.37  0.4134  0.3748  0.0049  7.679E-01  2.25E-02   1.08E-01  0.9433        0.0241      0.0101     0.0072   -0.0022        0.0049      0.0255     0.0320    0.0003
  2.37  0.4134  0.3748  0.0259  6.517E-01  3.90E-02   8.82E-02  0.9458        0.0247      0.0211     0.0066   -0.0049       -0.0055      0.0289     0.0317    0.0013
  2.37  0.4134  0.3748  0.2165  1.777E-01  4.09E-03   2.21E-02  0.9602       -0.0124      0.0103     0.0107   -0.0180       -0.0630      0.0176     0.0323    0.0062
  2.37  0.4134  0.3748  0.3402  8.081E-02  2.02E-03   1.01E-02  0.9894        0.0022      0.0097     0.0092   -0.0253        0.0631      0.0203     0.0320    0.0119
  2.37  0.4134  0.3748  0.5074  1.763E-02  5.48E-04   2.20E-03  1.0337       -0.0423      0.0122     0.0093   -0.0492        0.1001      0.0275     0.0320    0.0422
  2.37  0.4134  0.4134  0.0049  7.283E-01  2.55E-02   9.80E-02  0.9422       -0.0016      0.0112     0.0071   -0.0018       -0.1445      0.0311     0.0316    0.0000
  2.37  0.4134  0.4134  0.0259  5.832E-01  2.76E-02   7.96E-02  0.9437        0.0107      0.0157     0.0089   -0.0048       -0.0287      0.0276     0.0329   -0.0002
  2.37  0.4134  0.4134  0.3402  7.340E-02  2.42E-03   9.19E-03  0.9792       -0.0060      0.0135     0.0133   -0.0215        0.0773      0.0248     0.0325   -0.0010
  2.37  0.4134  0.4134  0.5074  2.438E-02  7.09E-04   3.08E-03  1.0821       -0.0573      0.0112     0.0123   -0.0509        0.0237      0.0254     0.0353    0.0433
  2.37  0.4134  0.4537  0.0049  5.080E-01  1.97E-02   6.87E-02  0.9411        0.0123      0.0137     0.0083   -0.0024        0.0034      0.0345     0.0314    0.0001
  2.37  0.4134  0.4537  0.0259  4.001E-01  1.60E-02   5.66E-02  0.9422        0.0195      0.0123     0.0068   -0.0055       -0.0263      0.0270     0.0316    0.0005
  2.37  0.4134  0.4537  0.5074  2.735E-02  8.07E-04   3.46E-03  1.0823       -0.0296      0.0118     0.0089   -0.0500        0.0429      0.0249     0.0320    0.0366
  2.37  0.4134  0.4958  0.0049  3.359E-01  1.22E-02   4.52E-02  0.9376       -0.0058      0.0127     0.0068   -0.0023       -0.0461      0.0322     0.0321    0.0003
  2.37  0.4134  0.4958  0.0259  3.096E-01  9.33E-03   4.28E-02  0.9395        0.0190      0.0094     0.0085   -0.0053        0.0092      0.0223     0.0338    0.0008
  2.37  0.4134  0.4958  0.0655  2.845E-01  4.11E-02   3.85E-02  0.9419        0.0169      0.0532     0.0111   -0.0085       -0.0738      0.0470     0.0390    0.0011
  2.37  0.4134  0.4958  0.5074  2.437E-02  8.36E-04   3.09E-03  1.0698       -0.0369      0.0146     0.0088   -0.0456        0.1328      0.0275     0.0328    0.0211
  2.37  0.4134  0.5397  0.0049  3.187E-01  9.77E-03   4.46E-02  0.9367        0.0251      0.0111     0.0072   -0.0020        0.0190      0.0271     0.0315    0.0001
  2.37  0.4134  0.5397  0.0259  2.864E-01  7.42E-03   4.06E-02  0.9389        0.0042      0.0083     0.0100   -0.0050       -0.0266      0.0197     0.0376    0.0003
  2.37  0.4134  0.5397  0.0655  2.547E-01  1.76E-02   3.27E-02  0.9420        0.0301      0.0249     0.0066   -0.0082       -0.0301      0.0265     0.0328    0.0001
  2.37  0.4134  0.5855  0.0049  2.304E-01  7.26E-03   3.04E-02  0.9383        0.0038      0.0114     0.0074   -0.0022       -0.0078      0.0273     0.0347    0.0001
  2.37  0.4134  0.5855  0.0259  2.132E-01  5.36E-03   2.90E-02  0.9401        0.0083      0.0083     0.0093   -0.0056       -0.0129      0.0196     0.0341   -0.0002
  2.37  0.4134  0.5855  0.0655  1.778E-01  9.09E-03   2.38E-02  0.9418        0.0263      0.0178     0.0090   -0.0095       -0.0334      0.0236     0.0334   -0.0008
  2.37  0.4134  0.6334  0.0049  1.760E-01  6.09E-03   2.51E-02  0.9354        0.0021      0.0122     0.0144   -0.0029       -0.0179      0.0308     0.0348    0.0004
  2.37  0.4134  0.6334  0.0259  1.549E-01  4.21E-03   2.14E-02  0.9374        0.0205      0.0088     0.0107   -0.0070       -0.0917      0.0207     0.0372    0.0013
  2.37  0.4134  0.6334  0.0655  1.241E-01  5.47E-03   1.68E-02  0.9381        0.0464      0.0147     0.0093   -0.0119       -0.1824      0.0230     0.0365    0.0011
  2.37  0.4134  0.6834  0.0049  1.363E-01  5.66E-03   1.87E-02  0.9339        0.0300      0.0152     0.0085   -0.0028       -0.0214      0.0370     0.0350    0.0003
  2.37  0.4134  0.6834  0.0259  1.202E-01  3.98E-03   1.73E-02  0.9344        0.0589      0.0111     0.0123   -0.0080       -0.0762      0.0245     0.0392    0.0000
  2.37  0.4134  0.6834  0.0655  1.216E-01  5.64E-03   2.20E-02  0.9342        0.0393      0.0141     0.0074   -0.0121       -0.2371      0.0288     0.0368    0.0002
  2.37  0.4134  0.7355  0.0049  9.508E-02  7.34E-03   1.46E-02  0.9373        0.0396      0.0286     0.0136   -0.0041        0.0002      0.0663     0.0328    0.0006
  2.37  0.4134  0.7355  0.0259  8.883E-02  6.28E-03   1.26E-02  0.9372        0.1665      0.0280     0.0115   -0.0097        0.0297      0.0465     0.0469    0.0015
  2.37  0.4134  0.7355  0.0655  8.925E-02  1.17E-02   1.26E-02  0.9364        0.0287      0.0378     0.0084   -0.0136       -0.1944      0.0900     0.0425    0.0022
  2.37  0.4134  0.7900  0.1290  8.143E-02  1.24E-02   1.34E-02  0.9527        0.0517      0.0528     0.0066   -0.0144       -0.2555      0.0717     0.0316   -0.0079
  2.37  0.4134  0.8469  0.0049  3.308E-01  4.82E-02   5.80E-02  1.0962        0.2306      0.0650     0.0241   -0.0072       -0.0027      0.0886     0.0858   -0.0003
  2.37  0.4134  0.8469  0.0259  1.851E-01  1.36E-02   2.73E-02  1.0904        0.1271      0.0244     0.0202   -0.0145       -0.3160      0.0482     0.0613   -0.0023
  2.37  0.4134  0.8469  0.0655  7.762E-02  4.77E-03   1.13E-02  1.0703        0.1538      0.0213     0.0148   -0.0179       -0.2099      0.0375     0.0565   -0.0100
  2.37  0.4537  0.1194  0.0655  4.251E-01  4.66E-03   5.59E-02  0.9871        0.0041      0.0042     0.0183   -0.0196       -0.0172      0.0102     0.0364    0.0071
  2.37  0.4537  0.1468  0.0049  3.300E+00  5.64E-01   4.34E-01  0.9436        0.0064      0.0660     0.0197   -0.0042        0.0426      0.0583     0.0421    0.0004
  2.37  0.4537  0.1468  0.0655  1.176E+00  1.43E-02   1.56E-01  0.9541        0.0017      0.0049     0.0185   -0.0147        0.0261      0.0101     0.0364    0.0023
  2.37  0.4537  0.1468  0.1290  1.342E-01  1.53E-03   1.77E-02  1.0836       -0.0069      0.0044     0.0177   -0.0385       -0.0332      0.0106     0.0364    0.0594
  2.37  0.4537  0.1753  0.0049  2.694E+00  1.37E-01   3.62E-01  0.9421       -0.0072      0.0195     0.0149   -0.0032        0.0050      0.0259     0.0354    0.0002
  2.37  0.4537  0.1753  0.0655  1.309E+00  2.37E-02   1.73E-01  0.9481       -0.0075      0.0083     0.0158   -0.0120        0.0198      0.0131     0.0364    0.0014
  2.37  0.4537  0.1753  0.1290  3.398E-01  3.83E-03   4.50E-02  0.9584       -0.0151      0.0042     0.0173   -0.0128       -0.0352      0.0103     0.0378   -0.0030
  2.37  0.4537  0.2051  0.0049  2.458E+00  8.41E-02   3.53E-01  0.9400        0.0342      0.0122     0.0150   -0.0026        0.0562      0.0226     0.0353    0.0000
  2.37  0.4537  0.2051  0.0655  1.163E+00  2.46E-02   1.54E-01  0.9443       -0.0061      0.0102     0.0157   -0.0106        0.0167      0.0151     0.0358    0.0015
  2.37  0.4537  0.2051  0.1290  4.228E-01  6.53E-03   5.58E-02  0.9499       -0.0134      0.0061     0.0163   -0.0122        0.0007      0.0133     0.0364    0.0050
  2.37  0.4537  0.2051  0.2165  1.076E-01  1.53E-03   1.43E-02  0.9840       -0.0259      0.0054     0.0162   -0.0253       -0.0298      0.0132     0.0383    0.0389
  2.37  0.4537  0.2362  0.0049  2.074E+00  6.61E-02   2.93E-01  0.9379        0.0086      0.0100     0.0149   -0.0024       -0.0438      0.0247     0.0358   -0.0001
  2.37  0.4537  0.2362  0.0259  1.774E+00  5.38E-02   2.35E-01  0.9392        0.0201      0.0138     0.0152   -0.0059       -0.0180      0.0241     0.0356    0.0000
  2.37  0.4537  0.2362  0.1290  3.926E-01  8.12E-03   5.19E-02  0.9467       -0.0167      0.0088     0.0168   -0.0121        0.0025      0.0153     0.0358    0.0060
  2.37  0.4537  0.2362  0.2165  1.553E-01  2.32E-03   2.05E-02  0.9748       -0.0052      0.0059     0.0164   -0.0255        0.0198      0.0136     0.0372    0.0114
  2.37  0.4537  0.2686  0.0049  1.555E+00  3.79E-02   2.27E-01  0.9360        0.0153      0.0083     0.0150   -0.0024       -0.0210      0.0213     0.0364    0.0000
  2.37  0.4537  0.2686  0.0259  1.309E+00  6.55E-02   1.74E-01  0.9369        0.0047      0.0208     0.0181   -0.0057       -0.0113      0.0301     0.0380    0.0003
  2.37  0.4537  0.2686  0.1290  3.936E-01  8.94E-03   5.21E-02  0.9450        0.0051      0.0104     0.0167   -0.0118        0.0325      0.0171     0.0362    0.0057
  2.37  0.4537  0.2686  0.2165  1.758E-01  3.35E-03   2.32E-02  0.9599       -0.0141      0.0076     0.0159   -0.0213       -0.0064      0.0159     0.0366   -0.0026
  2.37  0.4537  0.3025  0.0049  1.187E+00  2.92E-02   1.72E-01  0.9343       -0.0118      0.0085     0.0149   -0.0024       -0.0216      0.0223     0.0355    0.0001
  2.37  0.4537  0.3025  0.0259  1.066E+00  5.09E-02   1.51E-01  0.9352        0.0193      0.0174     0.0165   -0.0057       -0.0328      0.0226     0.0358    0.0006
  2.37  0.4537  0.3025  0.2165  1.689E-01  3.85E-03   2.23E-02  0.9561       -0.0233      0.0091     0.0162   -0.0207        0.0019      0.0192     0.0372   -0.0028
  2.37  0.4537  0.3025  0.3402  5.398E-02  1.13E-03   7.17E-03  1.0103       -0.0303      0.0082     0.0166   -0.0333        0.0031      0.0186     0.0372    0.0071
  2.37  0.4537  0.3379  0.0049  9.420E-01  2.36E-02   1.34E-01  0.9322        0.0110      0.0090     0.0150   -0.0025        0.0088      0.0230     0.0359    0.0001
  2.37  0.4537  0.3379  0.0259  7.866E-01  2.84E-02   1.14E-01  0.9332        0.0334      0.0122     0.0149   -0.0058        0.0304      0.0209     0.0354    0.0007
  2.37  0.4537  0.3379  0.2165  1.624E-01  4.85E-03   2.15E-02  0.9538        0.0259      0.0132     0.0173   -0.0210        0.0625      0.0245     0.0358   -0.0016
  2.37  0.4537  0.3379  0.3402  6.830E-02  1.35E-03   9.08E-03  0.9975       -0.0337      0.0078     0.0171   -0.0216        0.0890      0.0173     0.0359   -0.0105
  2.37  0.4537  0.3748  0.0049  6.442E-01  1.64E-02   9.50E-02  0.9305        0.0117      0.0091     0.0152   -0.0025       -0.0448      0.0232     0.0358    0.0002
  2.37  0.4537  0.3748  0.0259  5.653E-01  1.57E-02   8.07E-02  0.9318        0.0300      0.0088     0.0149   -0.0058       -0.0097      0.0187     0.0354    0.0010
  2.37  0.4537  0.3748  0.2165  1.387E-01  6.25E-03   1.84E-02  0.9526       -0.0210      0.0214     0.0172   -0.0216       -0.0575      0.0370     0.0361    0.0005
  2.37  0.4537  0.3748  0.3402  6.891E-02  1.38E-03   9.21E-03  0.9998       -0.0484      0.0080     0.0163   -0.0224        0.0740      0.0175     0.0358   -0.0037
  2.37  0.4537  0.4134  0.0049  5.377E-01  1.44E-02   7.64E-02  0.9278        0.0343      0.0098     0.0151   -0.0025        0.0103      0.0249     0.0354    0.0002
  2.37  0.4537  0.4134  0.0259  4.992E-01  1.27E-02   7.18E-02  0.9301        0.0372      0.0079     0.0161   -0.0055        0.0157      0.0187     0.0366    0.0014
  2.37  0.4537  0.4134  0.0655  3.606E-01  1.72E-02   4.94E-02  0.9355        0.0046      0.0205     0.0245   -0.0081       -0.0805      0.0309     0.0418    0.0027
  2.37  0.4537  0.4134  0.3402  7.908E-02  1.75E-03   1.05E-02  0.9988       -0.0247      0.0091     0.0192   -0.0216        0.0481      0.0191     0.0363   -0.0094
  2.37  0.4537  0.4537  0.0049  4.105E-01  1.12E-02   5.86E-02  0.9270        0.0309      0.0102     0.0158   -0.0020        0.0330      0.0251     0.0352    0.0004
  2.37  0.4537  0.4537  0.0259  3.812E-01  9.06E-03   5.67E-02  0.9306        0.0386      0.0076     0.0150   -0.0045       -0.0330      0.0182     0.0354    0.0011
  2.37  0.4537  0.4537  0.0655  3.486E-01  2.85E-02   5.01E-02  0.9351        0.0346      0.0316     0.0243   -0.0081       -0.0792      0.0319     0.0414   -0.0001
  2.37  0.4537  0.4958  0.0049  3.215E-01  9.27E-03   4.57E-02  0.9291        0.0354      0.0105     0.0150   -0.0019       -0.0213      0.0263     0.0358   -0.0002
  2.37  0.4537  0.4958  0.0259  2.950E-01  6.84E-03   4.29E-02  0.9308        0.0480      0.0076     0.0159   -0.0050       -0.0385      0.0186     0.0375   -0.0008
  2.37  0.4537  0.4958  0.0655  2.499E-01  1.40E-02   3.57E-02  0.9340        0.0424      0.0207     0.0176   -0.0090       -0.0568      0.0239     0.0426   -0.0009
  2.37  0.4537  0.4958  0.3402  7.963E-02  2.84E-03   1.07E-02  1.0091        0.0221      0.0173     0.0183   -0.0250        0.1366      0.0299     0.0407   -0.0297
  2.37  0.4537  0.5397  0.0049  3.075E-01  9.53E-03   4.53E-02  0.9273        0.0030      0.0113     0.0152   -0.0024       -0.0252      0.0288     0.0352    0.0003
  2.37  0.4537  0.5397  0.0259  2.755E-01  6.48E-03   4.10E-02  0.9301        0.0262      0.0081     0.0168   -0.0056       -0.0037      0.0201     0.0413    0.0010
  2.37  0.4537  0.5397  0.0655  2.083E-01  1.01E-02   2.84E-02  0.9325        0.0433      0.0172     0.0149   -0.0096       -0.0198      0.0246     0.0366    0.0004
  2.37  0.4537  0.5855  0.0049  2.063E-01  7.20E-03   2.88E-02  0.9284        0.0114      0.0131     0.0153   -0.0020        0.0102      0.0323     0.0384    0.0000
  2.37  0.4537  0.5855  0.0259  1.817E-01  4.87E-03   2.61E-02  0.9304        0.0381      0.0096     0.0164   -0.0055        0.0422      0.0233     0.0378   -0.0004
  2.37  0.4537  0.5855  0.0655  1.419E-01  6.68E-03   2.01E-02  0.9343        0.0447      0.0152     0.0162   -0.0090       -0.0128      0.0288     0.0371   -0.0006
  2.37  0.4537  0.6334  0.0049  1.791E-01  7.65E-03   2.68E-02  0.9329        0.0403      0.0158     0.0200   -0.0023       -0.0227      0.0399     0.0385    0.0003
  2.37  0.4537  0.6334  0.0259  1.624E-01  5.43E-03   2.36E-02  0.9369        0.0502      0.0118     0.0173   -0.0055       -0.0773      0.0284     0.0408    0.0003
  2.37  0.4537  0.6334  0.0655  1.236E-01  7.91E-03   1.77E-02  0.9431        0.0606      0.0207     0.0164   -0.0101       -0.2123      0.0404     0.0401   -0.0017
  2.37  0.4537  0.6834  0.0049  1.341E-01  1.18E-02   1.94E-02  0.9479        0.0045      0.0327     0.0159   -0.0022       -0.0640      0.0825     0.0387   -0.0002
  2.37  0.4537  0.6834  0.0259  1.342E-01  1.07E-02   2.03E-02  0.9503        0.0662      0.0273     0.0184   -0.0072       -0.1871      0.0612     0.0428   -0.0020
  2.37  0.4537  0.6834  0.0655  8.133E-02  1.66E-02   1.52E-02  0.9551       -0.0150      0.0619     0.0153   -0.0112       -0.2053      0.1637     0.0405   -0.0040
  2.37  0.4537  0.6834  0.1290  1.315E-01  6.97E-02   7.07E-02  0.9594        0.1705      0.2177     0.0604   -0.0171        0.1175      0.1956     0.0772   -0.0090
  2.37  0.4537  0.7355  0.0655  1.314E-01  2.67E-02   1.95E-02  0.9641        0.1412      0.0479     0.0158   -0.0148       -0.4408      0.1846     0.0461   -0.0056
  2.37  0.4537  0.7355  0.1290  7.235E-02  7.39E-03   1.86E-02  0.9596        0.0756      0.0352     0.0152   -0.0188       -0.2786      0.0545     0.0539   -0.0081
  2.37  0.4537  0.7900  0.0259  2.292E-01  1.92E-02   3.51E-02  0.9993        0.1359      0.0324     0.0157   -0.0142       -0.2943      0.0664     0.0475   -0.0001
  2.37  0.4537  0.7900  0.0655  1.248E-01  7.04E-03   2.09E-02  0.9905        0.0891      0.0184     0.0173   -0.0175       -0.2783      0.0388     0.0678   -0.0035
  2.37  0.4537  0.8469  0.0049  2.278E-01  2.22E-02   4.13E-02  1.1470        0.1798      0.0339     0.0283   -0.0085       -0.2112      0.0656     0.0903   -0.0009
  2.37  0.4958  0.1194  0.0655  7.836E-02  1.33E-03   1.02E-02  1.2549       -0.0192      0.0069     0.0163   -0.0242        0.0556      0.0165     0.0266   -0.0577
  2.37  0.4958  0.1468  0.0049  3.594E+00  8.43E-01   4.70E-01  0.9206        0.0384      0.0966     0.0180   -0.0047        0.0906      0.0983     0.0346    0.0005
  2.37  0.4958  0.1468  0.0655  6.775E-01  6.76E-03   8.95E-02  0.9387        0.0030      0.0041     0.0166   -0.0163        0.0273      0.0090     0.0267    0.0035
  2.37  0.4958  0.1753  0.0049  2.306E+00  1.40E-01   3.08E-01  0.9195       -0.0126      0.0243     0.0120   -0.0035        0.0631      0.0370     0.0250    0.0002
  2.37  0.4958  0.1753  0.0655  1.098E+00  1.52E-02   1.45E-01  0.9283        0.0058      0.0059     0.0132   -0.0129        0.0297      0.0118     0.0266    0.0008
  2.37  0.4958  0.1753  0.1290  1.743E-01  2.09E-03   2.29E-02  0.9973       -0.0146      0.0047     0.0151   -0.0275        0.0107      0.0118     0.0287   -0.0193
  2.37  0.4958  0.2051  0.0049  2.061E+00  6.80E-02   2.94E-01  0.9178       -0.0014      0.0121     0.0121   -0.0028        0.0392      0.0248     0.0249    0.0001
  2.37  0.4958  0.2051  0.0655  9.943E-01  2.78E-02   1.31E-01  0.9243        0.0076      0.0130     0.0131   -0.0111       -0.0076      0.0221     0.0257    0.0004
  2.37  0.4958  0.2051  0.1290  2.778E-01  3.44E-03   3.65E-02  0.9380       -0.0139      0.0050     0.0139   -0.0107        0.0185      0.0117     0.0267   -0.0011
  2.37  0.4958  0.2362  0.0049  1.750E+00  5.23E-02   2.46E-01  0.9161        0.0283      0.0104     0.0120   -0.0024       -0.0097      0.0240     0.0256    0.0000
  2.37  0.4958  0.2362  0.0259  1.564E+00  8.56E-02   2.06E-01  0.9186        0.0375      0.0236     0.0124   -0.0058        0.0288      0.0316     0.0254   -0.0009
  2.37  0.4958  0.2362  0.1290  3.239E-01  5.70E-03   4.26E-02  0.9284       -0.0115      0.0075     0.0145   -0.0111        0.0294      0.0151     0.0257    0.0049
  2.37  0.4958  0.2362  0.2165  8.997E-02  1.61E-03   1.18E-02  0.9669       -0.0334      0.0075     0.0139   -0.0287        0.0184      0.0174     0.0277    0.0652
  2.37  0.4958  0.2686  0.0049  1.376E+00  3.35E-02   2.00E-01  0.9147        0.0190      0.0085     0.0122   -0.0022       -0.0006      0.0225     0.0266   -0.0002
  2.37  0.4958  0.2686  0.0259  1.179E+00  7.01E-02   1.55E-01  0.9167       -0.0012      0.0234     0.0161   -0.0055       -0.0018      0.0296     0.0289   -0.0007
  2.37  0.4958  0.2686  0.1290  3.157E-01  9.57E-03   4.15E-02  0.9257       -0.0123      0.0139     0.0143   -0.0116        0.0207      0.0242     0.0263    0.0056
  2.37  0.4958  0.2686  0.2165  1.280E-01  2.27E-03   1.68E-02  0.9833       -0.0084      0.0074     0.0133   -0.0429        0.0190      0.0158     0.0269    0.0197
  2.37  0.4958  0.3025  0.0049  1.058E+00  2.38E-02   1.52E-01  0.9140        0.0155      0.0083     0.0120   -0.0022        0.0031      0.0214     0.0253   -0.0001
  2.37  0.4958  0.3025  0.0259  8.598E-01  3.21E-02   1.21E-01  0.9155        0.0256      0.0127     0.0141   -0.0054        0.0172      0.0232     0.0257   -0.0002
  2.37  0.4958  0.3025  0.2165  1.356E-01  2.29E-03   1.78E-02  0.9624       -0.0030      0.0071     0.0137   -0.0294        0.0822      0.0147     0.0277   -0.0118
  2.37  0.4958  0.3379  0.0049  9.929E-01  2.25E-02   1.41E-01  0.9131        0.0179      0.0088     0.0122   -0.0023        0.0400      0.0216     0.0258    0.0000
  2.37  0.4958  0.3379  0.0259  8.068E-01  2.38E-02   1.16E-01  0.9145        0.0211      0.0096     0.0120   -0.0056        0.0113      0.0211     0.0251    0.0002
  2.37  0.4958  0.3379  0.2165  1.430E-01  2.75E-03   1.88E-02  0.9570       -0.0106      0.0083     0.0151   -0.0262        0.1002      0.0167     0.0257   -0.0142
  2.37  0.4958  0.3748  0.0049  5.761E-01  1.45E-02   8.46E-02  0.9132        0.0175      0.0095     0.0124   -0.0024       -0.0283      0.0242     0.0256    0.0001
  2.37  0.4958  0.3748  0.0259  5.143E-01  1.36E-02   7.31E-02  0.9146        0.0386      0.0085     0.0120   -0.0058        0.0046      0.0204     0.0251    0.0004
  2.37  0.4958  0.3748  0.2165  1.477E-01  3.65E-03   1.95E-02  0.9566        0.0102      0.0114     0.0150   -0.0266        0.1291      0.0210     0.0261   -0.0124
  2.37  0.4958  0.4134  0.0049  5.110E-01  1.39E-02   7.23E-02  0.9128        0.0265      0.0107     0.0124   -0.0027        0.0162      0.0264     0.0250    0.0001
  2.37  0.4958  0.4134  0.0259  4.094E-01  1.09E-02   5.87E-02  0.9143        0.0466      0.0089     0.0136   -0.0063        0.0321      0.0220     0.0269    0.0007
  2.37  0.4958  0.4134  0.0655  3.108E-01  2.71E-02   4.24E-02  0.9183        0.0401      0.0366     0.0235   -0.0100       -0.0323      0.0457     0.0342    0.0025
  2.37  0.4958  0.4537  0.0049  3.941E-01  1.20E-02   5.60E-02  0.9127        0.0223      0.0120     0.0132   -0.0028        0.0291      0.0294     0.0248    0.0003
  2.37  0.4958  0.4537  0.0259  3.251E-01  8.81E-03   4.81E-02  0.9149        0.0588      0.0093     0.0121   -0.0066        0.0234      0.0237     0.0250    0.0012
  2.37  0.4958  0.4537  0.0655  2.602E-01  2.16E-02   3.72E-02  0.9220        0.0828      0.0323     0.0232   -0.0093        0.0882      0.0400     0.0337    0.0040
  2.37  0.4958  0.4958  0.0049  2.498E-01  9.36E-03   3.53E-02  0.9117        0.0446      0.0143     0.0122   -0.0028       -0.0397      0.0363     0.0257    0.0003
  2.37  0.4958  0.4958  0.0259  2.199E-01  6.72E-03   3.18E-02  0.9160        0.0408      0.0109     0.0134   -0.0059        0.0070      0.0272     0.0282    0.0020
  2.37  0.4958  0.4958  0.0655  1.993E-01  1.40E-02   2.83E-02  0.9267        0.0571      0.0254     0.0154   -0.0081       -0.0816      0.0389     0.0353    0.0024
  2.37  0.4958  0.5397  0.0049  2.356E-01  1.10E-02   3.45E-02  0.9140        0.0027      0.0178     0.0124   -0.0018       -0.0779      0.0464     0.0248    0.0007
  2.37  0.4958  0.5397  0.0259  1.978E-01  7.93E-03   2.93E-02  0.9208        0.0230      0.0140     0.0145   -0.0045       -0.0226      0.0377     0.0335    0.0006
  2.37  0.4958  0.5397  0.0655  1.665E-01  1.51E-02   2.26E-02  0.9306        0.0347      0.0296     0.0120   -0.0088       -0.0538      0.0614     0.0268   -0.0023
  2.37  0.4958  0.5855  0.0049  1.945E-01  1.34E-02   2.70E-02  0.9220       -0.0148      0.0267     0.0126   -0.0023       -0.0524      0.0663     0.0295   -0.0001
  2.37  0.4958  0.5855  0.0259  1.537E-01  9.63E-03   2.20E-02  0.9273        0.0724      0.0225     0.0140   -0.0057       -0.0776      0.0555     0.0287    0.0001
  2.37  0.4958  0.5855  0.0655  1.079E-01  2.15E-02   1.52E-02  0.9338        0.1064      0.0674     0.0137   -0.0116       -0.0089      0.1343     0.0277   -0.0020
  2.37  0.4958  0.6334  0.0259  1.089E-01  3.05E-02   1.58E-02  0.9321       -0.1445      0.1286     0.0151   -0.0057        0.7336      0.3466     0.0329   -0.0023
  2.37  0.4958  0.6334  0.1290  1.248E-01  1.61E-02   2.30E-02  0.9590        0.0818      0.0521     0.0630   -0.0150       -0.3146      0.0693     0.1383   -0.0001
  2.37  0.4958  0.6834  0.0655  1.093E-01  1.01E-02   2.04E-02  0.9636        0.1230      0.0332     0.0125   -0.0088       -0.1637      0.0574     0.0324   -0.0013
  2.37  0.4958  0.6834  0.1290  8.011E-02  5.92E-03   4.30E-02  1.0104        0.0860      0.0277     0.0618   -0.0049       -0.0883      0.0363     0.0760   -0.0178
  2.37  0.4958  0.7355  0.0049  2.543E-01  5.90E-02   4.05E-02  0.9855        0.0703      0.0980     0.0175   -0.0010        0.0616      0.2605     0.0268   -0.0003
  2.37  0.4958  0.7355  0.0259  2.274E-01  1.82E-02   3.38E-02  1.0005        0.1351      0.0321     0.0157   -0.0022       -0.2597      0.0672     0.0452   -0.0036
  2.37  0.4958  0.7355  0.0655  1.174E-01  5.65E-03   1.73E-02  1.0371        0.1307      0.0177     0.0132   -0.0020       -0.1937      0.0316     0.0398   -0.0142
  2.37  0.4958  0.7355  0.1290  5.555E-02  3.42E-03   1.43E-02  0.0000        0.0831      0.0221     0.0124    0.0000       -0.2563      0.0352     0.0493    0.0000
  2.37  0.4958  0.7900  0.0049  3.491E-01  2.72E-02   5.79E-02  1.1252        0.1803      0.0318     0.0198   -0.0014       -0.2100      0.0587     0.0388   -0.0014
  2.37  0.4958  0.7900  0.0259  2.583E-01  1.18E-02   3.94E-02  1.1395        0.1349      0.0157     0.0130   -0.0036       -0.2821      0.0373     0.0415   -0.0105
  2.37  0.5397  0.1468  0.0655  2.755E-01  3.70E-03   3.67E-02  0.9527       -0.0018      0.0057     0.0241   -0.0159        0.0102      0.0125     0.0322   -0.0061
  2.37  0.5397  0.1753  0.0049  1.297E+00  2.93E-01   1.75E-01  0.8987       -0.0851      0.0961     0.0209   -0.0037       -0.0728      0.1067     0.0308    0.0002
  2.37  0.5397  0.1753  0.0655  6.233E-01  9.06E-03   8.28E-02  0.9137        0.0036      0.0066     0.0217   -0.0140        0.0154      0.0124     0.0322    0.0018
  2.37  0.5397  0.2051  0.0049  1.630E+00  1.99E-01   2.35E-01  0.8974       -0.0091      0.0491     0.0210   -0.0030       -0.1894      0.0905     0.0307    0.0000
  2.37  0.5397  0.2051  0.0655  6.755E-01  1.37E-02   8.95E-02  0.9079       -0.0263      0.0100     0.0216   -0.0120       -0.0244      0.0180     0.0313   -0.0004
  2.37  0.5397  0.2051  0.1290  1.800E-01  2.66E-03   2.39E-02  0.9862       -0.0024      0.0062     0.0222   -0.0154        0.0697      0.0147     0.0322   -0.0364
  2.37  0.5397  0.2362  0.0049  1.770E+00  1.44E-01   2.51E-01  0.8960        0.0037      0.0318     0.0209   -0.0026        0.0952      0.0712     0.0313    0.0000
  2.37  0.5397  0.2362  0.1290  2.269E-01  3.70E-03   3.01E-02  0.9236       -0.0224      0.0071     0.0226   -0.0099        0.0070      0.0149     0.0314    0.0013
  2.37  0.5397  0.2686  0.0049  1.434E+00  7.90E-02   2.10E-01  0.8949        0.0068      0.0202     0.0211   -0.0022        0.0928      0.0559     0.0322   -0.0001
  2.37  0.5397  0.2686  0.0259  9.506E-01  1.40E-01   1.26E-01  0.8990        0.0016      0.0604     0.0237   -0.0052        0.1037      0.0931     0.0343   -0.0022
  2.37  0.5397  0.2686  0.1290  2.366E-01  5.77E-03   3.14E-02  0.9113       -0.0268      0.0119     0.0224   -0.0117        0.0409      0.0209     0.0319    0.0030
  2.37  0.5397  0.3025  0.0049  1.030E+00  4.42E-02   1.49E-01  0.8945        0.0223      0.0174     0.0209   -0.0019        0.0678      0.0449     0.0310   -0.0003
  2.37  0.5397  0.3025  0.0259  8.702E-01  6.73E-02   1.24E-01  0.8980        0.0382      0.0236     0.0223   -0.0050        0.1223      0.0626     0.0314   -0.0019
  2.37  0.5397  0.3025  0.1290  2.225E-01  6.57E-03   2.95E-02  0.9098       -0.0026      0.0147     0.0229   -0.0126        0.0324      0.0250     0.0310    0.0031
  2.37  0.5397  0.3025  0.2165  8.509E-02  2.07E-03   1.13E-02  0.0000       -0.0504      0.0107     0.0220    0.0000        0.0132      0.0220     0.0332    0.0000
  2.37  0.5397  0.3379  0.0049  9.471E-01  4.03E-02   1.35E-01  0.8946        0.0029      0.0166     0.0210   -0.0019        0.0073      0.0418     0.0315   -0.0004
  2.37  0.5397  0.3379  0.0259  8.060E-01  4.72E-02   1.17E-01  0.8975        0.0630      0.0205     0.0209   -0.0050        0.0290      0.0492     0.0309   -0.0012
  2.37  0.5397  0.3379  0.1290  2.124E-01  6.78E-03   2.82E-02  0.9118        0.0319      0.0163     0.0238   -0.0130        0.0609      0.0284     0.0306    0.0035
  2.37  0.5397  0.3379  0.2165  9.736E-02  2.17E-03   1.29E-02  1.0381       -0.0151      0.0100     0.0230   -0.0599        0.0726      0.0206     0.0314   -0.0161
  2.37  0.5397  0.3748  0.0049  6.449E-01  3.07E-02   9.54E-02  0.8962        0.0478      0.0190     0.0212   -0.0021       -0.0519      0.0483     0.0313   -0.0002
  2.37  0.5397  0.3748  0.0259  4.528E-01  2.91E-02   6.48E-02  0.8989        0.0195      0.0216     0.0209   -0.0053        0.0454      0.0576     0.0309   -0.0004
  2.37  0.5397  0.3748  0.2165  1.056E-01  3.49E-03   1.41E-02  1.0234        0.0044      0.0164     0.0229   -0.0455        0.0456      0.0291     0.0317   -0.0382
  2.37  0.5397  0.4134  0.0049  4.608E-01  2.76E-02   6.57E-02  0.8982        0.0628      0.0254     0.0212   -0.0023        0.0877      0.0594     0.0308   -0.0001
  2.37  0.5397  0.4134  0.0259  3.467E-01  2.47E-02   5.00E-02  0.9009        0.0789      0.0247     0.0220   -0.0058       -0.0677      0.0654     0.0325    0.0001
  2.37  0.5397  0.4134  0.0655  2.122E-01  3.23E-02   2.92E-02  0.9057       -0.0767      0.0785     0.0296   -0.0106       -0.1812      0.1777     0.0393    0.0010
  2.37  0.5397  0.4537  0.0049  4.104E-01  3.24E-02   5.87E-02  0.9022        0.0361      0.0313     0.0217   -0.0027       -0.0667      0.0813     0.0305    0.0001
  2.37  0.5397  0.4537  0.0259  3.459E-01  3.09E-02   5.15E-02  0.9050        0.0127      0.0326     0.0210   -0.0067        0.0725      0.0861     0.0308    0.0003
  2.37  0.5397  0.4537  0.0655  2.405E-01  4.97E-02   3.46E-02  0.9108        0.0184      0.1059     0.0294   -0.0119        0.1894      0.2100     0.0388    0.0013
  2.37  0.5397  0.4958  0.0049  2.001E-01  2.85E-02   2.85E-02  0.9062        0.1146      0.0636     0.0211   -0.0033        0.1669      0.1347     0.0314    0.0002
  2.37  0.5397  0.4958  0.0259  1.191E-01  3.06E-02   1.74E-02  0.9092       -0.0110      0.0936     0.0218   -0.0080        0.4025      0.2836     0.0336    0.0007
  2.37  0.5397  0.4958  0.0655  2.148E-01  4.08E-02   3.08E-02  0.9177       -0.0643      0.0661     0.0232   -0.0128        0.0248      0.1335     0.0403    0.0029
  2.37  0.5397  0.5397  0.0655  2.469E-01  2.33E-02   3.38E-02  0.9305       -0.0903      0.0326     0.0210   -0.0108       -0.0647      0.0776     0.0324    0.0054
  2.37  0.5397  0.5397  0.1290  1.245E-01  4.90E-03   1.70E-02  0.9811        0.0105      0.0222     0.0317   -0.0156       -0.0493      0.0489     0.0468   -0.0173
  2.37  0.5397  0.5855  0.0259  2.049E-01  3.13E-02   2.95E-02  0.9233       -0.0258      0.0579     0.0222   -0.0067       -0.1454      0.1463     0.0341    0.0034
  2.37  0.5397  0.5855  0.0655  1.760E-01  1.05E-02   2.49E-02  0.9531        0.0260      0.0205     0.0220   -0.0077       -0.1413      0.0482     0.0331   -0.0001
  2.37  0.5397  0.5855  0.1290  1.024E-01  6.70E-03   1.44E-02  0.9973        0.0672      0.0287     0.0248   -0.0286        0.0197      0.0467     0.0399   -0.0204
  2.37  0.5397  0.6334  0.0049  2.070E-01  5.13E-02   3.11E-02  0.9305       -0.0105      0.1032     0.0254   -0.0012       -0.1149      0.3599     0.0350   -0.0001
  2.37  0.5397  0.6334  0.0259  2.077E-01  1.37E-02   3.03E-02  0.9487        0.0063      0.0274     0.0230   -0.0037        0.0672      0.0645     0.0380   -0.0013
  2.37  0.5397  0.6334  0.0655  1.311E-01  5.69E-03   1.88E-02  0.9793        0.0780      0.0153     0.0222   -0.0139       -0.0871      0.0345     0.0371   -0.0097
  2.37  0.5397  0.6334  0.1290  8.779E-02  5.15E-03   1.63E-02  0.9986        0.1289      0.0222     0.0673   -0.0353       -0.2947      0.0337     0.1461    0.0002
  2.37  0.5397  0.6834  0.0049  1.440E-01  1.35E-02   2.09E-02  0.9668        0.0570      0.0394     0.0218   -0.0005        0.1041      0.0924     0.0352   -0.0001
  2.37  0.5397  0.6834  0.0259  1.163E-01  5.16E-03   1.76E-02  0.9816        0.1365      0.0179     0.0239   -0.0062       -0.1551      0.0390     0.0405   -0.0056
  2.37  0.5397  0.6834  0.0655  9.922E-02  3.51E-03   1.86E-02  0.9967        0.1485      0.0128     0.0213   -0.0160       -0.1619      0.0258     0.0376   -0.0089
  2.37  0.5397  0.7355  0.0049  3.002E-01  2.09E-02   4.81E-02  1.0210        0.1252      0.0291     0.0248   -0.0025       -0.0904      0.0695     0.0323   -0.0008
  2.37  0.5397  0.7355  0.0259  2.010E-01  7.97E-03   3.01E-02  1.0249        0.1777      0.0161     0.0234   -0.0063       -0.1866      0.0324     0.0501   -0.0038
  2.37  0.5855  0.1468  0.0655  5.867E-02  1.65E-03   8.10E-03  1.4692        0.0288      0.0123     0.0240   -0.0281       -0.0219      0.0263     0.0491   -0.0452
  2.37  0.5855  0.1753  0.0049  1.163E+00  9.05E-02   1.62E-01  0.8784        0.0160      0.0333     0.0206   -0.0039        0.0501      0.0477     0.0481    0.0001
  2.37  0.5855  0.1753  0.0655  2.795E-01  5.70E-03   3.85E-02  0.9124        0.0332      0.0097     0.0214   -0.0132        0.0672      0.0182     0.0491   -0.0018
  2.37  0.5855  0.2051  0.0049  9.574E-01  4.57E-02   1.42E-01  0.8775       -0.0022      0.0190     0.0207   -0.0031       -0.0355      0.0384     0.0480   -0.0001
  2.37  0.5855  0.2051  0.0655  3.587E-01  9.24E-03   4.93E-02  0.8959        0.0047      0.0133     0.0214   -0.0132        0.0437      0.0245     0.0485    0.0005
  2.37  0.5855  0.2362  0.0049  7.769E-01  3.90E-02   1.14E-01  0.8765        0.0129      0.0204     0.0206   -0.0027        0.0169      0.0469     0.0485   -0.0002
  2.37  0.5855  0.2362  0.0259  7.826E-01  2.95E-02   1.08E-01  0.8835        0.0568      0.0204     0.0209   -0.0047        0.1350      0.0398     0.0483   -0.0044
  2.37  0.5855  0.2362  0.1290  1.042E-01  2.80E-03   1.43E-02  0.9822       -0.0144      0.0121     0.0223   -0.0106        0.0562      0.0258     0.0485   -0.0288
  2.37  0.5855  0.2686  0.0049  6.394E-01  3.78E-02   9.63E-02  0.8755        0.0238      0.0239     0.0207   -0.0024       -0.0325      0.0616     0.0491   -0.0003
  2.37  0.5855  0.2686  0.0259  5.820E-01  4.69E-02   8.03E-02  0.8829       -0.0334      0.0380     0.0236   -0.0045       -0.0171      0.0566     0.0507   -0.0047
  2.37  0.5855  0.2686  0.1290  1.294E-01  4.24E-03   1.78E-02  0.9125       -0.0175      0.0159     0.0222   -0.0162       -0.0343      0.0310     0.0489   -0.0040
  2.37  0.5855  0.3025  0.0049  5.530E-01  4.86E-02   8.26E-02  0.8751        0.0065      0.0368     0.0206   -0.0020       -0.0908      0.0825     0.0482   -0.0004
  2.37  0.5855  0.3025  0.0259  4.447E-01  5.86E-02   6.52E-02  0.8828       -0.1093      0.0576     0.0221   -0.0044       -0.1089      0.0684     0.0485   -0.0048
  2.37  0.5855  0.3025  0.1290  1.469E-01  5.73E-03   2.02E-02  0.9031       -0.0006      0.0206     0.0227   -0.0161        0.0547      0.0373     0.0482   -0.0030
  2.37  0.5855  0.3379  0.0049  5.685E-01  7.14E-02   8.38E-02  0.8753        0.0086      0.0532     0.0207   -0.0015        0.0411      0.1291     0.0486   -0.0006
  2.37  0.5855  0.3379  0.0259  5.422E-01  3.78E-02   8.10E-02  0.8827       -0.0129      0.0246     0.0206   -0.0044       -0.0893      0.0508     0.0481   -0.0044
  2.37  0.5855  0.3379  0.0655  2.679E-01  7.79E-03   3.69E-02  0.8906       -0.0255      0.0154     0.0220   -0.0101        0.0396      0.0356     0.0496    0.0000
  2.37  0.5855  0.3748  0.0049  5.741E-01  6.93E-02   8.75E-02  0.8780        0.1008      0.0497     0.0209   -0.0014       -0.0550      0.1359     0.0485   -0.0008
  2.37  0.5855  0.3748  0.0259  4.484E-01  2.84E-02   6.62E-02  0.8847        0.0014      0.0195     0.0206   -0.0046       -0.1037      0.0542     0.0481   -0.0032
  2.37  0.5855  0.3748  0.0655  2.638E-01  9.58E-03   3.66E-02  0.8934       -0.0315      0.0199     0.0227   -0.0100       -0.0140      0.0466     0.0498    0.0010
  2.37  0.5855  0.4134  0.0049  4.925E-01  6.12E-02   7.24E-02  0.8826       -0.0406      0.0520     0.0208   -0.0016       -0.0174      0.1267     0.0481   -0.0006
  2.37  0.5855  0.4134  0.0259  3.572E-01  2.39E-02   5.32E-02  0.8888       -0.0263      0.0206     0.0217   -0.0051       -0.0406      0.0651     0.0493   -0.0016
  2.37  0.5855  0.4134  0.0655  2.453E-01  1.34E-02   3.49E-02  0.8986        0.0138      0.0261     0.0299   -0.0106       -0.0225      0.0492     0.0546    0.0009
  2.37  0.5855  0.4537  0.0049  5.391E-01  6.90E-02   7.96E-02  0.8909        0.0624      0.0550     0.0214   -0.0021        0.0331      0.1351     0.0479   -0.0003
  2.37  0.5855  0.4537  0.0259  4.427E-01  2.29E-02   6.79E-02  0.8973       -0.0428      0.0199     0.0207   -0.0060        0.0519      0.0511     0.0481   -0.0005
  2.37  0.5855  0.4537  0.0655  2.402E-01  1.41E-02   3.57E-02  0.9087       -0.0327      0.0209     0.0296   -0.0124        0.0312      0.0443     0.0541   -0.0001
  2.37  0.5855  0.4958  0.0049  4.130E-01  3.61E-02   6.07E-02  0.9028        0.0277      0.0355     0.0207   -0.0028       -0.0481      0.0912     0.0485    0.0000
  2.37  0.5855  0.4958  0.0259  3.054E-01  1.29E-02   4.59E-02  0.9096       -0.0190      0.0173     0.0215   -0.0076        0.0077      0.0422     0.0501   -0.0002
  2.37  0.5855  0.4958  0.0655  1.767E-01  8.38E-03   2.61E-02  0.9229        0.0272      0.0146     0.0231   -0.0157       -0.0064      0.0388     0.0554   -0.0009
  2.37  0.5855  0.4958  0.1290  9.168E-02  3.13E-03   1.28E-02  0.9789        0.0369      0.0195     0.0248   -0.0202        0.0386      0.0470     0.0521    0.0041
  2.37  0.5855  0.5397  0.0049  3.029E-01  2.31E-02   4.60E-02  0.9189        0.0433      0.0342     0.0209   -0.0038        0.2121      0.0878     0.0479    0.0000
  2.37  0.5855  0.5397  0.0259  2.602E-01  9.39E-03   3.99E-02  0.9259       -0.0361      0.0155     0.0224   -0.0105        0.0362      0.0389     0.0540   -0.0004
  2.37  0.5855  0.5397  0.0655  1.682E-01  6.62E-03   2.38E-02  0.9414       -0.0134      0.0133     0.0206   -0.0201       -0.0150      0.0349     0.0492   -0.0001
  2.37  0.5855  0.5397  0.1290  8.171E-02  5.51E-03   1.16E-02  1.0367        0.0114      0.0349     0.0321   -0.0130       -0.0679      0.0684     0.0608   -0.0004
  2.37  0.5855  0.5855  0.0049  2.269E-01  1.33E-02   3.28E-02  0.9370       -0.0377      0.0263     0.0210   -0.0055        0.1262      0.0620     0.0511    0.0000
  2.37  0.5855  0.5855  0.0259  1.855E-01  6.22E-03   2.76E-02  0.9439       -0.0042      0.0143     0.0220   -0.0142        0.0070      0.0352     0.0505    0.0001
  2.37  0.5855  0.5855  0.0655  1.337E-01  4.82E-03   1.96E-02  0.9666        0.0447      0.0130     0.0218   -0.0223       -0.0999      0.0321     0.0498    0.0024
  2.37  0.5855  0.6334  0.0049  1.790E-01  9.90E-03   2.77E-02  0.9524        0.0336      0.0237     0.0254   -0.0068        0.0463      0.0575     0.0512    0.0004
  2.37  0.5855  0.6334  0.0259  1.354E-01  4.58E-03   2.03E-02  0.9633        0.0254      0.0136     0.0228   -0.0154       -0.1096      0.0348     0.0535    0.0018
  2.37  0.5855  0.6334  0.0655  9.075E-02  3.58E-03   1.34E-02  1.0212        0.1210      0.0146     0.0219   -0.0130       -0.2638      0.0300     0.0528    0.0037
  2.37  0.5855  0.6834  0.0049  1.259E-01  7.81E-03   1.88E-02  0.9748        0.0474      0.0277     0.0215   -0.0045        0.1350      0.0633     0.0513    0.0009
  2.37  0.5855  0.6834  0.0259  9.042E-02  3.89E-03   1.41E-02  1.0104        0.0921      0.0184     0.0238   -0.0050       -0.0339      0.0405     0.0555    0.0008
  2.37  0.6334  0.1753  0.0049  9.091E-01  9.17E-02   1.25E-01  0.8569        0.0563      0.0461     0.0148   -0.0039        0.1538      0.0661     0.0245   -0.0002
  2.37  0.6334  0.1753  0.0655  9.985E-02  3.89E-03   1.36E-02  1.0732        0.0008      0.0198     0.0160   -0.0243        0.0349      0.0357     0.0266   -0.0456
  2.37  0.6334  0.2051  0.0049  7.910E-01  3.57E-02   1.16E-01  0.8565        0.0450      0.0193     0.0149   -0.0031        0.0359      0.0408     0.0243   -0.0004
  2.37  0.6334  0.2362  0.0049  8.351E-01  2.95E-02   1.21E-01  0.8561        0.0195      0.0145     0.0148   -0.0027        0.0168      0.0376     0.0253   -0.0005
  2.37  0.6334  0.2362  0.0259  7.290E-01  2.82E-02   9.91E-02  0.8680        0.0165      0.0212     0.0151   -0.0036        0.0154      0.0424     0.0249   -0.0092
  2.37  0.6334  0.2686  0.0049  6.764E-01  2.25E-02   1.01E-01  0.8556        0.0293      0.0146     0.0149   -0.0025        0.0625      0.0368     0.0266   -0.0007
  2.37  0.6334  0.2686  0.0259  5.993E-01  3.26E-02   8.16E-02  0.8681        0.0019      0.0253     0.0189   -0.0033        0.0294      0.0409     0.0297   -0.0097
  2.37  0.6334  0.3025  0.0049  6.299E-01  2.18E-02   9.30E-02  0.8554        0.0491      0.0148     0.0148   -0.0024       -0.0452      0.0378     0.0248   -0.0009
  2.37  0.6334  0.3025  0.0259  5.115E-01  2.77E-02   7.41E-02  0.8695       -0.0099      0.0232     0.0169   -0.0033        0.0291      0.0344     0.0254   -0.0107
  2.37  0.6334  0.3379  0.0049  5.969E-01  2.36E-02   8.70E-02  0.8552        0.0213      0.0169     0.0149   -0.0021       -0.0351      0.0421     0.0255   -0.0012
  2.37  0.6334  0.3379  0.0259  5.101E-01  1.98E-02   7.53E-02  0.8714        0.0143      0.0151     0.0148   -0.0034        0.0044      0.0297     0.0246   -0.0114
  2.37  0.6334  0.3748  0.0049  5.389E-01  2.16E-02   8.12E-02  0.8575        0.0079      0.0163     0.0151   -0.0013       -0.0249      0.0450     0.0253   -0.0015
  2.37  0.6334  0.3748  0.0259  4.864E-01  1.52E-02   7.10E-02  0.8753        0.0170      0.0108     0.0148   -0.0037       -0.0265      0.0297     0.0246   -0.0108
  2.37  0.6334  0.3748  0.0655  2.156E-01  9.67E-03   2.95E-02  0.8922       -0.0981      0.0244     0.0178   -0.0124       -0.0417      0.0512     0.0281   -0.0002
  2.37  0.6334  0.4134  0.0049  5.072E-01  1.97E-02   7.37E-02  0.8637       -0.0047      0.0170     0.0151   -0.0007        0.0720      0.0439     0.0245   -0.0019
  2.37  0.6334  0.4134  0.0259  3.787E-01  1.12E-02   5.57E-02  0.8815       -0.0159      0.0104     0.0164   -0.0043       -0.0436      0.0307     0.0271   -0.0082
  2.37  0.6334  0.4134  0.0655  2.199E-01  1.08E-02   3.09E-02  0.9011       -0.0149      0.0209     0.0268   -0.0123       -0.0296      0.0434     0.0367    0.0017
  2.37  0.6334  0.4537  0.0049  5.670E-01  2.16E-02   8.28E-02  0.8779       -0.0488      0.0170     0.0160   -0.0009        0.0595      0.0415     0.0241   -0.0018
  2.37  0.6334  0.4537  0.0259  4.284E-01  1.12E-02   6.50E-02  0.8948       -0.0056      0.0099     0.0149   -0.0056       -0.0537      0.0285     0.0245   -0.0043
  2.37  0.6334  0.4537  0.0655  1.999E-01  9.41E-03   2.93E-02  0.9191       -0.0202      0.0161     0.0265   -0.0135       -0.1870      0.0390     0.0359    0.0013
  2.37  0.6334  0.4958  0.0049  3.397E-01  1.39E-02   4.94E-02  0.9004       -0.0401      0.0174     0.0149   -0.0020       -0.0794      0.0475     0.0254   -0.0009
  2.37  0.6334  0.4958  0.0259  2.707E-01  7.54E-03   4.02E-02  0.9177       -0.0126      0.0117     0.0161   -0.0073        0.0163      0.0301     0.0287   -0.0012
  2.37  0.6334  0.4958  0.0655  1.431E-01  6.95E-03   2.09E-02  0.9476        0.0076      0.0154     0.0182   -0.0173       -0.1048      0.0430     0.0380   -0.0019
  2.37  0.6334  0.5397  0.0049  2.982E-01  1.29E-02   4.48E-02  0.9348       -0.0406      0.0189     0.0152   -0.0033        0.0390      0.0495     0.0241   -0.0003
  2.37  0.6334  0.5397  0.0259  2.164E-01  6.50E-03   3.29E-02  0.9550       -0.0381      0.0132     0.0173   -0.0100       -0.0005      0.0335     0.0357   -0.0009
  2.37  0.6334  0.5397  0.0655  1.048E-01  5.46E-03   1.47E-02  0.9750        0.0160      0.0173     0.0148   -0.0272       -0.0630      0.0494     0.0269   -0.0069
  2.37  0.6334  0.5855  0.0049  2.034E-01  1.04E-02   2.91E-02  0.9883       -0.0175      0.0223     0.0153   -0.0049        0.0176      0.0564     0.0305   -0.0002
  2.37  0.6334  0.5855  0.0259  1.395E-01  4.91E-03   2.05E-02  1.0082       -0.0029      0.0147     0.0167   -0.0160       -0.1153      0.0391     0.0294   -0.0028
  2.37  0.6334  0.6334  0.0049  2.772E-01  1.76E-02   4.24E-02  1.0473        0.1067      0.0272     0.0212   -0.0090       -0.1042      0.0724     0.0307   -0.0010
  2.37  0.6834  0.1753  0.0049  4.907E-01  9.09E-02   7.07E-02  0.8335       -0.0293      0.0847     0.0083   -0.0038        0.0979      0.1375     0.0182   -0.0009
  2.37  0.6834  0.2051  0.0049  4.223E-01  2.98E-02   6.44E-02  0.8337       -0.0481      0.0303     0.0085   -0.0030       -0.0513      0.0678     0.0180   -0.0011
  2.37  0.6834  0.2362  0.0049  5.697E-01  2.63E-02   8.57E-02  0.8340        0.0437      0.0193     0.0083   -0.0027       -0.0041      0.0517     0.0195   -0.0013
  2.37  0.6834  0.2362  0.0259  5.336E-01  2.44E-02   7.58E-02  0.8584        0.0656      0.0268     0.0090   -0.0016        0.0782      0.0554     0.0189   -0.0236
  2.37  0.6834  0.2686  0.0049  5.266E-01  2.11E-02   8.14E-02  0.8344        0.0246      0.0176     0.0086   -0.0027        0.0176      0.0466     0.0214   -0.0016
  2.37  0.6834  0.2686  0.0259  4.505E-01  2.75E-02   6.41E-02  0.8577        0.0173      0.0310     0.0148   -0.0019        0.0853      0.0570     0.0256   -0.0233
  2.37  0.6834  0.3025  0.0049  4.729E-01  1.87E-02   7.26E-02  0.8350       -0.0203      0.0175     0.0083   -0.0027       -0.0296      0.0456     0.0188   -0.0020
  2.37  0.6834  0.3025  0.0259  3.852E-01  2.18E-02   5.81E-02  0.8611        0.0154      0.0243     0.0119   -0.0019        0.0155      0.0433     0.0196   -0.0257
  2.37  0.6834  0.3379  0.0049  5.348E-01  2.25E-02   8.10E-02  0.8354        0.0260      0.0189     0.0085   -0.0028        0.0009      0.0493     0.0198   -0.0027
  2.37  0.6834  0.3379  0.0259  3.997E-01  2.01E-02   6.13E-02  0.8670       -0.0310      0.0202     0.0083   -0.0020       -0.0272      0.0419     0.0184   -0.0293
  2.37  0.6834  0.3379  0.0655  1.677E-01  9.78E-03   2.39E-02  0.8634       -0.0545      0.0363     0.0116   -0.0215       -0.0340      0.0764     0.0227   -0.0166
  2.37  0.6834  0.3748  0.0049  5.298E-01  2.41E-02   8.28E-02  0.8367        0.0651      0.0213     0.0090   -0.0027        0.0939      0.0529     0.0195   -0.0036
  2.37  0.6834  0.3748  0.0259  4.408E-01  1.77E-02   6.69E-02  0.8761       -0.0278      0.0166     0.0083   -0.0024        0.0488      0.0385     0.0184   -0.0324
  2.37  0.6834  0.4134  0.0049  4.260E-01  1.97E-02   6.44E-02  0.8409        0.0267      0.0205     0.0089   -0.0016        0.0248      0.0547     0.0182   -0.0048
  2.37  0.6834  0.4134  0.0259  2.969E-01  1.12E-02   4.54E-02  0.8882       -0.0372      0.0146     0.0111   -0.0035        0.0020      0.0410     0.0220   -0.0313
  2.37  0.6834  0.4537  0.0049  6.981E-01  3.46E-02   1.06E-01  0.8576       -0.0197      0.0197     0.0104    0.0000       -0.1570      0.0577     0.0177   -0.0059
  2.37  0.6834  0.4537  0.0259  4.129E-01  1.54E-02   6.50E-02  0.9074       -0.0454      0.0157     0.0085   -0.0057       -0.0444      0.0438     0.0183   -0.0235
  2.37  0.6834  0.4958  0.0049  2.375E-01  1.37E-02   3.59E-02  0.8949       -0.0848      0.0279     0.0086   -0.0002        0.1852      0.0703     0.0197   -0.0054
  2.37  0.6834  0.4958  0.0259  1.513E-01  6.79E-03   2.33E-02  0.9253       -0.0451      0.0201     0.0107   -0.0094        0.0693      0.0513     0.0243   -0.0124
  2.37  0.6834  0.5397  0.0049  2.828E-01  2.25E-02   4.41E-02  0.9434        0.0213      0.0368     0.0091   -0.0027       -0.0298      0.1055     0.0177   -0.0028
  2.37  0.7355  0.1753  0.0049  6.895E-01  2.90E-01   9.48E-02  0.8036        0.0679      0.2052     0.0033   -0.0034       -0.0167      0.2729     0.0375   -0.0030
  2.37  0.7355  0.2051  0.0049  3.929E-01  3.81E-02   5.75E-02  0.8048        0.0110      0.0417     0.0038   -0.0028       -0.1001      0.1033     0.0374   -0.0033
  2.37  0.7355  0.2362  0.0049  8.209E-01  5.66E-02   1.18E-01  0.8061        0.1056      0.0313     0.0033   -0.0028        0.0182      0.0774     0.0382   -0.0037
  2.37  0.7355  0.2686  0.0049  3.212E-01  2.10E-02   4.78E-02  0.8077        0.0531      0.0319     0.0041   -0.0031        0.1616      0.0800     0.0393   -0.0041
  2.37  0.7355  0.2686  0.0259  2.266E-01  2.60E-02   3.08E-02  0.8391       -0.0712      0.0553     0.0131    0.0007       -0.0101      0.1042     0.0421   -0.0815
  2.37  0.7355  0.3025  0.0049  2.949E-01  1.87E-02   4.35E-02  0.8088        0.0192      0.0283     0.0033   -0.0035       -0.0363      0.0814     0.0378   -0.0054
  2.37  0.7355  0.3025  0.0259  1.968E-01  1.95E-02   2.85E-02  0.8301        0.0577      0.0426     0.0094   -0.0004        0.2289      0.0858     0.0383   -0.0887
  2.37  0.7355  0.3379  0.0049  5.671E-01  3.88E-02   8.24E-02  0.8081       -0.0202      0.0336     0.0040   -0.0042        0.0948      0.0817     0.0384   -0.0070
  2.37  0.7355  0.3748  0.0049  1.963E-01  1.56E-02   2.95E-02  0.8024       -0.0017      0.0367     0.0049   -0.0050       -0.0517      0.1030     0.0382   -0.0102
  2.37  0.7355  0.4134  0.0049  2.562E-01  2.24E-02   3.72E-02  0.7693        0.0087      0.0413     0.0048   -0.0061        0.1380      0.1105     0.0375   -0.0167
  2.93  0.3025  0.0682  0.0259  5.154E+01  5.62E-01   6.05E+00  1.1137        0.0098      0.0023     0.0043   -0.0080        0.0013      0.0063     0.0176   -0.0010
  2.93  0.3025  0.0682  0.0655  1.108E+01  7.22E-02   1.33E+00  1.2791       -0.0039      0.0013     0.0070   -0.0311        0.0073      0.0050     0.0106    0.0135
  2.93  0.3025  0.0933  0.0259  4.150E+01  4.09E-01   5.16E+00  1.0807        0.0035      0.0021     0.0047   -0.0051       -0.0077      0.0053     0.0122    0.0004
  2.93  0.3025  0.0933  0.0655  2.268E+01  1.00E-01   2.77E+00  1.1005       -0.0079      0.0008     0.0058   -0.0101       -0.0086      0.0033     0.0134    0.0067
  2.93  0.3025  0.0933  0.1290  5.731E+00  3.92E-02   8.91E-01  1.1314       -0.0115      0.0013     0.0128   -0.0131        0.0438      0.0054     0.0141    0.0206
  2.93  0.3025  0.1194  0.0259  3.064E+01  5.18E-01   3.87E+00  1.0667        0.0129      0.0038     0.0042   -0.0040        0.0141      0.0084     0.0113    0.0017
  2.93  0.3025  0.1194  0.0655  1.877E+01  1.08E-01   2.32E+00  1.0736       -0.0080      0.0011     0.0057   -0.0066       -0.0017      0.0040     0.0104    0.0047
  2.93  0.3025  0.1194  0.1290  8.079E+00  4.50E-02   9.78E-01  1.0879       -0.0151      0.0011     0.0047   -0.0088        0.0209      0.0043     0.0130    0.0092
  2.93  0.3025  0.1194  0.2165  1.965E+00  2.04E-02   3.09E-01  1.1077       -0.0113      0.0020     0.0067   -0.0109        0.0604      0.0082     0.0141   -0.0004
  2.93  0.3025  0.1194  0.3402  1.630E-01  6.17E-03   1.86E-02  0.9636       -0.0034      0.0074     0.0018   -0.0034        0.0643      0.0291     0.0068    0.0025
  2.93  0.3025  0.1468  0.0655  1.452E+01  1.15E-01   1.80E+00  1.0610       -0.0042      0.0016     0.0059   -0.0050       -0.0122      0.0055     0.0105    0.0033
  2.93  0.3025  0.1468  0.1290  7.367E+00  5.16E-02   9.05E-01  1.0694       -0.0140      0.0014     0.0052   -0.0070        0.0040      0.0050     0.0103    0.0037
  2.93  0.3025  0.1468  0.2165  2.848E+00  2.28E-02   3.40E-01  1.0808       -0.0158      0.0015     0.0043   -0.0098        0.0243      0.0062     0.0135    0.0032
  2.93  0.3025  0.1468  0.3402  5.274E-01  9.19E-03   6.86E-02  1.0786       -0.0212      0.0035     0.0053   -0.0115        0.0877      0.0139     0.0206    0.0096
  2.93  0.3025  0.1753  0.0655  1.166E+01  1.07E-01   1.41E+00  1.0515       -0.0005      0.0019     0.0033   -0.0041        0.0039      0.0060     0.0104    0.0010
  2.93  0.3025  0.1753  0.1290  6.497E+00  4.66E-02   7.92E-01  1.0556       -0.0085      0.0014     0.0049   -0.0063       -0.0046      0.0054     0.0136    0.0014
  2.93  0.3025  0.1753  0.2165  2.839E+00  2.43E-02   3.44E-01  1.0634       -0.0151      0.0016     0.0042   -0.0087        0.0116      0.0064     0.0134    0.0061
  2.93  0.3025  0.1753  0.3402  8.344E-01  1.12E-02   9.82E-02  1.0675       -0.0188      0.0026     0.0052   -0.0097        0.0610      0.0104     0.0140    0.0059
  2.93  0.3025  0.1753  0.5074  1.080E-01  3.86E-03   1.32E-02  1.0398        0.0169      0.0067     0.0092   -0.0105        0.0152      0.0282     0.0310    0.0136
  2.93  0.3025  0.2051  0.0655  9.305E+00  1.45E-01   1.12E+00  1.0422        0.0142      0.0036     0.0032   -0.0040        0.0350      0.0086     0.0087    0.0012
  2.93  0.3025  0.2051  0.1290  5.545E+00  4.52E-02   6.69E-01  1.0447       -0.0079      0.0016     0.0039   -0.0056        0.0036      0.0060     0.0105    0.0032
  2.93  0.3025  0.2051  0.2165  2.755E+00  2.41E-02   3.36E-01  1.0489       -0.0136      0.0017     0.0037   -0.0069       -0.0079      0.0067     0.0144    0.0048
  2.93  0.3025  0.2051  0.3402  9.696E-01  1.20E-02   1.17E-01  1.0553       -0.0187      0.0024     0.0056   -0.0085        0.0576      0.0094     0.0145    0.0017
  2.93  0.3025  0.2051  0.5074  2.042E-01  5.08E-03   2.40E-02  1.0670       -0.0147      0.0050     0.0077   -0.0135        0.1057      0.0202     0.0264    0.0179
  2.93  0.3025  0.2051  0.7427  2.987E-02  2.66E-03   3.63E-03  0.8689        0.0089      0.0176     0.0119   -0.0044        0.1330      0.0715     0.0246    0.0038
  2.93  0.3025  0.2362  0.0655  7.475E+00  2.16E-01   8.95E-01  1.0348        0.0097      0.0068     0.0034   -0.0035        0.0077      0.0147     0.0095    0.0013
  2.93  0.3025  0.2362  0.1290  4.643E+00  4.62E-02   5.55E-01  1.0370        0.0036      0.0021     0.0044   -0.0048        0.0127      0.0068     0.0087    0.0019
  2.93  0.3025  0.2362  0.2165  2.521E+00  2.41E-02   3.03E-01  1.0404       -0.0063      0.0019     0.0039   -0.0062       -0.0017      0.0070     0.0122    0.0016
  2.93  0.3025  0.2362  0.3402  1.017E+00  1.18E-02   1.23E-01  1.0481       -0.0198      0.0023     0.0045   -0.0086        0.0086      0.0091     0.0140    0.0034
  2.93  0.3025  0.2362  0.5074  2.771E-01  6.08E-03   3.31E-02  1.0559       -0.0080      0.0042     0.0096   -0.0114        0.0970      0.0174     0.0200    0.0116
  2.93  0.3025  0.2362  0.7427  4.911E-02  2.75E-03   6.00E-03  1.0132        0.0609      0.0117     0.0048   -0.0100        0.0904      0.0453     0.0353    0.0129
  2.93  0.3025  0.2686  0.1290  3.809E+00  5.14E-02   4.53E-01  1.0300        0.0059      0.0030     0.0042   -0.0047        0.0164      0.0083     0.0098    0.0010
  2.93  0.3025  0.2686  0.2165  2.176E+00  2.33E-02   2.58E-01  1.0324       -0.0008      0.0022     0.0034   -0.0061        0.0169      0.0076     0.0109    0.0022
  2.93  0.3025  0.2686  0.3402  9.519E-01  1.19E-02   1.14E-01  1.0363       -0.0202      0.0026     0.0053   -0.0079        0.0221      0.0094     0.0129    0.0052
  2.93  0.3025  0.2686  0.5074  2.987E-01  5.85E-03   3.63E-02  1.0400       -0.0169      0.0039     0.0081   -0.0091        0.0556      0.0157     0.0203    0.0060
  2.93  0.3025  0.2686  0.7427  6.632E-02  2.83E-03   8.15E-03  1.0392        0.0446      0.0088     0.0094   -0.0123        0.2489      0.0365     0.0218    0.0153
  2.93  0.3025  0.3025  0.1290  3.070E+00  6.93E-02   3.62E-01  1.0216        0.0057      0.0052     0.0048   -0.0044        0.0126      0.0121     0.0079    0.0021
  2.93  0.3025  0.3025  0.2165  1.822E+00  2.26E-02   2.15E-01  1.0222        0.0024      0.0026     0.0037   -0.0054       -0.0066      0.0085     0.0122    0.0029
  2.93  0.3025  0.3025  0.3402  8.632E-01  1.16E-02   1.03E-01  1.0231       -0.0086      0.0028     0.0042   -0.0064        0.0284      0.0098     0.0122    0.0032
  2.93  0.3025  0.3025  0.5074  2.789E-01  5.73E-03   3.34E-02  1.0277       -0.0171      0.0043     0.0068   -0.0077        0.0685      0.0160     0.0219    0.0031
  2.93  0.3025  0.3025  0.7427  7.019E-02  2.57E-03   8.98E-03  1.0370        0.0069      0.0075     0.0105   -0.0115        0.1497      0.0300     0.0293    0.0121
  2.93  0.3025  0.3025  1.0741  1.399E-02  2.09E-03   2.41E-03  0.8836        0.1067      0.0378     0.0149   -0.0058        0.4099      0.1426     0.0455    0.0071
  2.93  0.3025  0.3379  0.2165  1.524E+00  2.38E-02   1.80E-01  1.0132        0.0017      0.0034     0.0048   -0.0048       -0.0018      0.0098     0.0087    0.0022
  2.93  0.3025  0.3379  0.3402  7.168E-01  1.08E-02   8.60E-02  1.0138       -0.0047      0.0032     0.0047   -0.0056        0.0346      0.0107     0.0090    0.0024
  2.93  0.3025  0.3379  0.5074  2.637E-01  5.61E-03   3.16E-02  1.0172       -0.0201      0.0044     0.0057   -0.0069        0.0388      0.0155     0.0096    0.0020
  2.93  0.3025  0.3379  0.7427  6.230E-02  2.40E-03   7.62E-03  1.0256       -0.0105      0.0079     0.0117   -0.0100        0.0808      0.0310     0.0154    0.0089
  2.93  0.3025  0.3379  1.0741  1.269E-02  1.45E-03   2.04E-03  0.9792        0.0275      0.0238     0.0183   -0.0080        0.2853      0.0982     0.0839    0.0091
  2.93  0.3025  0.3748  0.2165  1.205E+00  2.63E-02   1.44E-01  1.0065        0.0001      0.0049     0.0048   -0.0044       -0.0073      0.0124     0.0095    0.0018
  2.93  0.3025  0.3748  0.3402  5.833E-01  1.01E-02   7.06E-02  1.0065       -0.0132      0.0036     0.0038   -0.0052       -0.0036      0.0118     0.0087    0.0019
  2.93  0.3025  0.3748  0.5074  2.308E-01  5.00E-03   2.81E-02  1.0084       -0.0101      0.0045     0.0039   -0.0063        0.0163      0.0160     0.0085    0.0017
  2.93  0.3025  0.3748  0.7427  5.795E-02  2.47E-03   7.22E-03  1.0139       -0.0232      0.0090     0.0082   -0.0087        0.0464      0.0321     0.0097    0.0063
  2.93  0.3025  0.3748  1.0741  1.806E-02  1.88E-03   2.75E-03  0.9939       -0.0550      0.0223     0.0189   -0.0086        0.0437      0.0911     0.0668    0.0091
  2.93  0.3025  0.4134  0.3402  5.122E-01  1.01E-02   6.31E-02  0.9990        0.0014      0.0042     0.0064   -0.0048        0.0288      0.0123     0.0100    0.0015
  2.93  0.3025  0.4134  0.5074  1.996E-01  4.71E-03   2.50E-02  0.9998       -0.0165      0.0050     0.0058   -0.0058        0.0275      0.0172     0.0157    0.0017
  2.93  0.3025  0.4134  0.7427  5.273E-02  2.16E-03   6.72E-03  1.0027       -0.0180      0.0087     0.0044   -0.0077        0.0610      0.0309     0.0143    0.0044
  2.93  0.3025  0.4537  0.3402  3.872E-01  1.01E-02   4.93E-02  0.9927       -0.0120      0.0057     0.0044   -0.0045       -0.0176      0.0156     0.0177    0.0013
  2.93  0.3025  0.4537  0.5074  1.725E-01  4.59E-03   2.21E-02  0.9923       -0.0168      0.0056     0.0037   -0.0053        0.0315      0.0178     0.0084    0.0014
  2.93  0.3025  0.4537  0.7427  4.932E-02  2.06E-03   6.28E-03  0.9936       -0.0306      0.0090     0.0054   -0.0069        0.1201      0.0325     0.0199    0.0032
  2.93  0.3025  0.4537  1.0741  1.863E-02  1.91E-03   2.98E-03  0.9830       -0.0556      0.0224     0.0105   -0.0074        0.1797      0.0869     0.0297    0.0061
  2.93  0.3025  0.4958  0.5074  1.363E-01  4.48E-03   1.79E-02  0.9846       -0.0209      0.0070     0.0036   -0.0049        0.0053      0.0214     0.0106    0.0010
  2.93  0.3025  0.4958  0.7427  4.466E-02  1.90E-03   6.04E-03  0.9846       -0.0322      0.0091     0.0051   -0.0061        0.0380      0.0317     0.0082    0.0022
  2.93  0.3025  0.5397  0.5074  1.210E-01  5.02E-03   1.67E-02  0.9767       -0.0251      0.0090     0.0047   -0.0045       -0.0531      0.0269     0.0168    0.0006
  2.93  0.3025  0.5397  0.7427  3.875E-02  1.65E-03   5.46E-03  0.9754       -0.0441      0.0089     0.0050   -0.0055       -0.0464      0.0311     0.0214    0.0013
  2.93  0.3025  0.5855  0.7427  4.557E-02  2.43E-03   6.21E-03  0.9662       -0.0269      0.0113     0.0055   -0.0050       -0.0369      0.0347     0.0181    0.0004
  2.93  0.3025  0.5855  1.0741  1.254E-02  2.27E-03   1.62E-03  0.9556        0.0366      0.0395     0.0160   -0.0064        0.1557      0.1286     0.0342    0.0023
  2.93  0.3379  0.0682  0.0259  1.328E+01  1.67E-01   1.57E+00  1.0727        0.0155      0.0037     0.0062   -0.0135       -0.0108      0.0069     0.0181    0.0031
  2.93  0.3379  0.0682  0.0655  1.266E+00  9.11E-03   1.53E-01  1.2703       -0.0043      0.0020     0.0098   -0.0497        0.0056      0.0057     0.0110    0.0499
  2.93  0.3379  0.0933  0.0259  1.657E+01  1.48E-01   2.10E+00  1.0463        0.0170      0.0027     0.0067   -0.0075       -0.0003      0.0046     0.0127    0.0007
  2.93  0.3379  0.0933  0.0655  6.868E+00  2.62E-02   8.51E-01  1.0644       -0.0045      0.0010     0.0082   -0.0141       -0.0099      0.0029     0.0138    0.0049
  2.93  0.3379  0.0933  0.1290  1.023E+00  6.85E-03   1.60E-01  1.0891       -0.0117      0.0018     0.0176   -0.0147        0.0352      0.0053     0.0145    0.0082
  2.93  0.3379  0.1194  0.0259  1.183E+01  1.75E-01   1.53E+00  1.0367        0.0105      0.0047     0.0060   -0.0056       -0.0067      0.0075     0.0117    0.0009
  2.93  0.3379  0.1194  0.0655  6.991E+00  3.03E-02   8.80E-01  1.0432       -0.0035      0.0012     0.0081   -0.0096       -0.0066      0.0031     0.0108    0.0041
  2.93  0.3379  0.1194  0.1290  2.467E+00  1.20E-02   3.03E-01  1.0581       -0.0150      0.0013     0.0066   -0.0136        0.0110      0.0038     0.0134    0.0122
  2.93  0.3379  0.1194  0.2165  4.091E-01  4.06E-03   6.46E-02  1.0713       -0.0173      0.0027     0.0094   -0.0172        0.0472      0.0080     0.0145    0.0059
  2.93  0.3379  0.1468  0.0655  5.890E+00  3.90E-02   7.43E-01  1.0342       -0.0003      0.0019     0.0083   -0.0079        0.0054      0.0042     0.0109    0.0038
  2.93  0.3379  0.1468  0.1290  2.685E+00  1.44E-02   3.35E-01  1.0431       -0.0139      0.0015     0.0074   -0.0110        0.0079      0.0039     0.0107    0.0073
  2.93  0.3379  0.1468  0.2165  8.280E-01  6.10E-03   9.98E-02  1.0540       -0.0181      0.0019     0.0061   -0.0142        0.0138      0.0058     0.0139    0.0059
  2.93  0.3379  0.1468  0.3402  1.050E-01  1.82E-03   1.37E-02  1.0223       -0.0195      0.0046     0.0074   -0.0157        0.0499      0.0140     0.0211    0.0170
  2.93  0.3379  0.1753  0.0655  4.734E+00  3.45E-02   5.79E-01  1.0281        0.0018      0.0021     0.0048   -0.0068        0.0080      0.0048     0.0108    0.0033
  2.93  0.3379  0.1753  0.1290  2.483E+00  1.41E-02   3.07E-01  1.0340       -0.0105      0.0015     0.0069   -0.0099       -0.0163      0.0042     0.0140    0.0046
  2.93  0.3379  0.1753  0.2165  1.002E+00  7.14E-03   1.23E-01  1.0426       -0.0184      0.0019     0.0060   -0.0134        0.0110      0.0054     0.0138    0.0065
  2.93  0.3379  0.1753  0.3402  2.259E-01  2.77E-03   2.68E-02  1.0614       -0.0254      0.0034     0.0073   -0.0215        0.0514      0.0100     0.0144    0.0250
  2.93  0.3379  0.1753  0.5074  1.911E-02  7.27E-04   2.34E-03  0.7699        0.0200      0.0099     0.0128   -0.0075        0.0449      0.0299     0.0319    0.0063
  2.93  0.3379  0.2051  0.0655  3.805E+00  4.68E-02   4.61E-01  1.0216        0.0070      0.0039     0.0047   -0.0061        0.0140      0.0072     0.0090    0.0017
  2.93  0.3379  0.2051  0.1290  2.209E+00  1.36E-02   2.70E-01  1.0254       -0.0085      0.0017     0.0056   -0.0092       -0.0042      0.0046     0.0109    0.0029
  2.93  0.3379  0.2051  0.2165  1.032E+00  7.12E-03   1.28E-01  1.0323       -0.0129      0.0018     0.0054   -0.0124       -0.0008      0.0053     0.0149    0.0063
  2.93  0.3379  0.2051  0.3402  3.193E-01  3.47E-03   3.90E-02  1.0470       -0.0185      0.0030     0.0079   -0.0179        0.0369      0.0086     0.0150    0.0161
  2.93  0.3379  0.2051  0.5074  5.104E-02  1.22E-03   6.03E-03  1.0320       -0.0139      0.0065     0.0107   -0.0217        0.0477      0.0194     0.0271    0.0290
  2.93  0.3379  0.2362  0.1290  1.937E+00  1.45E-02   2.34E-01  1.0178        0.0030      0.0022     0.0063   -0.0086        0.0147      0.0051     0.0091    0.0028
  2.93  0.3379  0.2362  0.2165  9.703E-01  7.02E-03   1.18E-01  1.0237       -0.0123      0.0020     0.0057   -0.0114       -0.0036      0.0055     0.0126    0.0064
  2.93  0.3379  0.2362  0.3402  3.572E-01  3.65E-03   4.36E-02  1.0318       -0.0229      0.0028     0.0064   -0.0147        0.0122      0.0081     0.0144    0.0088
  2.93  0.3379  0.2362  0.5074  8.044E-02  1.53E-03   9.67E-03  1.0538       -0.0019      0.0052     0.0133   -0.0241        0.0893      0.0156     0.0206    0.0279
  2.93  0.3379  0.2686  0.0049  3.238E+00  1.11E+00   4.45E-01  1.0075       -0.0013      0.0947     0.0034   -0.0016        0.0258      0.1023     0.0108    0.0001
  2.93  0.3379  0.2686  0.1290  1.638E+00  1.78E-02   1.96E-01  1.0120        0.0155      0.0034     0.0061   -0.0080        0.0196      0.0066     0.0102    0.0033
  2.93  0.3379  0.2686  0.2165  8.696E-01  6.95E-03   1.04E-01  1.0156       -0.0063      0.0022     0.0049   -0.0102        0.0000      0.0058     0.0113    0.0043
  2.93  0.3379  0.2686  0.3402  3.593E-01  3.60E-03   4.34E-02  1.0212       -0.0173      0.0027     0.0075   -0.0128        0.0098      0.0077     0.0133    0.0036
  2.93  0.3379  0.2686  0.5074  9.789E-02  1.66E-03   1.20E-02  1.0438       -0.0059      0.0046     0.0112   -0.0211        0.0847      0.0135     0.0208    0.0203
  2.93  0.3379  0.2686  0.7427  1.684E-02  7.06E-04   2.08E-03  0.9824        0.0623      0.0124     0.0130   -0.0181        0.2538      0.0374     0.0224    0.0227
  2.93  0.3379  0.3025  0.1290  1.350E+00  2.30E-02   1.60E-01  1.0071        0.0152      0.0055     0.0068   -0.0076        0.0041      0.0098     0.0083    0.0020
  2.93  0.3379  0.3025  0.2165  7.667E-01  7.24E-03   9.11E-02  1.0099        0.0055      0.0027     0.0054   -0.0099        0.0069      0.0064     0.0126    0.0028
  2.93  0.3379  0.3025  0.3402  3.314E-01  3.50E-03   3.99E-02  1.0153       -0.0125      0.0030     0.0060   -0.0127        0.0196      0.0078     0.0127    0.0049
  2.93  0.3379  0.3025  0.5074  1.000E-01  1.67E-03   1.21E-02  1.0282       -0.0121      0.0046     0.0096   -0.0176        0.0128      0.0134     0.0225    0.0142
  2.93  0.3379  0.3025  0.7427  2.246E-02  7.84E-04   2.93E-03  1.0253        0.0511      0.0098     0.0145   -0.0227        0.1849      0.0302     0.0301    0.0268
  2.93  0.3379  0.3379  0.0049  2.915E+00  5.63E-01   3.84E-01  0.9982        0.0396      0.0557     0.0033   -0.0014        0.0611      0.0694     0.0093    0.0001
  2.93  0.3379  0.3379  0.2165  6.781E-01  8.00E-03   8.03E-02  1.0032        0.0141      0.0036     0.0069   -0.0096        0.0119      0.0074     0.0091    0.0035
  2.93  0.3379  0.3379  0.3402  3.022E-01  3.48E-03   3.64E-02  1.0063       -0.0088      0.0033     0.0067   -0.0119        0.0071      0.0082     0.0094    0.0061
  2.93  0.3379  0.3379  0.5074  9.742E-02  1.74E-03   1.17E-02  1.0111       -0.0296      0.0051     0.0081   -0.0139        0.0477      0.0137     0.0099    0.0069
  2.93  0.3379  0.3379  0.7427  2.249E-02  7.15E-04   2.77E-03  1.0269        0.0029      0.0088     0.0162   -0.0215        0.0854      0.0259     0.0159    0.0208
  2.93  0.3379  0.3748  0.0049  1.364E+00  2.59E-01   1.84E-01  0.9919       -0.0223      0.0549     0.0037   -0.0015       -0.0566      0.0733     0.0090    0.0002
  2.93  0.3379  0.3748  0.2165  5.384E-01  9.32E-03   6.41E-02  0.9959        0.0019      0.0055     0.0068   -0.0089       -0.0080      0.0101     0.0099    0.0040
  2.93  0.3379  0.3748  0.3402  2.561E-01  3.56E-03   3.09E-02  0.9964       -0.0061      0.0041     0.0056   -0.0102        0.0034      0.0094     0.0090    0.0043
  2.93  0.3379  0.3748  0.5074  9.089E-02  1.71E-03   1.10E-02  0.9997       -0.0114      0.0054     0.0057   -0.0119        0.0443      0.0142     0.0088    0.0033
  2.93  0.3379  0.3748  0.7427  2.358E-02  7.10E-04   2.92E-03  1.0168       -0.0144      0.0086     0.0114   -0.0189        0.1030      0.0245     0.0101    0.0149
  2.93  0.3379  0.4134  0.0049  1.108E+00  1.85E-01   1.48E-01  0.9852       -0.0221      0.0487     0.0036   -0.0013       -0.0648      0.0689     0.0077    0.0001
  2.93  0.3379  0.4134  0.3402  2.136E-01  3.52E-03   2.60E-02  0.9882       -0.0098      0.0049     0.0090   -0.0093       -0.0069      0.0105     0.0103    0.0031
  2.93  0.3379  0.4134  0.5074  8.073E-02  1.72E-03   1.00E-02  0.9901       -0.0186      0.0062     0.0082   -0.0108        0.0222      0.0154     0.0162    0.0020
  2.93  0.3379  0.4134  0.7427  2.268E-02  7.13E-04   2.83E-03  1.0027       -0.0572      0.0091     0.0063   -0.0164        0.0339      0.0250     0.0148    0.0105
  2.93  0.3379  0.4537  0.0049  9.746E-01  1.28E-01   1.29E-01  0.9801        0.0368      0.0390     0.0048   -0.0013        0.0682      0.0582     0.0071    0.0001
  2.93  0.3379  0.4537  0.3402  1.786E-01  3.89E-03   2.22E-02  0.9815       -0.0061      0.0067     0.0063   -0.0086       -0.0049      0.0129     0.0182    0.0023
  2.93  0.3379  0.4537  0.5074  7.394E-02  1.77E-03   9.26E-03  0.9820       -0.0208      0.0071     0.0054   -0.0100        0.0127      0.0165     0.0088    0.0014
  2.93  0.3379  0.4537  0.7427  2.398E-02  7.97E-04   2.90E-03  0.9895       -0.0428      0.0097     0.0076   -0.0143        0.0247      0.0252     0.0205    0.0068
  2.93  0.3379  0.4537  1.0741  4.318E-03  4.62E-04   6.98E-04  0.9618       -0.0754      0.0310     0.0145   -0.0160        0.0316      0.0893     0.0305    0.0141
  2.93  0.3379  0.4958  0.0049  6.980E-01  8.15E-02   9.49E-02  0.9747        0.0102      0.0346     0.0034   -0.0012        0.0069      0.0564     0.0092    0.0002
  2.93  0.3379  0.4958  0.5074  6.027E-02  1.70E-03   7.75E-03  0.9735       -0.0119      0.0085     0.0053   -0.0092       -0.0129      0.0182     0.0110    0.0009
  2.93  0.3379  0.4958  0.7427  2.363E-02  8.26E-04   2.98E-03  0.9772       -0.0245      0.0103     0.0073   -0.0127        0.0515      0.0249     0.0086    0.0038
  2.93  0.3379  0.4958  1.0741  4.709E-03  5.52E-04   8.90E-04  0.9572       -0.0977      0.0362     0.0300   -0.0151        0.2157      0.0992     0.0600    0.0102
  2.93  0.3379  0.5397  0.0049  5.202E-01  6.66E-02   7.46E-02  0.9692       -0.0158      0.0378     0.0038   -0.0012       -0.0006      0.0620     0.0072    0.0002
  2.93  0.3379  0.5397  0.5074  5.044E-02  1.61E-03   6.81E-03  0.9648       -0.0310      0.0098     0.0067   -0.0085       -0.0089      0.0201     0.0173    0.0002
  2.93  0.3379  0.5397  0.7427  2.108E-02  8.22E-04   2.76E-03  0.9657       -0.0307      0.0116     0.0071   -0.0113        0.0871      0.0271     0.0220    0.0014
  2.93  0.3379  0.5397  1.0741  5.807E-03  6.65E-04   8.84E-04  0.9314        0.0115      0.0333     0.0266   -0.0144        0.1917      0.0838     0.0550    0.0066
  2.93  0.3379  0.5855  0.7427  1.848E-02  9.75E-04   2.52E-03  0.9546       -0.0403      0.0156     0.0078   -0.0102       -0.0486      0.0340     0.0186   -0.0008
  2.93  0.3379  0.6334  0.7427  1.613E-02  1.41E-03   2.34E-03  0.9432       -0.0142      0.0261     0.0145   -0.0095       -0.0016      0.0528     0.0216   -0.0030
  2.93  0.3379  0.7355  0.0049  1.919E-01  2.73E-02   3.16E-02  0.9448        0.0092      0.0418     0.0092   -0.0010        0.0930      0.0947     0.0110    0.0002
  2.93  0.3379  0.7900  0.0049  1.469E-01  2.72E-02   2.30E-02  0.9417       -0.0256      0.0552     0.0111   -0.0011       -0.0975      0.1113     0.0259    0.0002
  2.93  0.3748  0.0682  0.0259  3.920E+00  1.55E-01   4.42E-01  1.0508        0.0122      0.0136     0.0068   -0.0177       -0.0346      0.0203     0.0209    0.0026
  2.93  0.3748  0.0933  0.0259  9.219E+00  1.36E-01   1.04E+00  1.0201        0.0276      0.0052     0.0074   -0.0094        0.0125      0.0073     0.0161    0.0017
  2.93  0.3748  0.0933  0.0655  2.973E+00  1.56E-02   3.35E-01  1.0379        0.0005      0.0016     0.0091   -0.0168       -0.0015      0.0042     0.0171    0.0051
  2.93  0.3748  0.0933  0.1290  4.085E-01  4.10E-03   6.19E-02  1.0104       -0.0066      0.0031     0.0201   -0.0229       -0.0046      0.0082     0.0177    0.0329
  2.93  0.3748  0.1194  0.0259  7.288E+00  1.25E-01   8.24E-01  1.0126        0.0233      0.0064     0.0066   -0.0067        0.0141      0.0090     0.0153    0.0007
  2.93  0.3748  0.1194  0.0655  3.857E+00  2.04E-02   4.34E-01  1.0185       -0.0015      0.0017     0.0090   -0.0112       -0.0027      0.0038     0.0146    0.0035
  2.93  0.3748  0.1194  0.1290  1.060E+00  7.11E-03   1.20E-01  1.0292       -0.0051      0.0020     0.0073   -0.0146        0.0180      0.0055     0.0167    0.0100
  2.93  0.3748  0.1194  0.2165  1.050E-01  1.62E-03   1.62E-02  0.9587       -0.0260      0.0049     0.0105   -0.0099        0.0633      0.0129     0.0177    0.0088
  2.93  0.3748  0.1468  0.0655  3.551E+00  2.64E-02   4.05E-01  1.0108        0.0027      0.0025     0.0093   -0.0092        0.0156      0.0046     0.0146    0.0031
  2.93  0.3748  0.1468  0.1290  1.446E+00  9.55E-03   1.64E-01  1.0186       -0.0094      0.0021     0.0082   -0.0127        0.0084      0.0051     0.0145    0.0079
  2.93  0.3748  0.1468  0.2165  3.289E-01  3.39E-03   3.71E-02  1.0265       -0.0190      0.0031     0.0067   -0.0156        0.0083      0.0085     0.0172    0.0046
  2.93  0.3748  0.1753  0.0049  4.890E+00  1.18E+00   5.67E-01  1.0024        0.0224      0.0757     0.0028   -0.0023        0.0169      0.0709     0.0124    0.0002
  2.93  0.3748  0.1753  0.0655  2.904E+00  2.70E-02   3.30E-01  1.0060        0.0067      0.0033     0.0051   -0.0083        0.0126      0.0060     0.0146    0.0031
  2.93  0.3748  0.1753  0.1290  1.429E+00  1.01E-02   1.62E-01  1.0119       -0.0077      0.0022     0.0076   -0.0115        0.0130      0.0051     0.0172    0.0058
  2.93  0.3748  0.1753  0.2165  5.001E-01  4.55E-03   5.65E-02  1.0193       -0.0125      0.0028     0.0066   -0.0150       -0.0080      0.0073     0.0171    0.0063
  2.93  0.3748  0.1753  0.3402  7.510E-02  1.34E-03   8.49E-03  1.0051       -0.0287      0.0055     0.0081   -0.0180        0.0072      0.0147     0.0176    0.0141
  2.93  0.3748  0.2051  0.0049  4.300E+00  4.94E-01   5.43E-01  0.9977        0.0569      0.0375     0.0031   -0.0021        0.0781      0.0394     0.0122    0.0002
  2.93  0.3748  0.2051  0.0655  2.372E+00  2.98E-02   2.69E-01  1.0018        0.0109      0.0048     0.0050   -0.0076        0.0156      0.0083     0.0133    0.0031
  2.93  0.3748  0.2051  0.1290  1.315E+00  9.12E-03   1.49E-01  1.0062       -0.0059      0.0022     0.0061   -0.0110       -0.0138      0.0053     0.0146    0.0044
  2.93  0.3748  0.2051  0.2165  5.450E-01  4.97E-03   6.19E-02  1.0129       -0.0169      0.0028     0.0058   -0.0148        0.0009      0.0071     0.0180    0.0068
  2.93  0.3748  0.2051  0.3402  1.354E-01  1.95E-03   1.54E-02  1.0323       -0.0270      0.0045     0.0089   -0.0240        0.0339      0.0116     0.0181    0.0244
  2.93  0.3748  0.2362  0.0049  4.028E+00  3.31E-01   4.99E-01  0.9930        0.0501      0.0273     0.0028   -0.0020        0.0451      0.0315     0.0132    0.0002
  2.93  0.3748  0.2362  0.1290  1.184E+00  9.58E-03   1.34E-01  1.0005        0.0013      0.0027     0.0069   -0.0107        0.0121      0.0057     0.0133    0.0033
  2.93  0.3748  0.2362  0.2165  5.665E-01  5.01E-03   6.42E-02  1.0066       -0.0106      0.0027     0.0062   -0.0142       -0.0112      0.0068     0.0160    0.0068
  2.93  0.3748  0.2362  0.3402  1.837E-01  2.29E-03   2.09E-02  1.0217       -0.0189      0.0039     0.0071   -0.0207        0.0259      0.0100     0.0176    0.0165
  2.93  0.3748  0.2362  0.5074  2.743E-02  7.92E-04   3.16E-03  1.0068        0.0050      0.0089     0.0151   -0.0262        0.0286      0.0232     0.0232    0.0320
  2.93  0.3748  0.2686  0.0049  2.456E+00  1.58E-01   3.17E-01  0.9896        0.0054      0.0215     0.0032   -0.0017       -0.0186      0.0286     0.0146    0.0002
  2.93  0.3748  0.2686  0.1290  1.064E+00  1.22E-02   1.21E-01  0.9948        0.0176      0.0041     0.0066   -0.0102        0.0280      0.0074     0.0141    0.0028
  2.93  0.3748  0.2686  0.2165  5.376E-01  4.98E-03   6.09E-02  1.0005       -0.0062      0.0029     0.0052   -0.0134        0.0078      0.0069     0.0150    0.0066
  2.93  0.3748  0.2686  0.3402  1.978E-01  2.43E-03   2.25E-02  1.0127       -0.0179      0.0038     0.0084   -0.0188        0.0093      0.0099     0.0167    0.0134
  2.93  0.3748  0.2686  0.5074  4.374E-02  1.01E-03   4.99E-03  1.0367       -0.0168      0.0073     0.0127   -0.0305        0.0751      0.0194     0.0234    0.0349
  2.93  0.3748  0.3025  0.0049  1.718E+00  8.61E-02   2.19E-01  0.9865        0.0103      0.0170     0.0028   -0.0019        0.0368      0.0262     0.0127    0.0000
  2.93  0.3748  0.3025  0.2165  4.894E-01  5.25E-03   5.55E-02  0.9952       -0.0025      0.0036     0.0058   -0.0127        0.0072      0.0075     0.0160    0.0061
  2.93  0.3748  0.3025  0.3402  1.908E-01  2.49E-03   2.18E-02  1.0014       -0.0167      0.0041     0.0065   -0.0159        0.0026      0.0102     0.0161    0.0062
  2.93  0.3748  0.3025  0.5074  5.324E-02  1.11E-03   6.05E-03  1.0290       -0.0145      0.0065     0.0107   -0.0269        0.0378      0.0171     0.0250    0.0248
  2.93  0.3748  0.3379  0.0049  1.809E+00  7.26E-02   2.27E-01  0.9810        0.0133      0.0135     0.0032   -0.0018       -0.0312      0.0242     0.0135    0.0001
  2.93  0.3748  0.3379  0.2165  4.154E-01  5.90E-03   4.72E-02  0.9887        0.0041      0.0050     0.0076   -0.0117        0.0087      0.0091     0.0133    0.0033
  2.93  0.3748  0.3379  0.3402  1.826E-01  2.63E-03   2.09E-02  0.9944       -0.0071      0.0046     0.0074   -0.0150        0.0029      0.0105     0.0135    0.0038
  2.93  0.3748  0.3379  0.5074  5.402E-02  1.10E-03   6.15E-03  1.0177       -0.0269      0.0065     0.0090   -0.0241       -0.0041      0.0165     0.0139    0.0205
  2.93  0.3748  0.3379  0.7427  1.077E-02  4.96E-04   1.23E-03  1.0018        0.0146      0.0150     0.0184   -0.0297        0.1912      0.0413     0.0189    0.0363
  2.93  0.3748  0.3748  0.0049  1.012E+00  3.73E-02   1.33E-01  0.9777        0.0064      0.0123     0.0037   -0.0017        0.0161      0.0247     0.0132    0.0001
  2.93  0.3748  0.3748  0.2165  3.511E-01  7.48E-03   4.01E-02  0.9845       -0.0002      0.0081     0.0075   -0.0117       -0.0369      0.0136     0.0139    0.0028
  2.93  0.3748  0.3748  0.3402  1.630E-01  2.75E-03   1.88E-02  0.9892       -0.0089      0.0056     0.0060   -0.0149        0.0045      0.0117     0.0133    0.0056
  2.93  0.3748  0.3748  0.5074  5.395E-02  1.10E-03   6.17E-03  1.0015       -0.0254      0.0065     0.0061   -0.0197        0.0127      0.0156     0.0131    0.0128
  2.93  0.3748  0.3748  0.7427  1.272E-02  5.51E-04   1.49E-03  1.0232        0.0068      0.0139     0.0129   -0.0306        0.1586      0.0376     0.0141    0.0323
  2.93  0.3748  0.4134  0.0049  8.225E-01  3.10E-02   1.03E-01  0.9740       -0.0168      0.0124     0.0036   -0.0018       -0.0064      0.0266     0.0124    0.0001
  2.93  0.3748  0.4134  0.3402  1.408E-01  2.97E-03   1.62E-02  0.9804       -0.0149      0.0073     0.0101   -0.0138       -0.0062      0.0140     0.0142    0.0060
  2.93  0.3748  0.4134  0.5074  5.463E-02  1.13E-03   6.34E-03  0.9857       -0.0190      0.0069     0.0091   -0.0158        0.0555      0.0152     0.0192    0.0051
  2.93  0.3748  0.4134  0.7427  1.191E-02  5.42E-04   1.41E-03  1.0170       -0.0139      0.0145     0.0069   -0.0278        0.0528      0.0372     0.0179    0.0235
  2.93  0.3748  0.4537  0.0049  9.249E-01  3.29E-02   1.18E-01  0.9678        0.0047      0.0118     0.0051   -0.0017        0.0499      0.0264     0.0120    0.0002
  2.93  0.3748  0.4537  0.0259  7.283E-01  1.32E-01   9.75E-02  0.9688       -0.0384      0.0593     0.0031   -0.0040       -0.1018      0.0639     0.0124    0.0009
  2.93  0.3748  0.4537  0.3402  1.295E-01  3.45E-03   1.53E-02  0.9710        0.0031      0.0097     0.0069   -0.0119        0.0001      0.0171     0.0209    0.0034
  2.93  0.3748  0.4537  0.5074  5.132E-02  1.21E-03   5.95E-03  0.9750       -0.0149      0.0079     0.0058   -0.0138       -0.0184      0.0164     0.0131    0.0013
  2.93  0.3748  0.4537  0.7427  1.305E-02  6.32E-04   1.53E-03  1.0033       -0.0446      0.0163     0.0085   -0.0246        0.0831      0.0382     0.0231    0.0164
  2.93  0.3748  0.4958  0.0049  5.290E-01  1.85E-02   6.80E-02  0.9616        0.0237      0.0111     0.0032   -0.0016       -0.0041      0.0266     0.0134    0.0002
  2.93  0.3748  0.4958  0.0259  5.409E-01  4.98E-02   7.15E-02  0.9626        0.0443      0.0306     0.0054   -0.0037        0.0368      0.0356     0.0166    0.0008
  2.93  0.3748  0.4958  0.5074  4.587E-02  1.31E-03   5.34E-03  0.9655       -0.0203      0.0101     0.0056   -0.0127       -0.0027      0.0189     0.0148   -0.0005
  2.93  0.3748  0.4958  0.7427  1.395E-02  7.34E-04   1.70E-03  0.9865       -0.0461      0.0180     0.0081   -0.0217        0.0939      0.0386     0.0129    0.0101
  2.93  0.3748  0.5397  0.0049  5.537E-01  2.06E-02   7.57E-02  0.9560        0.0271      0.0117     0.0038   -0.0015       -0.0251      0.0278     0.0120    0.0002
  2.93  0.3748  0.5397  0.0259  5.577E-01  4.60E-02   7.72E-02  0.9571        0.0732      0.0282     0.0069   -0.0035        0.0752      0.0345     0.0227    0.0008
  2.93  0.3748  0.5397  0.5074  4.190E-02  1.46E-03   5.10E-03  0.9563       -0.0069      0.0128     0.0073   -0.0119        0.0525      0.0224     0.0202   -0.0012
  2.93  0.3748  0.5397  0.7427  1.265E-02  8.24E-04   1.61E-03  0.9705       -0.0518      0.0228     0.0079   -0.0200        0.0791      0.0449     0.0245    0.0047
  2.93  0.3748  0.5855  0.0049  3.333E-01  1.58E-02   4.37E-02  0.9507        0.0021      0.0152     0.0040   -0.0015       -0.0410      0.0359     0.0182    0.0002
  2.93  0.3748  0.5855  0.0259  3.481E-01  3.68E-02   4.72E-02  0.9517        0.0311      0.0358     0.0062   -0.0035        0.0186      0.0453     0.0172    0.0007
  2.93  0.3748  0.5855  0.7427  1.335E-02  9.18E-04   1.80E-03  0.9568       -0.0838      0.0249     0.0087   -0.0191        0.1594      0.0521     0.0213    0.0000
  2.93  0.3748  0.6334  0.0049  2.151E-01  1.70E-02   3.08E-02  0.9451       -0.0106      0.0246     0.0111   -0.0015       -0.0802      0.0625     0.0184    0.0003
  2.93  0.3748  0.6334  0.0259  1.919E-01  1.66E-02   2.66E-02  0.9460        0.0213      0.0287     0.0076   -0.0036        0.0536      0.0470     0.0220    0.0008
  2.93  0.3748  0.6834  0.0049  2.024E-01  1.02E-02   2.78E-02  0.9393       -0.0072      0.0158     0.0053   -0.0015        0.0377      0.0393     0.0186    0.0003
  2.93  0.3748  0.6834  0.0259  1.981E-01  9.65E-03   2.85E-02  0.9399        0.0349      0.0163     0.0091   -0.0037        0.0241      0.0312     0.0248    0.0007
  2.93  0.3748  0.7355  0.0049  1.671E-01  9.45E-03   2.42E-02  0.9346       -0.0058      0.0167     0.0103   -0.0016       -0.0627      0.0440     0.0148    0.0002
  2.93  0.3748  0.7355  0.0259  1.408E-01  9.36E-03   1.87E-02  0.9341        0.0235      0.0224     0.0084   -0.0043       -0.1349      0.0381     0.0345    0.0003
  2.93  0.3748  0.7900  0.0049  1.182E-01  8.27E-03   1.80E-02  0.9358        0.0394      0.0234     0.0125   -0.0018        0.0464      0.0551     0.0283    0.0002
  2.93  0.3748  0.7900  0.0259  9.908E-02  8.34E-03   1.36E-02  0.9342        0.0102      0.0280     0.0048   -0.0044       -0.2869      0.0504     0.0309    0.0002
  2.93  0.3748  0.9063  0.0049  3.830E-02  2.06E-02   4.53E-03  1.1778        0.1104      0.1328     0.0028   -0.0032       -0.2025      0.3233     0.0120   -0.0005
  2.93  0.3748  0.9063  0.0259  7.051E-02  1.82E-02   8.34E-03  1.1757        0.0058      0.0827     0.0028   -0.0067       -0.5220      0.1917     0.0120   -0.0023
  2.93  0.4134  0.0933  0.0259  6.038E+00  1.39E-01   6.83E-01  0.9954        0.0384      0.0090     0.0086   -0.0110        0.0129      0.0118     0.0223    0.0021
  2.93  0.4134  0.0933  0.0655  1.059E+00  8.20E-03   1.20E-01  1.0184       -0.0055      0.0026     0.0104   -0.0193       -0.0058      0.0066     0.0231    0.0083
  2.93  0.4134  0.1194  0.0259  4.906E+00  1.21E-01   5.57E-01  0.9892        0.0053      0.0102     0.0077   -0.0076       -0.0220      0.0140     0.0218    0.0008
  2.93  0.4134  0.1194  0.0655  2.471E+00  1.62E-02   2.79E-01  0.9944       -0.0020      0.0022     0.0102   -0.0123       -0.0120      0.0051     0.0212    0.0030
  2.93  0.4134  0.1194  0.1290  4.530E-01  4.25E-03   5.14E-02  1.0022       -0.0118      0.0031     0.0085   -0.0126        0.0370      0.0081     0.0228    0.0007
  2.93  0.4134  0.1468  0.0049  6.490E+00  9.30E-01   7.33E-01  0.9840        0.0747      0.0505     0.0121   -0.0026        0.0897      0.0489     0.0288    0.0000
  2.93  0.4134  0.1468  0.0655  2.400E+00  2.16E-02   2.75E-01  0.9881       -0.0004      0.0033     0.0105   -0.0100        0.0159      0.0061     0.0212    0.0025
  2.93  0.4134  0.1468  0.1290  8.328E-01  6.58E-03   9.46E-02  0.9936       -0.0115      0.0027     0.0094   -0.0130        0.0026      0.0067     0.0211    0.0069
  2.93  0.4134  0.1468  0.2165  1.376E-01  1.97E-03   1.56E-02  1.0162       -0.0144      0.0048     0.0078   -0.0264       -0.0075      0.0121     0.0232    0.0336
  2.93  0.4134  0.1753  0.0049  4.045E+00  3.91E-01   4.70E-01  0.9814        0.0307      0.0343     0.0043   -0.0024       -0.0078      0.0375     0.0196    0.0001
  2.93  0.4134  0.1753  0.0655  2.063E+00  3.22E-02   2.35E-01  0.9840        0.0087      0.0061     0.0063   -0.0089        0.0196      0.0093     0.0212    0.0024
  2.93  0.4134  0.1753  0.1290  9.314E-01  8.69E-03   1.06E-01  0.9890       -0.0217      0.0033     0.0088   -0.0120        0.0045      0.0070     0.0232    0.0059
  2.93  0.4134  0.1753  0.2165  2.626E-01  3.23E-03   2.98E-02  0.9959       -0.0207      0.0041     0.0078   -0.0155       -0.0172      0.0106     0.0231    0.0051
  2.93  0.4134  0.2051  0.0049  2.827E+00  1.40E-01   3.58E-01  0.9780        0.0091      0.0179     0.0045   -0.0023        0.0236      0.0236     0.0195    0.0002
  2.93  0.4134  0.2051  0.0655  1.683E+00  2.57E-02   1.91E-01  0.9804        0.0005      0.0067     0.0062   -0.0084        0.0222      0.0115     0.0203    0.0025
  2.93  0.4134  0.2051  0.1290  8.910E-01  8.96E-03   1.01E-01  0.9850       -0.0147      0.0035     0.0073   -0.0115        0.0102      0.0074     0.0212    0.0048
  2.93  0.4134  0.2051  0.2165  3.446E-01  3.84E-03   3.93E-02  0.9909       -0.0338      0.0038     0.0070   -0.0154       -0.0078      0.0086     0.0238    0.0056
  2.93  0.4134  0.2051  0.3402  6.352E-02  1.23E-03   7.26E-03  0.9841       -0.0266      0.0063     0.0101   -0.0194       -0.0262      0.0162     0.0239    0.0135
  2.93  0.4134  0.2362  0.0049  2.860E+00  9.71E-02   3.55E-01  0.9744        0.0089      0.0121     0.0043   -0.0022       -0.0180      0.0190     0.0202    0.0002
  2.93  0.4134  0.2362  0.1290  8.289E-01  9.49E-03   9.42E-02  0.9814        0.0007      0.0042     0.0080   -0.0113        0.0198      0.0083     0.0203    0.0039
  2.93  0.4134  0.2362  0.2165  3.629E-01  3.87E-03   4.13E-02  0.9871       -0.0278      0.0036     0.0073   -0.0155       -0.0207      0.0084     0.0223    0.0062
  2.93  0.4134  0.2362  0.3402  9.935E-02  1.79E-03   1.13E-02  1.0105       -0.0263      0.0062     0.0082   -0.0266        0.0070      0.0151     0.0235    0.0278
  2.93  0.4134  0.2686  0.0049  2.643E+00  7.19E-02   3.42E-01  0.9706        0.0072      0.0095     0.0046   -0.0022       -0.0048      0.0180     0.0212    0.0002
  2.93  0.4134  0.2686  0.1290  7.482E-01  1.20E-02   8.52E-02  0.9776        0.0120      0.0064     0.0078   -0.0114        0.0288      0.0112     0.0209    0.0031
  2.93  0.4134  0.2686  0.2165  3.516E-01  4.07E-03   3.99E-02  0.9833       -0.0161      0.0039     0.0064   -0.0153       -0.0217      0.0093     0.0215    0.0067
  2.93  0.4134  0.2686  0.3402  1.198E-01  1.99E-03   1.37E-02  1.0020       -0.0305      0.0056     0.0096   -0.0233        0.0088      0.0136     0.0228    0.0191
  2.93  0.4134  0.2686  0.5074  1.984E-02  6.72E-04   2.27E-03  0.9727       -0.0258      0.0117     0.0141   -0.0267        0.0645      0.0283     0.0284    0.0283
  2.93  0.4134  0.3025  0.0049  1.468E+00  3.58E-02   1.88E-01  0.9674        0.0143      0.0083     0.0043   -0.0020       -0.0084      0.0173     0.0199    0.0002
  2.93  0.4134  0.3025  0.0259  1.407E+00  1.15E-01   1.75E-01  0.9692        0.0542      0.0290     0.0076   -0.0044        0.0519      0.0309     0.0203    0.0010
  2.93  0.4134  0.3025  0.2165  3.266E-01  4.42E-03   3.71E-02  0.9794       -0.0035      0.0048     0.0070   -0.0147        0.0023      0.0101     0.0223    0.0068
  2.93  0.4134  0.3025  0.3402  1.256E-01  1.93E-03   1.44E-02  0.9956       -0.0237      0.0053     0.0077   -0.0216        0.0029      0.0125     0.0223    0.0160
  2.93  0.4134  0.3025  0.5074  2.864E-02  8.45E-04   3.26E-03  1.0277        0.0177      0.0100     0.0120   -0.0369        0.0251      0.0247     0.0298    0.0467
  2.93  0.4134  0.3379  0.0049  1.301E+00  3.11E-02   1.63E-01  0.9653        0.0261      0.0079     0.0046   -0.0017       -0.0082      0.0182     0.0204   -0.0001
  2.93  0.4134  0.3379  0.0259  1.089E+00  1.58E-01   1.39E-01  0.9656       -0.0053      0.0504     0.0043   -0.0044       -0.0636      0.0492     0.0197   -0.0002
  2.93  0.4134  0.3379  0.2165  3.004E-01  5.32E-03   3.42E-02  0.9751        0.0064      0.0066     0.0087   -0.0140        0.0261      0.0123     0.0203    0.0066
  2.93  0.4134  0.3379  0.3402  1.209E-01  1.88E-03   1.39E-02  0.9855       -0.0266      0.0054     0.0085   -0.0188       -0.0045      0.0121     0.0204    0.0091
  2.93  0.4134  0.3379  0.5074  3.354E-02  9.48E-04   3.83E-03  1.0294       -0.0007      0.0098     0.0102   -0.0354        0.1125      0.0240     0.0207    0.0400
  2.93  0.4134  0.3748  0.0049  8.139E-01  2.02E-02   1.07E-01  0.9620        0.0079      0.0080     0.0050   -0.0021       -0.0269      0.0195     0.0202    0.0001
  2.93  0.4134  0.3748  0.0259  7.645E-01  7.74E-02   9.63E-02  0.9626        0.0251      0.0354     0.0043   -0.0048       -0.0078      0.0357     0.0197    0.0006
  2.93  0.4134  0.3748  0.2165  2.641E-01  6.76E-03   3.02E-02  0.9710        0.0234      0.0103     0.0087   -0.0133       -0.0108      0.0177     0.0207    0.0049
  2.93  0.4134  0.3748  0.3402  1.163E-01  1.94E-03   1.34E-02  0.9773       -0.0145      0.0060     0.0072   -0.0166       -0.0096      0.0123     0.0203    0.0026
  2.93  0.4134  0.3748  0.5074  3.522E-02  1.05E-03   4.04E-03  1.0188        0.0022      0.0103     0.0073   -0.0317        0.0294      0.0244     0.0202    0.0318
  2.93  0.4134  0.4134  0.0049  6.812E-01  1.79E-02   8.54E-02  0.9575        0.0081      0.0083     0.0049   -0.0020       -0.0168      0.0211     0.0196    0.0002
  2.93  0.4134  0.4134  0.0259  6.123E-01  3.85E-02   7.80E-02  0.9586        0.0061      0.0221     0.0069   -0.0044       -0.0362      0.0266     0.0215    0.0008
  2.93  0.4134  0.4134  0.3402  1.069E-01  2.24E-03   1.23E-02  0.9730       -0.0100      0.0079     0.0113   -0.0169       -0.0196      0.0144     0.0210    0.0035
  2.93  0.4134  0.4134  0.5074  3.733E-02  1.21E-03   4.35E-03  1.0007       -0.0208      0.0118     0.0104   -0.0261        0.0616      0.0255     0.0248    0.0209
  2.93  0.4134  0.4537  0.0049  7.402E-01  2.10E-02   9.37E-02  0.9554       -0.0051      0.0093     0.0063   -0.0018        0.0305      0.0230     0.0194    0.0002
  2.93  0.4134  0.4537  0.0259  6.801E-01  3.57E-02   9.06E-02  0.9568        0.0038      0.0187     0.0045   -0.0042        0.0134      0.0251     0.0197    0.0005
  2.93  0.4134  0.4537  0.5074  3.716E-02  1.41E-03   4.32E-03  0.9832       -0.0066      0.0139     0.0069   -0.0206        0.0612      0.0278     0.0201    0.0093
  2.93  0.4134  0.4958  0.0049  4.735E-01  1.60E-02   6.00E-02  0.9524        0.0024      0.0112     0.0046   -0.0020        0.0717      0.0286     0.0203    0.0000
  2.93  0.4134  0.4958  0.0259  4.234E-01  2.10E-02   5.52E-02  0.9530        0.0229      0.0175     0.0065   -0.0047        0.0383      0.0278     0.0227    0.0004
  2.93  0.4134  0.4958  0.5074  3.145E-02  1.49E-03   3.67E-03  0.9703       -0.0003      0.0182     0.0068   -0.0177        0.0093      0.0334     0.0213    0.0024
  2.93  0.4134  0.5397  0.0049  3.399E-01  1.68E-02   4.56E-02  0.9448       -0.0084      0.0164     0.0051   -0.0020        0.0382      0.0407     0.0194    0.0003
  2.93  0.4134  0.5397  0.0259  3.385E-01  1.90E-02   4.60E-02  0.9460        0.0156      0.0198     0.0081   -0.0046        0.0067      0.0350     0.0278    0.0011
  2.93  0.4134  0.5855  0.0049  2.359E-01  1.27E-02   3.02E-02  0.9386       -0.0004      0.0180     0.0053   -0.0018        0.0731      0.0458     0.0240    0.0003
  2.93  0.4134  0.5855  0.0259  2.156E-01  8.66E-03   2.85E-02  0.9401        0.0104      0.0130     0.0074   -0.0042        0.0761      0.0291     0.0232    0.0010
  2.93  0.4134  0.5855  0.0655  1.699E-01  3.93E-02   2.20E-02  0.9409       -0.0456      0.0807     0.0070   -0.0067       -0.0643      0.0773     0.0222    0.0015
  2.93  0.4134  0.6334  0.0049  1.731E-01  7.16E-03   2.42E-02  0.9340        0.0164      0.0131     0.0124   -0.0017       -0.0071      0.0354     0.0241    0.0002
  2.93  0.4134  0.6334  0.0259  2.101E-01  6.51E-03   2.70E-02  0.9350        0.0093      0.0097     0.0087   -0.0043       -0.0123      0.0236     0.0272    0.0007
  2.93  0.4134  0.6334  0.0655  1.768E-01  2.35E-02   2.23E-02  0.9349        0.0436      0.0462     0.0073   -0.0071        0.0313      0.0461     0.0263    0.0010
  2.93  0.4134  0.6834  0.0049  1.721E-01  7.04E-03   2.20E-02  0.9290        0.0207      0.0131     0.0065   -0.0020       -0.0202      0.0346     0.0243    0.0004
  2.93  0.4134  0.6834  0.0259  1.575E-01  4.90E-03   2.13E-02  0.9297       -0.0061      0.0101     0.0103   -0.0049       -0.0141      0.0249     0.0296    0.0009
  2.93  0.4134  0.6834  0.0655  1.248E-01  1.27E-02   2.17E-02  0.9286        0.0574      0.0365     0.0052   -0.0081        0.1587      0.0435     0.0268    0.0012
  2.93  0.4134  0.7355  0.0049  1.121E-01  5.72E-03   1.62E-02  0.9258       -0.0174      0.0164     0.0116   -0.0021       -0.0284      0.0428     0.0213    0.0003
  2.93  0.4134  0.7355  0.0259  1.067E-01  4.20E-03   1.42E-02  0.9250        0.0587      0.0136     0.0096   -0.0055        0.1267      0.0291     0.0386    0.0003
  2.93  0.4134  0.7355  0.0655  9.204E-02  9.44E-03   1.21E-02  0.9235        0.0075      0.0366     0.0063   -0.0077       -0.0658      0.0473     0.0336    0.0008
  2.93  0.4134  0.7900  0.0049  9.076E-02  9.82E-03   1.38E-02  0.9321        0.0181      0.0350     0.0139   -0.0025       -0.0991      0.0892     0.0328    0.0002
  2.93  0.4134  0.7900  0.0259  8.596E-02  8.34E-03   1.18E-02  0.9303        0.0757      0.0341     0.0060   -0.0059       -0.0793      0.0689     0.0352    0.0002
  2.93  0.4134  0.8469  0.0259  8.508E-02  6.64E-02   1.18E-02  0.9783       -0.1042      0.3115     0.0178   -0.0073       -0.8137      1.0488     0.0542   -0.0007
  2.93  0.4134  0.8469  0.0655  1.172E-01  1.53E-02   1.60E-02  0.9730        0.1356      0.0438     0.0128   -0.0099       -0.1876      0.0772     0.0491   -0.0027
  2.93  0.4537  0.0933  0.0259  2.545E+00  1.50E-01   2.97E-01  0.9729       -0.0312      0.0252     0.0096   -0.0108       -0.0796      0.0312     0.0232    0.0007
  2.93  0.4537  0.0933  0.0655  3.086E-01  4.59E-03   3.61E-02  1.0210        0.0219      0.0052     0.0114   -0.0153       -0.0011      0.0130     0.0240    0.0068
  2.93  0.4537  0.1194  0.0655  1.420E+00  1.33E-02   1.65E-01  0.9726        0.0043      0.0034     0.0112   -0.0120        0.0055      0.0074     0.0220    0.0022
  2.93  0.4537  0.1194  0.1290  1.775E-01  2.15E-03   2.08E-02  1.0302       -0.0253      0.0044     0.0095   -0.0247        0.0296      0.0105     0.0237    0.0231
  2.93  0.4537  0.1468  0.0049  4.079E+00  8.18E-01   4.76E-01  0.9635       -0.0214      0.0737     0.0131   -0.0024        0.0104      0.0709     0.0299    0.0002
  2.93  0.4537  0.1468  0.0655  1.755E+00  1.70E-02   2.07E-01  0.9673        0.0010      0.0038     0.0116   -0.0096        0.0203      0.0069     0.0221    0.0017
  2.93  0.4537  0.1468  0.1290  4.791E-01  5.26E-03   5.62E-02  0.9698       -0.0174      0.0038     0.0104   -0.0112       -0.0250      0.0096     0.0220    0.0014
  2.93  0.4537  0.1753  0.0049  4.236E+00  3.29E-01   5.08E-01  0.9618        0.0084      0.0292     0.0054   -0.0020       -0.0233      0.0382     0.0204   -0.0002
  2.93  0.4537  0.1753  0.0655  1.775E+00  2.49E-02   2.09E-01  0.9645       -0.0030      0.0057     0.0073   -0.0086        0.0202      0.0091     0.0220    0.0020
  2.93  0.4537  0.1753  0.1290  6.260E-01  7.51E-03   7.36E-02  0.9672       -0.0213      0.0045     0.0098   -0.0109        0.0012      0.0093     0.0241    0.0045
  2.93  0.4537  0.1753  0.2165  1.478E-01  2.16E-03   1.73E-02  0.9844       -0.0144      0.0051     0.0087   -0.0203       -0.0157      0.0127     0.0240    0.0167
  2.93  0.4537  0.2051  0.0049  2.291E+00  9.54E-02   2.98E-01  0.9598       -0.0036      0.0155     0.0056   -0.0020        0.0143      0.0261     0.0203    0.0000
  2.93  0.4537  0.2051  0.1290  6.514E-01  7.77E-03   7.64E-02  0.9651       -0.0218      0.0045     0.0082   -0.0105        0.0123      0.0086     0.0221    0.0046
  2.93  0.4537  0.2051  0.2165  2.126E-01  3.27E-03   2.50E-02  0.9721       -0.0324      0.0055     0.0080   -0.0154       -0.0211      0.0133     0.0248    0.0049
  2.93  0.4537  0.2362  0.0049  2.352E+00  6.57E-02   3.00E-01  0.9576        0.0187      0.0100     0.0054   -0.0020        0.0196      0.0202     0.0211    0.0001
  2.93  0.4537  0.2362  0.1290  6.034E-01  7.35E-03   7.08E-02  0.9630       -0.0173      0.0047     0.0090   -0.0103        0.0035      0.0091     0.0211    0.0039
  2.93  0.4537  0.2362  0.2165  2.418E-01  3.84E-03   2.84E-02  0.9681       -0.0306      0.0057     0.0083   -0.0152       -0.0025      0.0130     0.0232    0.0037
  2.93  0.4537  0.2362  0.3402  5.866E-02  1.30E-03   6.91E-03  0.9661       -0.0305      0.0080     0.0092   -0.0196       -0.0012      0.0192     0.0244    0.0096
  2.93  0.4537  0.2686  0.0049  2.108E+00  5.22E-02   2.79E-01  0.9553        0.0002      0.0085     0.0057   -0.0020        0.0169      0.0193     0.0220    0.0001
  2.93  0.4537  0.2686  0.0259  1.637E+00  1.05E-01   1.93E-01  0.9557       -0.0220      0.0258     0.0110   -0.0047       -0.0582      0.0347     0.0243    0.0006
  2.93  0.4537  0.2686  0.1290  5.627E-01  9.11E-03   6.61E-02  0.9611        0.0154      0.0070     0.0088   -0.0104        0.0324      0.0122     0.0217    0.0031
  2.93  0.4537  0.2686  0.2165  2.387E-01  3.55E-03   2.80E-02  0.9661       -0.0230      0.0055     0.0074   -0.0155        0.0174      0.0122     0.0224    0.0043
  2.93  0.4537  0.2686  0.3402  7.611E-02  1.62E-03   8.97E-03  0.9925       -0.0046      0.0077     0.0106   -0.0268        0.0046      0.0177     0.0237    0.0272
  2.93  0.4537  0.3025  0.0049  1.165E+00  2.96E-02   1.53E-01  0.9529        0.0177      0.0087     0.0054   -0.0021        0.0433      0.0207     0.0207    0.0001
  2.93  0.4537  0.3025  0.0259  1.104E+00  1.19E-01   1.41E-01  0.9536        0.0276      0.0407     0.0086   -0.0047       -0.0009      0.0424     0.0211    0.0009
  2.93  0.4537  0.3025  0.2165  2.306E-01  3.51E-03   2.71E-02  0.9645       -0.0063      0.0058     0.0080   -0.0156        0.0012      0.0118     0.0232    0.0052
  2.93  0.4537  0.3025  0.3402  8.726E-02  1.97E-03   1.03E-02  0.9932       -0.0147      0.0082     0.0087   -0.0262        0.0194      0.0187     0.0232    0.0252
  2.93  0.4537  0.3379  0.0049  9.774E-01  2.67E-02   1.26E-01  0.9498        0.0194      0.0094     0.0057   -0.0020        0.0347      0.0229     0.0212    0.0002
  2.93  0.4537  0.3379  0.0259  8.645E-01  8.23E-02   1.13E-01  0.9513        0.0068      0.0354     0.0054   -0.0044        0.0142      0.0387     0.0206    0.0012
  2.93  0.4537  0.3379  0.2165  2.122E-01  4.02E-03   2.50E-02  0.9622        0.0085      0.0076     0.0097   -0.0152        0.0069      0.0139     0.0211    0.0063
  2.93  0.4537  0.3379  0.3402  8.570E-02  2.12E-03   1.01E-02  0.9874       -0.0285      0.0090     0.0095   -0.0241       -0.0176      0.0205     0.0213    0.0201
  2.93  0.4537  0.3379  0.5074  1.945E-02  6.86E-04   2.29E-03  1.0090       -0.0380      0.0129     0.0112   -0.0345        0.0611      0.0299     0.0216    0.0391
  2.93  0.4537  0.3748  0.0049  7.245E-01  2.22E-02   9.74E-02  0.9483        0.0262      0.0105     0.0061   -0.0016        0.0024      0.0259     0.0211    0.0003
  2.93  0.4537  0.3748  0.0259  5.900E-01  3.64E-02   7.63E-02  0.9500        0.0129      0.0224     0.0054   -0.0039       -0.0205      0.0297     0.0206    0.0005
  2.93  0.4537  0.3748  0.3402  8.532E-02  2.38E-03   1.02E-02  0.9780       -0.0086      0.0106     0.0082   -0.0204        0.0295      0.0218     0.0211    0.0097
  2.93  0.4537  0.3748  0.5074  2.256E-02  7.43E-04   2.67E-03  1.0413       -0.0238      0.0125     0.0083   -0.0402        0.0678      0.0294     0.0210    0.0471
  2.93  0.4537  0.4134  0.0049  5.999E-01  2.20E-02   7.71E-02  0.9475       -0.0020      0.0124     0.0060   -0.0018       -0.0094      0.0318     0.0204   -0.0002
  2.93  0.4537  0.4134  0.0259  5.149E-01  2.64E-02   6.72E-02  0.9473        0.0105      0.0181     0.0079   -0.0044        0.0110      0.0290     0.0224   -0.0005
  2.93  0.4537  0.4134  0.3402  8.538E-02  2.97E-03   1.01E-02  0.9696        0.0174      0.0142     0.0124   -0.0178        0.0767      0.0255     0.0218    0.0001
  2.93  0.4537  0.4134  0.5074  2.822E-02  9.26E-04   3.39E-03  1.0419       -0.0273      0.0131     0.0114   -0.0404        0.0966      0.0278     0.0257    0.0443
  2.93  0.4537  0.4537  0.0049  6.013E-01  2.53E-02   7.78E-02  0.9440        0.0035      0.0137     0.0073   -0.0021       -0.0635      0.0362     0.0202    0.0002
  2.93  0.4537  0.4537  0.0259  5.291E-01  2.15E-02   7.19E-02  0.9449        0.0353      0.0133     0.0057   -0.0047       -0.0149      0.0274     0.0205    0.0008
  2.93  0.4537  0.4537  0.0655  3.726E-01  4.44E-02   4.86E-02  0.9464       -0.0015      0.0456     0.0185   -0.0073       -0.0628      0.0532     0.0290    0.0018
  2.93  0.4537  0.4537  0.5074  3.111E-02  1.06E-03   3.73E-03  1.0294       -0.0111      0.0133     0.0079   -0.0363        0.0924      0.0275     0.0210    0.0335
  2.93  0.4537  0.4958  0.0049  2.979E-01  1.27E-02   3.85E-02  0.9411        0.0025      0.0144     0.0057   -0.0019       -0.0173      0.0371     0.0212    0.0002
  2.93  0.4537  0.4958  0.0259  3.103E-01  9.90E-03   4.12E-02  0.9428        0.0413      0.0102     0.0075   -0.0042       -0.0027      0.0240     0.0236    0.0009
  2.93  0.4537  0.4958  0.0655  2.690E-01  4.06E-02   3.49E-02  0.9451        0.0226      0.0553     0.0102   -0.0067       -0.0255      0.0530     0.0306    0.0012
  2.93  0.4537  0.4958  0.5074  2.567E-02  1.12E-03   3.09E-03  1.0134       -0.0032      0.0176     0.0078   -0.0310        0.0235      0.0329     0.0222    0.0205
  2.93  0.4537  0.5397  0.0049  3.449E-01  1.23E-02   4.67E-02  0.9406        0.0160      0.0122     0.0061   -0.0016       -0.0035      0.0308     0.0202    0.0001
  2.93  0.4537  0.5397  0.0259  3.353E-01  9.39E-03   4.56E-02  0.9420        0.0096      0.0090     0.0091   -0.0041       -0.0068      0.0213     0.0288    0.0000
  2.93  0.4537  0.5397  0.0655  2.664E-01  2.45E-02   3.25E-02  0.9434        0.0066      0.0334     0.0055   -0.0071       -0.0542      0.0350     0.0222   -0.0004
  2.93  0.4537  0.5397  0.5074  2.471E-02  1.43E-03   3.10E-03  0.9994       -0.0330      0.0247     0.0095   -0.0264        0.0905      0.0420     0.0266    0.0070
  2.93  0.4537  0.5855  0.0049  2.359E-01  8.25E-03   2.97E-02  0.9384       -0.0016      0.0119     0.0063   -0.0023        0.0405      0.0310     0.0249    0.0002
  2.93  0.4537  0.5855  0.0259  2.164E-01  5.78E-03   2.82E-02  0.9390        0.0095      0.0085     0.0084   -0.0054       -0.0362      0.0207     0.0241    0.0006
  2.93  0.4537  0.5855  0.0655  1.722E-01  9.99E-03   2.20E-02  0.9395       -0.0080      0.0208     0.0080   -0.0084       -0.0149      0.0268     0.0231    0.0015
  2.93  0.4537  0.6334  0.0049  2.134E-01  8.17E-03   2.92E-02  0.9298        0.0105      0.0131     0.0135   -0.0021       -0.0007      0.0333     0.0251    0.0003
  2.93  0.4537  0.6334  0.0259  1.812E-01  5.34E-03   2.39E-02  0.9313        0.0116      0.0095     0.0097   -0.0049       -0.0154      0.0234     0.0282    0.0012
  2.93  0.4537  0.6334  0.0655  1.398E-01  7.33E-03   1.81E-02  0.9316        0.0159      0.0183     0.0083   -0.0080       -0.0707      0.0275     0.0273    0.0013
  2.93  0.4537  0.6834  0.0049  1.369E-01  6.42E-03   1.80E-02  0.9270       -0.0401      0.0157     0.0075   -0.0020       -0.0594      0.0416     0.0253    0.0002
  2.93  0.4537  0.6834  0.0259  1.236E-01  4.48E-03   1.71E-02  0.9273        0.0516      0.0117     0.0113   -0.0054       -0.0041      0.0287     0.0308    0.0002
  2.93  0.4537  0.6834  0.0655  1.102E-01  6.02E-03   1.95E-02  0.9259        0.0135      0.0177     0.0063   -0.0090       -0.2202      0.0339     0.0278    0.0001
  2.93  0.4537  0.7355  0.0049  9.686E-02  8.06E-03   1.43E-02  0.9251        0.0274      0.0279     0.0126   -0.0028       -0.0173      0.0684     0.0222    0.0005
  2.93  0.4537  0.7355  0.0259  7.975E-02  6.02E-03   1.09E-02  0.9244        0.0561      0.0242     0.0106   -0.0069       -0.1176      0.0593     0.0400    0.0010
  2.93  0.4537  0.7355  0.0655  1.080E-01  1.37E-02   1.46E-02  0.9225        0.1145      0.0457     0.0073   -0.0097       -0.1084      0.0746     0.0349    0.0017
  2.93  0.4537  0.7900  0.1290  7.158E-02  1.10E-02   1.14E-02  0.9187        0.0180      0.0519     0.0054   -0.0104       -0.1478      0.0735     0.0205   -0.0052
  2.93  0.4537  0.8469  0.0049  4.189E-01  7.72E-02   7.15E-02  1.0094        0.2661      0.0796     0.0229   -0.0045        0.0532      0.0661     0.0820   -0.0004
  2.93  0.4537  0.8469  0.0259  2.342E-01  2.13E-02   3.33E-02  1.0028        0.1227      0.0301     0.0191   -0.0090       -0.2748      0.0583     0.0561   -0.0021
  2.93  0.4537  0.8469  0.0655  1.665E-01  1.38E-02   2.32E-02  0.9778        0.1633      0.0313     0.0139   -0.0117       -0.1996      0.0468     0.0508   -0.0076
  2.93  0.4958  0.0933  0.0655  7.944E-02  2.16E-03   9.41E-03  1.5347       -0.0095      0.0104     0.0140   -0.0556       -0.0231      0.0260     0.0269    0.0536
  2.93  0.4958  0.1194  0.0655  9.056E-01  9.06E-03   1.07E-01  0.9534        0.0060      0.0038     0.0139   -0.0138        0.0072      0.0090     0.0250    0.0040
  2.93  0.4958  0.1468  0.0049  3.292E+00  4.53E-01   3.89E-01  0.9404        0.0030      0.0528     0.0156   -0.0031        0.0026      0.0514     0.0327    0.0002
  2.93  0.4958  0.1468  0.0655  1.364E+00  1.87E-02   1.63E-01  0.9449        0.0128      0.0055     0.0142   -0.0108        0.0445      0.0108     0.0251    0.0015
  2.93  0.4958  0.1468  0.1290  2.609E-01  3.02E-03   3.10E-02  0.9604       -0.0188      0.0043     0.0131   -0.0156        0.0191      0.0106     0.0250   -0.0027
  2.93  0.4958  0.1753  0.0049  3.248E+00  1.57E-01   3.94E-01  0.9391       -0.0054      0.0182     0.0093   -0.0025        0.0343      0.0270     0.0235    0.0001
  2.93  0.4958  0.1753  0.0655  1.350E+00  2.96E-02   1.61E-01  0.9423        0.0001      0.0097     0.0107   -0.0094        0.0290      0.0152     0.0250    0.0012
  2.93  0.4958  0.1753  0.1290  4.351E-01  5.43E-03   5.18E-02  0.9458       -0.0113      0.0047     0.0126   -0.0111        0.0068      0.0114     0.0270    0.0017
  2.93  0.4958  0.1753  0.2165  8.001E-02  1.56E-03   9.49E-03  0.9220       -0.0481      0.0075     0.0118   -0.0153        0.0642      0.0182     0.0269    0.0106
  2.93  0.4958  0.2051  0.0049  1.976E+00  7.55E-02   2.60E-01  0.9373        0.0104      0.0132     0.0094   -0.0022       -0.0107      0.0261     0.0234   -0.0001
  2.93  0.4958  0.2051  0.1290  4.362E-01  8.29E-03   5.18E-02  0.9435       -0.0197      0.0075     0.0114   -0.0108       -0.0153      0.0151     0.0251    0.0043
  2.93  0.4958  0.2051  0.2165  1.319E-01  2.07E-03   1.57E-02  0.9662       -0.0070      0.0059     0.0112   -0.0222        0.0206      0.0144     0.0276    0.0213
  2.93  0.4958  0.2362  0.0049  1.897E+00  5.38E-02   2.45E-01  0.9355       -0.0043      0.0092     0.0093   -0.0021        0.0155      0.0241     0.0241   -0.0001
  2.93  0.4958  0.2362  0.0259  1.492E+00  4.66E-02   1.78E-01  0.9362       -0.0204      0.0149     0.0097   -0.0050       -0.0269      0.0287     0.0238    0.0001
  2.93  0.4958  0.2362  0.1290  4.017E-01  9.44E-03   4.77E-02  0.9421       -0.0168      0.0097     0.0120   -0.0107       -0.0214      0.0173     0.0241    0.0045
  2.93  0.4958  0.2362  0.2165  1.645E-01  2.89E-03   1.96E-02  0.9535       -0.0173      0.0067     0.0114   -0.0193       -0.0040      0.0148     0.0261    0.0050
  2.93  0.4958  0.2686  0.0049  2.102E+00  5.12E-02   2.81E-01  0.9340        0.0151      0.0080     0.0095   -0.0022       -0.0021      0.0220     0.0250    0.0001
  2.93  0.4958  0.2686  0.0259  1.471E+00  7.68E-02   1.76E-01  0.9345       -0.0190      0.0219     0.0136   -0.0050        0.0126      0.0319     0.0272    0.0004
  2.93  0.4958  0.2686  0.2165  1.880E-01  3.72E-03   2.23E-02  0.9498       -0.0272      0.0075     0.0107   -0.0185       -0.0046      0.0166     0.0253    0.0016
  2.93  0.4958  0.2686  0.3402  4.886E-02  1.30E-03   5.83E-03  0.9710       -0.0333      0.0105     0.0133   -0.0298        0.0748      0.0231     0.0266    0.0230
  2.93  0.4958  0.3025  0.0049  1.050E+00  2.66E-02   1.39E-01  0.9326        0.0120      0.0083     0.0093   -0.0022       -0.0184      0.0225     0.0237    0.0001
  2.93  0.4958  0.3025  0.0259  9.141E-01  4.57E-02   1.18E-01  0.9334        0.0132      0.0187     0.0116   -0.0051       -0.0526      0.0240     0.0241    0.0006
  2.93  0.4958  0.3025  0.2165  1.778E-01  4.53E-03   2.11E-02  0.9491       -0.0137      0.0102     0.0112   -0.0187        0.0275      0.0205     0.0261    0.0020
  2.93  0.4958  0.3025  0.3402  6.026E-02  1.34E-03   7.21E-03  0.9761       -0.0292      0.0085     0.0117   -0.0206        0.0556      0.0188     0.0261    0.0021
  2.93  0.4958  0.3379  0.0049  9.371E-01  2.50E-02   1.22E-01  0.9308        0.0340      0.0091     0.0095   -0.0023       -0.0009      0.0245     0.0242    0.0001
  2.93  0.4958  0.3379  0.0259  7.548E-01  2.75E-02   1.00E-01  0.9317        0.0500      0.0127     0.0093   -0.0053        0.0240      0.0211     0.0236    0.0007
  2.93  0.4958  0.3379  0.2165  1.723E-01  6.05E-03   2.05E-02  0.9482        0.0217      0.0152     0.0126   -0.0191        0.0228      0.0275     0.0241    0.0033
  2.93  0.4958  0.3379  0.3402  6.966E-02  1.51E-03   8.34E-03  0.9841       -0.0426      0.0083     0.0124   -0.0229        0.0683      0.0189     0.0243    0.0119
  2.93  0.4958  0.3748  0.0049  5.718E-01  1.66E-02   7.77E-02  0.9291        0.0397      0.0100     0.0097   -0.0024        0.0147      0.0266     0.0241    0.0002
  2.93  0.4958  0.3748  0.0259  5.435E-01  1.63E-02   7.10E-02  0.9306        0.0356      0.0098     0.0093   -0.0053       -0.0103      0.0203     0.0236    0.0011
  2.93  0.4958  0.3748  0.0655  3.855E-01  1.18E-02   4.64E-02  0.9349        0.0188      0.0142     0.0125   -0.0078       -0.0012      0.0269     0.0260    0.0031
  2.93  0.4958  0.3748  0.3402  7.504E-02  1.70E-03   9.05E-03  0.9854       -0.0573      0.0091     0.0113   -0.0226        0.0594      0.0201     0.0241    0.0105
  2.93  0.4958  0.4134  0.0049  4.234E-01  1.25E-02   5.50E-02  0.9267        0.0037      0.0104     0.0097   -0.0022        0.0325      0.0269     0.0235    0.0003
  2.93  0.4958  0.4134  0.0259  4.011E-01  1.06E-02   5.29E-02  0.9296        0.0390      0.0085     0.0111   -0.0046       -0.0237      0.0196     0.0253    0.0016
  2.93  0.4958  0.4134  0.0655  3.080E-01  1.71E-02   3.83E-02  0.9336        0.0494      0.0231     0.0210   -0.0077        0.0025      0.0315     0.0323    0.0012
  2.93  0.4958  0.4134  0.3402  8.944E-02  2.32E-03   1.07E-02  0.9810       -0.0081      0.0112     0.0149   -0.0199        0.1177      0.0220     0.0248   -0.0009
  2.93  0.4958  0.4537  0.0049  4.487E-01  1.35E-02   5.86E-02  0.9275       -0.0116      0.0106     0.0106   -0.0015        0.0162      0.0281     0.0233    0.0001
  2.93  0.4958  0.4537  0.0259  4.239E-01  1.04E-02   5.81E-02  0.9297        0.0406      0.0076     0.0095   -0.0043       -0.0709      0.0196     0.0235   -0.0002
  2.93  0.4958  0.4537  0.0655  2.830E-01  2.45E-02   3.72E-02  0.9320        0.0186      0.0335     0.0208   -0.0081       -0.0134      0.0373     0.0318   -0.0006
  2.93  0.4958  0.4958  0.0049  2.728E-01  8.64E-03   3.54E-02  0.9279        0.0160      0.0112     0.0095   -0.0024        0.0110      0.0283     0.0242   -0.0001
  2.93  0.4958  0.4958  0.0259  2.462E-01  6.22E-03   3.28E-02  0.9286        0.0166      0.0081     0.0108   -0.0056       -0.0535      0.0209     0.0265    0.0002
  2.93  0.4958  0.4958  0.0655  2.149E-01  1.29E-02   2.81E-02  0.9309        0.0508      0.0221     0.0130   -0.0090       -0.0319      0.0270     0.0333    0.0013
  2.93  0.4958  0.4958  0.3402  7.079E-02  3.05E-03   8.63E-03  0.9861       -0.0153      0.0196     0.0139   -0.0234        0.0945      0.0352     0.0309   -0.0122
  2.93  0.4958  0.5397  0.0049  2.631E-01  8.90E-03   3.56E-02  0.9239        0.0401      0.0122     0.0098   -0.0022        0.0373      0.0317     0.0233    0.0003
  2.93  0.4958  0.5397  0.0259  2.319E-01  6.02E-03   3.18E-02  0.9262        0.0336      0.0087     0.0120   -0.0051       -0.0384      0.0213     0.0316    0.0011
  2.93  0.4958  0.5397  0.0655  1.831E-01  8.92E-03   2.26E-02  0.9291        0.0530      0.0175     0.0094   -0.0082       -0.0219      0.0259     0.0252    0.0013
  2.93  0.4958  0.5855  0.0049  1.709E-01  6.56E-03   2.17E-02  0.9247        0.0027      0.0137     0.0099   -0.0018        0.0076      0.0342     0.0278    0.0001
  2.93  0.4958  0.5855  0.0259  1.491E-01  4.50E-03   1.96E-02  0.9274        0.0403      0.0104     0.0115   -0.0047       -0.0120      0.0253     0.0270    0.0002
  2.93  0.4958  0.5855  0.0655  1.123E-01  6.04E-03   1.45E-02  0.9321        0.0292      0.0184     0.0112   -0.0075       -0.0008      0.0331     0.0260    0.0002
  2.93  0.4958  0.6334  0.0049  1.595E-01  7.69E-03   2.21E-02  0.9297        0.0039      0.0178     0.0159   -0.0020        0.0517      0.0448     0.0279    0.0002
  2.93  0.4958  0.6334  0.0259  1.200E-01  5.16E-03   1.60E-02  0.9327        0.0306      0.0148     0.0126   -0.0051       -0.0764      0.0342     0.0310   -0.0001
  2.93  0.4958  0.6334  0.0655  1.085E-01  7.45E-03   1.42E-02  0.9360        0.0717      0.0240     0.0114   -0.0094       -0.0394      0.0437     0.0301   -0.0013
  2.93  0.4958  0.6834  0.0049  1.444E-01  1.55E-02   1.92E-02  0.9320        0.0112      0.0367     0.0108   -0.0028       -0.0776      0.0908     0.0281    0.0002
  2.93  0.4958  0.6834  0.0259  1.045E-01  1.18E-02   1.46E-02  0.9331        0.0334      0.0370     0.0140   -0.0070       -0.1218      0.0906     0.0335    0.0005
  2.93  0.4958  0.6834  0.0655  6.573E-02  2.25E-02   1.17E-02  0.9340        0.0635      0.1076     0.0099   -0.0107       -0.0563      0.2626     0.0306    0.0003
  2.93  0.4958  0.6834  0.1290  6.991E-02  3.16E-02   3.73E-02  0.9324        0.0016      0.1679     0.0573   -0.0145       -0.5156      0.2882     0.0720   -0.0032
  2.93  0.4958  0.7355  0.0655  1.005E-01  1.75E-02   1.37E-02  0.9304        0.1620      0.0603     0.0107   -0.0119       -0.0875      0.1213     0.0376   -0.0025
  2.93  0.4958  0.7355  0.1290  6.545E-02  6.02E-03   1.64E-02  0.9245        0.1153      0.0320     0.0098   -0.0153       -0.2459      0.0481     0.0466   -0.0015
  2.93  0.4958  0.7900  0.0049  4.201E-01  7.19E-02   6.56E-02  0.9471        0.0750      0.0638     0.0174   -0.0045       -0.0909      0.1390     0.0367    0.0003
  2.93  0.4958  0.7900  0.0259  5.275E-01  4.78E-02   7.47E-02  0.9437        0.2445      0.0404     0.0104   -0.0095       -0.0258      0.0421     0.0392    0.0004
  2.93  0.4958  0.7900  0.0655  2.124E-01  1.27E-02   3.33E-02  0.9339        0.1322      0.0201     0.0127   -0.0118       -0.2786      0.0374     0.0620   -0.0021
  2.93  0.4958  0.8469  0.0049  1.828E-01  2.41E-02   3.14E-02  0.0000        0.1110      0.0395     0.0251    0.0000       -0.3460      0.0987     0.0857    0.0000
  2.93  0.5397  0.1194  0.0655  3.430E-01  4.32E-03   4.09E-02  0.9536       -0.0023      0.0049     0.0133   -0.0123        0.0020      0.0115     0.0190   -0.0014
  2.93  0.5397  0.1468  0.0049  2.384E+00  5.35E-01   2.85E-01  0.9187        0.0553      0.0922     0.0152   -0.0033        0.1744      0.1074     0.0290    0.0002
  2.93  0.5397  0.1468  0.0655  8.675E-01  9.57E-03   1.05E-01  0.9255       -0.0106      0.0045     0.0136   -0.0111        0.0013      0.0094     0.0191    0.0016
  2.93  0.5397  0.1468  0.1290  1.111E-01  1.83E-03   1.33E-02  1.0272       -0.0209      0.0065     0.0124   -0.0395       -0.0184      0.0162     0.0190    0.0821
  2.93  0.5397  0.1753  0.0049  2.302E+00  1.33E-01   2.82E-01  0.9179       -0.0003      0.0225     0.0079   -0.0026       -0.0460      0.0367     0.0168    0.0001
  2.93  0.5397  0.1753  0.0655  1.040E+00  1.68E-02   1.25E-01  0.9223       -0.0291      0.0068     0.0095   -0.0095       -0.0197      0.0130     0.0190    0.0006
  2.93  0.5397  0.1753  0.1290  2.446E-01  3.06E-03   2.94E-02  0.9376       -0.0208      0.0048     0.0119   -0.0131       -0.0161      0.0121     0.0218   -0.0070
  2.93  0.5397  0.2051  0.0049  1.466E+00  5.45E-02   1.94E-01  0.9165        0.0288      0.0133     0.0080   -0.0022       -0.0006      0.0280     0.0167    0.0001
  2.93  0.5397  0.2051  0.1290  3.227E-01  4.53E-03   3.87E-02  0.9264       -0.0124      0.0057     0.0104   -0.0099        0.0188      0.0122     0.0191    0.0016
  2.93  0.5397  0.2362  0.0049  1.446E+00  4.26E-02   1.88E-01  0.9151       -0.0045      0.0096     0.0079   -0.0019       -0.0334      0.0255     0.0177   -0.0001
  2.93  0.5397  0.2362  0.0259  1.115E+00  7.00E-02   1.34E-01  0.9167        0.0104      0.0271     0.0084   -0.0048        0.0535      0.0389     0.0173   -0.0006
  2.93  0.5397  0.2362  0.1290  3.225E-01  7.15E-03   3.87E-02  0.9238       -0.0214      0.0096     0.0111   -0.0100       -0.0159      0.0175     0.0178    0.0038
  2.93  0.5397  0.2362  0.2165  1.096E-01  2.19E-03   1.32E-02  0.9595       -0.0278      0.0082     0.0105   -0.0362        0.0249      0.0180     0.0205    0.0410
  2.93  0.5397  0.2686  0.0049  1.405E+00  3.30E-02   1.90E-01  0.9141        0.0020      0.0080     0.0081   -0.0019        0.0079      0.0216     0.0190   -0.0002
  2.93  0.5397  0.2686  0.0259  1.125E+00  5.39E-02   1.36E-01  0.9154        0.0075      0.0194     0.0130   -0.0046        0.0181      0.0290     0.0221   -0.0004
  2.93  0.5397  0.2686  0.1290  3.408E-01  9.51E-03   4.10E-02  0.9234       -0.0007      0.0123     0.0109   -0.0102        0.0368      0.0217     0.0186    0.0042
  2.93  0.5397  0.2686  0.2165  1.373E-01  2.41E-03   1.65E-02  0.9482       -0.0203      0.0070     0.0096   -0.0282        0.0074      0.0151     0.0194    0.0040
  2.93  0.5397  0.3025  0.0049  8.327E-01  1.87E-02   1.11E-01  0.9138       -0.0011      0.0080     0.0079   -0.0020        0.0112      0.0209     0.0172    0.0000
  2.93  0.5397  0.3025  0.0259  6.718E-01  2.33E-02   8.77E-02  0.9149        0.0114      0.0124     0.0107   -0.0047       -0.0141      0.0221     0.0178    0.0000
  2.93  0.5397  0.3025  0.2165  1.359E-01  2.51E-03   1.63E-02  0.9451       -0.0187      0.0076     0.0101   -0.0242        0.0561      0.0156     0.0205   -0.0043
  2.93  0.5397  0.3379  0.0049  7.329E-01  1.78E-02   9.63E-02  0.9134        0.0212      0.0087     0.0081   -0.0021        0.0159      0.0232     0.0179    0.0001
  2.93  0.5397  0.3379  0.0259  6.074E-01  1.71E-02   8.12E-02  0.9146        0.0324      0.0095     0.0079   -0.0049        0.0089      0.0201     0.0170    0.0003
  2.93  0.5397  0.3379  0.2165  1.312E-01  3.02E-03   1.58E-02  0.9455       -0.0090      0.0101     0.0118   -0.0238        0.0756      0.0190     0.0178   -0.0045
  2.93  0.5397  0.3748  0.0049  7.163E-01  1.85E-02   9.81E-02  0.9140        0.0269      0.0095     0.0084   -0.0022        0.0108      0.0243     0.0177    0.0000
  2.93  0.5397  0.3748  0.0259  5.642E-01  1.52E-02   7.44E-02  0.9153        0.0464      0.0088     0.0079   -0.0053        0.0157      0.0212     0.0170    0.0004
  2.93  0.5397  0.3748  0.0655  3.290E-01  1.84E-02   4.00E-02  0.9183        0.0178      0.0254     0.0117   -0.0088       -0.0582      0.0433     0.0204    0.0017
  2.93  0.5397  0.3748  0.2165  1.414E-01  4.35E-03   1.71E-02  0.9475        0.0019      0.0151     0.0118   -0.0248        0.0789      0.0273     0.0183   -0.0027
  2.93  0.5397  0.3748  0.3402  3.915E-02  1.28E-03   4.77E-03  0.0000       -0.0756      0.0141     0.0103    0.0000        0.1556      0.0292     0.0177    0.0000
  2.93  0.5397  0.4134  0.0049  3.566E-01  1.07E-02   4.67E-02  0.9139        0.0184      0.0113     0.0083   -0.0025        0.0511      0.0279     0.0168    0.0001
  2.93  0.5397  0.4134  0.0259  3.176E-01  8.63E-03   4.22E-02  0.9155        0.0436      0.0088     0.0100   -0.0058        0.0318      0.0229     0.0194    0.0008
  2.93  0.5397  0.4134  0.0655  2.186E-01  2.24E-02   2.74E-02  0.9204        0.0407      0.0420     0.0211   -0.0088       -0.0349      0.0506     0.0286    0.0031
  2.93  0.5397  0.4134  0.3402  4.914E-02  1.89E-03   5.96E-03  1.0355       -0.0810      0.0184     0.0145   -0.0124        0.0601      0.0352     0.0187   -0.0396
  2.93  0.5397  0.4537  0.0049  3.303E-01  1.10E-02   4.35E-02  0.9137        0.0316      0.0123     0.0095   -0.0026       -0.0293      0.0311     0.0164    0.0003
  2.93  0.5397  0.4537  0.0259  2.668E-01  7.90E-03   3.68E-02  0.9164        0.0542      0.0097     0.0081   -0.0059       -0.0196      0.0250     0.0168    0.0014
  2.93  0.5397  0.4537  0.0655  2.152E-01  1.90E-02   2.86E-02  0.9244        0.0448      0.0339     0.0208   -0.0081       -0.0788      0.0431     0.0279    0.0035
  2.93  0.5397  0.4958  0.0049  2.090E-01  8.34E-03   2.74E-02  0.9136        0.0261      0.0148     0.0081   -0.0023       -0.0147      0.0379     0.0178    0.0004
  2.93  0.5397  0.4958  0.0259  1.876E-01  6.37E-03   2.52E-02  0.9189        0.0567      0.0116     0.0097   -0.0046       -0.0120      0.0297     0.0211    0.0017
  2.93  0.5397  0.4958  0.0655  1.603E-01  1.24E-02   2.11E-02  0.9267        0.0942      0.0289     0.0123   -0.0082       -0.0160      0.0445     0.0298   -0.0002
  2.93  0.5397  0.5397  0.0049  1.750E-01  9.43E-03   2.39E-02  0.9193        0.0171      0.0193     0.0085   -0.0015       -0.0524      0.0517     0.0165   -0.0002
  2.93  0.5397  0.5397  0.0259  1.452E-01  7.04E-03   2.01E-02  0.9227        0.0422      0.0169     0.0111   -0.0050        0.0002      0.0437     0.0277   -0.0013
  2.93  0.5397  0.5397  0.0655  1.115E-01  1.51E-02   1.39E-02  0.9288        0.0728      0.0467     0.0079   -0.0099        0.0706      0.0909     0.0193   -0.0013
  2.93  0.5397  0.5855  0.0049  1.169E-01  1.08E-02   1.50E-02  0.9214        0.0482      0.0353     0.0086   -0.0029        0.0508      0.0914     0.0228    0.0003
  2.93  0.5397  0.5855  0.0259  1.133E-01  9.94E-03   1.50E-02  0.9254        0.0270      0.0282     0.0105   -0.0064       -0.1954      0.0785     0.0218    0.0017
  2.93  0.5397  0.5855  0.0655  1.413E-01  2.98E-02   1.84E-02  0.9299        0.0541      0.0820     0.0102   -0.0112        0.2810      0.1828     0.0204    0.0008
  2.93  0.5397  0.6334  0.1290  1.096E-01  1.41E-02   1.94E-02  0.9622        0.1045      0.0511     0.0606   -0.0126       -0.2131      0.0591     0.1356    0.0027
  2.93  0.5397  0.6834  0.0259  1.208E-01  3.88E-02   1.70E-02  0.9453        0.1818      0.1038     0.0134   -0.0062       -0.0796      0.3541     0.0300    0.0012
  2.93  0.5397  0.6834  0.0655  1.074E-01  8.11E-03   1.92E-02  0.9619        0.1470      0.0263     0.0086   -0.0072       -0.1715      0.0522     0.0264    0.0002
  2.93  0.5397  0.6834  0.1290  8.784E-02  4.84E-03   4.70E-02  1.0004        0.1506      0.0208     0.0594   -0.0085       -0.1563      0.0286     0.0729   -0.0135
  2.93  0.5397  0.7355  0.0049  1.580E-01  2.26E-02   2.37E-02  0.9785        0.0281      0.0524     0.0147   -0.0012       -0.0579      0.1606     0.0192   -0.0002
  2.93  0.5397  0.7355  0.0259  1.274E-01  7.54E-03   1.77E-02  0.9897        0.1498      0.0223     0.0126   -0.0041       -0.0668      0.0502     0.0408   -0.0031
  2.93  0.5397  0.7355  0.0655  9.245E-02  4.08E-03   1.27E-02  1.0105        0.1313      0.0150     0.0095   -0.0078       -0.1874      0.0332     0.0349   -0.0089
  2.93  0.5397  0.7355  0.1290  5.527E-02  3.71E-03   1.39E-02  0.0000        0.1091      0.0234     0.0084    0.0000       -0.2895      0.0413     0.0452    0.0000
  2.93  0.5397  0.7900  0.0049  2.685E-01  2.34E-02   4.22E-02  1.0499        0.1877      0.0371     0.0172   -0.0031        0.0769      0.0635     0.0338   -0.0009
  2.93  0.5397  0.7900  0.0259  2.018E-01  1.11E-02   2.88E-02  1.0390        0.1489      0.0200     0.0093   -0.0088       -0.2501      0.0432     0.0368   -0.0070
  2.93  0.5855  0.1194  0.0655  8.170E-02  1.87E-03   1.06E-02  1.2410       -0.0125      0.0095     0.0241   -0.0272        0.0442      0.0221     0.0394   -0.0438
  2.93  0.5855  0.1468  0.0655  5.020E-01  6.54E-03   6.56E-02  0.9124        0.0121      0.0055     0.0243   -0.0104        0.0405      0.0113     0.0394    0.0003
  2.93  0.5855  0.1753  0.0049  1.825E+00  2.01E-01   2.41E-01  0.8964       -0.0155      0.0445     0.0214   -0.0027        0.0199      0.0617     0.0383    0.0000
  2.93  0.5855  0.1753  0.0655  7.002E-01  1.16E-02   9.12E-02  0.9040        0.0093      0.0077     0.0221   -0.0096        0.0305      0.0137     0.0394    0.0008
  2.93  0.5855  0.1753  0.1290  1.251E-01  2.20E-03   1.63E-02  1.0145       -0.0021      0.0070     0.0233   -0.0511       -0.0238      0.0176     0.0409    0.0014
  2.93  0.5855  0.2051  0.0049  9.259E-01  1.01E-01   1.31E-01  0.8954        0.0560      0.0407     0.0215   -0.0023        0.0145      0.0830     0.0382    0.0000
  2.93  0.5855  0.2051  0.0655  6.383E-01  1.38E-02   8.29E-02  0.9020       -0.0231      0.0108     0.0221   -0.0087        0.0259      0.0191     0.0387   -0.0002
  2.93  0.5855  0.2051  0.1290  2.213E-01  3.44E-03   2.87E-02  0.9284       -0.0005      0.0065     0.0226   -0.0110        0.0293      0.0144     0.0394   -0.0062
  2.93  0.5855  0.2362  0.0049  1.126E+00  1.03E-01   1.57E-01  0.8943        0.0551      0.0305     0.0214   -0.0020       -0.0714      0.0948     0.0387   -0.0001
  2.93  0.5855  0.2362  0.0259  9.274E-01  6.23E-02   1.21E-01  0.8976       -0.0393      0.0355     0.0216   -0.0044       -0.0119      0.0724     0.0385   -0.0018
  2.93  0.5855  0.2362  0.1290  2.294E-01  4.79E-03   2.98E-02  0.9122       -0.0114      0.0094     0.0229   -0.0098        0.0069      0.0175     0.0387    0.0014
  2.93  0.5855  0.2686  0.0049  1.017E+00  5.53E-02   1.46E-01  0.8936       -0.0459      0.0208     0.0215   -0.0017        0.0149      0.0533     0.0394   -0.0001
  2.93  0.5855  0.2686  0.0259  7.811E-01  9.86E-02   1.02E-01  0.8967       -0.0954      0.0520     0.0240   -0.0042        0.2326      0.1004     0.0411   -0.0017
  2.93  0.5855  0.2686  0.1290  2.290E-01  5.87E-03   2.98E-02  0.9087        0.0096      0.0122     0.0228   -0.0104        0.0263      0.0205     0.0391    0.0019
  2.93  0.5855  0.3025  0.0049  7.175E-01  3.36E-02   1.02E-01  0.8937        0.0094      0.0177     0.0214   -0.0016        0.0001      0.0461     0.0384   -0.0003
  2.93  0.5855  0.3025  0.0259  4.826E-01  4.40E-02   6.74E-02  0.8965       -0.0116      0.0333     0.0227   -0.0041        0.0849      0.0688     0.0387   -0.0013
  2.93  0.5855  0.3025  0.1290  2.032E-01  6.03E-03   2.64E-02  0.9100       -0.0080      0.0148     0.0233   -0.0110        0.0433      0.0259     0.0384    0.0021
  2.93  0.5855  0.3025  0.2165  1.001E-01  2.53E-03   1.30E-02  0.9945       -0.0005      0.0110     0.0224   -0.0601        0.0116      0.0220     0.0402    0.0219
  2.93  0.5855  0.3379  0.0049  6.125E-01  2.93E-02   8.60E-02  0.8945        0.0227      0.0189     0.0215   -0.0017        0.0914      0.0470     0.0388   -0.0003
  2.93  0.5855  0.3379  0.0259  4.331E-01  3.25E-02   6.17E-02  0.8970       -0.0023      0.0252     0.0214   -0.0042        0.0783      0.0655     0.0383   -0.0007
  2.93  0.5855  0.3379  0.2165  8.944E-02  2.53E-03   1.16E-02  0.9894       -0.0128      0.0130     0.0233   -0.0436        0.0422      0.0248     0.0387   -0.0137
  2.93  0.5855  0.3748  0.0049  5.244E-01  2.87E-02   7.64E-02  0.8969       -0.0163      0.0216     0.0216   -0.0018        0.0505      0.0534     0.0387   -0.0001
  2.93  0.5855  0.3748  0.0259  3.959E-01  2.76E-02   5.58E-02  0.8996        0.0040      0.0225     0.0214   -0.0046       -0.1131      0.0628     0.0383   -0.0001
  2.93  0.5855  0.3748  0.2165  8.893E-02  3.00E-03   1.16E-02  0.9920        0.0329      0.0177     0.0233   -0.0397        0.0264      0.0332     0.0390   -0.0205
  2.93  0.5855  0.4134  0.0049  3.265E-01  2.27E-02   4.58E-02  0.9002        0.0387      0.0276     0.0216   -0.0020        0.0884      0.0695     0.0383    0.0000
  2.93  0.5855  0.4134  0.0259  2.415E-01  2.11E-02   3.43E-02  0.9031        0.0715      0.0309     0.0224   -0.0052       -0.0282      0.0760     0.0396    0.0000
  2.93  0.5855  0.4134  0.0655  2.554E-01  3.75E-02   3.45E-02  0.9088        0.0934      0.0773     0.0296   -0.0095        0.0348      0.1511     0.0452    0.0006
  2.93  0.5855  0.4537  0.0049  2.706E-01  2.71E-02   3.81E-02  0.9056       -0.0242      0.0367     0.0221   -0.0025       -0.1341      0.0980     0.0381    0.0000
  2.93  0.5855  0.4537  0.0259  2.232E-01  2.89E-02   3.28E-02  0.9086        0.0006      0.0415     0.0215   -0.0063       -0.0821      0.1199     0.0383    0.0002
  2.93  0.5855  0.4537  0.0655  1.714E-01  3.77E-02   2.43E-02  0.9159       -0.1832      0.1068     0.0293   -0.0111       -0.1408      0.1745     0.0448    0.0016
  2.93  0.5855  0.4958  0.0049  1.436E-01  3.05E-02   2.01E-02  0.9104        0.0466      0.0867     0.0215   -0.0032        0.0535      0.1823     0.0388    0.0002
  2.93  0.5855  0.4958  0.0655  1.998E-01  2.14E-02   2.81E-02  0.9255        0.0711      0.0383     0.0235   -0.0114        0.0291      0.0704     0.0461    0.0043
  2.93  0.5855  0.5397  0.0655  2.229E-01  1.57E-02   2.99E-02  0.9407        0.0137      0.0248     0.0214   -0.0094       -0.0793      0.0497     0.0395    0.0044
  2.93  0.5855  0.5397  0.1290  9.962E-02  4.92E-03   1.34E-02  0.9793       -0.0366      0.0239     0.0316   -0.0204       -0.0787      0.0455     0.0517   -0.0144
  2.93  0.5855  0.5855  0.0259  2.023E-01  1.97E-02   2.87E-02  0.9350        0.0106      0.0373     0.0226   -0.0052       -0.0576      0.0948     0.0409    0.0019
  2.93  0.5855  0.5855  0.0655  1.525E-01  7.62E-03   2.12E-02  0.9603       -0.0127      0.0174     0.0225   -0.0100        0.0216      0.0414     0.0401   -0.0036
  2.93  0.5855  0.5855  0.1290  9.102E-02  5.59E-03   1.25E-02  0.9927        0.0477      0.0259     0.0250   -0.0323       -0.0089      0.0400     0.0457   -0.0035
  2.93  0.5855  0.6334  0.0049  2.078E-01  3.62E-02   3.08E-02  0.9465        0.0500      0.0724     0.0256   -0.0022        0.3105      0.1869     0.0416   -0.0002
  2.93  0.5855  0.6334  0.0259  2.132E-01  1.11E-02   3.06E-02  0.9591       -0.0164      0.0212     0.0233   -0.0069        0.0937      0.0512     0.0441   -0.0004
  2.93  0.5855  0.6334  0.0655  1.196E-01  4.68E-03   1.69E-02  0.9788        0.0583      0.0132     0.0226   -0.0170       -0.0940      0.0322     0.0434   -0.0034
  2.93  0.5855  0.6334  0.1290  6.496E-02  4.07E-03   1.19E-02  0.9906        0.1491      0.0240     0.0659   -0.0319       -0.2864      0.0347     0.1458    0.0101
  2.93  0.5855  0.6834  0.0049  1.648E-01  1.22E-02   2.35E-02  0.9704        0.0678      0.0320     0.0222   -0.0015        0.1961      0.0788     0.0418   -0.0004
  2.93  0.5855  0.6834  0.0259  1.243E-01  4.82E-03   1.86E-02  0.9808        0.1100      0.0153     0.0242   -0.0077       -0.0128      0.0391     0.0463   -0.0046
  2.93  0.5855  0.6834  0.0655  9.097E-02  3.23E-03   1.68E-02  0.9927        0.1525      0.0120     0.0217   -0.0169       -0.2315      0.0274     0.0438   -0.0012
  2.93  0.5855  0.7355  0.0049  2.341E-01  1.45E-02   3.70E-02  1.0133        0.1042      0.0252     0.0250   -0.0033       -0.0364      0.0608     0.0395   -0.0001
  2.93  0.5855  0.7355  0.0259  1.618E-01  7.43E-03   2.39E-02  1.0144        0.1691      0.0168     0.0238   -0.0066       -0.2368      0.0372     0.0546   -0.0006
  2.93  0.6334  0.1468  0.0049  1.026E+00  2.50E-01   1.44E-01  0.8744       -0.0580      0.1050     0.0369   -0.0035       -0.1213      0.1072     0.0450    0.0000
  2.93  0.6334  0.1468  0.0655  1.748E-01  4.00E-03   2.48E-02  0.9639        0.0412      0.0103     0.0362   -0.0122        0.0760      0.0200     0.0381   -0.0167
  2.93  0.6334  0.1753  0.0049  1.024E+00  5.51E-02   1.47E-01  0.8743       -0.0163      0.0221     0.0342   -0.0027       -0.0049      0.0378     0.0368   -0.0001
  2.93  0.6334  0.1753  0.0655  3.073E-01  7.69E-03   4.35E-02  0.8913       -0.0129      0.0119     0.0347   -0.0087        0.0039      0.0219     0.0381    0.0010
  2.93  0.6334  0.2051  0.0049  6.630E-01  2.71E-02   1.01E-01  0.8737       -0.0184      0.0158     0.0342   -0.0023        0.0870      0.0360     0.0367   -0.0002
  2.93  0.6334  0.2051  0.0259  6.358E-01  1.87E-02   9.07E-02  0.8794        0.0153      0.0159     0.0343   -0.0040        0.0056      0.0311     0.0403   -0.0038
  2.93  0.6334  0.2051  0.0655  2.961E-01  8.30E-03   4.18E-02  0.8865       -0.0524      0.0147     0.0346   -0.0091       -0.0814      0.0273     0.0373    0.0002
  2.93  0.6334  0.2362  0.0049  6.447E-01  2.58E-02   9.67E-02  0.8730       -0.0057      0.0148     0.0342   -0.0021       -0.0633      0.0374     0.0373   -0.0002
  2.93  0.6334  0.2362  0.0259  5.726E-01  2.71E-02   8.11E-02  0.8790        0.0160      0.0232     0.0343   -0.0037        0.0316      0.0386     0.0371   -0.0039
  2.93  0.6334  0.2362  0.1290  1.071E-01  3.60E-03   1.51E-02  0.9311        0.0121      0.0157     0.0352   -0.0141        0.0846      0.0304     0.0373   -0.0030
  2.93  0.6334  0.2686  0.0049  8.525E-01  4.42E-02   1.31E-01  0.8725        0.0205      0.0207     0.0342   -0.0019       -0.0416      0.0467     0.0381   -0.0003
  2.93  0.6334  0.2686  0.0259  6.912E-01  5.69E-02   9.80E-02  0.8790        0.0500      0.0360     0.0359   -0.0036        0.0384      0.0431     0.0400   -0.0041
  2.93  0.6334  0.2686  0.1290  1.163E-01  4.85E-03   1.64E-02  0.9098        0.0003      0.0212     0.0351   -0.0146        0.0423      0.0370     0.0378   -0.0035
  2.93  0.6334  0.3025  0.0049  5.115E-01  3.37E-02   7.82E-02  0.8727        0.0258      0.0259     0.0342   -0.0016        0.0769      0.0624     0.0370   -0.0004
  2.93  0.6334  0.3025  0.0259  4.325E-01  2.31E-02   6.50E-02  0.8795        0.0123      0.0195     0.0350   -0.0035       -0.0340      0.0361     0.0373   -0.0041
  2.93  0.6334  0.3379  0.0049  5.249E-01  4.09E-02   7.93E-02  0.8738        0.0788      0.0296     0.0342   -0.0012       -0.0465      0.0802     0.0374   -0.0006
  2.93  0.6334  0.3379  0.0259  4.392E-01  2.28E-02   6.72E-02  0.8806        0.0125      0.0157     0.0342   -0.0035        0.0068      0.0431     0.0369   -0.0036
  2.93  0.6334  0.3379  0.0655  2.179E-01  6.20E-03   3.09E-02  0.8897       -0.0298      0.0150     0.0350   -0.0077       -0.0038      0.0365     0.0386    0.0005
  2.93  0.6334  0.3748  0.0049  1.060E+00  7.93E-02   1.65E-01  0.8778        0.0186      0.0312     0.0343   -0.0011        0.0263      0.0786     0.0373   -0.0007
  2.93  0.6334  0.3748  0.0259  4.777E-01  2.27E-02   7.23E-02  0.8845       -0.0104      0.0150     0.0342   -0.0037       -0.0021      0.0434     0.0369   -0.0024
  2.93  0.6334  0.3748  0.0655  2.219E-01  9.28E-03   3.16E-02  0.8957       -0.0311      0.0214     0.0354   -0.0079        0.0349      0.0447     0.0389    0.0011
  2.93  0.6334  0.4134  0.0049  4.525E-01  3.75E-02   6.82E-02  0.8843       -0.0456      0.0341     0.0343   -0.0013        0.0939      0.0895     0.0368   -0.0005
  2.93  0.6334  0.4134  0.0259  3.857E-01  1.58E-02   5.88E-02  0.8914       -0.0077      0.0147     0.0348   -0.0042        0.0491      0.0397     0.0383   -0.0010
  2.93  0.6334  0.4134  0.0655  2.082E-01  1.00E-02   3.04E-02  0.9053        0.0305      0.0205     0.0401   -0.0087        0.0157      0.0380     0.0447    0.0006
  2.93  0.6334  0.4537  0.0049  5.425E-01  3.95E-02   8.21E-02  0.8959        0.0285      0.0275     0.0347   -0.0018       -0.0261      0.0746     0.0366   -0.0002
  2.93  0.6334  0.4537  0.0259  3.507E-01  1.25E-02   5.50E-02  0.9041        0.0074      0.0137     0.0342   -0.0050       -0.0113      0.0361     0.0368   -0.0003
  2.93  0.6334  0.4537  0.0655  1.647E-01  7.23E-03   2.50E-02  0.9209       -0.0226      0.0157     0.0400   -0.0111        0.0076      0.0347     0.0442   -0.0007
  2.93  0.6334  0.4958  0.0049  3.294E-01  2.06E-02   4.96E-02  0.9129        0.0138      0.0253     0.0342   -0.0024        0.0223      0.0663     0.0374    0.0000
  2.93  0.6334  0.4958  0.0259  2.532E-01  8.18E-03   3.89E-02  0.9224       -0.0425      0.0128     0.0347   -0.0069        0.0157      0.0331     0.0394   -0.0004
  2.93  0.6334  0.4958  0.0655  1.301E-01  4.91E-03   1.97E-02  0.9420       -0.0164      0.0126     0.0356   -0.0153       -0.0511      0.0318     0.0456   -0.0012
  2.93  0.6334  0.4958  0.1290  5.968E-02  3.00E-03   8.58E-03  1.0197        0.0255      0.0267     0.0368   -0.0191       -0.0282      0.0564     0.0417    0.0080
  2.93  0.6334  0.5397  0.0049  2.992E-01  1.52E-02   4.65E-02  0.9355       -0.0367      0.0207     0.0343   -0.0037        0.0061      0.0543     0.0366   -0.0001
  2.93  0.6334  0.5397  0.0259  1.894E-01  5.78E-03   2.97E-02  0.9455        0.0240      0.0123     0.0352   -0.0103        0.0471      0.0317     0.0440   -0.0004
  2.93  0.6334  0.5397  0.0655  1.132E-01  4.00E-03   1.64E-02  0.9687        0.0193      0.0120     0.0342   -0.0201       -0.0917      0.0308     0.0382    0.0010
  2.93  0.6334  0.5397  0.1290  5.952E-02  4.33E-03   8.65E-03  1.0905        0.0691      0.0316     0.0418   -0.0130       -0.0670      0.0558     0.0519   -0.0023
  2.93  0.6334  0.5855  0.0049  2.012E-01  1.06E-02   2.98E-02  0.9603        0.0020      0.0214     0.0344   -0.0055       -0.0283      0.0540     0.0405    0.0001
  2.93  0.6334  0.5855  0.0259  1.591E-01  4.89E-03   2.42E-02  0.9708       -0.0024      0.0118     0.0350   -0.0141       -0.0649      0.0321     0.0398    0.0006
  2.93  0.6334  0.5855  0.0655  1.011E-01  3.68E-03   1.52E-02  1.0076        0.0786      0.0131     0.0349   -0.0202       -0.1095      0.0301     0.0389    0.0061
  2.93  0.6334  0.6334  0.0049  2.763E-01  1.58E-02   4.37E-02  0.9835        0.0278      0.0243     0.0371   -0.0066        0.0470      0.0557     0.0406    0.0002
  2.93  0.6334  0.6334  0.0259  2.113E-01  7.28E-03   3.25E-02  1.0026        0.0959      0.0134     0.0355   -0.0138       -0.0787      0.0326     0.0434    0.0031
  2.93  0.6334  0.6334  0.0655  1.168E-01  5.74E-03   1.77E-02  1.0809        0.1689      0.0194     0.0350   -0.0099       -0.1507      0.0358     0.0426    0.0003
  2.93  0.6334  0.6834  0.0049  1.751E-01  1.36E-02   2.68E-02  1.0344        0.0206      0.0319     0.0347   -0.0014       -0.0438      0.0784     0.0408    0.0000
  2.93  0.6834  0.1753  0.0049  7.164E-01  4.45E-02   9.41E-02  0.8513       -0.0115      0.0258     0.0125   -0.0026       -0.1169      0.0477     0.0226   -0.0004
  2.93  0.6834  0.1753  0.0655  1.486E-01  6.67E-03   1.92E-02  0.9241       -0.0269      0.0234     0.0139   -0.0063       -0.0390      0.0416     0.0248   -0.0118
  2.93  0.6834  0.2051  0.0049  5.546E-01  2.24E-02   7.80E-02  0.8514        0.0340      0.0165     0.0127   -0.0022       -0.0036      0.0374     0.0224   -0.0006
  2.93  0.6834  0.2051  0.0259  5.655E-01  1.85E-02   7.38E-02  0.8628        0.0437      0.0182     0.0129   -0.0028        0.0229      0.0359     0.0285   -0.0090
  2.93  0.6834  0.2362  0.0049  4.925E-01  1.76E-02   6.81E-02  0.8514        0.0201      0.0143     0.0125   -0.0021       -0.0302      0.0354     0.0234   -0.0006
  2.93  0.6834  0.2362  0.0259  5.189E-01  2.31E-02   6.71E-02  0.8626        0.0382      0.0220     0.0130   -0.0026        0.0703      0.0378     0.0231   -0.0089
  2.93  0.6834  0.2686  0.0049  5.826E-01  2.07E-02   8.33E-02  0.8515        0.0381      0.0145     0.0127   -0.0021       -0.0253      0.0354     0.0248   -0.0008
  2.93  0.6834  0.2686  0.0259  4.709E-01  2.74E-02   6.10E-02  0.8639        0.0085      0.0255     0.0170   -0.0025       -0.0072      0.0369     0.0280   -0.0096
  2.93  0.6834  0.3025  0.0049  5.151E-01  1.83E-02   7.30E-02  0.8520        0.0487      0.0141     0.0125   -0.0020       -0.0510      0.0360     0.0229   -0.0010
  2.93  0.6834  0.3025  0.0259  4.338E-01  1.73E-02   6.02E-02  0.8664        0.0011      0.0156     0.0149   -0.0025        0.0146      0.0290     0.0235   -0.0106
  2.93  0.6834  0.3379  0.0049  4.684E-01  1.62E-02   6.54E-02  0.8528        0.0223      0.0134     0.0127   -0.0016       -0.0321      0.0372     0.0237   -0.0013
  2.93  0.6834  0.3379  0.0259  4.115E-01  1.20E-02   5.83E-02  0.8698        0.0228      0.0093     0.0125   -0.0025       -0.0363      0.0270     0.0227   -0.0110
  2.93  0.6834  0.3379  0.0655  1.682E-01  5.92E-03   2.18E-02  0.8897       -0.0895      0.0186     0.0147   -0.0093       -0.1361      0.0435     0.0258   -0.0006
  2.93  0.6834  0.3748  0.0049  5.832E-01  2.00E-02   8.44E-02  0.8569        0.0120      0.0154     0.0130   -0.0008        0.1971      0.0389     0.0234   -0.0016
  2.93  0.6834  0.3748  0.0259  4.505E-01  1.28E-02   6.30E-02  0.8762       -0.0128      0.0096     0.0125   -0.0025        0.0507      0.0282     0.0227   -0.0101
  2.93  0.6834  0.3748  0.0655  1.846E-01  8.89E-03   2.40E-02  0.9004       -0.0824      0.0242     0.0158   -0.0088        0.0172      0.0478     0.0263    0.0019
  2.93  0.6834  0.4134  0.0049  4.189E-01  1.41E-02   5.83E-02  0.8667       -0.0063      0.0142     0.0129   -0.0002       -0.0017      0.0372     0.0226   -0.0019
  2.93  0.6834  0.4134  0.0259  3.550E-01  8.88E-03   5.01E-02  0.8874       -0.0053      0.0090     0.0143   -0.0030       -0.0538      0.0260     0.0252   -0.0071
  2.93  0.6834  0.4134  0.0655  1.464E-01  7.87E-03   1.96E-02  0.9195       -0.0516      0.0216     0.0251   -0.0087       -0.0970      0.0425     0.0350    0.0033
  2.93  0.6834  0.4537  0.0049  4.169E-01  1.38E-02   5.83E-02  0.8875       -0.0185      0.0136     0.0139   -0.0004       -0.0442      0.0371     0.0222   -0.0016
  2.93  0.6834  0.4537  0.0259  2.791E-01  7.08E-03   4.07E-02  0.9098       -0.0353      0.0101     0.0127   -0.0040        0.0169      0.0272     0.0226   -0.0030
  2.93  0.6834  0.4537  0.0655  1.268E-01  5.87E-03   1.78E-02  0.9535       -0.0213      0.0152     0.0248   -0.0100       -0.1131      0.0405     0.0342    0.0020
  2.93  0.6834  0.4958  0.0049  2.638E-01  9.81E-03   3.67E-02  0.9216       -0.0120      0.0156     0.0127   -0.0014       -0.0258      0.0407     0.0236   -0.0007
  2.93  0.6834  0.4958  0.0259  1.774E-01  4.91E-03   2.53E-02  0.9484       -0.0189      0.0112     0.0141   -0.0054       -0.0149      0.0304     0.0270   -0.0004
  2.93  0.6834  0.4958  0.0655  8.322E-02  4.05E-03   1.16E-02  1.0052       -0.0235      0.0166     0.0163   -0.0150       -0.0802      0.0446     0.0363   -0.0025
  2.93  0.6834  0.5397  0.0049  1.996E-01  9.08E-03   2.88E-02  0.9774       -0.0251      0.0190     0.0130   -0.0024       -0.0228      0.0532     0.0222   -0.0001
  2.93  0.6834  0.5397  0.0259  1.485E-01  4.66E-03   2.17E-02  1.0124       -0.0037      0.0129     0.0153   -0.0083       -0.0692      0.0343     0.0340   -0.0009
  2.93  0.6834  0.5855  0.0049  2.104E-01  1.19E-02   2.88E-02  1.0669        0.0276      0.0241     0.0132   -0.0044        0.0213      0.0609     0.0288   -0.0005
  2.93  0.6834  0.5855  0.0259  1.477E-01  6.30E-03   2.08E-02  1.0948        0.0838      0.0180     0.0147   -0.0164       -0.0484      0.0427     0.0277   -0.0033
  2.93  0.7355  0.1753  0.0049  4.686E-01  4.22E-02   6.48E-02  0.8260       -0.0028      0.0391     0.0113   -0.0025        0.0232      0.0781     0.0149   -0.0013
  2.93  0.7355  0.2051  0.0049  3.806E-01  2.05E-02   5.60E-02  0.8270        0.0443      0.0238     0.0114   -0.0022        0.0262      0.0545     0.0146   -0.0016
  2.93  0.7355  0.2362  0.0049  3.314E-01  1.51E-02   4.80E-02  0.8283        0.0175      0.0198     0.0113   -0.0021        0.0924      0.0510     0.0163   -0.0017
  2.93  0.7355  0.2362  0.0259  2.768E-01  1.79E-02   3.77E-02  0.8533       -0.0177      0.0338     0.0118   -0.0008       -0.0265      0.0623     0.0157   -0.0258
  2.93  0.7355  0.2686  0.0049  4.154E-01  1.84E-02   6.20E-02  0.8298        0.0041      0.0186     0.0115   -0.0022        0.0067      0.0488     0.0185   -0.0020
  2.93  0.7355  0.2686  0.0259  3.655E-01  2.26E-02   4.99E-02  0.8559       -0.0058      0.0278     0.0164   -0.0009       -0.0640      0.0476     0.0230   -0.0270
  2.93  0.7355  0.3025  0.0049  3.880E-01  1.78E-02   5.74E-02  0.8316        0.0217      0.0206     0.0113   -0.0024        0.0568      0.0521     0.0155   -0.0026
  2.93  0.7355  0.3025  0.0259  3.295E-01  1.92E-02   4.79E-02  0.8623       -0.0164      0.0253     0.0140   -0.0009        0.0113      0.0426     0.0165   -0.0305
  2.93  0.7355  0.3379  0.0049  3.598E-01  1.75E-02   5.25E-02  0.8335        0.0407      0.0221     0.0115   -0.0025        0.1134      0.0546     0.0167   -0.0035
  2.93  0.7355  0.3379  0.0259  2.447E-01  1.10E-02   3.62E-02  0.8721       -0.0406      0.0162     0.0113   -0.0007       -0.0276      0.0425     0.0151   -0.0352
  2.93  0.7355  0.3748  0.0049  7.085E-01  3.46E-02   1.07E-01  0.8369        0.0004      0.0195     0.0118   -0.0022       -0.0905      0.0563     0.0163   -0.0047
  2.93  0.7355  0.3748  0.0259  4.116E-01  1.70E-02   6.02E-02  0.8868       -0.0387      0.0157     0.0113   -0.0008        0.0944      0.0441     0.0151   -0.0387
  2.93  0.7355  0.4134  0.0049  2.742E-01  1.37E-02   3.99E-02  0.8458       -0.0197      0.0209     0.0118   -0.0008       -0.0950      0.0564     0.0149   -0.0061
  2.93  0.7355  0.4134  0.0259  1.978E-01  7.83E-03   2.92E-02  0.9075       -0.0252      0.0144     0.0134   -0.0015       -0.0845      0.0436     0.0191   -0.0361
  2.93  0.7355  0.4537  0.0049  3.290E-01  1.94E-02   4.81E-02  0.8744       -0.0334      0.0265     0.0129    0.0012        0.0345      0.0707     0.0143   -0.0072
  2.93  0.7355  0.4537  0.0259  1.924E-01  9.07E-03   2.93E-02  0.9315       -0.0377      0.0185     0.0115   -0.0037       -0.0996      0.0546     0.0149   -0.0253
  2.93  0.7355  0.4958  0.0049  2.227E-01  1.56E-02   3.24E-02  0.9317        0.0259      0.0310     0.0115    0.0010       -0.0293      0.0857     0.0166   -0.0059
  2.93  0.7900  0.1753  0.0049  3.987E-01  6.97E-02   4.92E-02  0.7881       -0.0245      0.0834     0.0032   -0.0023        0.2122      0.1808     0.0172   -0.0049
  2.93  0.7900  0.2051  0.0049  2.065E-01  1.97E-02   2.75E-02  0.7913       -0.0503      0.0419     0.0037   -0.0022       -0.1155      0.1011     0.0170   -0.0055
  2.93  0.7900  0.2362  0.0049  2.601E-01  1.97E-02   3.40E-02  0.7947        0.0765      0.0328     0.0032   -0.0025       -0.0394      0.0881     0.0186   -0.0063
  2.93  0.7900  0.2686  0.0049  4.178E-01  3.10E-02   5.67E-02  0.7976        0.0269      0.0348     0.0040   -0.0031        0.0621      0.0964     0.0207   -0.0071
  2.93  0.7900  0.3025  0.0049  1.551E-01  1.26E-02   2.08E-02  0.7970       -0.0081      0.0355     0.0032   -0.0036       -0.1842      0.1077     0.0178   -0.0094
  2.93  0.7900  0.3379  0.0049  2.526E-01  2.84E-02   3.34E-02  0.7795        0.0035      0.0554     0.0039   -0.0046        0.0976      0.1457     0.0190   -0.0132
  3.42  0.3379  0.0682  0.0259  9.870E+01  3.58E+00   1.14E+01  1.1288       -0.0075      0.0054     0.0039   -0.0039       -0.0507      0.0217     0.0178   -0.0034
  3.42  0.3379  0.0682  0.0655  2.622E+01  5.86E-01   3.10E+00  1.2924       -0.0057      0.0030     0.0055   -0.0208        0.0021      0.0173     0.0110    0.0196
  3.42  0.3379  0.0933  0.0259  9.634E+01  2.89E+00   1.18E+01  1.0905       -0.0018      0.0045     0.0041   -0.0031       -0.0193      0.0173     0.0126    0.0000
  3.42  0.3379  0.0933  0.0655  4.526E+01  6.46E-01   5.44E+00  1.1065       -0.0033      0.0019     0.0047   -0.0063        0.0060      0.0111     0.0137    0.0058
  3.42  0.3379  0.0933  0.1290  1.215E+01  2.95E-01   1.87E+00  1.1213       -0.0105      0.0032     0.0093   -0.0069       -0.0035      0.0190     0.0143    0.0146
  3.42  0.3379  0.0933  0.2165  1.114E+00  8.51E-02   1.25E-01  1.0802       -0.0053      0.0099     0.0027   -0.0067       -0.0381      0.0610     0.0072    0.0101
  3.42  0.3379  0.1194  0.0259  6.263E+01  3.64E+00   7.80E+00  1.0729        0.0118      0.0093     0.0038   -0.0024        0.0264      0.0290     0.0117    0.0013
  3.42  0.3379  0.1194  0.0655  3.637E+01  6.70E-01   4.43E+00  1.0776       -0.0021      0.0026     0.0047   -0.0039        0.0052      0.0130     0.0107    0.0034
  3.42  0.3379  0.1194  0.1290  1.546E+01  2.88E-01   1.84E+00  1.0881       -0.0112      0.0025     0.0041   -0.0047       -0.0103      0.0146     0.0133    0.0069
  3.42  0.3379  0.1194  0.2165  3.779E+00  1.43E-01   5.89E-01  1.1094       -0.0081      0.0053     0.0053   -0.0068        0.0609      0.0303     0.0143   -0.0036
  3.42  0.3379  0.1194  0.3402  3.535E-01  4.84E-02   3.97E-02  1.0075        0.0085      0.0198     0.0027   -0.0031        0.2035      0.1192     0.0072    0.0037
  3.42  0.3379  0.1468  0.0655  2.630E+01  6.79E-01   3.22E+00  1.0638       -0.0129      0.0037     0.0048   -0.0028        0.0009      0.0186     0.0108    0.0023
  3.42  0.3379  0.1468  0.1290  1.395E+01  3.24E-01   1.69E+00  1.0718       -0.0119      0.0033     0.0044   -0.0037        0.0531      0.0168     0.0106    0.0017
  3.42  0.3379  0.1468  0.2165  5.484E+00  1.52E-01   6.43E-01  1.0821       -0.0138      0.0039     0.0038   -0.0062        0.0318      0.0221     0.0138    0.0019
  3.42  0.3379  0.1468  0.3402  9.538E-01  5.84E-02   1.22E-01  1.0716        0.0036      0.0080     0.0044   -0.0056        0.0457      0.0466     0.0208    0.0017
  3.42  0.3379  0.1753  0.0655  2.145E+01  6.60E-01   2.55E+00  1.0545       -0.0033      0.0046     0.0033   -0.0022       -0.0152      0.0203     0.0107    0.0002
  3.42  0.3379  0.1753  0.1290  1.200E+01  2.80E-01   1.44E+00  1.0574       -0.0115      0.0032     0.0042   -0.0037       -0.0082      0.0180     0.0139    0.0001
  3.42  0.3379  0.1753  0.2165  5.559E+00  1.55E-01   6.62E-01  1.0626       -0.0170      0.0038     0.0038   -0.0053       -0.0092      0.0214     0.0137    0.0073
  3.42  0.3379  0.1753  0.3402  1.463E+00  7.06E-02   1.69E-01  1.0625       -0.0311      0.0067     0.0043   -0.0047        0.0765      0.0394     0.0142    0.0001
  3.42  0.3379  0.1753  0.5074  2.629E-01  3.14E-02   3.16E-02  1.0377       -0.0024      0.0165     0.0069   -0.0056        0.0139      0.0886     0.0313    0.0079
  3.42  0.3379  0.2051  0.0655  1.785E+01  9.47E-01   2.11E+00  1.0434        0.0120      0.0085     0.0033   -0.0023        0.0068      0.0288     0.0090    0.0010
  3.42  0.3379  0.2051  0.1290  1.043E+01  2.83E-01   1.24E+00  1.0442       -0.0033      0.0040     0.0036   -0.0031        0.0235      0.0202     0.0108    0.0023
  3.42  0.3379  0.2051  0.2165  5.442E+00  1.59E-01   6.54E-01  1.0469       -0.0123      0.0041     0.0035   -0.0035       -0.0272      0.0228     0.0147    0.0027
  3.42  0.3379  0.2051  0.3402  1.891E+00  8.17E-02   2.25E-01  1.0563       -0.0167      0.0059     0.0046   -0.0049        0.0334      0.0357     0.0148    0.0005
  3.42  0.3379  0.2051  0.5074  3.749E-01  3.31E-02   4.34E-02  1.0562        0.0084      0.0124     0.0059   -0.0067        0.2068      0.0694     0.0267    0.0097
  3.42  0.3379  0.2362  0.1290  9.329E+00  3.01E-01   1.10E+00  1.0375        0.0063      0.0049     0.0039   -0.0025        0.0574      0.0216     0.0091    0.0011
  3.42  0.3379  0.2362  0.2165  4.970E+00  1.55E-01   5.87E-01  1.0408        0.0015      0.0046     0.0037   -0.0034        0.0109      0.0230     0.0125    0.0005
  3.42  0.3379  0.2362  0.3402  1.893E+00  7.84E-02   2.25E-01  1.0479       -0.0121      0.0062     0.0040   -0.0051        0.0336      0.0343     0.0142    0.0040
  3.42  0.3379  0.2362  0.5074  5.223E-01  4.03E-02   6.14E-02  1.0485       -0.0335      0.0111     0.0072   -0.0058        0.1390      0.0605     0.0203    0.0069
  3.42  0.3379  0.2362  0.7427  1.135E-01  1.85E-02   1.37E-02  1.0083        0.0340      0.0243     0.0041   -0.0051        0.3243      0.1421     0.0356    0.0076
  3.42  0.3379  0.2686  0.1290  7.488E+00  3.50E-01   8.75E-01  1.0297        0.0081      0.0073     0.0038   -0.0025        0.0134      0.0280     0.0101    0.0005
  3.42  0.3379  0.2686  0.2165  3.978E+00  1.35E-01   4.64E-01  1.0310       -0.0009      0.0048     0.0034   -0.0034       -0.0401      0.0245     0.0112    0.0018
  3.42  0.3379  0.2686  0.3402  1.790E+00  7.47E-02   2.11E-01  1.0323       -0.0136      0.0061     0.0045   -0.0041        0.0338      0.0313     0.0132    0.0036
  3.42  0.3379  0.2686  0.5074  5.592E-01  4.03E-02   6.69E-02  1.0362       -0.0381      0.0109     0.0062   -0.0048        0.0484      0.0648     0.0205    0.0041
  3.42  0.3379  0.2686  0.7427  9.926E-02  1.95E-02   1.20E-02  1.0297        0.0310      0.0267     0.0070   -0.0062        0.0909      0.1529     0.0221    0.0092
  3.42  0.3379  0.3025  0.2165  3.382E+00  1.37E-01   3.93E-01  1.0192        0.0043      0.0060     0.0035   -0.0028        0.0479      0.0274     0.0125    0.0016
  3.42  0.3379  0.3025  0.3402  1.706E+00  7.09E-02   2.01E-01  1.0200       -0.0038      0.0060     0.0038   -0.0033        0.0338      0.0305     0.0126    0.0021
  3.42  0.3379  0.3025  0.5074  5.383E-01  3.95E-02   6.35E-02  1.0251       -0.0283      0.0109     0.0054   -0.0041        0.0505      0.0561     0.0222    0.0025
  3.42  0.3379  0.3025  0.7427  1.056E-01  1.60E-02   1.33E-02  1.0282        0.0022      0.0222     0.0078   -0.0059        0.2395      0.1438     0.0296    0.0077
  3.42  0.3379  0.3379  0.2165  3.053E+00  1.53E-01   3.56E-01  1.0106        0.0049      0.0076     0.0042   -0.0025        0.0563      0.0317     0.0091    0.0012
  3.42  0.3379  0.3379  0.3402  1.215E+00  6.00E-02   1.44E-01  1.0111       -0.0121      0.0071     0.0041   -0.0029       -0.0424      0.0368     0.0094    0.0016
  3.42  0.3379  0.3379  0.5074  5.021E-01  3.77E-02   5.94E-02  1.0149       -0.0115      0.0103     0.0047   -0.0037       -0.0626      0.0525     0.0099    0.0018
  3.42  0.3379  0.3379  0.7427  1.176E-01  1.42E-02   1.42E-02  1.0183       -0.0459      0.0188     0.0086   -0.0052        0.0783      0.1015     0.0157    0.0060
  3.42  0.3379  0.3748  0.2165  2.249E+00  1.61E-01   2.66E-01  1.0040        0.0189      0.0113     0.0041   -0.0023        0.0091      0.0405     0.0098    0.0010
  3.42  0.3379  0.3748  0.3402  1.104E+00  6.36E-02   1.32E-01  1.0040       -0.0023      0.0083     0.0036   -0.0027       -0.0534      0.0388     0.0090    0.0013
  3.42  0.3379  0.3748  0.5074  4.715E-01  3.53E-02   5.68E-02  1.0060       -0.0152      0.0111     0.0036   -0.0034        0.0130      0.0563     0.0088    0.0017
  3.42  0.3379  0.3748  0.7427  1.138E-01  1.41E-02   1.41E-02  1.0079       -0.0156      0.0180     0.0062   -0.0046       -0.0465      0.0953     0.0101    0.0047
  3.42  0.3379  0.4134  0.3402  9.797E-01  6.04E-02   1.20E-01  0.9966       -0.0048      0.0091     0.0051   -0.0025       -0.0447      0.0388     0.0103    0.0011
  3.42  0.3379  0.4134  0.5074  3.814E-01  3.52E-02   4.76E-02  0.9972       -0.0292      0.0139     0.0047   -0.0031        0.0595      0.0624     0.0160    0.0016
  3.42  0.3379  0.4134  0.7427  8.661E-02  1.06E-02   1.10E-02  0.9977       -0.0342      0.0173     0.0039   -0.0041       -0.1046      0.0949     0.0146    0.0035
  3.42  0.3379  0.4537  0.3402  7.125E-01  6.30E-02   9.03E-02  0.9903       -0.0018      0.0136     0.0039   -0.0024       -0.0044      0.0519     0.0179    0.0010
  3.42  0.3379  0.4537  0.7427  7.847E-02  1.14E-02   9.94E-03  0.9893       -0.0215      0.0211     0.0045   -0.0036        0.0091      0.1093     0.0202    0.0027
  3.42  0.3379  0.4958  0.5074  2.548E-01  3.32E-02   3.33E-02  0.9821       -0.0331      0.0196     0.0035   -0.0026        0.0519      0.0956     0.0110    0.0012
  3.42  0.3379  0.4958  0.7427  8.981E-02  1.11E-02   1.21E-02  0.9806       -0.0155      0.0190     0.0043   -0.0033        0.1279      0.0889     0.0086    0.0021
  3.42  0.3379  0.5397  0.7427  5.162E-02  8.31E-03   7.18E-03  0.9717       -0.0586      0.0259     0.0043   -0.0029       -0.0186      0.1177     0.0217    0.0015
  3.42  0.3748  0.0682  0.0259  1.959E+01  3.68E-01   2.32E+00  1.0725        0.0265      0.0050     0.0058   -0.0089        0.0066      0.0100     0.0185    0.0026
  3.42  0.3748  0.0682  0.0655  2.567E+00  2.82E-02   3.10E-01  1.2213        0.0063      0.0026     0.0089   -0.0366       -0.0025      0.0089     0.0116    0.0330
  3.42  0.3748  0.0933  0.0259  2.229E+01  2.95E-01   2.82E+00  1.0483        0.0083      0.0036     0.0062   -0.0051        0.0062      0.0070     0.0132    0.0018
  3.42  0.3748  0.0933  0.0655  9.163E+00  5.46E-02   1.13E+00  1.0646       -0.0051      0.0014     0.0075   -0.0105       -0.0171      0.0046     0.0143    0.0059
  3.42  0.3748  0.0933  0.1290  1.766E+00  1.81E-02   2.76E-01  1.0816       -0.0084      0.0024     0.0158   -0.0123        0.0210      0.0084     0.0150    0.0118
  3.42  0.3748  0.1194  0.0259  1.484E+01  3.45E-01   1.91E+00  1.0364        0.0061      0.0066     0.0056   -0.0046       -0.0140      0.0119     0.0123    0.0007
  3.42  0.3748  0.1194  0.0655  8.898E+00  6.06E-02   1.12E+00  1.0447       -0.0052      0.0017     0.0074   -0.0072        0.0008      0.0049     0.0113    0.0058
  3.42  0.3748  0.1194  0.1290  3.195E+00  2.49E-02   3.92E-01  1.0574       -0.0134      0.0018     0.0061   -0.0102        0.0025      0.0063     0.0139    0.0128
  3.42  0.3748  0.1194  0.2165  5.874E-01  8.93E-03   9.27E-02  1.0677       -0.0071      0.0037     0.0085   -0.0138        0.0466      0.0124     0.0150    0.0043
  3.42  0.3748  0.1468  0.0655  7.070E+00  7.29E-02   8.92E-01  1.0351       -0.0013      0.0027     0.0076   -0.0060        0.0266      0.0068     0.0114    0.0052
  3.42  0.3748  0.1468  0.1290  3.370E+00  2.92E-02   4.20E-01  1.0442       -0.0147      0.0021     0.0068   -0.0082       -0.0017      0.0063     0.0112    0.0084
  3.42  0.3748  0.1468  0.2165  1.062E+00  1.27E-02   1.28E-01  1.0529       -0.0196      0.0029     0.0057   -0.0113        0.0416      0.0096     0.0144    0.0060
  3.42  0.3748  0.1468  0.3402  1.406E-01  3.80E-03   1.83E-02  1.0265       -0.0095      0.0065     0.0068   -0.0128        0.0796      0.0217     0.0215    0.0118
  3.42  0.3748  0.1753  0.0655  5.925E+00  6.68E-02   7.25E-01  1.0288        0.0062      0.0030     0.0046   -0.0051        0.0096      0.0075     0.0113    0.0046
  3.42  0.3748  0.1753  0.1290  3.109E+00  2.68E-02   3.84E-01  1.0352       -0.0113      0.0021     0.0064   -0.0074       -0.0025      0.0067     0.0145    0.0056
  3.42  0.3748  0.1753  0.2165  1.226E+00  1.41E-02   1.50E-01  1.0428       -0.0233      0.0028     0.0056   -0.0105        0.0154      0.0089     0.0143    0.0071
  3.42  0.3748  0.1753  0.3402  2.796E-01  5.38E-03   3.32E-02  1.0598       -0.0159      0.0047     0.0067   -0.0176        0.0661      0.0157     0.0149    0.0249
  3.42  0.3748  0.1753  0.5074  3.495E-02  1.93E-03   4.28E-03  0.9107        0.0214      0.0134     0.0115   -0.0077        0.0873      0.0450     0.0322    0.0081
  3.42  0.3748  0.2051  0.0655  4.836E+00  9.33E-02   5.86E-01  1.0222        0.0102      0.0055     0.0045   -0.0046        0.0320      0.0112     0.0097    0.0027
  3.42  0.3748  0.2051  0.1290  2.736E+00  2.65E-02   3.34E-01  1.0268       -0.0039      0.0024     0.0053   -0.0068        0.0033      0.0073     0.0114    0.0041
  3.42  0.3748  0.2051  0.2165  1.318E+00  1.41E-02   1.63E-01  1.0334       -0.0136      0.0026     0.0051   -0.0095        0.0031      0.0086     0.0153    0.0077
  3.42  0.3748  0.2051  0.3402  3.778E-01  6.81E-03   4.61E-02  1.0454       -0.0233      0.0044     0.0073   -0.0143        0.0494      0.0142     0.0154    0.0164
  3.42  0.3748  0.2051  0.5074  6.671E-02  2.52E-03   7.89E-03  1.0327        0.0325      0.0094     0.0097   -0.0182        0.1364      0.0322     0.0275    0.0267
  3.42  0.3748  0.2362  0.1290  2.402E+00  2.86E-02   2.90E-01  1.0194        0.0015      0.0031     0.0058   -0.0063        0.0122      0.0081     0.0097    0.0046
  3.42  0.3748  0.2362  0.2165  1.215E+00  1.37E-02   1.47E-01  1.0252       -0.0078      0.0028     0.0053   -0.0085        0.0140      0.0086     0.0131    0.0083
  3.42  0.3748  0.2362  0.3402  4.354E-01  7.52E-03   5.31E-02  1.0299       -0.0280      0.0043     0.0060   -0.0107        0.0033      0.0141     0.0149    0.0071
  3.42  0.3748  0.2362  0.5074  9.630E-02  2.93E-03   1.16E-02  1.0531        0.0012      0.0074     0.0120   -0.0200        0.0737      0.0247     0.0210    0.0286
  3.42  0.3748  0.2686  0.1290  1.977E+00  3.41E-02   2.37E-01  1.0134        0.0087      0.0047     0.0056   -0.0055       -0.0099      0.0106     0.0108    0.0049
  3.42  0.3748  0.2686  0.2165  1.099E+00  1.37E-02   1.31E-01  1.0165       -0.0009      0.0032     0.0047   -0.0072        0.0020      0.0090     0.0118    0.0048
  3.42  0.3748  0.2686  0.3402  4.401E-01  7.48E-03   5.32E-02  1.0219       -0.0187      0.0043     0.0069   -0.0097        0.0211      0.0132     0.0138    0.0042
  3.42  0.3748  0.2686  0.5074  1.194E-01  3.18E-03   1.46E-02  1.0424       -0.0156      0.0067     0.0102   -0.0174        0.0702      0.0226     0.0212    0.0215
  3.42  0.3748  0.2686  0.7427  2.086E-02  1.38E-03   2.58E-03  0.9811        0.0961      0.0177     0.0117   -0.0148        0.3157      0.0607     0.0228    0.0203
  3.42  0.3748  0.3025  0.2165  9.365E-01  1.39E-02   1.11E-01  1.0109        0.0047      0.0039     0.0051   -0.0071        0.0180      0.0100     0.0131    0.0039
  3.42  0.3748  0.3025  0.3402  4.191E-01  7.12E-03   5.05E-02  1.0159       -0.0109      0.0043     0.0056   -0.0097        0.0319      0.0124     0.0132    0.0064
  3.42  0.3748  0.3025  0.5074  1.269E-01  3.41E-03   1.53E-02  1.0254       -0.0242      0.0068     0.0087   -0.0136        0.0367      0.0222     0.0229    0.0136
  3.42  0.3748  0.3025  0.7427  2.333E-02  1.51E-03   3.03E-03  1.0181        0.0230      0.0159     0.0131   -0.0179        0.1019      0.0564     0.0305    0.0241
  3.42  0.3748  0.3379  0.2165  8.265E-01  1.59E-02   9.81E-02  1.0039        0.0138      0.0052     0.0063   -0.0068        0.0057      0.0120     0.0097    0.0049
  3.42  0.3748  0.3379  0.3402  3.768E-01  6.76E-03   4.54E-02  1.0058       -0.0103      0.0046     0.0062   -0.0086       -0.0158      0.0131     0.0100    0.0070
  3.42  0.3748  0.3379  0.5074  1.196E-01  3.45E-03   1.44E-02  1.0093       -0.0322      0.0074     0.0074   -0.0104        0.0348      0.0228     0.0105    0.0072
  3.42  0.3748  0.3379  0.7427  2.861E-02  1.57E-03   3.52E-03  1.0193       -0.0342      0.0140     0.0145   -0.0168        0.0578      0.0456     0.0163    0.0194
  3.42  0.3748  0.3748  0.2165  6.651E-01  1.91E-02   7.95E-02  0.9951       -0.0014      0.0081     0.0063   -0.0061       -0.0103      0.0166     0.0105    0.0049
  3.42  0.3748  0.3748  0.3402  3.190E-01  6.70E-03   3.86E-02  0.9952       -0.0092      0.0055     0.0052   -0.0071       -0.0058      0.0144     0.0097    0.0049
  3.42  0.3748  0.3748  0.5074  1.121E-01  3.54E-03   1.37E-02  0.9982       -0.0083      0.0082     0.0053   -0.0088        0.0717      0.0229     0.0095    0.0043
  3.42  0.3748  0.3748  0.7427  2.795E-02  1.50E-03   3.46E-03  1.0095       -0.0361      0.0133     0.0103   -0.0147       -0.0633      0.0429     0.0107    0.0147
  3.42  0.3748  0.4134  0.3402  2.643E-01  7.05E-03   3.24E-02  0.9870       -0.0085      0.0071     0.0082   -0.0064        0.0177      0.0168     0.0109    0.0041
  3.42  0.3748  0.4134  0.5074  1.032E-01  3.48E-03   1.29E-02  0.9884       -0.0036      0.0087     0.0075   -0.0079        0.0131      0.0242     0.0166    0.0032
  3.42  0.3748  0.4134  0.7427  3.026E-02  1.53E-03   3.77E-03  0.9958       -0.0366      0.0131     0.0058   -0.0125        0.0910      0.0409     0.0152    0.0107
  3.42  0.3748  0.4537  0.3402  2.163E-01  8.11E-03   2.72E-02  0.9803       -0.0066      0.0102     0.0058   -0.0060        0.0252      0.0218     0.0186    0.0035
  3.42  0.3748  0.4537  0.5074  8.675E-02  3.41E-03   1.10E-02  0.9797       -0.0214      0.0105     0.0050   -0.0074        0.0258      0.0270     0.0094    0.0028
  3.42  0.3748  0.4537  0.7427  2.872E-02  1.54E-03   3.47E-03  0.9831        0.0000      0.0136     0.0070   -0.0108        0.0167      0.0395     0.0209    0.0077
  3.42  0.3748  0.4958  0.5074  7.159E-02  3.02E-03   9.31E-03  0.9713       -0.0356      0.0111     0.0050   -0.0068       -0.0294      0.0279     0.0116    0.0024
  3.42  0.3748  0.4958  0.7427  2.761E-02  1.63E-03   3.49E-03  0.9711       -0.0331      0.0155     0.0067   -0.0096        0.0106      0.0442     0.0092    0.0051
  3.42  0.3748  0.5397  0.5074  6.237E-02  2.80E-03   8.47E-03  0.9621       -0.0216      0.0122     0.0062   -0.0064        0.0087      0.0283     0.0178    0.0016
  3.42  0.3748  0.5397  0.7427  2.673E-02  1.75E-03   3.50E-03  0.9593       -0.0178      0.0171     0.0066   -0.0087        0.0251      0.0455     0.0224    0.0029
  3.42  0.3748  0.5855  0.7427  2.356E-02  2.41E-03   3.22E-03  0.9473       -0.0472      0.0287     0.0072   -0.0080        0.0216      0.0706     0.0190    0.0007
  3.42  0.4134  0.0682  0.0259  6.027E+00  1.99E-01   7.07E-01  1.0347        0.0264      0.0107     0.0063   -0.0133       -0.0169      0.0166     0.0205    0.0020
  3.42  0.4134  0.0682  0.0655  3.843E-01  4.65E-03   4.61E-02  1.1657       -0.0169      0.0035     0.0103   -0.0198        0.0062      0.0100     0.0141    0.0068
  3.42  0.4134  0.0933  0.0259  1.126E+01  1.67E-01   1.42E+00  1.0155        0.0132      0.0049     0.0069   -0.0074        0.0101      0.0077     0.0155    0.0008
  3.42  0.4134  0.0933  0.0655  3.770E+00  2.21E-02   4.65E-01  1.0279       -0.0056      0.0017     0.0086   -0.0132       -0.0068      0.0047     0.0166    0.0040
  3.42  0.4134  0.0933  0.1290  4.047E-01  4.09E-03   6.30E-02  1.0572       -0.0209      0.0029     0.0189   -0.0141        0.0433      0.0084     0.0172   -0.0018
  3.42  0.4134  0.1194  0.0259  8.597E+00  1.76E-01   1.11E+00  1.0091        0.0177      0.0071     0.0061   -0.0055        0.0115      0.0108     0.0147    0.0004
  3.42  0.4134  0.1194  0.0655  4.561E+00  2.88E-02   5.73E-01  1.0135       -0.0052      0.0019     0.0084   -0.0093        0.0045      0.0046     0.0139    0.0028
  3.42  0.4134  0.1194  0.1290  1.301E+00  9.75E-03   1.59E-01  1.0218       -0.0092      0.0021     0.0068   -0.0123        0.0162      0.0062     0.0162    0.0089
  3.42  0.4134  0.1194  0.2165  1.519E-01  2.36E-03   2.39E-02  1.0026       -0.0184      0.0045     0.0099   -0.0147        0.0579      0.0129     0.0172    0.0170
  3.42  0.4134  0.1468  0.0655  3.905E+00  3.75E-02   4.91E-01  1.0071       -0.0012      0.0030     0.0087   -0.0078        0.0086      0.0059     0.0140    0.0027
  3.42  0.4134  0.1468  0.1290  1.607E+00  1.30E-02   2.00E-01  1.0136       -0.0200      0.0024     0.0076   -0.0108        0.0021      0.0061     0.0139    0.0069
  3.42  0.4134  0.1468  0.2165  4.025E-01  4.50E-03   4.82E-02  1.0200       -0.0184      0.0032     0.0062   -0.0138        0.0229      0.0092     0.0166    0.0051
  3.42  0.4134  0.1753  0.0655  3.287E+00  3.30E-02   4.00E-01  1.0030        0.0034      0.0033     0.0048   -0.0072        0.0105      0.0068     0.0139    0.0028
  3.42  0.4134  0.1753  0.1290  1.593E+00  1.27E-02   1.96E-01  1.0081       -0.0119      0.0023     0.0071   -0.0099        0.0011      0.0062     0.0167    0.0051
  3.42  0.4134  0.1753  0.2165  5.537E-01  5.99E-03   6.76E-02  1.0143       -0.0229      0.0032     0.0062   -0.0134        0.0167      0.0086     0.0166    0.0061
  3.42  0.4134  0.1753  0.3402  1.002E-01  1.93E-03   1.18E-02  1.0072       -0.0280      0.0056     0.0076   -0.0174        0.0367      0.0161     0.0171    0.0165
  3.42  0.4134  0.2051  0.0655  2.803E+00  4.45E-02   3.38E-01  0.9992        0.0088      0.0056     0.0046   -0.0066        0.0156      0.0100     0.0126    0.0030
  3.42  0.4134  0.2051  0.1290  1.509E+00  1.25E-02   1.83E-01  1.0031       -0.0073      0.0025     0.0057   -0.0096       -0.0017      0.0063     0.0140    0.0039
  3.42  0.4134  0.2051  0.2165  6.257E-01  6.70E-03   7.72E-02  1.0090       -0.0189      0.0031     0.0054   -0.0132        0.0073      0.0085     0.0175    0.0066
  3.42  0.4134  0.2051  0.3402  1.624E-01  2.62E-03   1.97E-02  1.0279       -0.0286      0.0047     0.0083   -0.0218        0.0190      0.0131     0.0176    0.0247
  3.42  0.4134  0.2051  0.5074  2.072E-02  7.79E-04   2.43E-03  0.8713        0.0597      0.0110     0.0113   -0.0136        0.0868      0.0316     0.0293    0.0154
  3.42  0.4134  0.2362  0.0049  2.344E+00  6.48E-01   3.06E-01  0.9910       -0.1322      0.0921     0.0025   -0.0017       -0.1504      0.1049     0.0125    0.0002
  3.42  0.4134  0.2362  0.1290  1.331E+00  1.34E-02   1.60E-01  0.9977        0.0062      0.0032     0.0064   -0.0094        0.0232      0.0070     0.0126    0.0030
  3.42  0.4134  0.2362  0.2165  6.415E-01  6.77E-03   7.75E-02  1.0033       -0.0160      0.0031     0.0058   -0.0126       -0.0053      0.0083     0.0155    0.0067
  3.42  0.4134  0.2362  0.3402  2.022E-01  3.06E-03   2.46E-02  1.0181       -0.0268      0.0045     0.0066   -0.0189        0.0257      0.0126     0.0171    0.0176
  3.42  0.4134  0.2362  0.5074  3.399E-02  1.08E-03   4.06E-03  1.0075        0.0048      0.0095     0.0142   -0.0245        0.0859      0.0269     0.0229    0.0323
  3.42  0.4134  0.2686  0.0049  3.919E+00  4.74E-01   5.36E-01  0.9877        0.0575      0.0380     0.0029   -0.0014        0.0496      0.0469     0.0139    0.0002
  3.42  0.4134  0.2686  0.1290  1.134E+00  1.71E-02   1.35E-01  0.9921        0.0110      0.0051     0.0062   -0.0090        0.0164      0.0095     0.0135    0.0026
  3.42  0.4134  0.2686  0.2165  5.989E-01  6.70E-03   7.11E-02  0.9976        0.0073      0.0034     0.0049   -0.0118        0.0235      0.0082     0.0144    0.0066
  3.42  0.4134  0.2686  0.3402  2.189E-01  3.29E-03   2.63E-02  1.0086       -0.0207      0.0045     0.0078   -0.0168        0.0210      0.0122     0.0161    0.0132
  3.42  0.4134  0.2686  0.5074  5.486E-02  1.41E-03   6.70E-03  1.0308       -0.0116      0.0077     0.0119   -0.0274        0.1036      0.0224     0.0231    0.0342
  3.42  0.4134  0.3025  0.0049  1.984E+00  2.03E-01   2.64E-01  0.9846        0.0053      0.0323     0.0025   -0.0017       -0.0156      0.0459     0.0120    0.0000
  3.42  0.4134  0.3025  0.2165  5.433E-01  7.12E-03   6.41E-02  0.9924        0.0041      0.0042     0.0054   -0.0112        0.0182      0.0090     0.0155    0.0061
  3.42  0.4134  0.3025  0.3402  2.059E-01  3.39E-03   2.46E-02  0.9969       -0.0244      0.0050     0.0061   -0.0139        0.0104      0.0127     0.0155    0.0052
  3.42  0.4134  0.3025  0.5074  6.230E-02  1.47E-03   7.48E-03  1.0239       -0.0211      0.0072     0.0101   -0.0245        0.0695      0.0199     0.0248    0.0263
  3.42  0.4134  0.3379  0.0049  1.552E+00  1.37E-01   2.03E-01  0.9791        0.0204      0.0284     0.0029   -0.0016        0.0449      0.0440     0.0128    0.0002
  3.42  0.4134  0.3379  0.2165  4.600E-01  8.11E-03   5.41E-02  0.9856        0.0089      0.0059     0.0071   -0.0102        0.0117      0.0112     0.0126    0.0027
  3.42  0.4134  0.3379  0.3402  1.998E-01  3.62E-03   2.39E-02  0.9907       -0.0092      0.0056     0.0069   -0.0133        0.0084      0.0132     0.0128    0.0038
  3.42  0.4134  0.3379  0.5074  6.221E-02  1.47E-03   7.43E-03  1.0122       -0.0204      0.0072     0.0084   -0.0217        0.0466      0.0188     0.0133    0.0218
  3.42  0.4134  0.3379  0.7427  1.178E-02  6.80E-04   1.44E-03  0.9862       -0.0486      0.0182     0.0173   -0.0251        0.0979      0.0501     0.0185    0.0320
  3.42  0.4134  0.3748  0.0049  1.061E+00  8.53E-02   1.42E-01  0.9759       -0.0312      0.0258     0.0034   -0.0014       -0.0540      0.0444     0.0125    0.0001
  3.42  0.4134  0.3748  0.2165  3.831E-01  9.94E-03   4.52E-02  0.9813       -0.0016      0.0091     0.0070   -0.0102       -0.0249      0.0162     0.0132    0.0026
  3.42  0.4134  0.3748  0.3402  1.775E-01  3.81E-03   2.12E-02  0.9854       -0.0103      0.0068     0.0056   -0.0133        0.0059      0.0148     0.0126    0.0060
  3.42  0.4134  0.3748  0.5074  6.244E-02  1.50E-03   7.49E-03  0.9950       -0.0305      0.0074     0.0057   -0.0173        0.0394      0.0181     0.0124    0.0129
  3.42  0.4134  0.3748  0.7427  1.206E-02  7.29E-04   1.49E-03  1.0050       -0.0115      0.0185     0.0121   -0.0256        0.1088      0.0499     0.0134    0.0287
  3.42  0.4134  0.4134  0.0049  8.530E-01  6.26E-02   1.13E-01  0.9722       -0.0232      0.0235     0.0033   -0.0015       -0.0628      0.0436     0.0116    0.0000
  3.42  0.4134  0.4134  0.3402  1.558E-01  4.26E-03   1.87E-02  0.9758       -0.0100      0.0089     0.0094   -0.0120       -0.0076      0.0177     0.0136    0.0059
  3.42  0.4134  0.4134  0.5074  6.029E-02  1.53E-03   7.32E-03  0.9796       -0.0266      0.0079     0.0086   -0.0138        0.0177      0.0185     0.0187    0.0056
  3.42  0.4134  0.4134  0.7427  1.584E-02  9.30E-04   1.96E-03  0.9989       -0.0685      0.0190     0.0064   -0.0232        0.0602      0.0469     0.0174    0.0218
  3.42  0.4134  0.4537  0.0049  9.660E-01  6.66E-02   1.26E-01  0.9656        0.0077      0.0218     0.0047   -0.0015        0.0204      0.0435     0.0112    0.0002
  3.42  0.4134  0.4537  0.3402  1.251E-01  4.67E-03   1.53E-02  0.9663       -0.0205      0.0127     0.0064   -0.0101       -0.0685      0.0234     0.0206    0.0031
  3.42  0.4134  0.4537  0.5074  5.791E-02  1.60E-03   6.98E-03  0.9690       -0.0130      0.0089     0.0054   -0.0120        0.0495      0.0189     0.0123    0.0022
  3.42  0.4134  0.4537  0.7427  1.630E-02  9.92E-04   1.95E-03  0.9855       -0.0498      0.0191     0.0079   -0.0203       -0.0186      0.0453     0.0228    0.0153
  3.42  0.4134  0.4958  0.0049  6.089E-01  3.53E-02   8.13E-02  0.9594        0.0341      0.0179     0.0029   -0.0014       -0.0677      0.0406     0.0127    0.0001
  3.42  0.4134  0.4958  0.5074  5.018E-02  1.65E-03   6.08E-03  0.9595       -0.0279      0.0108     0.0053   -0.0110       -0.0070      0.0221     0.0141    0.0007
  3.42  0.4134  0.4958  0.7427  1.441E-02  9.58E-04   1.81E-03  0.9692       -0.0337      0.0212     0.0075   -0.0178        0.0530      0.0502     0.0122    0.0101
  3.42  0.4134  0.5397  0.0049  4.684E-01  3.08E-02   6.60E-02  0.9537        0.0464      0.0209     0.0035   -0.0013        0.0586      0.0426     0.0112    0.0002
  3.42  0.4134  0.5397  0.5074  4.277E-02  1.92E-03   5.37E-03  0.9500       -0.0141      0.0151     0.0069   -0.0102        0.0054      0.0276     0.0198    0.0001
  3.42  0.4134  0.5855  0.0049  3.329E-01  3.29E-02   4.50E-02  0.9480        0.0138      0.0312     0.0037   -0.0012       -0.0383      0.0604     0.0177    0.0002
  3.42  0.4134  0.6334  0.0049  2.564E-01  3.32E-02   3.74E-02  0.9422        0.0418      0.0390     0.0104   -0.0012       -0.0259      0.0983     0.0179    0.0002
  3.42  0.4134  0.6334  0.0259  1.882E-01  2.80E-02   2.69E-02  0.9427        0.0465      0.0478     0.0071   -0.0029        0.0021      0.0753     0.0217    0.0006
  3.42  0.4134  0.6834  0.0049  2.688E-01  2.26E-02   3.91E-02  0.9355        0.0184      0.0255     0.0049   -0.0012       -0.0066      0.0665     0.0182    0.0002
  3.42  0.4134  0.6834  0.0259  2.442E-01  2.89E-02   3.68E-02  0.9359        0.0422      0.0387     0.0085   -0.0029        0.1437      0.0621     0.0246    0.0007
  3.42  0.4134  0.7355  0.0049  1.984E-01  2.16E-02   3.12E-02  0.9286       -0.0048      0.0348     0.0096   -0.0012        0.1371      0.0714     0.0141    0.0003
  3.42  0.4134  0.7355  0.0259  1.795E-01  2.64E-02   2.47E-02  0.9284        0.0178      0.0463     0.0078   -0.0030       -0.0602      0.0695     0.0344    0.0003
  3.42  0.4134  0.7900  0.0049  1.830E-01  2.23E-02   2.86E-02  0.9242        0.0553      0.0396     0.0117   -0.0012        0.0848      0.0799     0.0281    0.0002
  3.42  0.4134  0.7900  0.0259  7.957E-02  2.70E-02   1.11E-02  0.9227       -0.2110      0.1319     0.0045   -0.0034       -0.9349      0.3496     0.0308   -0.0001
  3.42  0.4537  0.0682  0.0259  1.919E+00  1.09E-01   2.17E-01  1.0139        0.0217      0.0202     0.0072   -0.0157       -0.0281      0.0306     0.0234   -0.0027
  3.42  0.4537  0.0933  0.0259  6.888E+00  1.41E-01   7.80E-01  0.9886        0.0252      0.0075     0.0078   -0.0086        0.0094      0.0106     0.0190    0.0012
  3.42  0.4537  0.0933  0.0655  1.483E+00  1.11E-02   1.68E-01  1.0013       -0.0012      0.0024     0.0096   -0.0146       -0.0021      0.0062     0.0199    0.0054
  3.42  0.4537  0.1194  0.0259  5.493E+00  1.48E-01   6.25E-01  0.9841        0.0082      0.0105     0.0069   -0.0062        0.0012      0.0152     0.0183    0.0004
  3.42  0.4537  0.1194  0.0655  2.620E+00  1.92E-02   2.96E-01  0.9875       -0.0064      0.0024     0.0094   -0.0100        0.0070      0.0056     0.0176    0.0023
  3.42  0.4537  0.1194  0.1290  5.496E-01  5.23E-03   6.25E-02  0.9909       -0.0156      0.0029     0.0077   -0.0113        0.0025      0.0080     0.0196    0.0016
  3.42  0.4537  0.1468  0.0655  2.485E+00  2.83E-02   2.85E-01  0.9828       -0.0035      0.0040     0.0098   -0.0084        0.0174      0.0073     0.0177    0.0020
  3.42  0.4537  0.1468  0.1290  8.721E-01  7.65E-03   9.92E-02  0.9868       -0.0209      0.0028     0.0086   -0.0112       -0.0131      0.0072     0.0175    0.0057
  3.42  0.4537  0.1468  0.2165  1.656E-01  2.40E-03   1.88E-02  0.9997       -0.0143      0.0046     0.0070   -0.0196        0.0077      0.0125     0.0199    0.0187
  3.42  0.4537  0.1753  0.0049  4.218E+00  7.19E-01   4.91E-01  0.9777       -0.0619      0.0588     0.0031   -0.0021       -0.1041      0.0654     0.0157    0.0000
  3.42  0.4537  0.1753  0.0655  2.180E+00  3.19E-02   2.49E-01  0.9794        0.0036      0.0055     0.0055   -0.0077        0.0089      0.0099     0.0176    0.0020
  3.42  0.4537  0.1753  0.1290  9.755E-01  1.02E-02   1.11E-01  0.9835       -0.0131      0.0035     0.0080   -0.0105       -0.0066      0.0077     0.0200    0.0050
  3.42  0.4537  0.1753  0.2165  2.884E-01  3.81E-03   3.28E-02  0.9887       -0.0248      0.0042     0.0070   -0.0141       -0.0394      0.0108     0.0199    0.0054
  3.42  0.4537  0.1753  0.3402  4.198E-02  1.07E-03   4.77E-03  0.8989       -0.0182      0.0080     0.0085   -0.0136        0.0058      0.0218     0.0203    0.0123
  3.42  0.4537  0.2051  0.0049  3.254E+00  2.20E-01   4.13E-01  0.9747        0.0146      0.0235     0.0034   -0.0020        0.0619      0.0306     0.0155    0.0002
  3.42  0.4537  0.2051  0.0655  1.931E+00  3.38E-02   2.20E-01  0.9765        0.0060      0.0070     0.0053   -0.0074        0.0170      0.0124     0.0165    0.0022
  3.42  0.4537  0.2051  0.1290  9.167E-01  9.91E-03   1.04E-01  0.9804       -0.0084      0.0036     0.0065   -0.0102        0.0079      0.0083     0.0177    0.0041
  3.42  0.4537  0.2051  0.2165  3.576E-01  4.36E-03   4.08E-02  0.9854       -0.0271      0.0039     0.0062   -0.0141       -0.0300      0.0097     0.0207    0.0056
  3.42  0.4537  0.2051  0.3402  7.117E-02  1.48E-03   8.15E-03  0.9818       -0.0248      0.0067     0.0093   -0.0186        0.0025      0.0177     0.0208    0.0154
  3.42  0.4537  0.2362  0.0049  2.396E+00  1.20E-01   2.98E-01  0.9715        0.0013      0.0178     0.0031   -0.0020        0.0157      0.0264     0.0164    0.0001
  3.42  0.4537  0.2362  0.1290  8.733E-01  1.13E-02   9.95E-02  0.9774        0.0033      0.0047     0.0072   -0.0103        0.0314      0.0094     0.0165    0.0035
  3.42  0.4537  0.2362  0.2165  3.843E-01  4.60E-03   4.38E-02  0.9826       -0.0192      0.0039     0.0065   -0.0143       -0.0165      0.0098     0.0189    0.0063
  3.42  0.4537  0.2362  0.3402  1.074E-01  2.10E-03   1.23E-02  1.0039       -0.0173      0.0064     0.0074   -0.0245        0.0388      0.0164     0.0203    0.0275
  3.42  0.4537  0.2686  0.0049  2.542E+00  9.59E-02   3.29E-01  0.9680        0.0280      0.0133     0.0036   -0.0020        0.0406      0.0226     0.0176    0.0002
  3.42  0.4537  0.2686  0.1290  7.861E-01  1.49E-02   8.96E-02  0.9742        0.0041      0.0073     0.0070   -0.0104        0.0219      0.0129     0.0172    0.0030
  3.42  0.4537  0.2686  0.2165  3.609E-01  4.70E-03   4.11E-02  0.9795       -0.0136      0.0044     0.0056   -0.0141        0.0038      0.0102     0.0180    0.0069
  3.42  0.4537  0.2686  0.3402  1.242E-01  2.21E-03   1.42E-02  0.9969       -0.0183      0.0059     0.0088   -0.0217        0.0229      0.0148     0.0195    0.0199
  3.42  0.4537  0.2686  0.5074  2.793E-02  8.81E-04   3.20E-03  0.9696        0.0507      0.0105     0.0133   -0.0247        0.1402      0.0271     0.0259    0.0279
  3.42  0.4537  0.3025  0.0049  1.517E+00  5.31E-02   1.94E-01  0.9648        0.0085      0.0123     0.0031   -0.0018        0.0409      0.0242     0.0160    0.0002
  3.42  0.4537  0.3025  0.2165  3.381E-01  5.37E-03   3.85E-02  0.9759       -0.0008      0.0055     0.0062   -0.0135        0.0110      0.0116     0.0189    0.0071
  3.42  0.4537  0.3025  0.3402  1.341E-01  2.28E-03   1.54E-02  0.9908       -0.0078      0.0057     0.0069   -0.0201        0.0229      0.0136     0.0190    0.0167
  3.42  0.4537  0.3025  0.5074  3.034E-02  9.70E-04   3.46E-03  1.0160        0.0155      0.0104     0.0112   -0.0330        0.0319      0.0275     0.0275    0.0441
  3.42  0.4537  0.3379  0.0049  1.164E+00  3.80E-02   1.46E-01  0.9628        0.0191      0.0110     0.0035   -0.0015       -0.0191      0.0234     0.0166   -0.0001
  3.42  0.4537  0.3379  0.0259  9.508E-01  1.32E-01   1.22E-01  0.9630       -0.0224      0.0475     0.0031   -0.0040       -0.0801      0.0521     0.0158   -0.0002
  3.42  0.4537  0.3379  0.2165  3.009E-01  6.77E-03   3.44E-02  0.9718        0.0029      0.0083     0.0080   -0.0128       -0.0185      0.0152     0.0165    0.0069
  3.42  0.4537  0.3379  0.3402  1.275E-01  2.29E-03   1.46E-02  0.9804       -0.0144      0.0060     0.0078   -0.0172        0.0128      0.0134     0.0167    0.0090
  3.42  0.4537  0.3379  0.5074  3.844E-02  1.20E-03   4.40E-03  1.0178       -0.0127      0.0107     0.0094   -0.0319        0.0459      0.0262     0.0170    0.0393
  3.42  0.4537  0.3748  0.0049  9.435E-01  3.08E-02   1.24E-01  0.9594        0.0010      0.0107     0.0040   -0.0020       -0.0486      0.0252     0.0164    0.0001
  3.42  0.4537  0.3748  0.0259  8.281E-01  9.57E-02   1.05E-01  0.9598        0.0024      0.0392     0.0031   -0.0044       -0.0031      0.0432     0.0158    0.0007
  3.42  0.4537  0.3748  0.3402  1.245E-01  2.44E-03   1.44E-02  0.9725       -0.0014      0.0068     0.0064   -0.0152        0.0058      0.0140     0.0165    0.0028
  3.42  0.4537  0.3748  0.5074  3.847E-02  1.27E-03   4.42E-03  1.0084       -0.0245      0.0113     0.0065   -0.0289       -0.0381      0.0268     0.0163    0.0328
  3.42  0.4537  0.4134  0.0049  7.095E-01  2.34E-02   8.92E-02  0.9548        0.0231      0.0109     0.0039   -0.0018       -0.0112      0.0259     0.0157    0.0002
  3.42  0.4537  0.4134  0.0259  5.731E-01  5.92E-02   7.33E-02  0.9557       -0.0046      0.0355     0.0061   -0.0040       -0.0173      0.0410     0.0180    0.0007
  3.42  0.4537  0.4134  0.3402  1.119E-01  2.72E-03   1.29E-02  0.9682       -0.0007      0.0089     0.0106   -0.0156        0.0209      0.0165     0.0173    0.0043
  3.42  0.4537  0.4134  0.5074  4.151E-02  1.44E-03   4.84E-03  0.9905        0.0074      0.0122     0.0096   -0.0237        0.1044      0.0264     0.0218    0.0220
  3.42  0.4537  0.4537  0.0049  7.327E-01  2.72E-02   9.33E-02  0.9526        0.0027      0.0124     0.0054   -0.0016       -0.0096      0.0305     0.0153    0.0001
  3.42  0.4537  0.4537  0.0259  7.198E-01  5.77E-02   9.64E-02  0.9539        0.0283      0.0283     0.0035   -0.0037        0.0415      0.0370     0.0157    0.0005
  3.42  0.4537  0.4537  0.5074  3.651E-02  1.62E-03   4.25E-03  0.9731       -0.0416      0.0162     0.0061   -0.0186       -0.0255      0.0321     0.0163    0.0110
  3.42  0.4537  0.4958  0.0049  4.874E-01  2.09E-02   6.24E-02  0.9494       -0.0222      0.0137     0.0036   -0.0018       -0.0397      0.0355     0.0165    0.0001
  3.42  0.4537  0.4958  0.0259  4.498E-01  3.42E-02   5.92E-02  0.9498        0.0180      0.0269     0.0057   -0.0042        0.0051      0.0392     0.0194    0.0003
  3.42  0.4537  0.4958  0.5074  3.202E-02  1.93E-03   3.75E-03  0.9597       -0.0304      0.0222     0.0060   -0.0158       -0.0805      0.0410     0.0178    0.0045
  3.42  0.4537  0.5397  0.0049  4.326E-01  2.62E-02   5.87E-02  0.9414        0.0017      0.0202     0.0041   -0.0017       -0.0406      0.0505     0.0154    0.0002
  3.42  0.4537  0.5397  0.0259  3.914E-01  3.35E-02   5.38E-02  0.9422       -0.0291      0.0307     0.0073   -0.0040       -0.0096      0.0488     0.0252    0.0009
  3.42  0.4537  0.5397  0.5074  2.898E-02  2.61E-03   3.54E-03  0.9481       -0.0384      0.0358     0.0077   -0.0145       -0.0153      0.0608     0.0228    0.0012
  3.42  0.4537  0.5855  0.0049  2.357E-01  1.50E-02   3.06E-02  0.9349        0.0371      0.0197     0.0043   -0.0016       -0.0701      0.0526     0.0209    0.0002
  3.42  0.4537  0.5855  0.0259  2.199E-01  1.11E-02   2.95E-02  0.9359       -0.0440      0.0168     0.0066   -0.0037       -0.0530      0.0370     0.0200    0.0009
  3.42  0.4537  0.6334  0.0049  1.737E-01  8.46E-03   2.43E-02  0.9294        0.0011      0.0153     0.0116   -0.0015        0.0066      0.0424     0.0211    0.0002
  3.42  0.4537  0.6334  0.0259  2.019E-01  8.08E-03   2.60E-02  0.9303        0.0122      0.0137     0.0080   -0.0035        0.0264      0.0302     0.0245    0.0007
  3.42  0.4537  0.6334  0.0655  1.417E-01  2.53E-02   1.79E-02  0.9300       -0.0490      0.0623     0.0065   -0.0058       -0.0140      0.0698     0.0235    0.0008
  3.42  0.4537  0.6834  0.0049  1.888E-01  1.02E-02   2.42E-02  0.9242       -0.0192      0.0168     0.0057   -0.0016       -0.0524      0.0495     0.0213    0.0002
  3.42  0.4537  0.6834  0.0259  1.819E-01  7.61E-03   2.47E-02  0.9245       -0.0144      0.0140     0.0096   -0.0039        0.0212      0.0324     0.0273    0.0006
  3.42  0.4537  0.6834  0.0655  1.579E-01  1.86E-02   2.75E-02  0.9230        0.0714      0.0410     0.0043   -0.0067        0.1580      0.0523     0.0241    0.0006
  3.42  0.4537  0.7355  0.0049  1.449E-01  9.27E-03   2.10E-02  0.9181        0.0414      0.0211     0.0108   -0.0016        0.0412      0.0511     0.0178    0.0003
  3.42  0.4537  0.7355  0.0259  1.260E-01  7.12E-03   1.68E-02  0.9176        0.0173      0.0196     0.0088   -0.0043        0.0851      0.0432     0.0369    0.0004
  3.42  0.4537  0.7355  0.0655  8.348E-02  1.81E-02   1.10E-02  0.9154       -0.0808      0.0795     0.0055   -0.0064       -0.3957      0.1283     0.0316    0.0007
  3.42  0.4537  0.7900  0.0049  1.136E-01  1.78E-02   1.73E-02  0.9173       -0.0056      0.0496     0.0131   -0.0018        0.0481      0.1211     0.0307    0.0002
  3.42  0.4537  0.7900  0.0259  9.215E-02  1.90E-02   1.27E-02  0.9155        0.0085      0.0689     0.0052   -0.0044       -0.3237      0.1355     0.0333    0.0000
  3.42  0.4537  0.8469  0.0259  1.326E-01  7.85E-02   1.85E-02  0.9415        0.1556      0.1542     0.0169   -0.0054       -0.1749      0.3906     0.0532   -0.0007
  3.42  0.4958  0.0933  0.0259  3.084E+00  1.56E-01   3.62E-01  0.9639       -0.0182      0.0207     0.0085   -0.0095       -0.0461      0.0268     0.0238    0.0010
  3.42  0.4958  0.0933  0.0655  6.013E-01  6.60E-03   7.06E-02  0.9853       -0.0032      0.0038     0.0104   -0.0137        0.0092      0.0096     0.0245    0.0070
  3.42  0.4958  0.1194  0.0655  1.562E+00  1.63E-02   1.83E-01  0.9633       -0.0074      0.0038     0.0102   -0.0104        0.0151      0.0083     0.0226    0.0021
  3.42  0.4958  0.1194  0.1290  2.387E-01  2.76E-03   2.81E-02  0.9818       -0.0163      0.0040     0.0083   -0.0149        0.0184      0.0102     0.0243    0.0030
  3.42  0.4958  0.1468  0.0049  3.248E+00  6.27E-01   3.81E-01  0.9572       -0.0465      0.0709     0.0122   -0.0023       -0.1041      0.0772     0.0304    0.0001
  3.42  0.4958  0.1468  0.0655  1.653E+00  2.03E-02   1.96E-01  0.9598       -0.0033      0.0047     0.0105   -0.0087        0.0127      0.0083     0.0226    0.0015
  3.42  0.4958  0.1468  0.1290  4.873E-01  5.85E-03   5.74E-02  0.9611       -0.0161      0.0041     0.0093   -0.0106       -0.0018      0.0104     0.0225    0.0020
  3.42  0.4958  0.1468  0.2165  7.373E-02  1.36E-03   8.65E-03  0.9184       -0.0199      0.0063     0.0077   -0.0140        0.0225      0.0164     0.0246    0.0126
  3.42  0.4958  0.1753  0.0049  4.139E+00  3.94E-01   4.98E-01  0.9557        0.0190      0.0358     0.0036   -0.0020        0.0525      0.0468     0.0210   -0.0001
  3.42  0.4958  0.1753  0.0655  1.585E+00  3.22E-02   1.87E-01  0.9574       -0.0014      0.0082     0.0060   -0.0079        0.0116      0.0123     0.0226    0.0014
  3.42  0.4958  0.1753  0.1290  6.167E-01  8.94E-03   7.28E-02  0.9600       -0.0189      0.0053     0.0087   -0.0103       -0.0026      0.0105     0.0247    0.0042
  3.42  0.4958  0.1753  0.2165  1.585E-01  2.34E-03   1.86E-02  0.9705       -0.0187      0.0050     0.0076   -0.0173       -0.0267      0.0131     0.0245    0.0129
  3.42  0.4958  0.2051  0.0049  2.588E+00  1.20E-01   3.38E-01  0.9537        0.0169      0.0174     0.0039   -0.0020        0.0077      0.0282     0.0209    0.0000
  3.42  0.4958  0.2051  0.1290  6.214E-01  7.64E-03   7.32E-02  0.9582       -0.0230      0.0045     0.0070   -0.0101        0.0088      0.0093     0.0226    0.0040
  3.42  0.4958  0.2051  0.2165  2.077E-01  3.57E-03   2.45E-02  0.9641       -0.0356      0.0061     0.0068   -0.0151        0.0075      0.0146     0.0253    0.0059
  3.42  0.4958  0.2051  0.3402  3.842E-02  1.01E-03   4.55E-03  0.8368       -0.0210      0.0088     0.0101   -0.0171       -0.0355      0.0231     0.0253    0.0201
  3.42  0.4958  0.2362  0.0049  2.035E+00  6.96E-02   2.61E-01  0.9516        0.0185      0.0126     0.0036   -0.0020       -0.0080      0.0237     0.0216    0.0001
  3.42  0.4958  0.2362  0.1290  5.891E-01  8.11E-03   6.94E-02  0.9567       -0.0005      0.0054     0.0079   -0.0101        0.0304      0.0104     0.0217    0.0036
  3.42  0.4958  0.2362  0.2165  2.346E-01  3.99E-03   2.77E-02  0.9617       -0.0196      0.0060     0.0071   -0.0152        0.0051      0.0142     0.0237    0.0049
  3.42  0.4958  0.2362  0.3402  6.249E-02  1.34E-03   7.39E-03  0.9571       -0.0200      0.0075     0.0081   -0.0176        0.0212      0.0180     0.0249    0.0087
  3.42  0.4958  0.2686  0.0049  1.748E+00  5.32E-02   2.32E-01  0.9495        0.0061      0.0111     0.0040   -0.0020        0.0585      0.0241     0.0226    0.0001
  3.42  0.4958  0.2686  0.0259  1.539E+00  9.33E-02   1.82E-01  0.9500        0.0231      0.0238     0.0099   -0.0047        0.0225      0.0334     0.0249    0.0006
  3.42  0.4958  0.2686  0.1290  5.356E-01  1.03E-02   6.32E-02  0.9554        0.0015      0.0079     0.0076   -0.0104        0.0267      0.0144     0.0223    0.0031
  3.42  0.4958  0.2686  0.2165  2.377E-01  3.87E-03   2.80E-02  0.9605       -0.0046      0.0059     0.0061   -0.0155        0.0157      0.0130     0.0229    0.0055
  3.42  0.4958  0.2686  0.3402  7.378E-02  1.62E-03   8.73E-03  0.9835       -0.0339      0.0077     0.0095   -0.0253        0.0369      0.0188     0.0242    0.0276
  3.42  0.4958  0.3025  0.0049  1.264E+00  3.80E-02   1.66E-01  0.9473        0.0171      0.0107     0.0036   -0.0021        0.0494      0.0239     0.0213    0.0001
  3.42  0.4958  0.3025  0.0259  1.123E+00  1.14E-01   1.44E-01  0.9480        0.0412      0.0381     0.0074   -0.0048        0.0098      0.0442     0.0217    0.0009
  3.42  0.4958  0.3025  0.2165  2.207E-01  3.98E-03   2.60E-02  0.9594        0.0000      0.0068     0.0068   -0.0157       -0.0014      0.0136     0.0237    0.0066
  3.42  0.4958  0.3025  0.3402  8.808E-02  2.15E-03   1.04E-02  0.9852       -0.0232      0.0088     0.0075   -0.0251        0.0460      0.0203     0.0238    0.0261
  3.42  0.4958  0.3379  0.0049  8.967E-01  3.00E-02   1.16E-01  0.9442        0.0114      0.0114     0.0040   -0.0021       -0.0314      0.0270     0.0218    0.0002
  3.42  0.4958  0.3379  0.0259  6.779E-01  7.78E-02   8.92E-02  0.9458       -0.0368      0.0428     0.0036   -0.0045       -0.0597      0.0502     0.0211    0.0013
  3.42  0.4958  0.3379  0.2165  2.091E-01  4.85E-03   2.47E-02  0.9573       -0.0085      0.0092     0.0086   -0.0152        0.0033      0.0166     0.0217    0.0076
  3.42  0.4958  0.3379  0.3402  8.981E-02  2.49E-03   1.07E-02  0.9798       -0.0072      0.0102     0.0084   -0.0231        0.0428      0.0220     0.0218    0.0209
  3.42  0.4958  0.3379  0.5074  1.902E-02  7.25E-04   2.25E-03  0.9821       -0.0145      0.0136     0.0102   -0.0301       -0.0091      0.0325     0.0221    0.0388
  3.42  0.4958  0.3748  0.0049  8.661E-01  3.27E-02   1.17E-01  0.9425       -0.0365      0.0125     0.0045   -0.0017       -0.0967      0.0321     0.0216    0.0003
  3.42  0.4958  0.3748  0.0259  7.392E-01  6.09E-02   9.59E-02  0.9444        0.0031      0.0306     0.0036   -0.0040        0.0123      0.0398     0.0211    0.0006
  3.42  0.4958  0.3748  0.3402  8.416E-02  2.78E-03   1.01E-02  0.9707       -0.0058      0.0126     0.0070   -0.0196        0.0620      0.0245     0.0217    0.0105
  3.42  0.4958  0.3748  0.5074  2.341E-02  8.36E-04   2.78E-03  1.0160       -0.0268      0.0134     0.0071   -0.0346        0.0392      0.0310     0.0216    0.0438
  3.42  0.4958  0.4134  0.0049  5.526E-01  2.48E-02   7.13E-02  0.9416       -0.0139      0.0153     0.0044   -0.0018       -0.0132      0.0386     0.0210   -0.0002
  3.42  0.4958  0.4134  0.0259  5.398E-01  3.03E-02   7.08E-02  0.9414        0.0313      0.0201     0.0066   -0.0045       -0.0257      0.0318     0.0229   -0.0005
  3.42  0.4958  0.4134  0.3402  7.948E-02  3.39E-03   9.47E-03  0.9625       -0.0076      0.0170     0.0114   -0.0172        0.0015      0.0308     0.0224    0.0014
  3.42  0.4958  0.4134  0.5074  2.619E-02  9.49E-04   3.16E-03  1.0162       -0.0372      0.0139     0.0104   -0.0345        0.0528      0.0292     0.0262    0.0408
  3.42  0.4958  0.4537  0.0049  5.451E-01  2.57E-02   7.09E-02  0.9377        0.0290      0.0162     0.0060   -0.0021        0.0677      0.0426     0.0208    0.0002
  3.42  0.4958  0.4537  0.0259  4.996E-01  2.27E-02   6.82E-02  0.9386        0.0200      0.0158     0.0040   -0.0047        0.0291      0.0311     0.0210    0.0009
  3.42  0.4958  0.4537  0.0655  3.194E-01  3.45E-02   4.18E-02  0.9404       -0.0318      0.0414     0.0176   -0.0073       -0.1109      0.0531     0.0295    0.0022
  3.42  0.4958  0.4537  0.5074  3.136E-02  1.34E-03   3.77E-03  1.0037       -0.0169      0.0162     0.0067   -0.0307        0.0312      0.0325     0.0215    0.0309
  3.42  0.4958  0.4958  0.0049  3.257E-01  1.44E-02   4.24E-02  0.9344       -0.0026      0.0153     0.0040   -0.0019        0.0789      0.0382     0.0217    0.0002
  3.42  0.4958  0.4958  0.0259  2.984E-01  1.01E-02   3.99E-02  0.9360        0.0264      0.0113     0.0062   -0.0042       -0.0033      0.0255     0.0241    0.0009
  3.42  0.4958  0.4958  0.0655  3.180E-01  3.84E-02   4.12E-02  0.9385        0.0488      0.0447     0.0091   -0.0064       -0.0021      0.0480     0.0310    0.0014
  3.42  0.4958  0.4958  0.5074  3.183E-02  1.74E-03   3.85E-03  0.9868       -0.0114      0.0212     0.0066   -0.0259        0.0011      0.0383     0.0227    0.0194
  3.42  0.4958  0.5397  0.0049  3.421E-01  1.36E-02   4.66E-02  0.9334       -0.0058      0.0134     0.0046   -0.0015        0.0483      0.0346     0.0208    0.0002
  3.42  0.4958  0.5397  0.0259  3.440E-01  1.07E-02   4.69E-02  0.9351        0.0183      0.0103     0.0079   -0.0039        0.0253      0.0236     0.0293    0.0003
  3.42  0.4958  0.5397  0.0655  2.916E-01  2.81E-02   3.57E-02  0.9366        0.0277      0.0351     0.0037   -0.0068       -0.0300      0.0388     0.0228   -0.0001
  3.42  0.4958  0.5855  0.0049  2.379E-01  9.60E-03   3.00E-02  0.9310       -0.0172      0.0130     0.0048   -0.0021       -0.0270      0.0353     0.0254    0.0000
  3.42  0.4958  0.5855  0.0259  2.132E-01  6.41E-03   2.79E-02  0.9312       -0.0052      0.0097     0.0072   -0.0050       -0.0115      0.0240     0.0247    0.0003
  3.42  0.4958  0.5855  0.0655  1.603E-01  1.25E-02   2.05E-02  0.9315       -0.0281      0.0282     0.0068   -0.0078       -0.0603      0.0356     0.0236    0.0013
  3.42  0.4958  0.6334  0.0049  1.451E-01  6.66E-03   1.99E-02  0.9211        0.0323      0.0148     0.0125   -0.0019       -0.0624      0.0393     0.0256    0.0003
  3.42  0.4958  0.6334  0.0259  1.331E-01  4.57E-03   1.76E-02  0.9223        0.0136      0.0113     0.0086   -0.0046        0.0022      0.0278     0.0287    0.0013
  3.42  0.4958  0.6334  0.0655  1.141E-01  7.49E-03   1.48E-02  0.9227        0.0162      0.0239     0.0071   -0.0071        0.0702      0.0346     0.0278    0.0017
  3.42  0.4958  0.6834  0.0049  1.348E-01  7.67E-03   1.78E-02  0.9159        0.0090      0.0189     0.0062   -0.0017        0.0362      0.0496     0.0258    0.0003
  3.42  0.4958  0.6834  0.0259  1.151E-01  4.77E-03   1.60E-02  0.9167        0.0367      0.0124     0.0103   -0.0043       -0.1178      0.0332     0.0312    0.0004
  3.42  0.4958  0.6834  0.0655  9.286E-02  8.59E-03   1.64E-02  0.9149        0.0441      0.0329     0.0048   -0.0079       -0.4225      0.0585     0.0283   -0.0004
  3.42  0.4958  0.7355  0.0049  1.136E-01  1.29E-02   1.68E-02  0.9127       -0.0123      0.0380     0.0116   -0.0024       -0.0587      0.0952     0.0227    0.0003
  3.42  0.4958  0.7355  0.0259  1.167E-01  1.28E-02   1.60E-02  0.9113        0.1082      0.0395     0.0095   -0.0063        0.0102      0.0743     0.0404    0.0004
  3.42  0.4958  0.7900  0.0655  1.696E-01  2.64E-02   2.65E-02  0.9053        0.0969      0.0442     0.0087   -0.0077       -0.2520      0.1020     0.0594   -0.0011
  3.42  0.4958  0.8469  0.0049  1.784E-01  4.19E-02   3.05E-02  0.9560        0.0898      0.0485     0.0219   -0.0033       -0.3159      0.1736     0.0825   -0.0003
  3.42  0.4958  0.8469  0.0259  1.790E-01  1.77E-02   2.55E-02  0.9425        0.1089      0.0353     0.0182   -0.0070       -0.1014      0.0714     0.0566   -0.0020
  3.42  0.5397  0.0933  0.0655  1.261E-01  1.85E-03   1.44E-02  1.0629       -0.0036      0.0054     0.0132   -0.0240        0.0508      0.0134     0.0261   -0.0168
  3.42  0.5397  0.1194  0.0655  9.482E-01  9.49E-03   1.08E-01  0.9411        0.0003      0.0036     0.0130   -0.0107       -0.0115      0.0087     0.0241    0.0026
  3.42  0.5397  0.1194  0.1290  7.898E-02  1.23E-03   9.06E-03  0.9849       -0.0381      0.0058     0.0115   -0.0129        0.0618      0.0143     0.0258    0.0068
  3.42  0.5397  0.1468  0.0049  2.560E+00  2.57E-01   2.92E-01  0.9344        0.0154      0.0390     0.0148   -0.0025        0.0092      0.0448     0.0320    0.0002
  3.42  0.5397  0.1468  0.0655  1.174E+00  1.92E-02   1.36E-01  0.9370       -0.0014      0.0064     0.0133   -0.0088        0.0061      0.0125     0.0242    0.0011
  3.42  0.5397  0.1468  0.1290  2.715E-01  3.14E-03   3.12E-02  0.9434       -0.0173      0.0042     0.0123   -0.0130        0.0157      0.0106     0.0241   -0.0015
  3.42  0.5397  0.1753  0.0049  2.826E+00  1.44E-01   3.32E-01  0.9333        0.0265      0.0197     0.0083   -0.0020        0.0274      0.0300     0.0226    0.0001
  3.42  0.5397  0.1753  0.0655  1.164E+00  3.50E-02   1.34E-01  0.9355        0.0146      0.0128     0.0097   -0.0079        0.0257      0.0192     0.0241    0.0009
  3.42  0.5397  0.1753  0.1290  3.845E-01  5.38E-03   4.43E-02  0.9373       -0.0162      0.0052     0.0117   -0.0098       -0.0067      0.0123     0.0262    0.0014
  3.42  0.5397  0.1753  0.2165  8.386E-02  1.54E-03   9.61E-03  0.9190       -0.0131      0.0067     0.0109   -0.0107        0.0221      0.0171     0.0261    0.0053
  3.42  0.5397  0.2051  0.0049  1.834E+00  6.60E-02   2.34E-01  0.9318        0.0019      0.0132     0.0084   -0.0018        0.0428      0.0286     0.0225   -0.0001
  3.42  0.5397  0.2051  0.1290  4.001E-01  9.21E-03   4.59E-02  0.9365       -0.0189      0.0090     0.0104   -0.0096       -0.0502      0.0176     0.0242    0.0033
  3.42  0.5397  0.2051  0.2165  1.269E-01  2.14E-03   1.46E-02  0.9500       -0.0321      0.0063     0.0102   -0.0193       -0.0263      0.0148     0.0269    0.0177
  3.42  0.5397  0.2362  0.0049  1.490E+00  3.87E-02   1.87E-01  0.9305        0.0135      0.0088     0.0083   -0.0018       -0.0116      0.0227     0.0232   -0.0001
  3.42  0.5397  0.2362  0.0259  1.286E+00  3.68E-02   1.48E-01  0.9310        0.0265      0.0132     0.0087   -0.0043        0.0196      0.0247     0.0229    0.0000
  3.42  0.5397  0.2362  0.1290  3.623E-01  9.28E-03   4.16E-02  0.9360       -0.0096      0.0109     0.0111   -0.0096       -0.0128      0.0202     0.0232    0.0037
  3.42  0.5397  0.2362  0.2165  1.553E-01  2.88E-03   1.79E-02  0.9443       -0.0256      0.0069     0.0105   -0.0182       -0.0082      0.0153     0.0253    0.0062
  3.42  0.5397  0.2686  0.0049  1.426E+00  3.75E-02   1.86E-01  0.9294       -0.0036      0.0087     0.0085   -0.0019       -0.0508      0.0233     0.0241    0.0000
  3.42  0.5397  0.2686  0.0259  1.195E+00  6.04E-02   1.38E-01  0.9299        0.0151      0.0211     0.0128   -0.0044        0.0163      0.0300     0.0264    0.0003
  3.42  0.5397  0.2686  0.2165  1.803E-01  3.88E-03   2.07E-02  0.9432       -0.0157      0.0081     0.0098   -0.0178        0.0350      0.0176     0.0245    0.0032
  3.42  0.5397  0.2686  0.3402  4.720E-02  1.20E-03   5.45E-03  0.9507       -0.0469      0.0094     0.0124   -0.0250        0.0478      0.0222     0.0258    0.0179
  3.42  0.5397  0.3025  0.0049  9.009E-01  2.57E-02   1.16E-01  0.9287       -0.0054      0.0097     0.0083   -0.0020        0.0196      0.0256     0.0228    0.0001
  3.42  0.5397  0.3025  0.0259  8.021E-01  4.20E-02   1.01E-01  0.9293        0.0155      0.0204     0.0107   -0.0046        0.0294      0.0279     0.0232    0.0004
  3.42  0.5397  0.3025  0.2165  1.629E-01  4.85E-03   1.87E-02  0.9438       -0.0148      0.0118     0.0102   -0.0181        0.0331      0.0239     0.0253    0.0035
  3.42  0.5397  0.3025  0.3402  6.076E-02  1.45E-03   7.03E-03  0.9643       -0.0273      0.0090     0.0108   -0.0180        0.0622      0.0205     0.0253    0.0029
  3.42  0.5397  0.3379  0.0049  6.577E-01  1.96E-02   8.33E-02  0.9275        0.0391      0.0102     0.0085   -0.0021        0.0182      0.0271     0.0234    0.0001
  3.42  0.5397  0.3379  0.0259  6.014E-01  2.37E-02   7.76E-02  0.9282        0.0271      0.0146     0.0083   -0.0049        0.0021      0.0232     0.0227    0.0005
  3.42  0.5397  0.3379  0.2165  1.476E-01  6.68E-03   1.70E-02  0.9439       -0.0224      0.0194     0.0117   -0.0186       -0.0457      0.0363     0.0232    0.0049
  3.42  0.5397  0.3379  0.3402  6.535E-02  1.55E-03   7.57E-03  0.9727       -0.0373      0.0092     0.0115   -0.0194        0.0855      0.0208     0.0234    0.0097
  3.42  0.5397  0.3748  0.0049  7.138E-01  2.20E-02   9.45E-02  0.9263        0.0237      0.0105     0.0087   -0.0023        0.0024      0.0282     0.0232    0.0002
  3.42  0.5397  0.3748  0.0259  5.810E-01  1.92E-02   7.38E-02  0.9276        0.0419      0.0119     0.0083   -0.0051        0.0682      0.0230     0.0227    0.0010
  3.42  0.5397  0.3748  0.3402  7.375E-02  1.89E-03   8.60E-03  0.9751       -0.0222      0.0104     0.0104   -0.0190        0.0576      0.0214     0.0232    0.0077
  3.42  0.5397  0.4134  0.0049  3.946E-01  1.26E-02   4.98E-02  0.9238        0.0099      0.0111     0.0087   -0.0021        0.0130      0.0290     0.0226    0.0003
  3.42  0.5397  0.4134  0.0259  3.760E-01  1.09E-02   4.82E-02  0.9266        0.0352      0.0101     0.0101   -0.0045        0.0269      0.0215     0.0245    0.0016
  3.42  0.5397  0.4134  0.0655  3.145E-01  1.63E-02   3.79E-02  0.9306        0.0558      0.0218     0.0202   -0.0075        0.0291      0.0314     0.0317    0.0015
  3.42  0.5397  0.4134  0.3402  7.427E-02  2.42E-03   8.63E-03  0.9724       -0.0366      0.0137     0.0141   -0.0168        0.0802      0.0259     0.0239   -0.0029
  3.42  0.5397  0.4537  0.0049  3.674E-01  1.20E-02   4.66E-02  0.9243        0.0240      0.0114     0.0097   -0.0015       -0.0082      0.0294     0.0223    0.0003
  3.42  0.5397  0.4537  0.0259  3.501E-01  9.37E-03   4.68E-02  0.9268        0.0188      0.0090     0.0084   -0.0041       -0.0335      0.0213     0.0226    0.0000
  3.42  0.5397  0.4537  0.0655  2.570E-01  2.12E-02   3.29E-02  0.9289        0.0190      0.0330     0.0199   -0.0079       -0.0854      0.0411     0.0311   -0.0005
  3.42  0.5397  0.4537  0.3402  7.561E-02  3.28E-03   8.91E-03  0.9744       -0.0140      0.0193     0.0111   -0.0173        0.0797      0.0355     0.0294   -0.0112
  3.42  0.5397  0.4958  0.0049  2.823E-01  9.25E-03   3.56E-02  0.9252        0.0355      0.0112     0.0085   -0.0023       -0.0313      0.0304     0.0233   -0.0002
  3.42  0.5397  0.4958  0.0259  2.405E-01  6.45E-03   3.12E-02  0.9255        0.0258      0.0090     0.0099   -0.0054       -0.0415      0.0223     0.0257   -0.0001
  3.42  0.5397  0.4958  0.0655  1.987E-01  1.38E-02   2.52E-02  0.9276        0.0340      0.0268     0.0121   -0.0088        0.0011      0.0331     0.0327    0.0015
  3.42  0.5397  0.5397  0.0049  2.246E-01  8.65E-03   2.96E-02  0.9206        0.0168      0.0134     0.0088   -0.0023       -0.0108      0.0347     0.0223    0.0003
  3.42  0.5397  0.5397  0.0259  2.201E-01  6.32E-03   2.94E-02  0.9226        0.0143      0.0097     0.0111   -0.0051       -0.0213      0.0236     0.0309    0.0014
  3.42  0.5397  0.5397  0.0655  1.738E-01  9.07E-03   2.08E-02  0.9255        0.0304      0.0193     0.0083   -0.0079       -0.0682      0.0289     0.0243    0.0019
  3.42  0.5397  0.5855  0.0049  1.564E-01  6.89E-03   1.93E-02  0.9203        0.0143      0.0150     0.0089   -0.0018       -0.0362      0.0399     0.0270    0.0004
  3.42  0.5397  0.5855  0.0259  1.421E-01  4.91E-03   1.82E-02  0.9232        0.0019      0.0120     0.0105   -0.0044        0.0460      0.0288     0.0262    0.0005
  3.42  0.5397  0.5855  0.0655  1.167E-01  6.85E-03   1.46E-02  0.9278        0.0196      0.0210     0.0103   -0.0070       -0.0601      0.0359     0.0252    0.0006
  3.42  0.5397  0.6334  0.0049  1.041E-01  6.69E-03   1.40E-02  0.9252        0.0610      0.0219     0.0151   -0.0018       -0.0639      0.0585     0.0271    0.0000
  3.42  0.5397  0.6334  0.0259  1.091E-01  5.30E-03   1.42E-02  0.9279        0.0381      0.0159     0.0117   -0.0046       -0.0683      0.0396     0.0303   -0.0002
  3.42  0.5397  0.6334  0.0655  9.193E-02  9.42E-03   1.17E-02  0.9313        0.0457      0.0369     0.0105   -0.0085       -0.1051      0.0603     0.0294   -0.0009
  3.42  0.5397  0.6834  0.0049  1.034E-01  1.50E-02   1.34E-02  0.9252       -0.0299      0.0477     0.0098   -0.0026       -0.1168      0.1460     0.0274    0.0002
  3.42  0.5397  0.6834  0.0259  7.819E-02  1.21E-02   1.07E-02  0.9260        0.1139      0.0543     0.0131   -0.0064        0.0474      0.1119     0.0329    0.0007
  3.42  0.5397  0.6834  0.0655  5.729E-02  2.95E-02   1.00E-02  0.9263        0.0617      0.1638     0.0089   -0.0102       -0.5288      0.5129     0.0299    0.0012
  3.42  0.5397  0.6834  0.1290  4.773E-02  3.13E-02   2.55E-02  0.9240       -0.1148      0.2633     0.0558   -0.0135       -0.6950      0.5280     0.0719   -0.0019
  3.42  0.5397  0.7355  0.0655  1.245E-01  1.75E-02   1.66E-02  0.9174        0.1101      0.0480     0.0097   -0.0103       -0.2103      0.1016     0.0371   -0.0029
  3.42  0.5397  0.7355  0.1290  6.666E-02  7.38E-03   1.66E-02  0.9058        0.0519      0.0394     0.0088   -0.0149       -0.2746      0.0637     0.0463   -0.0007
  3.42  0.5397  0.7900  0.0049  2.805E-01  3.94E-02   4.30E-02  0.9256        0.1076      0.0418     0.0166   -0.0041       -0.1883      0.1127     0.0362    0.0004
  3.42  0.5397  0.7900  0.0259  1.758E-01  1.37E-02   2.43E-02  0.9184        0.0826      0.0222     0.0095   -0.0090       -0.4058      0.0653     0.0388    0.0008
  3.42  0.5397  0.7900  0.0655  7.542E-02  4.87E-03   1.16E-02  0.8954        0.0691      0.0200     0.0118   -0.0112       -0.2550      0.0480     0.0619   -0.0007
  3.42  0.5855  0.1194  0.0655  4.228E-01  4.97E-03   4.97E-02  0.9276       -0.0053      0.0046     0.0119   -0.0097       -0.0052      0.0104     0.0162   -0.0006
  3.42  0.5855  0.1468  0.0049  1.730E+00  3.19E-01   2.04E-01  0.9117        0.0001      0.0749     0.0140   -0.0026       -0.0600      0.0927     0.0273    0.0001
  3.42  0.5855  0.1468  0.0655  7.629E-01  1.02E-02   9.09E-02  0.9158       -0.0074      0.0055     0.0123   -0.0087       -0.0079      0.0107     0.0163    0.0012
  3.42  0.5855  0.1468  0.1290  1.428E-01  2.20E-03   1.69E-02  0.9583       -0.0064      0.0058     0.0110   -0.0342       -0.0106      0.0149     0.0162    0.0328
  3.42  0.5855  0.1753  0.0049  1.835E+00  1.17E-01   2.22E-01  0.9110        0.0166      0.0255     0.0057   -0.0021        0.0225      0.0435     0.0136    0.0001
  3.42  0.5855  0.1753  0.0655  8.579E-01  1.84E-02   1.02E-01  0.9143       -0.0168      0.0094     0.0078   -0.0078       -0.0229      0.0165     0.0162    0.0004
  3.42  0.5855  0.1753  0.1290  2.310E-01  3.22E-03   2.74E-02  0.9237       -0.0207      0.0054     0.0104   -0.0117        0.0110      0.0127     0.0194   -0.0040
  3.42  0.5855  0.2051  0.0049  1.608E+00  6.53E-02   2.10E-01  0.9100        0.0362      0.0149     0.0059   -0.0018        0.0141      0.0339     0.0134    0.0000
  3.42  0.5855  0.2051  0.1290  2.790E-01  5.38E-03   3.30E-02  0.9178       -0.0087      0.0079     0.0088   -0.0091        0.0011      0.0151     0.0163    0.0010
  3.42  0.5855  0.2362  0.0049  1.206E+00  3.23E-02   1.55E-01  0.9089        0.0043      0.0095     0.0057   -0.0016        0.0565      0.0248     0.0146   -0.0001
  3.42  0.5855  0.2362  0.0259  1.111E+00  4.93E-02   1.32E-01  0.9104        0.0347      0.0205     0.0064   -0.0041        0.0354      0.0351     0.0142   -0.0007
  3.42  0.5855  0.2362  0.1290  2.760E-01  6.45E-03   3.27E-02  0.9168       -0.0115      0.0098     0.0096   -0.0092        0.0049      0.0181     0.0147    0.0027
  3.42  0.5855  0.2362  0.2165  1.170E-01  2.41E-03   1.38E-02  0.9363       -0.0027      0.0079     0.0088   -0.0334       -0.0527      0.0176     0.0180    0.0363
  3.42  0.5855  0.2686  0.0049  1.035E+00  2.60E-02   1.38E-01  0.9083       -0.0089      0.0086     0.0060   -0.0016       -0.0139      0.0233     0.0162   -0.0002
  3.42  0.5855  0.2686  0.0259  8.844E-01  4.27E-02   1.05E-01  0.9096       -0.0112      0.0200     0.0117   -0.0040       -0.0501      0.0301     0.0197   -0.0005
  3.42  0.5855  0.2686  0.1290  2.603E-01  9.07E-03   3.08E-02  0.9175        0.0149      0.0153     0.0093   -0.0095        0.0406      0.0269     0.0157    0.0031
  3.42  0.5855  0.2686  0.2165  1.164E-01  2.30E-03   1.38E-02  0.9372       -0.0270      0.0080     0.0079   -0.0276        0.0553      0.0168     0.0167    0.0074
  3.42  0.5855  0.3025  0.0049  7.696E-01  1.95E-02   1.02E-01  0.9086        0.0138      0.0089     0.0057   -0.0017        0.0044      0.0233     0.0140   -0.0001
  3.42  0.5855  0.3025  0.0259  6.897E-01  2.56E-02   8.89E-02  0.9097        0.0482      0.0144     0.0091   -0.0041        0.0217      0.0234     0.0147   -0.0001
  3.42  0.5855  0.3025  0.2165  1.172E-01  2.58E-03   1.39E-02  0.9388       -0.0107      0.0090     0.0085   -0.0245        0.0169      0.0186     0.0180   -0.0007
  3.42  0.5855  0.3379  0.0049  5.425E-01  1.45E-02   7.04E-02  0.9090        0.0169      0.0095     0.0060   -0.0018        0.0309      0.0247     0.0149    0.0000
  3.42  0.5855  0.3379  0.0259  4.519E-01  1.45E-02   5.97E-02  0.9104        0.0309      0.0116     0.0057   -0.0044        0.0186      0.0235     0.0137    0.0001
  3.42  0.5855  0.3379  0.2165  1.230E-01  3.37E-03   1.46E-02  0.9415        0.0057      0.0125     0.0104   -0.0243        0.0689      0.0235     0.0147   -0.0016
  3.42  0.5855  0.3748  0.0049  5.017E-01  1.53E-02   6.79E-02  0.9107        0.0125      0.0109     0.0064   -0.0020        0.0308      0.0289     0.0146    0.0000
  3.42  0.5855  0.3748  0.0259  4.666E-01  1.37E-02   6.07E-02  0.9121        0.0409      0.0100     0.0057   -0.0049       -0.0074      0.0234     0.0137    0.0002
  3.42  0.5855  0.4134  0.0049  3.398E-01  1.14E-02   4.40E-02  0.9117        0.0190      0.0119     0.0063   -0.0023        0.0015      0.0313     0.0136    0.0001
  3.42  0.5855  0.4134  0.0259  2.923E-01  9.06E-03   3.84E-02  0.9133        0.0521      0.0107     0.0084   -0.0056        0.0393      0.0257     0.0167    0.0005
  3.42  0.5855  0.4134  0.0655  1.963E-01  2.30E-02   2.43E-02  0.9182       -0.0472      0.0495     0.0201   -0.0088       -0.1578      0.0669     0.0268    0.0028
  3.42  0.5855  0.4537  0.0049  2.607E-01  1.01E-02   3.39E-02  0.9123        0.0113      0.0139     0.0077   -0.0026        0.0008      0.0369     0.0131    0.0003
  3.42  0.5855  0.4537  0.0259  2.386E-01  7.80E-03   3.26E-02  0.9150        0.0455      0.0115     0.0060   -0.0059        0.0352      0.0287     0.0136    0.0014
  3.42  0.5855  0.4537  0.0655  1.765E-01  1.69E-02   2.31E-02  0.9232        0.0593      0.0391     0.0198   -0.0083        0.0708      0.0529     0.0261    0.0040
  3.42  0.5855  0.4958  0.0049  1.996E-01  8.63E-03   2.58E-02  0.9124        0.0235      0.0159     0.0060   -0.0023        0.0023      0.0406     0.0148    0.0004
  3.42  0.5855  0.4958  0.0259  1.756E-01  6.62E-03   2.33E-02  0.9177        0.0414      0.0132     0.0080   -0.0048       -0.0324      0.0330     0.0186    0.0020
  3.42  0.5855  0.4958  0.0655  1.270E-01  1.22E-02   1.65E-02  0.9262        0.0331      0.0361     0.0108   -0.0084       -0.1417      0.0618     0.0281    0.0003
  3.42  0.5855  0.5397  0.0049  1.714E-01  1.04E-02   2.31E-02  0.9180       -0.0116      0.0206     0.0065   -0.0014       -0.0816      0.0566     0.0131   -0.0001
  3.42  0.5855  0.5397  0.0259  1.461E-01  7.90E-03   2.00E-02  0.9224        0.0268      0.0194     0.0096   -0.0048        0.0318      0.0494     0.0259   -0.0013
  3.42  0.5855  0.5397  0.0655  1.290E-01  1.52E-02   1.59E-02  0.9287        0.0521      0.0419     0.0058   -0.0102       -0.1775      0.0848     0.0166   -0.0014
  3.42  0.5855  0.5855  0.0049  1.240E-01  1.31E-02   1.57E-02  0.9225       -0.0129      0.0367     0.0067   -0.0032       -0.0868      0.1001     0.0205    0.0002
  3.42  0.5855  0.5855  0.0259  1.226E-01  1.25E-02   1.61E-02  0.9254        0.0564      0.0358     0.0089   -0.0072       -0.1344      0.0923     0.0194    0.0018
  3.42  0.5855  0.5855  0.1290  1.089E-01  1.62E-02   1.38E-02  0.9392        0.0481      0.0633     0.0135   -0.0160        0.0073      0.0943     0.0275    0.0048
  3.42  0.5855  0.6334  0.0655  1.207E-01  2.22E-02   1.58E-02  0.9343       -0.0476      0.0648     0.0088   -0.0102        0.0762      0.1482     0.0238   -0.0010
  3.42  0.5855  0.6334  0.1290  7.973E-02  8.63E-03   1.40E-02  0.9615        0.1030      0.0433     0.0592   -0.0132       -0.0751      0.0566     0.1355    0.0050
  3.42  0.5855  0.6834  0.0259  1.092E-01  2.03E-02   1.52E-02  0.9443        0.1003      0.0790     0.0121   -0.0067        0.2432      0.2501     0.0284    0.0014
  3.42  0.5855  0.6834  0.0655  1.024E-01  7.32E-03   1.81E-02  0.9610        0.1364      0.0243     0.0067   -0.0087       -0.2372      0.0557     0.0245    0.0021
  3.42  0.5855  0.6834  0.1290  6.715E-02  4.57E-03   3.59E-02  1.0028        0.0938      0.0247     0.0580   -0.0083       -0.2259      0.0425     0.0724   -0.0106
  3.42  0.5855  0.7355  0.0049  1.624E-01  1.85E-02   2.41E-02  0.9743       -0.0200      0.0388     0.0134   -0.0012       -0.1543      0.1004     0.0165   -0.0003
  3.42  0.5855  0.7355  0.0259  1.327E-01  8.45E-03   1.82E-02  0.9870        0.1503      0.0230     0.0112   -0.0041       -0.2118      0.0457     0.0397   -0.0024
  3.42  0.5855  0.7355  0.0655  8.203E-02  4.07E-03   1.11E-02  1.0081        0.1144      0.0171     0.0078   -0.0079       -0.1872      0.0382     0.0335   -0.0075
  3.42  0.5855  0.7900  0.0049  1.361E-01  1.31E-02   2.12E-02  1.0008        0.1214      0.0346     0.0160   -0.0032       -0.1987      0.0928     0.0324   -0.0009
  3.42  0.6334  0.1194  0.0655  1.488E-01  2.68E-03   1.84E-02  1.0184        0.0094      0.0072     0.0243   -0.0150       -0.0040      0.0168     0.0432   -0.0122
  3.42  0.6334  0.1468  0.0049  1.347E+00  1.74E-01   1.66E-01  0.8893       -0.0126      0.0543     0.0254   -0.0026       -0.0485      0.0629     0.0489    0.0000
  3.42  0.6334  0.1468  0.0655  4.098E-01  6.98E-03   5.12E-02  0.8993       -0.0002      0.0072     0.0245   -0.0078        0.0034      0.0143     0.0433    0.0001
  3.42  0.6334  0.1753  0.0049  1.385E+00  1.07E-01   1.75E-01  0.8890       -0.0121      0.0309     0.0217   -0.0021       -0.0154      0.0516     0.0422    0.0000
  3.42  0.6334  0.1753  0.0655  5.156E-01  1.14E-02   6.42E-02  0.8951       -0.0121      0.0104     0.0224   -0.0076        0.0215      0.0182     0.0432    0.0006
  3.42  0.6334  0.1753  0.1290  1.434E-01  2.91E-03   1.78E-02  0.9554        0.0198      0.0082     0.0235   -0.0375        0.0527      0.0196     0.0446   -0.0089
  3.42  0.6334  0.2051  0.0049  7.355E-01  7.02E-02   1.00E-01  0.8883        0.0115      0.0346     0.0217   -0.0019        0.0473      0.0790     0.0421   -0.0001
  3.42  0.6334  0.2051  0.1290  1.782E-01  3.97E-03   2.21E-02  0.9158       -0.0033      0.0095     0.0228   -0.0112        0.0193      0.0189     0.0433   -0.0037
  3.42  0.6334  0.2362  0.0049  1.004E+00  9.36E-02   1.34E-01  0.8876        0.0624      0.0347     0.0217   -0.0017       -0.0245      0.0801     0.0426   -0.0001
  3.42  0.6334  0.2362  0.1290  1.876E-01  4.96E-03   2.33E-02  0.9056       -0.0141      0.0119     0.0231   -0.0098        0.0150      0.0212     0.0426    0.0005
  3.42  0.6334  0.2686  0.0049  1.045E+00  7.27E-02   1.45E-01  0.8872       -0.0168      0.0261     0.0218   -0.0014        0.0026      0.0685     0.0432   -0.0002
  3.42  0.6334  0.2686  0.0259  5.300E-01  8.89E-02   6.61E-02  0.8905        0.0026      0.0730     0.0241   -0.0035        0.0730      0.1124     0.0448   -0.0019
  3.42  0.6334  0.2686  0.1290  1.813E-01  5.70E-03   2.25E-02  0.9042        0.0150      0.0148     0.0230   -0.0102        0.0457      0.0260     0.0430    0.0002
  3.42  0.6334  0.3025  0.0049  7.291E-01  4.39E-02   1.00E-01  0.8878        0.0183      0.0214     0.0217   -0.0013       -0.1036      0.0631     0.0424   -0.0003
  3.42  0.6334  0.3025  0.0259  5.767E-01  5.61E-02   7.75E-02  0.8909        0.0126      0.0337     0.0229   -0.0034       -0.0554      0.0781     0.0426   -0.0016
  3.42  0.6334  0.3025  0.2165  6.429E-02  2.29E-03   7.99E-03  0.9538       -0.0033      0.0158     0.0226   -0.0724       -0.0230      0.0311     0.0440    0.0402
  3.42  0.6334  0.3379  0.0049  4.312E-01  2.77E-02   5.83E-02  0.8893        0.0017      0.0224     0.0218   -0.0013        0.0106      0.0635     0.0427   -0.0003
  3.42  0.6334  0.3379  0.0259  4.246E-01  3.42E-02   5.83E-02  0.8924        0.0771      0.0285     0.0217   -0.0035       -0.1110      0.0673     0.0423   -0.0010
  3.42  0.6334  0.3379  0.2165  7.246E-02  2.75E-03   9.02E-03  0.9912       -0.0306      0.0189     0.0235   -0.0527        0.0795      0.0365     0.0426   -0.0017
  3.42  0.6334  0.3748  0.0049  3.674E-01  2.80E-02   5.16E-02  0.8930       -0.0033      0.0284     0.0219   -0.0015        0.0480      0.0779     0.0426   -0.0001
  3.42  0.6334  0.3748  0.0259  3.384E-01  3.25E-02   4.59E-02  0.8965       -0.0020      0.0347     0.0217   -0.0039        0.1225      0.0900     0.0423   -0.0003
  3.42  0.6334  0.3748  0.0655  1.908E-01  2.05E-02   2.40E-02  0.9033       -0.0171      0.0529     0.0234   -0.0075       -0.0066      0.1016     0.0439    0.0004
  3.42  0.6334  0.4134  0.0049  3.757E-01  3.17E-02   5.06E-02  0.8982       -0.0220      0.0317     0.0219   -0.0017       -0.0132      0.0818     0.0422   -0.0001
  3.42  0.6334  0.4134  0.0259  2.610E-01  3.10E-02   3.57E-02  0.9022        0.0357      0.0457     0.0226   -0.0045        0.1200      0.1164     0.0434   -0.0002
  3.42  0.6334  0.4134  0.0655  1.937E-01  2.56E-02   2.51E-02  0.9101        0.0254      0.0599     0.0295   -0.0090       -0.0421      0.1034     0.0486    0.0002
  3.42  0.6334  0.4537  0.0049  2.297E-01  3.45E-02   3.11E-02  0.9066        0.0075      0.0516     0.0223   -0.0022       -0.0919      0.1385     0.0420   -0.0001
  3.42  0.6334  0.4537  0.0259  1.381E-01  3.43E-02   1.96E-02  0.9107        0.0034      0.1038     0.0218   -0.0059        0.4682      0.2627     0.0422   -0.0001
  3.42  0.6334  0.4537  0.0655  1.864E-01  2.62E-02   2.54E-02  0.9201       -0.0010      0.0573     0.0293   -0.0112       -0.0760      0.0881     0.0482    0.0010
  3.42  0.6334  0.4958  0.0259  4.038E-01  7.15E-02   5.58E-02  0.9197        0.0202      0.0392     0.0224   -0.0077       -0.6667      0.2022     0.0443    0.0006
  3.42  0.6334  0.4958  0.0655  1.596E-01  1.43E-02   2.16E-02  0.9326       -0.0104      0.0313     0.0237   -0.0126       -0.1421      0.0630     0.0494    0.0036
  3.42  0.6334  0.5397  0.0259  1.732E-01  2.28E-02   2.46E-02  0.9288        0.1242      0.0494     0.0231   -0.0085       -0.1203      0.1263     0.0481    0.0016
  3.42  0.6334  0.5397  0.0655  1.336E-01  9.17E-03   1.72E-02  0.9515        0.0184      0.0244     0.0217   -0.0109       -0.0830      0.0518     0.0434    0.0054
  3.42  0.6334  0.5397  0.1290  9.847E-02  6.52E-03   1.27E-02  1.0038        0.0829      0.0299     0.0315   -0.0217        0.0896      0.0461     0.0547   -0.0150
  3.42  0.6334  0.5855  0.0049  1.860E-01  3.56E-02   2.46E-02  0.9323       -0.0161      0.0711     0.0220   -0.0034       -0.2479      0.2189     0.0452    0.0005
  3.42  0.6334  0.5855  0.0259  1.260E-01  1.04E-02   1.72E-02  0.9466       -0.0068      0.0289     0.0228   -0.0063       -0.0698      0.0740     0.0446    0.0028
  3.42  0.6334  0.5855  0.0655  9.905E-02  5.05E-03   1.33E-02  0.9787        0.0297      0.0185     0.0227   -0.0107        0.0166      0.0408     0.0439   -0.0029
  3.42  0.6334  0.5855  0.1290  6.021E-02  4.60E-03   7.97E-03  1.0239        0.0614      0.0317     0.0251   -0.0384       -0.0116      0.0465     0.0491   -0.0026
  3.42  0.6334  0.6334  0.0049  2.852E-01  3.44E-02   4.08E-02  0.9633        0.0256      0.0465     0.0256   -0.0023        0.0581      0.1199     0.0453   -0.0002
  3.42  0.6334  0.6334  0.0259  1.966E-01  1.05E-02   2.72E-02  0.9795        0.0557      0.0193     0.0235   -0.0078       -0.0069      0.0525     0.0476   -0.0018
  3.42  0.6334  0.6334  0.0655  1.056E-01  4.69E-03   1.44E-02  1.0082        0.0199      0.0156     0.0228   -0.0197       -0.0635      0.0378     0.0469   -0.0026
  3.42  0.6334  0.6834  0.0049  1.602E-01  1.24E-02   2.20E-02  0.9933        0.0805      0.0300     0.0224   -0.0025        0.0217      0.0813     0.0454    0.0002
  3.42  0.6334  0.6834  0.0259  1.289E-01  5.68E-03   1.86E-02  1.0070        0.0912      0.0172     0.0243   -0.0094        0.0467      0.0405     0.0496   -0.0033
  3.42  0.6334  0.6834  0.0655  6.441E-02  3.49E-03   1.17E-02  0.9937        0.1814      0.0228     0.0220   -0.0243        0.0318      0.0402     0.0473    0.0010
  3.42  0.6334  0.7355  0.0049  1.753E-01  1.48E-02   2.69E-02  0.9922        0.1108      0.0364     0.0251   -0.0052        0.0634      0.0847     0.0433   -0.0002
  3.42  0.6834  0.1468  0.0049  6.921E-01  1.04E-01   7.72E-02  0.8646       -0.0482      0.0659     0.0298   -0.0026       -0.0549      0.0789     0.0369   -0.0002
  3.42  0.6834  0.1468  0.0655  1.624E-01  4.89E-03   1.84E-02  0.9271        0.0131      0.0139     0.0289   -0.0084        0.0899      0.0261     0.0281   -0.0128
  3.42  0.6834  0.1753  0.0049  7.591E-01  4.26E-02   8.72E-02  0.8647        0.0161      0.0233     0.0264   -0.0021        0.1023      0.0436     0.0263   -0.0003
  3.42  0.6834  0.1753  0.0655  2.353E-01  7.57E-03   2.65E-02  0.8799       -0.0027      0.0155     0.0270   -0.0063       -0.0093      0.0287     0.0280    0.0007
  3.42  0.6834  0.2051  0.0049  5.564E-01  2.46E-02   6.98E-02  0.8645        0.0358      0.0171     0.0265   -0.0019        0.0585      0.0394     0.0262   -0.0003
  3.42  0.6834  0.2051  0.0259  5.637E-01  2.28E-02   6.42E-02  0.8708        0.0399      0.0199     0.0266   -0.0030        0.0656      0.0351     0.0310   -0.0044
  3.42  0.6834  0.2362  0.0049  4.776E-01  2.38E-02   5.87E-02  0.8643        0.0075      0.0185     0.0264   -0.0018       -0.1017      0.0459     0.0270   -0.0004
  3.42  0.6834  0.2362  0.0259  4.584E-01  3.33E-02   5.16E-02  0.8710        0.0190      0.0329     0.0266   -0.0028        0.0082      0.0452     0.0267   -0.0046
  3.42  0.6834  0.2362  0.1290  7.315E-02  4.11E-03   8.21E-03  0.8861        0.0075      0.0272     0.0277   -0.0209        0.0637      0.0489     0.0270   -0.0052
  3.42  0.6834  0.2686  0.0049  5.642E-01  2.92E-02   7.22E-02  0.8643        0.0170      0.0186     0.0265   -0.0017       -0.0024      0.0511     0.0280   -0.0004
  3.42  0.6834  0.2686  0.0259  3.961E-01  2.52E-02   4.47E-02  0.8718       -0.0107      0.0264     0.0286   -0.0028       -0.0772      0.0417     0.0306   -0.0049
  3.42  0.6834  0.2686  0.1290  7.572E-02  4.26E-03   8.51E-03  0.9099       -0.0014      0.0282     0.0276   -0.0172        0.0635      0.0496     0.0277   -0.0052
  3.42  0.6834  0.3025  0.0049  6.553E-01  3.36E-02   8.29E-02  0.8649        0.0472      0.0193     0.0264   -0.0014       -0.0365      0.0519     0.0266   -0.0005
  3.42  0.6834  0.3025  0.0259  4.551E-01  2.00E-02   5.61E-02  0.8734       -0.0166      0.0154     0.0275   -0.0028        0.0085      0.0381     0.0270   -0.0050
  3.42  0.6834  0.3379  0.0049  4.089E-01  2.23E-02   5.08E-02  0.8668        0.0323      0.0201     0.0265   -0.0009       -0.1203      0.0565     0.0272   -0.0007
  3.42  0.6834  0.3379  0.0259  2.940E-01  1.26E-02   3.72E-02  0.8758        0.0095      0.0147     0.0264   -0.0027        0.0854      0.0389     0.0264   -0.0046
  3.42  0.6834  0.3379  0.0655  1.680E-01  6.29E-03   1.89E-02  0.8888       -0.0098      0.0193     0.0274   -0.0066        0.0680      0.0412     0.0288    0.0008
  3.42  0.6834  0.3748  0.0049  4.507E-01  2.74E-02   5.86E-02  0.8723        0.0609      0.0221     0.0266   -0.0007       -0.0016      0.0650     0.0270   -0.0009
  3.42  0.6834  0.3748  0.0259  3.540E-01  1.36E-02   4.41E-02  0.8819       -0.0161      0.0137     0.0264   -0.0028        0.0430      0.0369     0.0264   -0.0034
  3.42  0.6834  0.3748  0.0655  1.641E-01  8.82E-03   1.87E-02  0.8991       -0.0019      0.0261     0.0280   -0.0067       -0.0007      0.0484     0.0292    0.0015
  3.42  0.6834  0.4134  0.0049  3.819E-01  2.29E-02   4.73E-02  0.8820       -0.0169      0.0235     0.0266   -0.0009       -0.0154      0.0664     0.0263   -0.0006
  3.42  0.6834  0.4134  0.0259  3.153E-01  1.13E-02   3.97E-02  0.8928        0.0280      0.0124     0.0272   -0.0033        0.0183      0.0350     0.0284   -0.0016
  3.42  0.6834  0.4134  0.0655  1.682E-01  8.70E-03   1.98E-02  0.9152        0.0262      0.0218     0.0336   -0.0076       -0.0368      0.0373     0.0365    0.0010
  3.42  0.6834  0.4537  0.0049  3.021E-01  1.70E-02   3.76E-02  0.8992        0.0042      0.0222     0.0270   -0.0013        0.0080      0.0608     0.0260   -0.0003
  3.42  0.6834  0.4537  0.0259  2.344E-01  8.15E-03   3.08E-02  0.9125        0.0172      0.0128     0.0265   -0.0042        0.0210      0.0341     0.0263   -0.0004
  3.42  0.6834  0.4537  0.0655  1.353E-01  5.73E-03   1.70E-02  0.9409        0.0180      0.0163     0.0334   -0.0103       -0.0323      0.0326     0.0359   -0.0009
  3.42  0.6834  0.4958  0.0049  2.401E-01  1.25E-02   2.97E-02  0.9260        0.0118      0.0212     0.0265   -0.0020        0.0486      0.0561     0.0271   -0.0001
  3.42  0.6834  0.4958  0.0259  1.611E-01  5.79E-03   2.05E-02  0.9421       -0.0223      0.0139     0.0271   -0.0061        0.0712      0.0362     0.0298   -0.0004
  3.42  0.6834  0.4958  0.0655  9.359E-02  3.98E-03   1.17E-02  0.9768        0.0080      0.0153     0.0282   -0.0158       -0.0959      0.0351     0.0377   -0.0022
  3.42  0.6834  0.5397  0.0049  1.891E-01  1.02E-02   2.45E-02  0.9645        0.0172      0.0211     0.0266   -0.0034       -0.0208      0.0560     0.0260   -0.0001
  3.42  0.6834  0.5397  0.0259  1.348E-01  4.82E-03   1.77E-02  0.9828        0.0083      0.0135     0.0277   -0.0102        0.0064      0.0350     0.0357   -0.0009
  3.42  0.6834  0.5397  0.0655  7.615E-02  3.29E-03   8.92E-03  1.0217        0.0059      0.0152     0.0264   -0.0233       -0.0413      0.0383     0.0283   -0.0004
  3.42  0.6834  0.5855  0.0049  1.392E-01  7.81E-03   1.68E-02  1.0117        0.0196      0.0226     0.0267   -0.0057        0.0008      0.0589     0.0312   -0.0002
  3.42  0.6834  0.5855  0.0259  1.076E-01  4.02E-03   1.35E-02  1.0299        0.0380      0.0137     0.0274   -0.0159       -0.0383      0.0366     0.0304   -0.0003
  3.42  0.6834  0.5855  0.0655  6.274E-02  3.40E-03   7.71E-03  1.0655        0.0849      0.0195     0.0273   -0.0287       -0.0333      0.0448     0.0292    0.0031
  3.42  0.6834  0.6334  0.0049  2.103E-01  1.35E-02   2.79E-02  1.0577        0.1363      0.0279     0.0300   -0.0079        0.0606      0.0697     0.0314    0.0003
  3.42  0.6834  0.6334  0.0259  1.752E-01  8.56E-03   2.23E-02  1.0686        0.1552      0.0194     0.0280   -0.0193       -0.0321      0.0449     0.0350    0.0017
  3.42  0.7355  0.1468  0.0049  3.998E-01  1.02E-01   4.70E-02  0.8387       -0.1864      0.1242     0.0302   -0.0025       -0.3749      0.1693     0.0351   -0.0006
  3.42  0.7355  0.1753  0.0049  4.656E-01  3.26E-02   5.62E-02  0.8394       -0.0271      0.0298     0.0266   -0.0020       -0.0853      0.0559     0.0221   -0.0008
  3.42  0.7355  0.2051  0.0049  3.884E-01  2.02E-02   5.08E-02  0.8401        0.0018      0.0213     0.0267   -0.0018        0.0010      0.0490     0.0219   -0.0009
  3.42  0.7355  0.2051  0.0259  4.298E-01  2.00E-02   5.15E-02  0.8547        0.0424      0.0240     0.0268   -0.0015        0.0221      0.0438     0.0280   -0.0122
  3.42  0.7355  0.2362  0.0049  3.125E-01  1.63E-02   4.01E-02  0.8410        0.0529      0.0214     0.0266   -0.0018        0.1045      0.0517     0.0229   -0.0010
  3.42  0.7355  0.2362  0.0259  3.332E-01  2.41E-02   3.95E-02  0.8555       -0.0428      0.0349     0.0268   -0.0015       -0.0492      0.0536     0.0226   -0.0123
  3.42  0.7355  0.2686  0.0049  3.945E-01  1.97E-02   5.26E-02  0.8421        0.0654      0.0206     0.0267   -0.0018        0.1415      0.0510     0.0243   -0.0012
  3.42  0.7355  0.2686  0.0259  3.587E-01  2.44E-02   4.26E-02  0.8584       -0.0232      0.0298     0.0289   -0.0015        0.0636      0.0458     0.0275   -0.0134
  3.42  0.7355  0.3025  0.0049  5.273E-01  2.34E-02   6.96E-02  0.8436        0.0422      0.0176     0.0266   -0.0018        0.0014      0.0497     0.0224   -0.0015
  3.42  0.7355  0.3025  0.0259  4.904E-01  2.03E-02   6.32E-02  0.8633        0.0087      0.0142     0.0278   -0.0014        0.0500      0.0379     0.0230   -0.0152
  3.42  0.7355  0.3379  0.0049  3.295E-01  1.32E-02   4.27E-02  0.8457        0.0550      0.0163     0.0267   -0.0016       -0.0120      0.0430     0.0232   -0.0019
  3.42  0.7355  0.3379  0.0259  2.657E-01  9.53E-03   3.50E-02  0.8703        0.0026      0.0120     0.0266   -0.0013       -0.0070      0.0355     0.0222   -0.0165
  3.42  0.7355  0.3379  0.0655  1.178E-01  6.72E-03   1.40E-02  0.9013       -0.0675      0.0296     0.0277   -0.0089        0.0047      0.0602     0.0253    0.0000
  3.42  0.7355  0.3748  0.0049  3.848E-01  1.52E-02   5.20E-02  0.8515        0.0033      0.0160     0.0268   -0.0007        0.0165      0.0434     0.0229   -0.0025
  3.42  0.7355  0.3748  0.0259  3.250E-01  1.05E-02   4.23E-02  0.8818       -0.0015      0.0114     0.0266   -0.0013       -0.0519      0.0324     0.0222   -0.0159
  3.42  0.7355  0.3748  0.0655  1.077E-01  7.91E-03   1.29E-02  0.9215       -0.0653      0.0364     0.0282   -0.0082        0.0078      0.0656     0.0258    0.0040
  3.42  0.7355  0.4134  0.0049  3.225E-01  1.29E-02   4.17E-02  0.8662        0.0016      0.0163     0.0268    0.0004        0.0394      0.0444     0.0221   -0.0032
  3.42  0.7355  0.4134  0.0259  2.253E-01  7.27E-03   2.96E-02  0.9020       -0.0205      0.0116     0.0275   -0.0018       -0.0627      0.0336     0.0248   -0.0117
  3.42  0.7355  0.4134  0.0655  1.052E-01  5.80E-03   1.30E-02  0.9540        0.0000      0.0213     0.0342   -0.0077       -0.0299      0.0501     0.0346    0.0065
  3.42  0.7355  0.4537  0.0049  2.417E-01  1.08E-02   3.14E-02  0.8995       -0.0161      0.0180     0.0272    0.0006       -0.0074      0.0503     0.0217   -0.0028
  3.42  0.7355  0.4537  0.0259  1.593E-01  5.59E-03   2.17E-02  0.9412       -0.0373      0.0139     0.0267   -0.0032        0.0548      0.0373     0.0221   -0.0050
  3.42  0.7355  0.4537  0.0655  5.933E-02  3.64E-03   7.77E-03  0.0000       -0.0792      0.0234     0.0340    0.0000       -0.0931      0.0562     0.0339    0.0000
  3.42  0.7355  0.4958  0.0049  1.672E-01  8.32E-03   2.16E-02  0.9594        0.0228      0.0213     0.0267   -0.0006        0.1067      0.0537     0.0231   -0.0012
  3.42  0.7355  0.4958  0.0259  1.078E-01  4.26E-03   1.43E-02  1.0094       -0.0282      0.0164     0.0273   -0.0046        0.0421      0.0415     0.0265   -0.0001
  3.42  0.7355  0.5397  0.0049  1.989E-01  1.23E-02   2.68E-02  1.0591        0.0230      0.0259     0.0268   -0.0018        0.0165      0.0678     0.0217   -0.0002
  3.42  0.7900  0.1753  0.0049  2.945E-01  2.75E-02   3.24E-02  0.8163        0.0034      0.0397     0.0030   -0.0017       -0.1103      0.0852     0.0065   -0.0026
  3.42  0.7900  0.2051  0.0049  2.878E-01  1.96E-02   3.48E-02  0.8188       -0.0017      0.0282     0.0035   -0.0017       -0.0125      0.0732     0.0059   -0.0030
  3.42  0.7900  0.2362  0.0049  2.565E-01  1.61E-02   3.03E-02  0.8220        0.0708      0.0268     0.0030   -0.0019        0.0465      0.0677     0.0093   -0.0033
  3.42  0.7900  0.2362  0.0259  1.789E-01  1.76E-02   1.92E-02  0.8567       -0.0527      0.0491     0.0046    0.0010       -0.0186      0.0839     0.0082   -0.0494
  3.42  0.7900  0.2686  0.0049  5.180E-01  3.55E-02   6.40E-02  0.8255        0.0133      0.0286     0.0038   -0.0021       -0.0279      0.0733     0.0127   -0.0038
  3.42  0.7900  0.2686  0.0259  3.194E-01  3.16E-02   3.44E-02  0.8620       -0.0189      0.0459     0.0122    0.0007        0.0965      0.0751     0.0186   -0.0525
  3.42  0.7900  0.3025  0.0049  4.865E-01  3.45E-02   5.94E-02  0.8293        0.0750      0.0278     0.0030   -0.0024       -0.0314      0.0790     0.0078   -0.0049
  3.42  0.7900  0.3025  0.0259  2.632E-01  1.91E-02   3.12E-02  0.8713       -0.0308      0.0304     0.0087    0.0009        0.0701      0.0627     0.0096   -0.0610
  3.42  0.7900  0.3379  0.0049  2.333E-01  1.50E-02   2.79E-02  0.8327        0.0333      0.0259     0.0037   -0.0027       -0.0794      0.0781     0.0100   -0.0067
  3.42  0.7900  0.3379  0.0259  1.191E-01  7.60E-03   1.45E-02  0.8784        0.0001      0.0206     0.0030    0.0013       -0.0632      0.0660     0.0071   -0.0753
  3.42  0.7900  0.3748  0.0049  2.618E-01  1.74E-02   3.29E-02  0.8349       -0.0116      0.0293     0.0046   -0.0027        0.0300      0.0793     0.0093   -0.0099
  3.42  0.7900  0.4134  0.0049  1.019E-01  8.29E-03   1.21E-02  0.8270       -0.0307      0.0335     0.0044   -0.0013       -0.0990      0.0959     0.0065   -0.0153
  4.10  0.4134  0.0682  0.0259  4.103E+01  7.92E+00   4.99E+00  1.0900       -0.0011      0.0349     0.0039   -0.0044       -0.0355      0.0886     0.0222   -0.0022
  4.10  0.4134  0.0682  0.0655  1.207E+01  5.73E-01   1.50E+00  1.2243       -0.0005      0.0080     0.0060   -0.0231        0.0317      0.0389     0.0168    0.0249
  4.10  0.4134  0.0933  0.0259  4.669E+01  3.09E+00   6.05E+00  1.0623       -0.0044      0.0118     0.0042   -0.0031       -0.0324      0.0359     0.0179   -0.0018
  4.10  0.4134  0.0933  0.0655  2.488E+01  7.81E-01   3.16E+00  1.0788       -0.0009      0.0050     0.0051   -0.0073       -0.0029      0.0251     0.0188    0.0049
  4.10  0.4134  0.0933  0.1290  5.046E+00  2.65E-01   8.01E-01  1.0893        0.0016      0.0082     0.0106   -0.0067       -0.0117      0.0421     0.0193    0.0147
  4.10  0.4134  0.1194  0.0259  5.296E+01  4.93E+00   6.99E+00  1.0504        0.0249      0.0178     0.0038   -0.0028        0.0724      0.0495     0.0173    0.0009
  4.10  0.4134  0.1194  0.0655  2.042E+01  7.18E-01   2.63E+00  1.0550       -0.0021      0.0058     0.0050   -0.0048       -0.0178      0.0253     0.0166    0.0038
  4.10  0.4134  0.1194  0.1290  7.406E+00  3.18E-01   9.32E-01  1.0638       -0.0105      0.0067     0.0042   -0.0057       -0.0275      0.0341     0.0185    0.0093
  4.10  0.4134  0.1194  0.2165  1.532E+00  1.23E-01   2.46E-01  1.0800        0.0081      0.0129     0.0057   -0.0085        0.0448      0.0640     0.0193    0.0001
  4.10  0.4134  0.1468  0.0655  1.476E+01  7.77E-01   1.91E+00  1.0438       -0.0203      0.0094     0.0051   -0.0038        0.0618      0.0363     0.0167    0.0030
  4.10  0.4134  0.1468  0.1290  7.225E+00  3.68E-01   9.24E-01  1.0517       -0.0186      0.0086     0.0046   -0.0046        0.0444      0.0348     0.0166    0.0052
  4.10  0.4134  0.1468  0.2165  2.150E+00  1.41E-01   2.66E-01  1.0599       -0.0109      0.0106     0.0039   -0.0071        0.0235      0.0532     0.0189    0.0002
  4.10  0.4134  0.1468  0.3402  4.835E-01  6.37E-02   6.46E-02  1.0414        0.0037      0.0221     0.0046   -0.0071        0.1563      0.1080     0.0248    0.0049
  4.10  0.4134  0.1753  0.0655  1.410E+01  7.59E-01   1.77E+00  1.0363        0.0161      0.0097     0.0032   -0.0029        0.0723      0.0351     0.0166    0.0024
  4.10  0.4134  0.1753  0.1290  6.955E+00  2.98E-01   8.81E-01  1.0411        0.0041      0.0071     0.0043   -0.0042        0.0170      0.0345     0.0189    0.0009
  4.10  0.4134  0.1753  0.2165  2.424E+00  1.69E-01   3.05E-01  1.0476       -0.0223      0.0115     0.0038   -0.0067        0.0030      0.0522     0.0188    0.0037
  4.10  0.4134  0.1753  0.3402  7.715E-01  7.49E-02   9.41E-02  1.0454       -0.0325      0.0163     0.0045   -0.0067        0.1088      0.0825     0.0192    0.0048
  4.10  0.4134  0.2051  0.1290  6.133E+00  2.92E-01   7.69E-01  1.0306        0.0012      0.0080     0.0036   -0.0042       -0.0174      0.0351     0.0167    0.0007
  4.10  0.4134  0.2051  0.2165  2.710E+00  1.76E-01   3.44E-01  1.0363       -0.0072      0.0109     0.0035   -0.0060        0.0118      0.0504     0.0196    0.0080
  4.10  0.4134  0.2051  0.3402  8.176E-01  7.58E-02   1.03E-01  1.0363       -0.0071      0.0145     0.0049   -0.0057        0.0022      0.0738     0.0197    0.0008
  4.10  0.4134  0.2051  0.5074  1.721E-01  3.45E-02   2.09E-02  1.0321        0.0656      0.0366     0.0065   -0.0088        0.1541      0.1729     0.0301    0.0136
  4.10  0.4134  0.2362  0.1290  4.931E+00  2.90E-01   6.11E-01  1.0211       -0.0143      0.0104     0.0040   -0.0037        0.0480      0.0411     0.0156    0.0029
  4.10  0.4134  0.2362  0.2165  2.673E+00  1.50E-01   3.33E-01  1.0235       -0.0023      0.0097     0.0036   -0.0042        0.0826      0.0426     0.0179    0.0033
  4.10  0.4134  0.2362  0.3402  9.818E-01  9.82E-02   1.23E-01  1.0307       -0.0104      0.0178     0.0040   -0.0057        0.0297      0.0804     0.0192    0.0001
  4.10  0.4134  0.2362  0.5074  1.464E-01  3.12E-02   1.81E-02  1.0400        0.0377      0.0376     0.0081   -0.0091        0.1988      0.1648     0.0243    0.0143
  4.10  0.4134  0.2686  0.2165  2.295E+00  1.36E-01   2.82E-01  1.0178       -0.0290      0.0101     0.0032   -0.0040        0.0017      0.0439     0.0170    0.0006
  4.10  0.4134  0.2686  0.3402  9.116E-01  8.40E-02   1.13E-01  1.0249       -0.0395      0.0160     0.0047   -0.0061        0.0280      0.0721     0.0184    0.0037
  4.10  0.4134  0.3025  0.2165  1.832E+00  1.39E-01   2.24E-01  1.0104       -0.0085      0.0133     0.0035   -0.0042       -0.0691      0.0536     0.0179    0.0017
  4.10  0.4134  0.3025  0.3402  9.393E-01  8.80E-02   1.16E-01  1.0125       -0.0164      0.0153     0.0038   -0.0053       -0.0434      0.0699     0.0179    0.0047
  4.10  0.4134  0.3025  0.5074  3.183E-01  3.77E-02   3.96E-02  1.0157       -0.0615      0.0227     0.0058   -0.0061        0.3116      0.1045     0.0260    0.0056
  4.10  0.4134  0.3379  0.2165  1.775E+00  1.73E-01   2.17E-01  0.9993       -0.0147      0.0176     0.0043   -0.0035       -0.0388      0.0611     0.0156    0.0020
  4.10  0.4134  0.3748  0.5074  3.287E-01  3.58E-02   4.15E-02  0.9939       -0.0075      0.0180     0.0036   -0.0046       -0.0479      0.0838     0.0154    0.0021
  4.10  0.4134  0.4537  0.5074  1.642E-01  2.31E-02   2.17E-02  0.9765       -0.0081      0.0210     0.0034   -0.0038       -0.2233      0.1081     0.0154    0.0016
  4.10  0.4134  0.4958  0.5074  1.256E-01  2.17E-02   1.70E-02  0.9682        0.0105      0.0308     0.0034   -0.0035       -0.0243      0.1142     0.0168    0.0014
  4.10  0.4537  0.0682  0.0259  1.268E+01  4.70E-01   1.50E+00  1.0343        0.0181      0.0100     0.0056   -0.0084        0.0020      0.0210     0.0197    0.0002
  4.10  0.4537  0.0682  0.0655  1.352E+00  2.69E-02   1.64E-01  1.1394        0.0067      0.0047     0.0088   -0.0278       -0.0275      0.0163     0.0130    0.0426
  4.10  0.4537  0.0933  0.0259  1.401E+01  4.15E-01   1.78E+00  1.0199        0.0153      0.0082     0.0061   -0.0050        0.0047      0.0155     0.0145   -0.0003
  4.10  0.4537  0.0933  0.0655  6.133E+00  6.44E-02   7.62E-01  1.0304       -0.0060      0.0025     0.0074   -0.0097       -0.0044      0.0084     0.0156    0.0029
  4.10  0.4537  0.0933  0.1290  1.034E+00  1.88E-02   1.62E-01  1.0395        0.0005      0.0044     0.0160   -0.0097        0.0457      0.0149     0.0162   -0.0014
  4.10  0.4537  0.1194  0.0259  1.402E+01  5.05E-01   1.82E+00  1.0134        0.0158      0.0105     0.0054   -0.0040        0.0131      0.0190     0.0136   -0.0001
  4.10  0.4537  0.1194  0.0655  6.166E+00  8.07E-02   7.80E-01  1.0173       -0.0043      0.0033     0.0073   -0.0069        0.0033      0.0096     0.0127    0.0024
  4.10  0.4537  0.1194  0.1290  2.039E+00  2.77E-02   2.51E-01  1.0255       -0.0170      0.0032     0.0060   -0.0094       -0.0235      0.0111     0.0152    0.0089
  4.10  0.4537  0.1194  0.2165  3.143E-01  8.68E-03   4.96E-02  1.0439        0.0140      0.0067     0.0085   -0.0184        0.0179      0.0228     0.0162    0.0269
  4.10  0.4537  0.1468  0.0655  5.259E+00  9.70E-02   6.67E-01  1.0112       -0.0042      0.0050     0.0075   -0.0060        0.0267      0.0117     0.0128    0.0026
  4.10  0.4537  0.1468  0.1290  2.214E+00  3.53E-02   2.78E-01  1.0177       -0.0146      0.0040     0.0066   -0.0081        0.0191      0.0123     0.0127    0.0065
  4.10  0.4537  0.1468  0.2165  6.180E-01  1.33E-02   7.47E-02  1.0238       -0.0122      0.0053     0.0055   -0.0112        0.0694      0.0181     0.0157    0.0047
  4.10  0.4537  0.1468  0.3402  7.857E-02  4.02E-03   1.02E-02  0.9569       -0.0020      0.0121     0.0067   -0.0099        0.0438      0.0425     0.0227    0.0108
  4.10  0.4537  0.1753  0.0655  4.351E+00  7.89E-02   5.34E-01  1.0071        0.0087      0.0050     0.0043   -0.0055        0.0028      0.0122     0.0127    0.0028
  4.10  0.4537  0.1753  0.1290  2.185E+00  3.42E-02   2.71E-01  1.0123       -0.0041      0.0039     0.0062   -0.0077        0.0082      0.0125     0.0158    0.0045
  4.10  0.4537  0.1753  0.2165  8.103E-01  1.63E-02   9.97E-02  1.0180       -0.0187      0.0050     0.0054   -0.0109        0.0018      0.0154     0.0156    0.0052
  4.10  0.4537  0.1753  0.3402  1.529E-01  5.65E-03   1.82E-02  1.0203        0.0206      0.0091     0.0066   -0.0156        0.0577      0.0316     0.0161    0.0197
  4.10  0.4537  0.2051  0.1290  1.980E+00  3.15E-02   2.42E-01  1.0067       -0.0006      0.0041     0.0050   -0.0075        0.0146      0.0122     0.0128    0.0029
  4.10  0.4537  0.2051  0.2165  8.630E-01  1.82E-02   1.07E-01  1.0122       -0.0092      0.0053     0.0048   -0.0105       -0.0023      0.0168     0.0166    0.0058
  4.10  0.4537  0.2051  0.3402  2.372E-01  7.67E-03   2.90E-02  1.0301       -0.0230      0.0083     0.0072   -0.0173        0.0886      0.0268     0.0167    0.0241
  4.10  0.4537  0.2051  0.5074  3.599E-02  2.53E-03   4.26E-03  0.9477        0.0365      0.0173     0.0097   -0.0126        0.1285      0.0631     0.0287    0.0153
  4.10  0.4537  0.2362  0.1290  1.736E+00  3.35E-02   2.10E-01  1.0004        0.0062      0.0052     0.0056   -0.0072        0.0215      0.0133     0.0113    0.0020
  4.10  0.4537  0.2362  0.2165  8.806E-01  1.91E-02   1.07E-01  1.0059       -0.0032      0.0055     0.0051   -0.0098        0.0030      0.0169     0.0144    0.0064
  4.10  0.4537  0.2362  0.3402  2.733E-01  7.95E-03   3.34E-02  1.0187       -0.0191      0.0077     0.0058   -0.0145        0.0474      0.0245     0.0161    0.0165
  4.10  0.4537  0.2362  0.5074  4.854E-02  2.96E-03   5.85E-03  1.0148       -0.0149      0.0154     0.0121   -0.0197        0.0753      0.0494     0.0222    0.0294
  4.10  0.4537  0.2686  0.1290  1.455E+00  4.22E-02   1.75E-01  0.9945        0.0059      0.0084     0.0055   -0.0068       -0.0028      0.0183     0.0122    0.0025
  4.10  0.4537  0.2686  0.2165  7.800E-01  1.78E-02   9.34E-02  1.0000       -0.0045      0.0060     0.0044   -0.0091        0.0339      0.0168     0.0132    0.0070
  4.10  0.4537  0.2686  0.3402  2.975E-01  8.23E-03   3.60E-02  1.0045       -0.0144      0.0071     0.0068   -0.0113        0.0219      0.0222     0.0151    0.0063
  4.10  0.4537  0.2686  0.5074  6.715E-02  4.02E-03   8.27E-03  1.0279        0.0122      0.0150     0.0102   -0.0209        0.0025      0.0492     0.0224    0.0308
  4.10  0.4537  0.3025  0.2165  7.096E-01  1.86E-02   8.45E-02  0.9925       -0.0061      0.0070     0.0048   -0.0079       -0.0581      0.0181     0.0144    0.0036
  4.10  0.4537  0.3025  0.3402  2.918E-01  8.52E-03   3.52E-02  0.9969       -0.0075      0.0075     0.0054   -0.0102        0.0264      0.0220     0.0145    0.0025
  4.10  0.4537  0.3025  0.5074  8.708E-02  4.37E-03   1.05E-02  1.0194       -0.0268      0.0134     0.0086   -0.0186        0.1164      0.0424     0.0241    0.0248
  4.10  0.4537  0.3025  0.7427  1.168E-02  1.53E-03   1.53E-03  0.9142       -0.0380      0.0365     0.0132   -0.0139        0.1213      0.1124     0.0317    0.0190
  4.10  0.4537  0.3379  0.2165  6.078E-01  2.10E-02   7.22E-02  0.9867       -0.0018      0.0098     0.0062   -0.0076       -0.0066      0.0227     0.0113    0.0016
  4.10  0.4537  0.3379  0.3402  2.686E-01  8.78E-03   3.24E-02  0.9918       -0.0136      0.0085     0.0060   -0.0105       -0.0028      0.0243     0.0115    0.0047
  4.10  0.4537  0.3379  0.5074  9.050E-02  4.18E-03   1.09E-02  1.0025       -0.0354      0.0122     0.0073   -0.0149        0.0713      0.0364     0.0120    0.0162
  4.10  0.4537  0.3748  0.3402  2.128E-01  8.85E-03   2.57E-02  0.9838       -0.0111      0.0111     0.0050   -0.0099        0.0087      0.0291     0.0112    0.0066
  4.10  0.4537  0.3748  0.5074  8.495E-02  3.85E-03   1.03E-02  0.9866       -0.0261      0.0119     0.0051   -0.0116        0.0172      0.0349     0.0110    0.0084
  4.10  0.4537  0.3748  0.7427  1.716E-02  1.76E-03   2.13E-03  0.9834       -0.0042      0.0267     0.0103   -0.0166        0.1369      0.0892     0.0121    0.0196
  4.10  0.4537  0.4134  0.3402  1.991E-01  1.03E-02   2.44E-02  0.9718       -0.0005      0.0144     0.0081   -0.0080        0.0084      0.0331     0.0124    0.0038
  4.10  0.4537  0.4134  0.5074  8.325E-02  4.03E-03   1.02E-02  0.9741       -0.0239      0.0131     0.0074   -0.0097        0.0365      0.0353     0.0179    0.0043
  4.10  0.4537  0.4134  0.7427  2.038E-02  2.15E-03   2.54E-03  0.9760       -0.0493      0.0270     0.0057   -0.0148       -0.0173      0.0860     0.0165    0.0149
  4.10  0.4537  0.4537  0.0049  7.709E-01  1.68E-01   1.03E-01  0.9657       -0.0566      0.0618     0.0043   -0.0010        0.0434      0.1283     0.0096    0.0001
  4.10  0.4537  0.4537  0.5074  7.041E-02  3.78E-03   8.56E-03  0.9645       -0.0151      0.0146     0.0048   -0.0086       -0.0038      0.0374     0.0110    0.0025
  4.10  0.4537  0.4537  0.7427  2.518E-02  2.97E-03   3.04E-03  0.9637       -0.0278      0.0311     0.0069   -0.0128        0.0779      0.0969     0.0221    0.0107
  4.10  0.4537  0.4958  0.0049  8.360E-01  1.70E-01   1.15E-01  0.9599        0.0417      0.0563     0.0029   -0.0010        0.1007      0.1032     0.0113    0.0001
  4.10  0.4537  0.5397  0.7427  2.444E-02  3.78E-03   3.20E-03  0.9344       -0.0490      0.0432     0.0064   -0.0101        0.0078      0.1154     0.0236    0.0048
  4.10  0.4537  0.5855  0.7427  2.061E-02  3.46E-03   2.81E-03  0.9162       -0.0184      0.0468     0.0070   -0.0093        0.1672      0.1132     0.0202    0.0028
  4.10  0.4537  0.6834  0.0049  3.794E-01  1.01E-01   5.56E-02  0.9343        0.0576      0.0708     0.0044   -0.0008        0.0551      0.1596     0.0173    0.0001
  4.10  0.4537  0.7355  0.0049  2.524E-01  6.22E-02   3.99E-02  0.9249       -0.0562      0.0686     0.0083   -0.0007        0.2668      0.1755     0.0130    0.0002
  4.10  0.4958  0.0682  0.0259  3.822E+00  2.82E-01   4.59E-01  1.0008        0.0195      0.0240     0.0063   -0.0105       -0.1029      0.0353     0.0244   -0.0003
  4.10  0.4958  0.0682  0.0655  1.610E-01  3.84E-03   1.97E-02  1.2304        0.0113      0.0066     0.0103   -0.0258       -0.0057      0.0202     0.0190   -0.0252
  4.10  0.4958  0.0933  0.0259  7.649E+00  1.83E-01   9.87E-01  0.9889        0.0276      0.0079     0.0069   -0.0061        0.0119      0.0125     0.0201    0.0003
  4.10  0.4958  0.0933  0.0655  2.473E+00  2.45E-02   3.12E-01  0.9968       -0.0064      0.0029     0.0086   -0.0106       -0.0033      0.0082     0.0210    0.0034
  4.10  0.4958  0.0933  0.1290  2.426E-01  3.86E-03   3.82E-02  1.0471        0.0204      0.0045     0.0189   -0.0260       -0.0256      0.0135     0.0215    0.0424
  4.10  0.4958  0.1194  0.0259  6.723E+00  2.60E-01   8.84E-01  0.9851        0.0081      0.0134     0.0061   -0.0046        0.0165      0.0213     0.0195   -0.0001
  4.10  0.4958  0.1194  0.0655  3.168E+00  3.17E-02   4.06E-01  0.9877       -0.0048      0.0030     0.0084   -0.0077       -0.0011      0.0075     0.0188    0.0017
  4.10  0.4958  0.1194  0.1290  8.052E-01  1.04E-02   1.01E-01  0.9900       -0.0060      0.0037     0.0068   -0.0096        0.0193      0.0113     0.0207    0.0033
  4.10  0.4958  0.1194  0.2165  9.335E-02  2.37E-03   1.49E-02  0.9190        0.0104      0.0073     0.0099   -0.0096        0.0449      0.0216     0.0215    0.0083
  4.10  0.4958  0.1468  0.0655  2.984E+00  5.05E-02   3.84E-01  0.9837        0.0063      0.0054     0.0087   -0.0067        0.0109      0.0108     0.0189    0.0016
  4.10  0.4958  0.1468  0.1290  1.067E+00  1.42E-02   1.36E-01  0.9876       -0.0199      0.0040     0.0076   -0.0092       -0.0101      0.0101     0.0188    0.0053
  4.10  0.4958  0.1468  0.2165  2.402E-01  4.43E-03   2.94E-02  0.9936       -0.0049      0.0054     0.0062   -0.0142        0.0637      0.0158     0.0210    0.0101
  4.10  0.4958  0.1753  0.0655  2.383E+00  4.72E-02   2.97E-01  0.9808       -0.0012      0.0067     0.0048   -0.0063        0.0104      0.0136     0.0188    0.0018
  4.10  0.4958  0.1753  0.1290  1.129E+00  1.55E-02   1.42E-01  0.9848       -0.0167      0.0041     0.0071   -0.0087       -0.0020      0.0103     0.0211    0.0044
  4.10  0.4958  0.1753  0.2165  3.559E-01  6.57E-03   4.44E-02  0.9893       -0.0261      0.0053     0.0061   -0.0124       -0.0242      0.0149     0.0210    0.0057
  4.10  0.4958  0.1753  0.3402  6.093E-02  1.84E-03   7.34E-03  0.9529        0.0051      0.0089     0.0076   -0.0156        0.0979      0.0261     0.0214    0.0185
  4.10  0.4958  0.2051  0.0049  3.822E+00  6.76E-01   5.21E-01  0.9766       -0.0099      0.0546     0.0027   -0.0017       -0.0761      0.0686     0.0169    0.0001
  4.10  0.4958  0.2051  0.1290  1.092E+00  1.66E-02   1.36E-01  0.9822       -0.0047      0.0047     0.0057   -0.0087        0.0118      0.0119     0.0189    0.0037
  4.10  0.4958  0.2051  0.2165  4.245E-01  6.95E-03   5.35E-02  0.9870       -0.0213      0.0048     0.0054   -0.0125       -0.0168      0.0136     0.0218    0.0060
  4.10  0.4958  0.2051  0.3402  9.891E-02  2.70E-03   1.23E-02  0.9910       -0.0046      0.0081     0.0083   -0.0187        0.0358      0.0231     0.0219    0.0223
  4.10  0.4958  0.2362  0.0049  2.737E+00  3.12E-01   3.65E-01  0.9735        0.0076      0.0361     0.0025   -0.0017       -0.0343      0.0509     0.0177    0.0001
  4.10  0.4958  0.2362  0.1290  9.842E-01  1.93E-02   1.21E-01  0.9794        0.0002      0.0064     0.0064   -0.0089        0.0181      0.0139     0.0178    0.0031
  4.10  0.4958  0.2362  0.2165  4.531E-01  7.08E-03   5.59E-02  0.9844       -0.0092      0.0047     0.0057   -0.0125        0.0377      0.0128     0.0201    0.0068
  4.10  0.4958  0.2362  0.3402  1.230E-01  3.58E-03   1.53E-02  1.0025       -0.0060      0.0086     0.0066   -0.0210       -0.0375      0.0244     0.0214    0.0263
  4.10  0.4958  0.2362  0.5074  1.938E-02  1.06E-03   2.37E-03  0.8197       -0.0007      0.0161     0.0142   -0.0176        0.0534      0.0453     0.0265    0.0229
  4.10  0.4958  0.2686  0.0049  2.242E+00  2.10E-01   3.12E-01  0.9699        0.0175      0.0301     0.0029   -0.0017        0.0017      0.0463     0.0188    0.0002
  4.10  0.4958  0.2686  0.1290  8.178E-01  2.39E-02   9.96E-02  0.9758       -0.0032      0.0102     0.0062   -0.0090       -0.0072      0.0194     0.0185    0.0027
  4.10  0.4958  0.2686  0.2165  4.257E-01  7.90E-03   5.17E-02  0.9811       -0.0115      0.0057     0.0049   -0.0121       -0.0015      0.0142     0.0192    0.0073
  4.10  0.4958  0.2686  0.3402  1.501E-01  3.75E-03   1.84E-02  0.9966       -0.0129      0.0076     0.0078   -0.0189        0.0236      0.0206     0.0206    0.0207
  4.10  0.4958  0.2686  0.5074  2.841E-02  1.31E-03   3.55E-03  0.9748        0.0098      0.0134     0.0119   -0.0218       -0.0495      0.0383     0.0267    0.0281
  4.10  0.4958  0.3025  0.0049  2.572E+00  1.82E-01   3.49E-01  0.9670        0.0408      0.0229     0.0025   -0.0014        0.0653      0.0402     0.0173    0.0003
  4.10  0.4958  0.3025  0.2165  3.767E-01  9.03E-03   4.55E-02  0.9772        0.0010      0.0077     0.0054   -0.0115        0.0317      0.0167     0.0201    0.0075
  4.10  0.4958  0.3025  0.3402  1.525E-01  3.57E-03   1.86E-02  0.9879       -0.0236      0.0071     0.0061   -0.0166        0.0071      0.0182     0.0201    0.0146
  4.10  0.4958  0.3025  0.5074  3.441E-02  1.57E-03   4.23E-03  1.0048       -0.0250      0.0142     0.0101   -0.0267       -0.0154      0.0410     0.0283    0.0384
  4.10  0.4958  0.3379  0.0049  1.251E+00  8.00E-02   1.67E-01  0.9649       -0.0042      0.0207     0.0028   -0.0015       -0.0096      0.0415     0.0179   -0.0002
  4.10  0.4958  0.3379  0.2165  3.545E-01  1.13E-02   4.26E-02  0.9728        0.0106      0.0108     0.0071   -0.0109        0.0176      0.0214     0.0178    0.0073
  4.10  0.4958  0.3379  0.3402  1.486E-01  3.55E-03   1.82E-02  0.9763       -0.0223      0.0075     0.0069   -0.0135       -0.0107      0.0178     0.0180    0.0051
  4.10  0.4958  0.3379  0.5074  4.237E-02  2.00E-03   5.17E-03  1.0035       -0.0050      0.0145     0.0084   -0.0255       -0.0072      0.0393     0.0183    0.0345
  4.10  0.4958  0.3748  0.0049  9.541E-01  6.34E-02   1.30E-01  0.9600        0.0236      0.0215     0.0033   -0.0016        0.0257      0.0451     0.0177    0.0002
  4.10  0.4958  0.3748  0.3402  1.429E-01  3.92E-03   1.74E-02  0.9714        0.0000      0.0089     0.0056   -0.0131        0.0086      0.0193     0.0178    0.0034
  4.10  0.4958  0.3748  0.5074  5.005E-02  2.36E-03   6.14E-03  0.9914       -0.0059      0.0152     0.0057   -0.0220        0.1825      0.0378     0.0177    0.0270
  4.10  0.4958  0.4134  0.0049  6.995E-01  4.32E-02   9.42E-02  0.9559       -0.0005      0.0197     0.0033   -0.0014        0.0129      0.0449     0.0170    0.0001
  4.10  0.4958  0.4134  0.3402  1.338E-01  4.40E-03   1.63E-02  0.9665       -0.0010      0.0111     0.0095   -0.0136       -0.0147      0.0218     0.0186    0.0066
  4.10  0.4958  0.4134  0.5074  4.815E-02  2.49E-03   5.98E-03  0.9736       -0.0299      0.0166     0.0086   -0.0174        0.0712      0.0404     0.0228    0.0166
  4.10  0.4958  0.4537  0.0049  5.297E-01  3.36E-02   7.03E-02  0.9539       -0.0133      0.0196     0.0047   -0.0013        0.0045      0.0483     0.0167    0.0001
  4.10  0.4958  0.4537  0.5074  4.502E-02  2.92E-03   5.55E-03  0.9588       -0.0259      0.0213     0.0054   -0.0140        0.0102      0.0463     0.0176    0.0089
  4.10  0.4958  0.4958  0.0049  4.248E-01  3.77E-02   5.77E-02  0.9485       -0.0508      0.0287     0.0029   -0.0015       -0.0218      0.0676     0.0179    0.0001
  4.10  0.4958  0.5397  0.0049  5.204E-01  5.80E-02   7.44E-02  0.9403        0.0103      0.0338     0.0034   -0.0013       -0.0542      0.0813     0.0168    0.0002
  4.10  0.4958  0.5855  0.0049  2.701E-01  2.23E-02   3.69E-02  0.9342       -0.0012      0.0250     0.0037   -0.0013        0.0830      0.0692     0.0219    0.0001
  4.10  0.4958  0.5855  0.0259  2.387E-01  1.92E-02   3.41E-02  0.9345        0.0111      0.0263     0.0058   -0.0028        0.0408      0.0562     0.0211    0.0005
  4.10  0.4958  0.6334  0.0049  1.872E-01  1.30E-02   2.72E-02  0.9281        0.0034      0.0208     0.0104   -0.0012        0.0487      0.0607     0.0221    0.0002
  4.10  0.4958  0.6334  0.0259  2.166E-01  1.65E-02   2.92E-02  0.9285        0.0334      0.0243     0.0071   -0.0027       -0.0675      0.0487     0.0254    0.0006
  4.10  0.4958  0.6834  0.0049  2.011E-01  1.91E-02   2.80E-02  0.9218        0.0237      0.0301     0.0049   -0.0011        0.0736      0.0777     0.0223    0.0001
  4.10  0.4958  0.6834  0.0259  1.747E-01  1.88E-02   2.53E-02  0.9217       -0.0263      0.0351     0.0085   -0.0028        0.0331      0.0670     0.0281    0.0003
  4.10  0.4958  0.7355  0.0049  1.416E-01  1.69E-02   2.26E-02  0.9135        0.0353      0.0375     0.0096   -0.0012        0.0648      0.0996     0.0190    0.0003
  4.10  0.4958  0.7355  0.0259  1.386E-01  1.85E-02   1.94E-02  0.9131       -0.0088      0.0436     0.0078   -0.0030        0.0055      0.0862     0.0375    0.0007
  4.10  0.4958  0.8469  0.0049  2.086E-01  9.13E-02   3.66E-02  0.9090       -0.1254      0.2958     0.0184   -0.0015        0.9506      1.0735     0.0789    0.0001
  4.10  0.5397  0.0933  0.0259  3.858E+00  1.76E-01   4.43E-01  0.9609        0.0113      0.0171     0.0082   -0.0068        0.0092      0.0239     0.0179    0.0003
  4.10  0.5397  0.0933  0.0655  1.044E+00  1.10E-02   1.20E-01  0.9696       -0.0054      0.0033     0.0099   -0.0108       -0.0217      0.0090     0.0189    0.0047
  4.10  0.5397  0.1194  0.0259  4.039E+00  1.36E-01   4.65E-01  0.9588        0.0188      0.0132     0.0073   -0.0049        0.0309      0.0199     0.0171   -0.0001
  4.10  0.5397  0.1194  0.0655  1.753E+00  2.23E-02   2.01E-01  0.9604       -0.0028      0.0042     0.0097   -0.0080        0.0123      0.0097     0.0163    0.0014
  4.10  0.5397  0.1194  0.1290  3.402E-01  4.40E-03   3.92E-02  0.9635       -0.0123      0.0041     0.0080   -0.0111        0.0055      0.0114     0.0185    0.0004
  4.10  0.5397  0.1468  0.0049  3.474E+00  7.76E-01   3.98E-01  0.9563        0.0021      0.0761     0.0115   -0.0017       -0.0127      0.0877     0.0260    0.0001
  4.10  0.5397  0.1468  0.0655  1.787E+00  3.19E-02   2.08E-01  0.9580       -0.0152      0.0064     0.0100   -0.0069       -0.0261      0.0113     0.0164    0.0011
  4.10  0.5397  0.1468  0.1290  5.786E-01  8.39E-03   6.67E-02  0.9586       -0.0184      0.0047     0.0089   -0.0091        0.0143      0.0122     0.0162    0.0025
  4.10  0.5397  0.1468  0.2165  1.075E-01  2.09E-03   1.23E-02  0.9367       -0.0254      0.0062     0.0074   -0.0105        0.0275      0.0171     0.0189    0.0071
  4.10  0.5397  0.1753  0.0049  1.760E+00  4.43E-01   2.08E-01  0.9549       -0.1468      0.0946     0.0039   -0.0016       -0.1622      0.1118     0.0140   -0.0001
  4.10  0.5397  0.1753  0.0655  1.494E+00  3.52E-02   1.73E-01  0.9561       -0.0029      0.0088     0.0060   -0.0065        0.0012      0.0151     0.0163    0.0012
  4.10  0.5397  0.1753  0.1290  6.533E-01  1.02E-02   7.55E-02  0.9584       -0.0177      0.0052     0.0084   -0.0089        0.0172      0.0121     0.0190    0.0036
  4.10  0.5397  0.1753  0.2165  1.826E-01  3.28E-03   2.10E-02  0.9632       -0.0255      0.0058     0.0074   -0.0142        0.0058      0.0155     0.0189    0.0099
  4.10  0.5397  0.2051  0.0049  2.718E+00  2.45E-01   3.49E-01  0.9532        0.0176      0.0317     0.0041   -0.0017        0.0262      0.0450     0.0139    0.0000
  4.10  0.5397  0.2051  0.1290  6.533E-01  9.53E-03   7.53E-02  0.9572       -0.0029      0.0050     0.0069   -0.0088        0.0100      0.0116     0.0164    0.0034
  4.10  0.5397  0.2051  0.2165  2.255E-01  4.91E-03   2.61E-02  0.9615       -0.0241      0.0071     0.0066   -0.0136       -0.0209      0.0180     0.0198    0.0063
  4.10  0.5397  0.2051  0.3402  5.035E-02  1.46E-03   5.84E-03  0.9197       -0.0085      0.0094     0.0096   -0.0176        0.0182      0.0248     0.0199    0.0208
  4.10  0.5397  0.2362  0.0049  1.987E+00  1.27E-01   2.50E-01  0.9515        0.0125      0.0227     0.0039   -0.0017       -0.0135      0.0373     0.0149    0.0001
  4.10  0.5397  0.2362  0.1290  6.222E-01  1.09E-02   7.18E-02  0.9563       -0.0040      0.0063     0.0076   -0.0090        0.0186      0.0131     0.0150    0.0032
  4.10  0.5397  0.2362  0.2165  2.418E-01  5.24E-03   2.79E-02  0.9608       -0.0304      0.0072     0.0070   -0.0139       -0.0527      0.0179     0.0178    0.0060
  4.10  0.5397  0.2362  0.3402  6.847E-02  1.81E-03   7.92E-03  0.9537       -0.0208      0.0085     0.0078   -0.0157        0.0162      0.0225     0.0194    0.0105
  4.10  0.5397  0.2686  0.0049  1.571E+00  8.18E-02   2.05E-01  0.9498        0.0131      0.0182     0.0043   -0.0018       -0.0332      0.0338     0.0163    0.0001
  4.10  0.5397  0.2686  0.2165  2.422E-01  5.05E-03   2.79E-02  0.9603       -0.0084      0.0071     0.0061   -0.0143        0.0235      0.0161     0.0167    0.0068
  4.10  0.5397  0.2686  0.3402  8.723E-02  2.45E-03   1.01E-02  0.9776       -0.0283      0.0092     0.0091   -0.0226       -0.0268      0.0244     0.0184    0.0277
  4.10  0.5397  0.3025  0.0049  1.486E+00  7.19E-02   1.92E-01  0.9477        0.0041      0.0166     0.0039   -0.0019       -0.0107      0.0355     0.0144    0.0001
  4.10  0.5397  0.3025  0.2165  2.288E-01  5.27E-03   2.64E-02  0.9592       -0.0023      0.0082     0.0066   -0.0143        0.0102      0.0167     0.0178    0.0079
  4.10  0.5397  0.3025  0.3402  9.623E-02  2.96E-03   1.12E-02  0.9782       -0.0291      0.0104     0.0073   -0.0220       -0.0424      0.0264     0.0179    0.0251
  4.10  0.5397  0.3379  0.0049  1.005E+00  5.10E-02   1.28E-01  0.9445       -0.0084      0.0174     0.0042   -0.0018       -0.0100      0.0395     0.0152    0.0002
  4.10  0.5397  0.3379  0.0259  1.166E+00  1.49E-01   1.51E-01  0.9464        0.1026      0.0459     0.0039   -0.0039        0.1565      0.0556     0.0142    0.0014
  4.10  0.5397  0.3379  0.2165  2.154E-01  6.50E-03   2.49E-02  0.9570        0.0044      0.0114     0.0083   -0.0138       -0.0097      0.0208     0.0150    0.0088
  4.10  0.5397  0.3379  0.3402  9.458E-02  3.32E-03   1.10E-02  0.9716       -0.0152      0.0121     0.0081   -0.0196       -0.0311      0.0274     0.0152    0.0182
  4.10  0.5397  0.3379  0.5074  2.035E-02  9.51E-04   2.36E-03  0.9597       -0.0063      0.0158     0.0097   -0.0243        0.0266      0.0388     0.0156    0.0338
  4.10  0.5397  0.3748  0.0049  8.115E-01  4.33E-02   1.08E-01  0.9432       -0.0334      0.0176     0.0047   -0.0014       -0.0784      0.0434     0.0149    0.0002
  4.10  0.5397  0.3748  0.3402  9.477E-02  3.97E-03   1.11E-02  0.9617        0.0278      0.0152     0.0068   -0.0161        0.0471      0.0302     0.0150    0.0071
  4.10  0.5397  0.3748  0.5074  2.787E-02  1.23E-03   3.24E-03  0.9807       -0.0482      0.0155     0.0069   -0.0271        0.0238      0.0372     0.0148    0.0368
  4.10  0.5397  0.4134  0.0049  6.378E-01  4.04E-02   8.11E-02  0.9413       -0.0229      0.0211     0.0046   -0.0018       -0.0757      0.0536     0.0140   -0.0001
  4.10  0.5397  0.4134  0.0259  5.850E-01  5.51E-02   7.56E-02  0.9411        0.0160      0.0326     0.0065   -0.0043       -0.0733      0.0505     0.0167    0.0000
  4.10  0.5397  0.4134  0.3402  7.799E-02  4.66E-03   9.09E-03  0.9555        0.0168      0.0228     0.0108   -0.0151        0.0735      0.0412     0.0160    0.0019
  4.10  0.5397  0.4134  0.5074  3.374E-02  1.54E-03   3.98E-03  0.9767       -0.0535      0.0162     0.0099   -0.0257        0.0049      0.0379     0.0210    0.0320
  4.10  0.5397  0.4537  0.0049  4.333E-01  3.08E-02   5.57E-02  0.9366        0.0224      0.0239     0.0059   -0.0018       -0.0354      0.0612     0.0137    0.0002
  4.10  0.5397  0.4537  0.0259  3.775E-01  2.82E-02   5.10E-02  0.9374       -0.0173      0.0255     0.0042   -0.0040       -0.0446      0.0467     0.0141    0.0009
  4.10  0.5397  0.4537  0.5074  3.229E-02  1.92E-03   3.81E-03  0.9628       -0.0046      0.0223     0.0066   -0.0219        0.1121      0.0432     0.0148    0.0230
  4.10  0.5397  0.4958  0.0049  3.415E-01  2.03E-02   4.41E-02  0.9336       -0.0016      0.0184     0.0043   -0.0016       -0.0145      0.0481     0.0151    0.0002
  4.10  0.5397  0.4958  0.0259  3.297E-01  1.56E-02   4.38E-02  0.9350        0.0323      0.0158     0.0062   -0.0035       -0.0187      0.0330     0.0183    0.0008
  4.10  0.5397  0.4958  0.0655  2.332E-01  3.89E-02   2.97E-02  0.9373       -0.0791      0.0599     0.0088   -0.0055       -0.2096      0.0801     0.0267    0.0012
  4.10  0.5397  0.4958  0.5074  2.980E-02  2.05E-03   3.53E-03  0.9449       -0.0241      0.0259     0.0064   -0.0181        0.0842      0.0508     0.0165    0.0142
  4.10  0.5397  0.5397  0.0049  2.605E-01  1.42E-02   3.53E-02  0.9323        0.0182      0.0169     0.0047   -0.0014       -0.0347      0.0459     0.0137    0.0001
  4.10  0.5397  0.5397  0.0259  3.167E-01  1.39E-02   4.25E-02  0.9334        0.0263      0.0149     0.0077   -0.0035       -0.0098      0.0316     0.0247    0.0002
  4.10  0.5397  0.5397  0.0655  2.564E-01  4.00E-02   3.08E-02  0.9339        0.0190      0.0536     0.0040   -0.0061        0.0018      0.0624     0.0166    0.0000
  4.10  0.5397  0.5855  0.0049  2.397E-01  1.25E-02   2.97E-02  0.9267        0.0105      0.0165     0.0049   -0.0018       -0.0064      0.0464     0.0200    0.0001
  4.10  0.5397  0.5855  0.0259  2.106E-01  9.39E-03   2.71E-02  0.9267        0.0097      0.0148     0.0070   -0.0043       -0.0026      0.0330     0.0190    0.0006
  4.10  0.5397  0.5855  0.0655  1.357E-01  2.34E-02   1.71E-02  0.9264       -0.0551      0.0605     0.0067   -0.0067       -0.0914      0.0745     0.0177    0.0018
  4.10  0.5397  0.6334  0.0049  1.627E-01  9.58E-03   2.20E-02  0.9162        0.0264      0.0188     0.0118   -0.0016       -0.0085      0.0510     0.0202    0.0003
  4.10  0.5397  0.6334  0.0259  1.425E-01  6.48E-03   1.86E-02  0.9168        0.0241      0.0152     0.0083   -0.0037        0.0024      0.0367     0.0240    0.0010
  4.10  0.5397  0.6834  0.0049  1.454E-01  1.15E-02   1.88E-02  0.9094       -0.0382      0.0242     0.0061   -0.0014       -0.0182      0.0695     0.0205    0.0002
  4.10  0.5397  0.6834  0.0259  1.264E-01  8.06E-03   1.73E-02  0.9098        0.0006      0.0201     0.0098   -0.0033       -0.1244      0.0504     0.0270    0.0004
  4.10  0.5397  0.7355  0.0049  1.077E-01  2.06E-02   1.57E-02  0.9036        0.0796      0.0630     0.0110   -0.0017       -0.1193      0.1613     0.0165    0.0001
  4.10  0.5397  0.7355  0.0259  1.131E-01  2.38E-02   1.52E-02  0.9021        0.0696      0.0748     0.0091   -0.0042        0.1329      0.1428     0.0372    0.0003
  4.10  0.5397  0.7900  0.0655  1.460E-01  4.90E-02   2.25E-02  0.8833        0.0706      0.1004     0.0084   -0.0059       -0.3181      0.2197     0.0572   -0.0006
  4.10  0.5397  0.7900  0.1290  9.919E-02  4.59E-02   1.57E-02  0.8583        0.0807      0.1555     0.0039   -0.0075       -0.2487      0.1938     0.0141   -0.0028
  4.10  0.5397  0.8469  0.0259  2.006E-01  4.01E-02   2.82E-02  0.8579        0.2150      0.0785     0.0171   -0.0054        0.0501      0.1240     0.0543   -0.0014
  4.10  0.5855  0.0933  0.0259  2.525E+00  1.21E-01   2.80E-01  0.9350        0.0051      0.0191     0.0086   -0.0072       -0.0359      0.0268     0.0204   -0.0004
  4.10  0.5855  0.0933  0.0655  3.198E-01  4.17E-03   3.55E-02  0.9591       -0.0140      0.0045     0.0104   -0.0100       -0.0017      0.0116     0.0213   -0.0028
  4.10  0.5855  0.1194  0.0655  1.031E+00  1.25E-02   1.14E-01  0.9350       -0.0031      0.0043     0.0103   -0.0081        0.0087      0.0101     0.0189    0.0017
  4.10  0.5855  0.1194  0.1290  1.520E-01  2.56E-03   1.69E-02  0.9600       -0.0264      0.0059     0.0084   -0.0195        0.0173      0.0152     0.0210    0.0340
  4.10  0.5855  0.1468  0.0049  2.185E+00  3.04E-01   2.42E-01  0.9318       -0.0372      0.0527     0.0122   -0.0019       -0.0959      0.0681     0.0282    0.0001
  4.10  0.5855  0.1468  0.0655  1.201E+00  2.57E-02   1.35E-01  0.9334        0.0019      0.0081     0.0106   -0.0069        0.0298      0.0157     0.0190    0.0007
  4.10  0.5855  0.1468  0.1290  3.151E-01  4.38E-03   3.51E-02  0.9335       -0.0175      0.0048     0.0094   -0.0101        0.0220      0.0127     0.0188   -0.0003
  4.10  0.5855  0.1753  0.0049  1.869E+00  1.31E-01   2.13E-01  0.9310        0.0026      0.0263     0.0038   -0.0016       -0.0727      0.0438     0.0169    0.0000
  4.10  0.5855  0.1753  0.0655  1.017E+00  3.78E-02   1.13E-01  0.9324       -0.0205      0.0153     0.0061   -0.0064       -0.0229      0.0253     0.0189    0.0007
  4.10  0.5855  0.1753  0.1290  4.026E-01  7.85E-03   4.49E-02  0.9330       -0.0041      0.0071     0.0088   -0.0086        0.0004      0.0156     0.0215    0.0016
  4.10  0.5855  0.1753  0.2165  1.023E-01  2.24E-03   1.14E-02  0.9204       -0.0196      0.0076     0.0077   -0.0120       -0.0093      0.0193     0.0213    0.0156
  4.10  0.5855  0.2051  0.0049  2.005E+00  8.24E-02   2.50E-01  0.9298       -0.0018      0.0152     0.0040   -0.0015       -0.0432      0.0312     0.0167   -0.0001
  4.10  0.5855  0.2051  0.1290  3.795E-01  1.02E-02   4.22E-02  0.9333       -0.0286      0.0101     0.0071   -0.0085       -0.0258      0.0205     0.0190    0.0028
  4.10  0.5855  0.2051  0.2165  1.452E-01  3.02E-03   1.62E-02  0.9377       -0.0232      0.0073     0.0069   -0.0159       -0.0047      0.0173     0.0222    0.0129
  4.10  0.5855  0.2362  0.0049  2.085E+00  7.21E-02   2.55E-01  0.9288        0.0030      0.0123     0.0038   -0.0015       -0.0199      0.0291     0.0176   -0.0001
  4.10  0.5855  0.2362  0.1290  3.842E-01  1.26E-02   4.28E-02  0.9336       -0.0070      0.0129     0.0080   -0.0087       -0.0117      0.0249     0.0177    0.0031
  4.10  0.5855  0.2362  0.2165  1.657E-01  3.65E-03   1.85E-02  0.9381       -0.0058      0.0077     0.0072   -0.0163       -0.0035      0.0184     0.0203    0.0070
  4.10  0.5855  0.2686  0.0049  1.222E+00  4.09E-02   1.56E-01  0.9282       -0.0006      0.0114     0.0042   -0.0016       -0.0034      0.0290     0.0189    0.0000
  4.10  0.5855  0.2686  0.0259  1.020E+00  5.97E-02   1.14E-01  0.9287        0.0426      0.0233     0.0100   -0.0038        0.0722      0.0349     0.0217    0.0002
  4.10  0.5855  0.2686  0.2165  1.680E-01  4.70E-03   1.87E-02  0.9396       -0.0195      0.0100     0.0062   -0.0165       -0.0195      0.0237     0.0193    0.0055
  4.10  0.5855  0.2686  0.3402  4.836E-02  1.52E-03   5.41E-03  0.9284       -0.0150      0.0109     0.0096   -0.0169        0.0223      0.0268     0.0209    0.0074
  4.10  0.5855  0.3025  0.0049  1.117E+00  4.09E-02   1.41E-01  0.9281        0.0046      0.0124     0.0038   -0.0017       -0.0014      0.0326     0.0172    0.0001
  4.10  0.5855  0.3025  0.0259  9.389E-01  6.77E-02   1.15E-01  0.9286        0.0131      0.0280     0.0075   -0.0041       -0.0231      0.0394     0.0177    0.0003
  4.10  0.5855  0.3025  0.2165  1.538E-01  5.79E-03   1.71E-02  0.9411       -0.0122      0.0145     0.0069   -0.0171       -0.0256      0.0296     0.0203    0.0060
  4.10  0.5855  0.3025  0.3402  5.997E-02  1.74E-03   6.73E-03  0.9471       -0.0499      0.0108     0.0076   -0.0151        0.0606      0.0260     0.0204    0.0052
  4.10  0.5855  0.3379  0.0049  6.712E-01  2.46E-02   8.29E-02  0.9273        0.0038      0.0127     0.0041   -0.0019        0.0444      0.0333     0.0179    0.0000
  4.10  0.5855  0.3379  0.0259  5.449E-01  3.16E-02   6.85E-02  0.9280        0.0124      0.0218     0.0038   -0.0045        0.0000      0.0341     0.0170    0.0005
  4.10  0.5855  0.3379  0.3402  6.893E-02  1.98E-03   7.74E-03  0.9568        0.0076      0.0106     0.0085   -0.0166        0.0227      0.0242     0.0179    0.0099
  4.10  0.5855  0.3748  0.0049  4.855E-01  2.00E-02   6.27E-02  0.9262        0.0193      0.0137     0.0046   -0.0021       -0.0350      0.0370     0.0176    0.0002
  4.10  0.5855  0.3748  0.0259  4.569E-01  2.11E-02   5.66E-02  0.9275        0.0198      0.0169     0.0038   -0.0048       -0.0074      0.0305     0.0170    0.0011
  4.10  0.5855  0.3748  0.3402  6.516E-02  2.39E-03   7.37E-03  0.9586       -0.0372      0.0142     0.0071   -0.0158        0.0185      0.0293     0.0177    0.0059
  4.10  0.5855  0.4134  0.0049  5.107E-01  2.10E-02   6.28E-02  0.9237        0.0320      0.0139     0.0046   -0.0019        0.0009      0.0370     0.0169    0.0003
  4.10  0.5855  0.4134  0.0259  4.701E-01  1.89E-02   5.88E-02  0.9265        0.0383      0.0148     0.0067   -0.0041        0.0714      0.0285     0.0193    0.0016
  4.10  0.5855  0.4134  0.0655  3.648E-01  2.49E-02   4.27E-02  0.9298        0.0157      0.0271     0.0179   -0.0073        0.0249      0.0403     0.0278    0.0012
  4.10  0.5855  0.4134  0.3402  6.933E-02  3.06E-03   7.81E-03  0.9565        0.0003      0.0175     0.0115   -0.0144        0.1075      0.0338     0.0186   -0.0031
  4.10  0.5855  0.4537  0.0049  3.231E-01  1.38E-02   4.00E-02  0.9244        0.0284      0.0144     0.0061   -0.0013       -0.0186      0.0383     0.0165    0.0001
  4.10  0.5855  0.4537  0.0259  2.931E-01  1.11E-02   3.82E-02  0.9260        0.0016      0.0135     0.0041   -0.0040        0.0268      0.0290     0.0169   -0.0004
  4.10  0.5855  0.4537  0.0655  2.205E-01  2.24E-02   2.75E-02  0.9273        0.0142      0.0394     0.0176   -0.0077       -0.0083      0.0521     0.0272   -0.0003
  4.10  0.5855  0.4958  0.0049  2.739E-01  1.24E-02   3.37E-02  0.9236        0.0508      0.0155     0.0042   -0.0023        0.0288      0.0386     0.0178    0.0000
  4.10  0.5855  0.4958  0.0259  2.291E-01  8.70E-03   2.90E-02  0.9237        0.0144      0.0129     0.0064   -0.0053       -0.0190      0.0298     0.0208    0.0005
  4.10  0.5855  0.4958  0.0655  1.729E-01  2.01E-02   2.14E-02  0.9255       -0.0150      0.0444     0.0092   -0.0083       -0.0703      0.0576     0.0290    0.0028
  4.10  0.5855  0.5397  0.0049  1.952E-01  1.01E-02   2.52E-02  0.9180        0.0020      0.0170     0.0047   -0.0020       -0.0347      0.0485     0.0165    0.0003
  4.10  0.5855  0.5397  0.0259  1.739E-01  7.08E-03   2.27E-02  0.9195        0.0025      0.0136     0.0080   -0.0046        0.0036      0.0346     0.0270    0.0013
  4.10  0.5855  0.5397  0.0655  1.613E-01  1.61E-02   1.88E-02  0.9222        0.0741      0.0375     0.0039   -0.0069        0.0238      0.0482     0.0192    0.0023
  4.10  0.5855  0.5855  0.0049  1.347E-01  8.41E-03   1.62E-02  0.9172       -0.0337      0.0220     0.0050   -0.0017        0.0810      0.0622     0.0224    0.0003
  4.10  0.5855  0.5855  0.0259  1.311E-01  6.34E-03   1.64E-02  0.9200        0.0264      0.0159     0.0073   -0.0038       -0.0236      0.0403     0.0215    0.0008
  4.10  0.5855  0.5855  0.0655  9.977E-02  1.30E-02   1.22E-02  0.9238        0.0356      0.0486     0.0069   -0.0061        0.0543      0.0665     0.0202    0.0005
  4.10  0.5855  0.6334  0.0049  1.137E-01  1.09E-02   1.50E-02  0.9210       -0.0275      0.0304     0.0126   -0.0016       -0.0943      0.0810     0.0226   -0.0002
  4.10  0.5855  0.6334  0.0259  1.100E-01  8.76E-03   1.39E-02  0.9224        0.0005      0.0265     0.0087   -0.0043        0.0553      0.0674     0.0263   -0.0005
  4.10  0.5855  0.6834  0.0049  1.179E-01  2.94E-02   1.49E-02  0.9141        0.0113      0.0867     0.0063   -0.0025        0.1978      0.2924     0.0228    0.0004
  4.10  0.5855  0.6834  0.1290  3.124E-02  2.67E-02   1.66E-02  0.9053       -0.4177      0.4917     0.0526   -0.0116       -1.0971      1.0181     0.0701   -0.0007
  4.10  0.5855  0.7355  0.0655  1.059E-01  1.30E-02   1.38E-02  0.8960        0.1697      0.0436     0.0061   -0.0086       -0.1257      0.0745     0.0338   -0.0022
  4.10  0.5855  0.7355  0.1290  5.780E-02  1.21E-02   1.43E-02  0.8724        0.0052      0.0754     0.0047   -0.0135       -0.4339      0.1286     0.0436    0.0014
  4.10  0.5855  0.7900  0.0049  4.037E-01  7.35E-02   6.08E-02  0.8914        0.2208      0.0785     0.0142   -0.0035        0.1029      0.1210     0.0328    0.0003
  4.10  0.5855  0.7900  0.0259  3.640E-01  4.53E-02   4.93E-02  0.8782        0.0861      0.0416     0.0058   -0.0077       -0.3840      0.0935     0.0356    0.0011
  4.10  0.5855  0.7900  0.0655  2.105E-01  2.05E-02   3.18E-02  0.8166        0.0629      0.0231     0.0088   -0.0103       -0.3727      0.0799     0.0598    0.0004
  4.10  0.6334  0.0933  0.0655  7.459E-02  1.63E-03   8.82E-03  1.0927       -0.0330      0.0082     0.0122   -0.0420        0.0412      0.0209     0.0350   -0.0114
  4.10  0.6334  0.1194  0.0655  5.360E-01  7.51E-03   6.32E-02  0.9119       -0.0168      0.0052     0.0120   -0.0074       -0.0142      0.0120     0.0335    0.0004
  4.10  0.6334  0.1468  0.0049  1.917E+00  4.02E-01   2.26E-01  0.9074        0.0427      0.0836     0.0139   -0.0019        0.0972      0.1057     0.0400    0.0000
  4.10  0.6334  0.1468  0.0655  7.667E-01  1.35E-02   9.16E-02  0.9094       -0.0076      0.0071     0.0124   -0.0068        0.0152      0.0135     0.0335    0.0008
  4.10  0.6334  0.1468  0.1290  1.663E-01  3.10E-03   1.97E-02  0.9108       -0.0209      0.0068     0.0112   -0.0180        0.0009      0.0179     0.0335    0.0032
  4.10  0.6334  0.1753  0.0049  1.245E+00  1.38E-01   1.51E-01  0.9069       -0.0105      0.0433     0.0066   -0.0017       -0.1004      0.0787     0.0323    0.0000
  4.10  0.6334  0.1753  0.0655  7.589E-01  2.19E-02   9.03E-02  0.9092       -0.0127      0.0123     0.0083   -0.0063        0.0119      0.0210     0.0335    0.0002
  4.10  0.6334  0.1753  0.1290  2.415E-01  4.58E-03   2.87E-02  0.9116       -0.0154      0.0072     0.0106   -0.0098        0.0104      0.0160     0.0351   -0.0014
  4.10  0.6334  0.2051  0.0049  1.263E+00  6.15E-02   1.66E-01  0.9061       -0.0058      0.0179     0.0067   -0.0015       -0.0279      0.0416     0.0322    0.0000
  4.10  0.6334  0.2051  0.1290  2.546E-01  5.88E-03   3.02E-02  0.9110       -0.0089      0.0091     0.0092   -0.0083       -0.0063      0.0177     0.0335    0.0011
  4.10  0.6334  0.2051  0.2165  6.683E-02  2.17E-03   7.96E-03  0.8199       -0.0475      0.0125     0.0089   -0.0050        0.0669      0.0281     0.0356    0.0228
  4.10  0.6334  0.2362  0.0049  1.216E+00  4.50E-02   1.57E-01  0.9054       -0.0106      0.0131     0.0066   -0.0013       -0.0465      0.0342     0.0328   -0.0001
  4.10  0.6334  0.2362  0.0259  1.000E+00  7.15E-02   1.19E-01  0.9068       -0.0272      0.0310     0.0072   -0.0034       -0.0339      0.0505     0.0326   -0.0007
  4.10  0.6334  0.2362  0.1290  2.444E-01  6.87E-03   2.90E-02  0.9118       -0.0007      0.0114     0.0099   -0.0084        0.0579      0.0217     0.0328    0.0021
  4.10  0.6334  0.2362  0.2165  1.033E-01  2.71E-03   1.23E-02  0.9117       -0.0126      0.0099     0.0093   -0.0264       -0.0164      0.0226     0.0344    0.0250
  4.10  0.6334  0.2686  0.0049  7.811E-01  2.58E-02   1.04E-01  0.9053        0.0032      0.0115     0.0069   -0.0013       -0.0287      0.0308     0.0335   -0.0002
  4.10  0.6334  0.2686  0.0259  6.260E-01  4.59E-02   7.46E-02  0.9065       -0.0178      0.0302     0.0118   -0.0033       -0.0153      0.0447     0.0353   -0.0005
  4.10  0.6334  0.2686  0.2165  1.036E-01  2.66E-03   1.23E-02  0.9225       -0.0384      0.0099     0.0084   -0.0240       -0.0476      0.0228     0.0337    0.0087
  4.10  0.6334  0.3025  0.0049  7.634E-01  2.57E-02   1.01E-01  0.9062       -0.0182      0.0118     0.0066   -0.0015        0.0342      0.0316     0.0325   -0.0001
  4.10  0.6334  0.3025  0.0259  5.974E-01  3.41E-02   7.72E-02  0.9073        0.0244      0.0230     0.0095   -0.0035        0.0571      0.0370     0.0328   -0.0002
  4.10  0.6334  0.3025  0.2165  1.096E-01  3.13E-03   1.30E-02  0.9293        0.0231      0.0118     0.0089   -0.0231        0.0488      0.0240     0.0344    0.0038
  4.10  0.6334  0.3379  0.0049  5.153E-01  1.81E-02   6.70E-02  0.9074        0.0059      0.0119     0.0068   -0.0016       -0.0513      0.0339     0.0329    0.0000
  4.10  0.6334  0.3379  0.0259  4.469E-01  1.90E-02   5.91E-02  0.9089        0.0589      0.0161     0.0066   -0.0039        0.0276      0.0301     0.0324    0.0001
  4.10  0.6334  0.3379  0.2165  1.139E-01  4.16E-03   1.36E-02  0.9341        0.0183      0.0163     0.0106   -0.0235        0.1093      0.0309     0.0328    0.0030
  4.10  0.6334  0.3748  0.0049  3.376E-01  1.39E-02   4.58E-02  0.9099       -0.0159      0.0146     0.0072   -0.0018       -0.0217      0.0375     0.0328    0.0000
  4.10  0.6334  0.3748  0.0259  3.191E-01  1.37E-02   4.16E-02  0.9114        0.0439      0.0154     0.0066   -0.0045       -0.0072      0.0329     0.0324    0.0000
  4.10  0.6334  0.4134  0.0049  3.893E-01  1.71E-02   5.05E-02  0.9117        0.0354      0.0154     0.0071   -0.0022       -0.0154      0.0412     0.0323    0.0000
  4.10  0.6334  0.4134  0.0259  3.024E-01  1.32E-02   3.98E-02  0.9132        0.0182      0.0154     0.0088   -0.0054        0.0007      0.0349     0.0337    0.0005
  4.10  0.6334  0.4537  0.0049  2.163E-01  1.16E-02   2.82E-02  0.9125        0.0312      0.0190     0.0083   -0.0026        0.0045      0.0505     0.0321    0.0003
  4.10  0.6334  0.4537  0.0259  1.835E-01  8.90E-03   2.51E-02  0.9151        0.0303      0.0170     0.0068   -0.0058       -0.0063      0.0413     0.0323    0.0016
  4.10  0.6334  0.4537  0.0655  1.838E-01  2.99E-02   2.41E-02  0.9231        0.1357      0.0688     0.0193   -0.0083        0.0995      0.0872     0.0392    0.0042
  4.10  0.6334  0.4958  0.0049  1.786E-01  1.34E-02   2.32E-02  0.9124       -0.0219      0.0271     0.0069   -0.0023        0.0274      0.0668     0.0328    0.0004
  4.10  0.6334  0.4958  0.0259  1.751E-01  1.07E-02   2.33E-02  0.9177        0.0022      0.0217     0.0085   -0.0047        0.0226      0.0551     0.0347    0.0021
  4.10  0.6334  0.4958  0.0655  1.117E-01  2.59E-02   1.46E-02  0.9252       -0.0576      0.0935     0.0110   -0.0085        0.1807      0.1420     0.0405    0.0001
  4.10  0.6334  0.5397  0.0049  9.290E-02  1.17E-02   1.26E-02  0.9184       -0.0399      0.0466     0.0072   -0.0014        0.0881      0.1139     0.0321   -0.0002
  4.10  0.6334  0.5397  0.0259  1.283E-01  1.31E-02   1.76E-02  0.9219        0.0521      0.0382     0.0099   -0.0050        0.0566      0.0776     0.0390   -0.0016
  4.10  0.6334  0.5855  0.0655  1.495E-01  3.32E-02   1.93E-02  0.9272        0.1028      0.0712     0.0090   -0.0115       -0.0892      0.1727     0.0343    0.0046
  4.10  0.6334  0.5855  0.1290  1.021E-01  1.51E-02   1.30E-02  0.9328        0.0924      0.0615     0.0135   -0.0146        0.0478      0.0829     0.0401    0.0055
  4.10  0.6334  0.6334  0.0655  1.702E-01  1.80E-02   2.23E-02  0.9291        0.1380      0.0391     0.0092   -0.0094        0.0607      0.0808     0.0377   -0.0006
  4.10  0.6334  0.6334  0.1290  7.984E-02  1.02E-02   1.40E-02  0.9523        0.0707      0.0525     0.0569   -0.0120       -0.0339      0.0709     0.1378    0.0053
  4.10  0.6334  0.6834  0.0049  3.618E-01  6.79E-02   4.80E-02  0.9340        0.3639      0.0985     0.0085   -0.0028        0.3684      0.1419     0.0361   -0.0002
  4.10  0.6334  0.6834  0.0259  1.842E-01  1.63E-02   2.58E-02  0.9386        0.1252      0.0334     0.0122   -0.0065        0.0507      0.0891     0.0407    0.0011
  4.10  0.6334  0.6834  0.0655  8.574E-02  6.05E-03   1.52E-02  0.9522        0.1294      0.0251     0.0074   -0.0094       -0.1402      0.0515     0.0381    0.0023
  4.10  0.6334  0.6834  0.1290  5.343E-02  5.64E-03   2.85E-02  0.9715        0.0744      0.0398     0.0558   -0.0111       -0.3014      0.0668     0.0777   -0.0088
  4.10  0.6334  0.7355  0.0049  1.605E-01  1.98E-02   2.39E-02  0.9620        0.0201      0.0449     0.0134   -0.0016       -0.0530      0.1125     0.0336   -0.0003
  4.10  0.6334  0.7355  0.0259  1.520E-01  1.06E-02   2.09E-02  0.9701        0.1183      0.0236     0.0114   -0.0053       -0.1183      0.0580     0.0492   -0.0018
  4.10  0.6334  0.7355  0.0655  7.297E-02  5.29E-03   9.94E-03  0.9419        0.0705      0.0227     0.0083   -0.0117       -0.2380      0.0574     0.0444   -0.0057
  4.10  0.6834  0.1194  0.0049  1.307E+00  4.88E-01   1.60E-01  0.8822       -0.0381      0.1487     0.0166   -0.0025       -0.0515      0.1480     0.0339    0.0000
  4.10  0.6834  0.1194  0.0655  2.079E-01  4.50E-03   2.51E-02  0.9155        0.0094      0.0083     0.0192   -0.0095        0.0132      0.0192     0.0352   -0.0064
  4.10  0.6834  0.1468  0.0049  1.007E+00  1.03E-01   1.22E-01  0.8822       -0.0034      0.0426     0.0206   -0.0019       -0.0520      0.0588     0.0419   -0.0001
  4.10  0.6834  0.1468  0.0655  3.853E-01  8.93E-03   4.72E-02  0.8869       -0.0054      0.0097     0.0195   -0.0061        0.0033      0.0190     0.0352    0.0005
  4.10  0.6834  0.1753  0.0049  7.332E-01  5.10E-02   9.10E-02  0.8821       -0.0173      0.0277     0.0161   -0.0016        0.0384      0.0513     0.0339   -0.0001
  4.10  0.6834  0.1753  0.0655  3.748E-01  1.24E-02   4.57E-02  0.8868       -0.0318      0.0151     0.0169   -0.0062       -0.0485      0.0264     0.0352    0.0006
  4.10  0.6834  0.1753  0.1290  1.263E-01  3.59E-03   1.54E-02  0.8950        0.0177      0.0113     0.0183   -0.0235        0.0291      0.0259     0.0369   -0.0092
  4.10  0.6834  0.2051  0.0049  8.692E-01  6.93E-02   1.16E-01  0.8817        0.0423      0.0285     0.0161   -0.0015       -0.0404      0.0670     0.0339   -0.0001
  4.10  0.6834  0.2051  0.1290  1.415E-01  4.87E-03   1.72E-02  0.8972       -0.0031      0.0145     0.0174   -0.0106       -0.0555      0.0272     0.0352   -0.0005
  4.10  0.6834  0.2362  0.0049  9.839E-01  9.82E-02   1.29E-01  0.8814        0.0133      0.0366     0.0161   -0.0014        0.0426      0.1041     0.0344   -0.0001
  4.10  0.6834  0.2362  0.0259  6.196E-01  5.04E-02   7.56E-02  0.8848       -0.0401      0.0376     0.0163   -0.0029       -0.0397      0.0693     0.0342   -0.0021
  4.10  0.6834  0.2362  0.1290  1.282E-01  4.70E-03   1.56E-02  0.8955       -0.0041      0.0161     0.0178   -0.0098        0.0431      0.0293     0.0345    0.0001
  4.10  0.6834  0.2686  0.0049  5.428E-01  6.24E-02   7.40E-02  0.8814        0.0317      0.0384     0.0162   -0.0012       -0.1426      0.1040     0.0352   -0.0002
  4.10  0.6834  0.2686  0.0259  3.651E-01  4.29E-02   4.46E-02  0.8850       -0.0603      0.0514     0.0191   -0.0029       -0.0895      0.0942     0.0370   -0.0020
  4.10  0.6834  0.3025  0.0049  5.515E-01  6.72E-02   7.45E-02  0.8826        0.0149      0.0459     0.0161   -0.0010        0.1551      0.1139     0.0341   -0.0004
  4.10  0.6834  0.3025  0.0259  3.771E-01  4.89E-02   4.98E-02  0.8861        0.0144      0.0505     0.0176   -0.0029        0.0456      0.1034     0.0345   -0.0018
  4.10  0.6834  0.3379  0.0049  3.875E-01  5.46E-02   5.15E-02  0.8851       -0.0545      0.0551     0.0162   -0.0011        0.2259      0.1366     0.0346   -0.0004
  4.10  0.6834  0.3379  0.0259  3.625E-01  4.47E-02   4.89E-02  0.8888        0.0345      0.0454     0.0161   -0.0030        0.1941      0.1021     0.0340   -0.0012
  4.10  0.6834  0.3748  0.0259  3.326E-01  5.20E-02   4.43E-02  0.8947       -0.0755      0.0609     0.0161   -0.0035        0.1369      0.1375     0.0340   -0.0005
  4.10  0.6834  0.3748  0.0655  1.867E-01  1.65E-02   2.30E-02  0.9032        0.0166      0.0399     0.0182   -0.0072       -0.0163      0.0725     0.0360    0.0003
  4.10  0.6834  0.4134  0.0259  4.846E-01  7.38E-02   6.51E-02  0.9027       -0.0280      0.0388     0.0172   -0.0042       -0.2323      0.1412     0.0354   -0.0003
  4.10  0.6834  0.4134  0.0655  1.829E-01  2.08E-02   2.32E-02  0.9126       -0.0058      0.0486     0.0251   -0.0090        0.1337      0.0807     0.0415    0.0001
  4.10  0.6834  0.4537  0.0259  3.652E-01  5.16E-02   5.09E-02  0.9141        0.0351      0.0497     0.0162   -0.0058       -0.0801      0.1157     0.0340   -0.0002
  4.10  0.6834  0.4537  0.0655  1.444E-01  1.25E-02   1.94E-02  0.9254       -0.0307      0.0359     0.0249   -0.0116        0.1157      0.0654     0.0411    0.0013
  4.10  0.6834  0.4958  0.0259  2.998E-01  3.22E-02   4.07E-02  0.9259       -0.0164      0.0357     0.0170   -0.0079        0.0483      0.1034     0.0364    0.0008
  4.10  0.6834  0.4958  0.0655  1.787E-01  1.20E-02   2.38E-02  0.9401        0.0414      0.0242     0.0186   -0.0136       -0.1233      0.0501     0.0425    0.0040
  4.10  0.6834  0.5397  0.0049  1.390E-01  3.07E-02   1.92E-02  0.9302        0.0566      0.0664     0.0164   -0.0038       -0.1837      0.2038     0.0338    0.0004
  4.10  0.6834  0.5397  0.0259  1.774E-01  1.33E-02   2.48E-02  0.9374       -0.0095      0.0279     0.0179   -0.0089        0.1103      0.0715     0.0409    0.0019
  4.10  0.6834  0.5397  0.0655  1.012E-01  6.89E-03   1.28E-02  0.9613        0.0338      0.0258     0.0161   -0.0119        0.1099      0.0508     0.0353    0.0057
  4.10  0.6834  0.5397  0.1290  7.854E-02  7.05E-03   9.92E-03  1.0180        0.0950      0.0396     0.0273   -0.0240        0.0751      0.0579     0.0484   -0.0152
  4.10  0.6834  0.5855  0.0049  1.404E-01  1.46E-02   1.82E-02  0.9431       -0.0174      0.0366     0.0165   -0.0036       -0.0559      0.0939     0.0375    0.0005
  4.10  0.6834  0.5855  0.0259  1.118E-01  6.51E-03   1.50E-02  0.9582        0.0262      0.0214     0.0175   -0.0069        0.0134      0.0572     0.0369    0.0029
  4.10  0.6834  0.5855  0.0655  8.159E-02  4.41E-03   1.07E-02  0.9932        0.0381      0.0188     0.0173   -0.0120       -0.0281      0.0446     0.0360   -0.0038
  4.10  0.6834  0.5855  0.1290  5.233E-02  5.63E-03   6.80E-03  1.0218        0.0705      0.0450     0.0202   -0.0467       -0.1177      0.0702     0.0420    0.0037
  4.10  0.6834  0.6334  0.0049  3.605E-01  3.15E-02   5.07E-02  0.9805        0.1349      0.0363     0.0208   -0.0026        0.2684      0.0978     0.0376   -0.0006
  4.10  0.6834  0.6334  0.0259  2.698E-01  1.35E-02   3.66E-02  0.9979        0.0611      0.0181     0.0183   -0.0091       -0.0253      0.0446     0.0404   -0.0028
  4.10  0.6834  0.6334  0.0655  1.151E-01  6.79E-03   1.54E-02  1.0249        0.1210      0.0214     0.0174   -0.0229       -0.2077      0.0470     0.0395   -0.0005
  4.10  0.6834  0.6834  0.0049  1.476E-01  1.36E-02   2.00E-02  1.0095        0.0336      0.0337     0.0170   -0.0038       -0.1713      0.1118     0.0378    0.0007
  4.10  0.6834  0.6834  0.0259  1.737E-01  1.09E-02   2.47E-02  1.0115        0.1293      0.0230     0.0193   -0.0117       -0.0668      0.0540     0.0426   -0.0019
  4.10  0.7355  0.1468  0.0049  7.330E-01  8.87E-02   8.23E-02  0.8557       -0.0172      0.0522     0.0267   -0.0018       -0.0567      0.0719     0.0413   -0.0003
  4.10  0.7355  0.1468  0.0655  1.645E-01  6.66E-03   1.87E-02  0.8827        0.0391      0.0181     0.0258   -0.0059        0.1093      0.0345     0.0338   -0.0080
  4.10  0.7355  0.1753  0.0049  5.033E-01  3.10E-02   5.82E-02  0.8562        0.0116      0.0250     0.0231   -0.0015       -0.0478      0.0510     0.0323   -0.0004
  4.10  0.7355  0.1753  0.0655  1.940E-01  8.80E-03   2.20E-02  0.8665       -0.0222      0.0215     0.0238   -0.0051        0.0342      0.0388     0.0337    0.0009
  4.10  0.7355  0.2051  0.0049  4.854E-01  2.74E-02   6.12E-02  0.8565       -0.0038      0.0215     0.0232   -0.0015        0.0747      0.0506     0.0322   -0.0004
  4.10  0.7355  0.2051  0.0259  4.435E-01  2.82E-02   5.08E-02  0.8636       -0.0330      0.0293     0.0233   -0.0020       -0.0749      0.0469     0.0362   -0.0050
  4.10  0.7355  0.2362  0.0049  5.789E-01  2.87E-02   7.15E-02  0.8569        0.0189      0.0176     0.0231   -0.0014        0.0341      0.0497     0.0328   -0.0005
  4.10  0.7355  0.2362  0.0259  4.609E-01  3.04E-02   5.22E-02  0.8646       -0.0157      0.0295     0.0233   -0.0020       -0.0218      0.0493     0.0326   -0.0054
  4.10  0.7355  0.2686  0.0049  3.907E-01  1.85E-02   5.02E-02  0.8575        0.0678      0.0173     0.0232   -0.0014       -0.0131      0.0486     0.0337   -0.0006
  4.10  0.7355  0.2686  0.0259  3.518E-01  1.65E-02   3.99E-02  0.8663        0.0322      0.0191     0.0254   -0.0021        0.0266      0.0391     0.0358   -0.0059
  4.10  0.7355  0.3025  0.0049  4.424E-01  1.94E-02   5.63E-02  0.8589        0.0411      0.0167     0.0231   -0.0012        0.0199      0.0437     0.0325   -0.0007
  4.10  0.7355  0.3025  0.0259  3.184E-01  1.32E-02   3.95E-02  0.8692        0.0220      0.0156     0.0243   -0.0021        0.0090      0.0353     0.0329   -0.0062
  4.10  0.7355  0.3379  0.0049  3.864E-01  1.77E-02   4.82E-02  0.8619        0.0265      0.0176     0.0232   -0.0007        0.0892      0.0472     0.0330   -0.0009
  4.10  0.7355  0.3379  0.0259  3.001E-01  1.07E-02   3.82E-02  0.8737        0.0191      0.0120     0.0231   -0.0020       -0.0821      0.0323     0.0324   -0.0059
  4.10  0.7355  0.3379  0.0655  1.409E-01  6.76E-03   1.60E-02  0.8918       -0.0317      0.0233     0.0242   -0.0063       -0.0007      0.0479     0.0344    0.0014
  4.10  0.7355  0.3748  0.0049  3.138E-01  1.54E-02   4.10E-02  0.8697        0.0505      0.0189     0.0233   -0.0004       -0.0080      0.0514     0.0328   -0.0012
  4.10  0.7355  0.3748  0.0259  2.654E-01  9.42E-03   3.32E-02  0.8831        0.0109      0.0120     0.0231   -0.0022       -0.0336      0.0325     0.0324   -0.0046
  4.10  0.7355  0.3748  0.0655  1.154E-01  7.35E-03   1.32E-02  0.9079       -0.0404      0.0285     0.0248   -0.0065       -0.0785      0.0495     0.0347    0.0024
  4.10  0.7355  0.4134  0.0049  4.219E-01  2.16E-02   5.25E-02  0.8841        0.0044      0.0193     0.0233   -0.0006       -0.0065      0.0564     0.0323   -0.0009
  4.10  0.7355  0.4134  0.0259  3.041E-01  1.06E-02   3.85E-02  0.8999        0.0087      0.0125     0.0240   -0.0029        0.0879      0.0323     0.0340   -0.0023
  4.10  0.7355  0.4134  0.0655  1.255E-01  7.55E-03   1.49E-02  0.9333       -0.0382      0.0257     0.0307   -0.0076       -0.0625      0.0455     0.0409    0.0019
  4.10  0.7355  0.4537  0.0049  2.790E-01  1.34E-02   3.49E-02  0.9092       -0.0307      0.0190     0.0237   -0.0011        0.0565      0.0491     0.0321   -0.0005
  4.10  0.7355  0.4537  0.0259  1.970E-01  6.80E-03   2.60E-02  0.9293       -0.0064      0.0126     0.0232   -0.0040        0.0439      0.0341     0.0323   -0.0004
  4.10  0.7355  0.4537  0.0655  9.584E-02  5.14E-03   1.21E-02  0.9735        0.0154      0.0215     0.0304   -0.0107       -0.0021      0.0404     0.0403   -0.0003
  4.10  0.7355  0.4958  0.0049  4.343E-01  2.17E-02   5.40E-02  0.9493       -0.0114      0.0188     0.0232   -0.0019       -0.0320      0.0545     0.0329   -0.0001
  4.10  0.7355  0.4958  0.0259  2.552E-01  9.75E-03   3.27E-02  0.9748        0.0271      0.0139     0.0238   -0.0062       -0.0205      0.0369     0.0352   -0.0002
  4.10  0.7355  0.4958  0.0655  1.191E-01  6.60E-03   1.49E-02  1.0292        0.0522      0.0212     0.0250   -0.0174        0.0047      0.0450     0.0419   -0.0021
  4.10  0.7355  0.5397  0.0049  1.591E-01  8.75E-03   2.07E-02  1.0093        0.0379      0.0217     0.0233   -0.0034        0.0658      0.0577     0.0321   -0.0002
  4.10  0.7355  0.5397  0.0259  1.055E-01  4.32E-03   1.39E-02  1.0397        0.0354      0.0151     0.0245   -0.0107        0.0352      0.0402     0.0402   -0.0008
  4.10  0.7355  0.5397  0.0655  5.204E-02  3.48E-03   6.13E-03  1.0811        0.0800      0.0254     0.0231   -0.0283        0.0372      0.0552     0.0339   -0.0007
  4.10  0.7355  0.5855  0.0049  1.029E-01  6.22E-03   1.25E-02  1.0874        0.0819      0.0239     0.0234   -0.0060        0.0262      0.0596     0.0364    0.0000
  4.10  0.7355  0.5855  0.0259  7.361E-02  3.65E-03   9.30E-03  1.1104        0.1050      0.0179     0.0242   -0.0179       -0.0860      0.0477     0.0356   -0.0005
  4.10  0.7900  0.1468  0.0049  7.382E-01  1.02E-01   8.78E-02  0.8263        0.0157      0.0594     0.0239   -0.0016        0.0185      0.0938     0.0457   -0.0011
  4.10  0.7900  0.1753  0.0049  2.989E-01  2.54E-02   3.65E-02  0.8280       -0.0359      0.0355     0.0195   -0.0014        0.0649      0.0791     0.0369   -0.0013
  4.10  0.7900  0.2051  0.0049  3.141E-01  2.11E-02   4.15E-02  0.8300        0.0075      0.0220     0.0195   -0.0014       -0.2004      0.0672     0.0368   -0.0014
  4.10  0.7900  0.2051  0.0259  3.458E-01  2.39E-02   4.19E-02  0.8507        0.0751      0.0335     0.0197   -0.0002        0.1085      0.0547     0.0407   -0.0179
  4.10  0.7900  0.2362  0.0049  7.070E-01  4.57E-02   9.17E-02  0.8325        0.0275      0.0258     0.0195   -0.0015        0.0426      0.0683     0.0374   -0.0015
  4.10  0.7900  0.2362  0.0259  4.892E-01  4.84E-02   5.87E-02  0.8534        0.0176      0.0447     0.0197   -0.0003        0.0692      0.0675     0.0372   -0.0184
  4.10  0.7900  0.2686  0.0049  3.090E-01  1.95E-02   4.16E-02  0.8354        0.0229      0.0230     0.0196   -0.0016        0.0646      0.0684     0.0383   -0.0018
  4.10  0.7900  0.2686  0.0259  2.494E-01  1.55E-02   3.00E-02  0.8593        0.0449      0.0250     0.0224   -0.0003       -0.0039      0.0498     0.0403   -0.0206
  4.10  0.7900  0.3025  0.0049  3.088E-01  1.56E-02   4.11E-02  0.8392        0.0584      0.0203     0.0195   -0.0016        0.0822      0.0532     0.0371   -0.0024
  4.10  0.7900  0.3025  0.0259  2.389E-01  1.09E-02   3.11E-02  0.8687        0.0318      0.0153     0.0209   -0.0001       -0.0914      0.0440     0.0375   -0.0239
  4.10  0.7900  0.3379  0.0049  2.804E-01  1.44E-02   3.67E-02  0.8441        0.0112      0.0194     0.0196   -0.0015        0.0147      0.0532     0.0376   -0.0032
  4.10  0.7900  0.3379  0.0259  2.190E-01  8.86E-03   2.91E-02  0.8826        0.0086      0.0148     0.0195    0.0000       -0.0116      0.0395     0.0370   -0.0271
  4.10  0.7900  0.3748  0.0049  2.526E-01  1.36E-02   3.45E-02  0.8537        0.0203      0.0205     0.0197   -0.0006        0.0494      0.0597     0.0374   -0.0044
  4.10  0.7900  0.3748  0.0259  1.613E-01  6.95E-03   2.12E-02  0.9051       -0.0402      0.0157     0.0195   -0.0001       -0.0070      0.0425     0.0370   -0.0272
  4.10  0.7900  0.4134  0.0049  2.932E-01  1.68E-02   3.83E-02  0.8775       -0.0250      0.0226     0.0197    0.0011        0.0398      0.0703     0.0369   -0.0057
  4.10  0.7900  0.4134  0.0259  2.046E-01  9.37E-03   2.71E-02  0.9428       -0.0191      0.0156     0.0206   -0.0014       -0.0765      0.0469     0.0386   -0.0205
  4.10  0.7900  0.4537  0.0049  1.060E-01  7.25E-03   1.39E-02  0.9356        0.0009      0.0272     0.0203    0.0015       -0.0001      0.0737     0.0367   -0.0051
  4.10  0.7900  0.4537  0.0259  8.046E-02  4.54E-03   1.11E-02  0.9913       -0.0206      0.0213     0.0196   -0.0043       -0.0180      0.0553     0.0369   -0.0089
  4.10  0.8469  0.1753  0.0049  2.755E-01  4.14E-02   3.01E-02  0.7845       -0.0605      0.0663     0.0030   -0.0014        0.0739      0.1426     0.0064   -0.0069
  4.10  0.8469  0.2051  0.0049  4.339E-01  4.78E-02   5.22E-02  0.7921        0.0580      0.0439     0.0034   -0.0014        0.0982      0.1241     0.0058   -0.0078
  4.10  0.8469  0.2362  0.0049  3.305E-01  4.86E-02   3.89E-02  0.8000       -0.0339      0.0710     0.0030   -0.0019        0.3391      0.1588     0.0091   -0.0084
  4.10  0.8469  0.2686  0.0049  2.492E-01  3.16E-02   3.06E-02  0.8025        0.0309      0.0485     0.0037   -0.0020       -0.0543      0.1475     0.0125   -0.0102
  4.10  0.8469  0.3025  0.0049  1.803E-01  2.33E-02   2.19E-02  0.7465        0.0172      0.0465     0.0030   -0.0025       -0.2582      0.1437     0.0077   -0.0157
  4.85  0.5397  0.0682  0.0655  6.294E-01  2.70E-02   8.22E-02  1.0763       -0.0028      0.0101     0.0092   -0.0111       -0.0454      0.0362     0.0185    0.0037
  4.85  0.5397  0.0933  0.0259  8.966E+00  7.20E-01   1.22E+00  0.9913        0.0087      0.0229     0.0065   -0.0038        0.0140      0.0410     0.0196   -0.0007
  4.85  0.5397  0.0933  0.0655  3.879E+00  1.02E-01   5.19E-01  0.9986       -0.0020      0.0065     0.0078   -0.0075        0.0137      0.0221     0.0205    0.0024
  4.85  0.5397  0.0933  0.1290  5.330E-01  2.11E-02   8.73E-02  1.0148       -0.0055      0.0100     0.0163   -0.0121        0.0445      0.0341     0.0210    0.0056
  4.85  0.5397  0.1194  0.0655  3.901E+00  1.14E-01   5.30E-01  0.9903       -0.0163      0.0077     0.0076   -0.0055        0.0083      0.0208     0.0183    0.0011
  4.85  0.5397  0.1194  0.1290  1.147E+00  3.81E-02   1.52E-01  0.9930       -0.0304      0.0082     0.0064   -0.0072        0.0183      0.0284     0.0202    0.0037
  4.85  0.5397  0.1194  0.2165  2.130E-01  1.38E-02   3.52E-02  0.9543        0.0073      0.0146     0.0088   -0.0073       -0.1145      0.0586     0.0210    0.0031
  4.85  0.5397  0.1468  0.0655  3.769E+00  1.58E-01   5.13E-01  0.9865        0.0056      0.0113     0.0079   -0.0048       -0.0096      0.0254     0.0184    0.0013
  4.85  0.5397  0.1468  0.1290  1.431E+00  5.96E-02   1.93E-01  0.9909       -0.0261      0.0105     0.0070   -0.0068       -0.0449      0.0305     0.0183    0.0050
  4.85  0.5397  0.1468  0.2165  3.623E-01  1.55E-02   4.73E-02  0.9964        0.0000      0.0106     0.0059   -0.0114        0.0653      0.0371     0.0206    0.0094
  4.85  0.5397  0.1753  0.0655  3.227E+00  1.71E-01   4.27E-01  0.9842       -0.0024      0.0149     0.0049   -0.0047        0.0339      0.0379     0.0183    0.0016
  4.85  0.5397  0.1753  0.1290  1.445E+00  4.69E-02   1.93E-01  0.9887        0.0018      0.0083     0.0066   -0.0066       -0.0044      0.0258     0.0206    0.0042
  4.85  0.5397  0.1753  0.2165  4.094E-01  2.44E-02   5.43E-02  0.9934       -0.0351      0.0143     0.0059   -0.0104       -0.1596      0.0490     0.0205    0.0056
  4.85  0.5397  0.1753  0.3402  1.043E-01  8.83E-03   1.34E-02  0.9605       -0.0226      0.0233     0.0070   -0.0120        0.2754      0.0734     0.0209    0.0135
  4.85  0.5397  0.2051  0.1290  1.333E+00  4.81E-02   1.76E-01  0.9865       -0.0053      0.0095     0.0055   -0.0067        0.0271      0.0282     0.0184    0.0034
  4.85  0.5397  0.2051  0.2165  4.972E-01  2.73E-02   6.65E-02  0.9914       -0.0235      0.0143     0.0053   -0.0103       -0.1362      0.0467     0.0213    0.0059
  4.85  0.5397  0.2051  0.3402  1.247E-01  9.13E-03   1.65E-02  0.9882       -0.0148      0.0186     0.0075   -0.0134        0.0557      0.0612     0.0214    0.0162
  4.85  0.5397  0.2362  0.1290  1.167E+00  6.03E-02   1.52E-01  0.9836       -0.0184      0.0142     0.0061   -0.0069       -0.0299      0.0389     0.0173    0.0027
  4.85  0.5397  0.2362  0.2165  5.393E-01  2.27E-02   7.08E-02  0.9884       -0.0029      0.0106     0.0056   -0.0102        0.0070      0.0339     0.0196    0.0066
  4.85  0.5397  0.2686  0.0049  1.799E+00  8.11E-01   2.63E-01  0.9735       -0.1136      0.1321     0.0037   -0.0012       -0.3684      0.2694     0.0183    0.0002
  4.85  0.5397  0.2686  0.2165  5.010E-01  2.17E-02   6.48E-02  0.9844       -0.0419      0.0116     0.0049   -0.0096       -0.0567      0.0333     0.0187    0.0074
  4.85  0.5397  0.2686  0.3402  1.940E-01  1.61E-02   2.54E-02  0.9941       -0.0121      0.0218     0.0072   -0.0138        0.0605      0.0743     0.0201    0.0168
  4.85  0.5397  0.2686  0.5074  4.896E-02  5.42E-03   6.49E-03  0.9652       -0.0330      0.0279     0.0105   -0.0154       -0.0248      0.0977     0.0264    0.0214
  4.85  0.5397  0.3025  0.2165  4.586E-01  2.43E-02   5.90E-02  0.9803        0.0144      0.0148     0.0053   -0.0089        0.0727      0.0369     0.0196    0.0085
  4.85  0.5397  0.3025  0.3402  2.134E-01  1.55E-02   2.78E-02  0.9826       -0.0547      0.0194     0.0058   -0.0108        0.0909      0.0581     0.0196    0.0064
  4.85  0.5397  0.3379  0.3402  1.922E-01  1.50E-02   2.50E-02  0.9755       -0.0229      0.0210     0.0064   -0.0097       -0.0783      0.0607     0.0174    0.0019
  4.85  0.5397  0.3379  0.5074  5.032E-02  5.53E-03   6.54E-03  0.9865       -0.0100      0.0285     0.0076   -0.0169        0.0710      0.0989     0.0178    0.0249
  4.85  0.5397  0.3748  0.5074  4.628E-02  6.33E-03   6.04E-03  0.9747       -0.0101      0.0326     0.0056   -0.0140       -0.1919      0.1130     0.0171    0.0176
  4.85  0.5397  0.4134  0.0049  1.672E+00  2.95E-01   2.39E-01  0.9585        0.0408      0.0484     0.0039   -0.0010        0.0405      0.1215     0.0165    0.0001
  4.85  0.5397  0.4537  0.5074  4.937E-02  9.24E-03   6.47E-03  0.9482       -0.0515      0.0524     0.0053   -0.0092        0.0079      0.1396     0.0171    0.0061
  4.85  0.5397  0.5855  0.0049  2.825E-01  5.87E-02   4.09E-02  0.9351       -0.0246      0.0527     0.0041   -0.0008       -0.1602      0.1524     0.0215    0.0001
  4.85  0.5397  0.6334  0.0049  2.720E-01  5.56E-02   3.95E-02  0.9287       -0.0112      0.0520     0.0092   -0.0009       -0.0271      0.1870     0.0217    0.0001
  4.85  0.5855  0.0682  0.0259  2.572E+00  2.66E-01   3.09E-01  0.9684        0.0127      0.0333     0.0070   -0.0081        0.0428      0.0557     0.0240   -0.0022
  4.85  0.5855  0.0682  0.0655  6.848E-02  2.74E-03   8.43E-03  1.3911       -0.0074      0.0122     0.0107   -0.0582       -0.0422      0.0349     0.0181    0.0953
  4.85  0.5855  0.0933  0.0259  5.044E+00  2.92E-01   6.06E-01  0.9605       -0.0014      0.0192     0.0075   -0.0047       -0.0460      0.0321     0.0194   -0.0003
  4.85  0.5855  0.0933  0.0655  1.502E+00  2.22E-02   1.80E-01  0.9661       -0.0132      0.0042     0.0091   -0.0082       -0.0032      0.0126     0.0203    0.0035
  4.85  0.5855  0.0933  0.1290  1.427E-01  4.47E-03   2.24E-02  0.9469       -0.0378      0.0097     0.0191   -0.0121        0.0849      0.0279     0.0208    0.0087
  4.85  0.5855  0.1194  0.0655  1.916E+00  4.35E-02   2.30E-01  0.9602       -0.0096      0.0068     0.0089   -0.0062       -0.0185      0.0181     0.0179    0.0010
  4.85  0.5855  0.1194  0.1290  4.730E-01  9.24E-03   5.70E-02  0.9597       -0.0233      0.0056     0.0074   -0.0090        0.0070      0.0172     0.0200    0.0007
  4.85  0.5855  0.1468  0.0655  1.990E+00  7.78E-02   2.42E-01  0.9582        0.0118      0.0128     0.0092   -0.0055        0.0356      0.0231     0.0180    0.0008
  4.85  0.5855  0.1468  0.1290  6.126E-01  1.49E-02   7.38E-02  0.9587       -0.0249      0.0070     0.0082   -0.0077       -0.0456      0.0203     0.0179    0.0025
  4.85  0.5855  0.1468  0.2165  1.514E-01  4.73E-03   1.82E-02  0.9426       -0.0182      0.0091     0.0069   -0.0112        0.0238      0.0275     0.0204    0.0144
  4.85  0.5855  0.1753  0.0049  2.724E+00  8.05E-01   3.35E-01  0.9554        0.0309      0.0921     0.0039   -0.0013        0.0755      0.1255     0.0159   -0.0002
  4.85  0.5855  0.1753  0.0655  1.704E+00  5.00E-02   2.06E-01  0.9566       -0.0045      0.0103     0.0056   -0.0052       -0.0020      0.0218     0.0179    0.0009
  4.85  0.5855  0.1753  0.1290  6.620E-01  2.17E-02   8.00E-02  0.9591        0.0015      0.0099     0.0077   -0.0076       -0.0172      0.0265     0.0204    0.0033
  4.85  0.5855  0.1753  0.2165  2.175E-01  6.27E-03   2.62E-02  0.9616       -0.0331      0.0086     0.0068   -0.0125       -0.0004      0.0246     0.0203    0.0103
  4.85  0.5855  0.2051  0.1290  6.745E-01  1.86E-02   8.13E-02  0.9586        0.0059      0.0087     0.0064   -0.0076        0.0555      0.0213     0.0180    0.0032
  4.85  0.5855  0.2051  0.2165  2.650E-01  9.28E-03   3.21E-02  0.9622       -0.0105      0.0103     0.0062   -0.0125       -0.0048      0.0288     0.0212    0.0074
  4.85  0.5855  0.2051  0.3402  5.906E-02  3.33E-03   7.16E-03  0.9164       -0.0010      0.0169     0.0088   -0.0148        0.0154      0.0466     0.0213    0.0175
  4.85  0.5855  0.2362  0.1290  6.599E-01  2.01E-02   7.96E-02  0.9583       -0.0004      0.0101     0.0071   -0.0080       -0.0048      0.0221     0.0168    0.0031
  4.85  0.5855  0.2362  0.2165  2.883E-01  1.22E-02   3.48E-02  0.9627       -0.0097      0.0128     0.0065   -0.0129       -0.0020      0.0347     0.0193    0.0073
  4.85  0.5855  0.2362  0.3402  7.724E-02  3.37E-03   9.35E-03  0.9466       -0.0334      0.0131     0.0072   -0.0126       -0.0040      0.0390     0.0208    0.0081
  4.85  0.5855  0.2686  0.0049  1.680E+00  2.34E-01   2.28E-01  0.9516        0.0841      0.0460     0.0041   -0.0015        0.0692      0.0780     0.0179    0.0001
  4.85  0.5855  0.2686  0.1290  5.431E-01  2.32E-02   6.56E-02  0.9577       -0.0054      0.0152     0.0069   -0.0086       -0.0032      0.0302     0.0175    0.0031
  4.85  0.5855  0.2686  0.2165  2.572E-01  1.13E-02   3.10E-02  0.9623       -0.0039      0.0135     0.0057   -0.0132       -0.0252      0.0338     0.0183    0.0080
  4.85  0.5855  0.2686  0.3402  9.075E-02  3.97E-03   1.10E-02  0.9683        0.0152      0.0139     0.0084   -0.0177        0.0645      0.0378     0.0199    0.0221
  4.85  0.5855  0.3025  0.0049  1.221E+00  1.49E-01   1.64E-01  0.9495        0.0158      0.0389     0.0039   -0.0016       -0.0142      0.0819     0.0162    0.0002
  4.85  0.5855  0.3025  0.2165  2.544E-01  1.14E-02   3.07E-02  0.9609        0.0401      0.0149     0.0062   -0.0130        0.0967      0.0315     0.0193    0.0089
  4.85  0.5855  0.3025  0.3402  1.055E-01  5.11E-03   1.28E-02  0.9708       -0.0119      0.0150     0.0068   -0.0176        0.0510      0.0392     0.0194    0.0207
  4.85  0.5855  0.3379  0.0049  1.012E+00  1.37E-01   1.34E-01  0.9461        0.0139      0.0423     0.0041   -0.0015       -0.0312      0.0981     0.0169    0.0002
  4.85  0.5855  0.3379  0.3402  1.053E-01  6.04E-03   1.28E-02  0.9634       -0.0163      0.0175     0.0075   -0.0150        0.0403      0.0464     0.0170    0.0121
  4.85  0.5855  0.3379  0.5074  2.555E-02  2.09E-03   3.09E-03  0.9128       -0.0344      0.0237     0.0089   -0.0177       -0.1644      0.0732     0.0173    0.0255
  4.85  0.5855  0.3748  0.0049  6.137E-01  7.99E-02   8.45E-02  0.9448        0.0160      0.0415     0.0045   -0.0011        0.1052      0.1168     0.0167    0.0001
  4.85  0.5855  0.3748  0.0259  5.013E-01  1.71E-01   6.65E-02  0.9457       -0.0553      0.1085     0.0039   -0.0031       -0.1813      0.1610     0.0160   -0.0001
  4.85  0.5855  0.3748  0.3402  1.056E-01  9.09E-03   1.29E-02  0.9558       -0.0287      0.0282     0.0063   -0.0127        0.0820      0.0645     0.0167    0.0033
  4.85  0.5855  0.3748  0.5074  2.538E-02  2.00E-03   3.08E-03  0.9411       -0.0503      0.0242     0.0064   -0.0189       -0.0165      0.0652     0.0166    0.0260
  4.85  0.5855  0.4134  0.0049  8.575E-01  1.02E-01   1.14E-01  0.9420        0.0070      0.0365     0.0044   -0.0017        0.0686      0.0947     0.0159    0.0000
  4.85  0.5855  0.4134  0.0259  5.765E-01  1.33E-01   7.75E-02  0.9418       -0.0204      0.0730     0.0061   -0.0038       -0.1134      0.1145     0.0183    0.0004
  4.85  0.5855  0.4134  0.5074  2.936E-02  2.47E-03   3.62E-03  0.9395       -0.0842      0.0274     0.0091   -0.0178        0.1494      0.0714     0.0223    0.0222
  4.85  0.5855  0.4537  0.0049  3.575E-01  3.85E-02   4.81E-02  0.9365        0.0738      0.0340     0.0056   -0.0014        0.1723      0.0929     0.0156    0.0002
  4.85  0.5855  0.4537  0.0259  3.704E-01  5.06E-02   5.21E-02  0.9372       -0.0035      0.0425     0.0041   -0.0033       -0.0740      0.0735     0.0159    0.0008
  4.85  0.5855  0.4958  0.0049  4.340E-01  3.87E-02   5.89E-02  0.9337       -0.0142      0.0276     0.0041   -0.0013        0.0573      0.0750     0.0168    0.0001
  4.85  0.5855  0.4958  0.0259  3.607E-01  3.72E-02   5.01E-02  0.9349        0.0045      0.0333     0.0058   -0.0029        0.0155      0.0658     0.0198    0.0006
  4.85  0.5855  0.5397  0.0049  2.671E-01  2.36E-02   3.66E-02  0.9320        0.0183      0.0260     0.0045   -0.0013       -0.0126      0.0773     0.0156    0.0001
  4.85  0.5855  0.5397  0.0259  2.610E-01  2.35E-02   3.62E-02  0.9327        0.0163      0.0288     0.0071   -0.0030       -0.0665      0.0625     0.0258    0.0003
  4.85  0.5855  0.5855  0.0049  1.954E-01  1.93E-02   2.52E-02  0.9248       -0.0057      0.0299     0.0047   -0.0015        0.0848      0.0845     0.0214    0.0002
  4.85  0.5855  0.5855  0.0259  1.882E-01  1.74E-02   2.51E-02  0.9247        0.0336      0.0304     0.0065   -0.0035        0.0745      0.0674     0.0204    0.0007
  4.85  0.5855  0.6334  0.0049  1.849E-01  2.25E-02   2.59E-02  0.9146        0.0301      0.0345     0.0108   -0.0013       -0.1047      0.1162     0.0215    0.0001
  4.85  0.5855  0.6334  0.0259  1.833E-01  2.10E-02   2.47E-02  0.9142        0.0712      0.0391     0.0077   -0.0030        0.2070      0.0829     0.0251    0.0006
  4.85  0.5855  0.7900  0.0655  8.092E-02  9.38E-02   1.28E-02  0.8638        0.7307      0.9253     0.0077   -0.0048        0.2149      0.9436     0.0576    0.0000
  4.85  0.6334  0.0933  0.0259  2.780E+00  1.24E-01   3.45E-01  0.9302        0.0286      0.0166     0.0078   -0.0051       -0.0012      0.0245     0.0255   -0.0007
  4.85  0.6334  0.0933  0.0655  5.461E-01  8.11E-03   6.79E-02  0.9372       -0.0137      0.0048     0.0096   -0.0074        0.0191      0.0132     0.0262   -0.0007
  4.85  0.6334  0.1194  0.0655  9.762E-01  1.58E-02   1.21E-01  0.9302       -0.0111      0.0054     0.0094   -0.0063       -0.0077      0.0129     0.0243    0.0013
  4.85  0.6334  0.1194  0.1290  1.837E-01  3.76E-03   2.29E-02  0.9276       -0.0066      0.0065     0.0076   -0.0128        0.0004      0.0185     0.0260    0.0129
  4.85  0.6334  0.1468  0.0655  1.077E+00  3.08E-02   1.35E-01  0.9295       -0.0245      0.0101     0.0097   -0.0056       -0.0120      0.0205     0.0244    0.0005
  4.85  0.6334  0.1468  0.1290  3.100E-01  5.97E-03   3.86E-02  0.9272       -0.0259      0.0062     0.0086   -0.0087       -0.0291      0.0165     0.0243    0.0005
  4.85  0.6334  0.1753  0.0049  1.468E+00  2.14E-01   1.87E-01  0.9275       -0.0564      0.0522     0.0030   -0.0013       -0.0242      0.0763     0.0228   -0.0001
  4.85  0.6334  0.1753  0.1290  3.421E-01  9.35E-03   4.28E-02  0.9290       -0.0105      0.0092     0.0080   -0.0076       -0.0281      0.0202     0.0264    0.0015
  4.85  0.6334  0.1753  0.2165  9.448E-02  3.00E-03   1.18E-02  0.9081       -0.0202      0.0104     0.0069   -0.0101       -0.0094      0.0278     0.0262    0.0158
  4.85  0.6334  0.2051  0.0049  1.420E+00  9.80E-02   1.94E-01  0.9266       -0.0079      0.0246     0.0033   -0.0012        0.0040      0.0438     0.0227   -0.0002
  4.85  0.6334  0.2051  0.1290  3.797E-01  1.24E-02   4.73E-02  0.9303       -0.0067      0.0110     0.0064   -0.0076       -0.0176      0.0257     0.0244    0.0025
  4.85  0.6334  0.2051  0.2165  1.227E-01  3.51E-03   1.53E-02  0.9278       -0.0171      0.0092     0.0061   -0.0140       -0.0610      0.0240     0.0270    0.0126
  4.85  0.6334  0.2362  0.0049  1.424E+00  8.01E-02   1.91E-01  0.9260       -0.0243      0.0196     0.0030   -0.0013       -0.0833      0.0411     0.0234   -0.0002
  4.85  0.6334  0.2362  0.1290  3.023E-01  1.73E-02   3.77E-02  0.9313       -0.0507      0.0220     0.0072   -0.0079       -0.0894      0.0443     0.0235    0.0028
  4.85  0.6334  0.2362  0.2165  1.432E-01  4.13E-03   1.79E-02  0.9326       -0.0151      0.0096     0.0065   -0.0151       -0.0165      0.0247     0.0254    0.0085
  4.85  0.6334  0.2686  0.0049  1.034E+00  5.00E-02   1.44E-01  0.9261       -0.0124      0.0160     0.0035   -0.0014       -0.0991      0.0392     0.0243    0.0000
  4.85  0.6334  0.2686  0.2165  1.416E-01  5.04E-03   1.77E-02  0.9365       -0.0217      0.0124     0.0055   -0.0158       -0.0024      0.0299     0.0246    0.0076
  4.85  0.6334  0.2686  0.3402  3.980E-02  1.88E-03   4.98E-03  0.8899       -0.0334      0.0158     0.0088   -0.0145       -0.0134      0.0425     0.0259    0.0077
  4.85  0.6334  0.3025  0.0049  7.277E-01  3.66E-02   1.00E-01  0.9267        0.0032      0.0164     0.0031   -0.0015       -0.0010      0.0416     0.0230    0.0001
  4.85  0.6334  0.3025  0.3402  5.303E-02  2.16E-03   6.66E-03  0.9267       -0.0346      0.0143     0.0068   -0.0118        0.0925      0.0348     0.0255    0.0021
  4.85  0.6334  0.3379  0.0049  6.792E-01  3.48E-02   9.21E-02  0.9266        0.0206      0.0165     0.0034   -0.0017       -0.0160      0.0446     0.0236    0.0001
  4.85  0.6334  0.3379  0.0259  6.868E-01  7.32E-02   9.46E-02  0.9273        0.0501      0.0375     0.0030   -0.0041        0.0148      0.0503     0.0229    0.0004
  4.85  0.6334  0.3379  0.3402  6.053E-02  2.45E-03   7.61E-03  0.9381       -0.0004      0.0139     0.0077   -0.0121        0.0473      0.0326     0.0236    0.0035
  4.85  0.6334  0.3748  0.0049  4.825E-01  2.66E-02   6.80E-02  0.9256        0.0133      0.0177     0.0039   -0.0020       -0.0041      0.0478     0.0234    0.0002
  4.85  0.6334  0.3748  0.0259  3.746E-01  3.45E-02   5.09E-02  0.9270       -0.0133      0.0321     0.0030   -0.0044       -0.1424      0.0518     0.0229    0.0012
  4.85  0.6334  0.3748  0.3402  6.164E-02  3.25E-03   7.79E-03  0.9422       -0.0263      0.0188     0.0063   -0.0119        0.0196      0.0390     0.0234    0.0004
  4.85  0.6334  0.4134  0.0049  4.400E-01  2.49E-02   5.95E-02  0.9231       -0.0136      0.0180     0.0038   -0.0018       -0.0056      0.0514     0.0228    0.0003
  4.85  0.6334  0.4134  0.0259  4.175E-01  3.13E-02   5.73E-02  0.9259        0.0207      0.0260     0.0060   -0.0039       -0.0607      0.0452     0.0246    0.0016
  4.85  0.6334  0.4537  0.0049  2.957E-01  1.77E-02   4.02E-02  0.9237        0.0485      0.0197     0.0054   -0.0013        0.0239      0.0527     0.0225    0.0001
  4.85  0.6334  0.4537  0.0259  2.758E-01  1.69E-02   3.92E-02  0.9254        0.0272      0.0209     0.0034   -0.0037        0.0508      0.0415     0.0228   -0.0004
  4.85  0.6334  0.4958  0.0049  2.363E-01  1.70E-02   3.20E-02  0.9229        0.0457      0.0237     0.0035   -0.0022        0.0381      0.0625     0.0235    0.0000
  4.85  0.6334  0.4958  0.0259  2.098E-01  1.33E-02   2.91E-02  0.9228        0.0243      0.0210     0.0056   -0.0050       -0.0478      0.0469     0.0259    0.0005
  4.85  0.6334  0.4958  0.0655  1.230E-01  3.91E-02   1.67E-02  0.9243       -0.1283      0.1186     0.0084   -0.0080       -0.1790      0.1493     0.0328    0.0034
  4.85  0.6334  0.5397  0.0049  1.839E-01  1.36E-02   2.59E-02  0.9167       -0.0054      0.0244     0.0040   -0.0019        0.0545      0.0697     0.0226    0.0003
  4.85  0.6334  0.5397  0.0259  1.541E-01  1.07E-02   2.19E-02  0.9178        0.0387      0.0234     0.0072   -0.0042        0.0288      0.0526     0.0310    0.0012
  4.85  0.6334  0.5397  0.0655  1.223E-01  3.32E-02   1.58E-02  0.9205       -0.0058      0.0935     0.0031   -0.0062       -0.0785      0.1211     0.0245    0.0026
  4.85  0.6334  0.5855  0.0049  1.148E-01  1.28E-02   1.52E-02  0.9156       -0.0139      0.0361     0.0043   -0.0016        0.0801      0.1048     0.0271    0.0003
  4.85  0.6334  0.5855  0.0259  1.308E-01  1.05E-02   1.79E-02  0.9182        0.0497      0.0269     0.0065   -0.0035       -0.0517      0.0650     0.0264    0.0011
  4.85  0.6334  0.6334  0.0049  1.043E-01  1.90E-02   1.50E-02  0.9192       -0.0060      0.0673     0.0115   -0.0013        0.2165      0.1924     0.0273    0.0000
  4.85  0.6334  0.6334  0.0259  7.956E-02  1.67E-02   1.10E-02  0.9204       -0.0012      0.0774     0.0079   -0.0040       -0.0485      0.1795     0.0304   -0.0008
  4.85  0.6334  0.6834  0.0655  1.196E-01  5.16E-02   2.17E-02  0.9054        0.0390      0.1216     0.0042   -0.0079        0.4684      0.4592     0.0300    0.0031
  4.85  0.6334  0.7355  0.0259  7.782E-02  5.68E-02   1.11E-02  0.8915        0.2305      0.2825     0.0088   -0.0038        1.5153      1.2607     0.0423    0.0001
  4.85  0.6334  0.7900  0.0259  1.990E-01  7.73E-02   2.92E-02  0.8092        0.1355      0.0960     0.0051   -0.0088       -0.1549      0.2871     0.0387    0.0015
  4.85  0.6834  0.0933  0.0655  1.606E-01  3.33E-03   1.90E-02  0.9460       -0.0238      0.0074     0.0148   -0.0166        0.0846      0.0194     0.0182   -0.0031
  4.85  0.6834  0.1194  0.0655  4.946E-01  9.37E-03   5.83E-02  0.9021       -0.0026      0.0068     0.0147   -0.0059       -0.0344      0.0154     0.0151    0.0005
  4.85  0.6834  0.1468  0.0655  6.249E-01  1.57E-02   7.46E-02  0.9028       -0.0111      0.0097     0.0149   -0.0056        0.0288      0.0182     0.0152    0.0007
  4.85  0.6834  0.1468  0.1290  1.522E-01  3.77E-03   1.80E-02  0.8854       -0.0167      0.0087     0.0141   -0.0132        0.0287      0.0224     0.0150    0.0018
  4.85  0.6834  0.1753  0.0655  6.888E-01  3.17E-02   8.19E-02  0.9034       -0.0118      0.0185     0.0121   -0.0053        0.0139      0.0294     0.0151    0.0001
  4.85  0.6834  0.1753  0.1290  1.956E-01  5.48E-03   2.32E-02  0.9012       -0.0114      0.0104     0.0137   -0.0088        0.0082      0.0219     0.0184    0.0001
  4.85  0.6834  0.2051  0.0049  9.924E-01  9.67E-02   1.30E-01  0.9006        0.0311      0.0363     0.0112   -0.0012        0.0427      0.0701     0.0120    0.0000
  4.85  0.6834  0.2051  0.1290  2.168E-01  6.08E-03   2.57E-02  0.9039       -0.0070      0.0104     0.0127   -0.0077        0.0120      0.0221     0.0152    0.0014
  4.85  0.6834  0.2362  0.0049  9.027E-01  5.58E-02   1.16E-01  0.9003       -0.0245      0.0222     0.0111   -0.0011       -0.0218      0.0540     0.0133   -0.0001
  4.85  0.6834  0.2362  0.1290  2.098E-01  7.59E-03   2.49E-02  0.9064        0.0186      0.0147     0.0132   -0.0081        0.0836      0.0293     0.0135    0.0021
  4.85  0.6834  0.2362  0.2165  8.519E-02  3.07E-03   1.01E-02  0.8781        0.0113      0.0132     0.0127   -0.0239        0.0496      0.0309     0.0169    0.0277
  4.85  0.6834  0.2686  0.0049  7.530E-01  3.66E-02   1.01E-01  0.9006        0.0183      0.0166     0.0113   -0.0010       -0.0276      0.0437     0.0151   -0.0003
  4.85  0.6834  0.2686  0.0259  6.713E-01  8.55E-02   8.00E-02  0.9021        0.0656      0.0499     0.0145   -0.0028        0.0777      0.0692     0.0187   -0.0008
  4.85  0.6834  0.2686  0.2165  8.739E-02  2.96E-03   1.04E-02  0.9037        0.0047      0.0128     0.0122   -0.0226        0.0396      0.0293     0.0156    0.0117
  4.85  0.6834  0.3025  0.0049  5.163E-01  2.58E-02   6.83E-02  0.9023        0.0080      0.0170     0.0111   -0.0012       -0.0193      0.0448     0.0127   -0.0002
  4.85  0.6834  0.3025  0.0259  3.821E-01  4.83E-02   4.93E-02  0.9039       -0.0259      0.0487     0.0129   -0.0030       -0.0703      0.0726     0.0135   -0.0004
  4.85  0.6834  0.3025  0.2165  1.040E-01  4.31E-03   1.23E-02  0.9183        0.0045      0.0164     0.0125   -0.0231        0.0280      0.0335     0.0169    0.0080
  4.85  0.6834  0.3379  0.0049  4.517E-01  2.46E-02   5.87E-02  0.9046        0.0068      0.0189     0.0113   -0.0014        0.0140      0.0483     0.0137    0.0000
  4.85  0.6834  0.3379  0.0259  3.798E-01  3.65E-02   5.02E-02  0.9066        0.0639      0.0380     0.0111   -0.0034        0.1597      0.0613     0.0124   -0.0001
  4.85  0.6834  0.3379  0.2165  9.546E-02  4.98E-03   1.13E-02  0.9268       -0.0036      0.0215     0.0136   -0.0239        0.0622      0.0420     0.0135    0.0065
  4.85  0.6834  0.3748  0.0049  3.150E-01  1.90E-02   4.27E-02  0.9083        0.0212      0.0209     0.0114   -0.0016        0.0379      0.0536     0.0133    0.0000
  4.85  0.6834  0.3748  0.0259  2.743E-01  2.14E-02   3.58E-02  0.9104        0.0046      0.0288     0.0111   -0.0042       -0.0281      0.0564     0.0124   -0.0001
  4.85  0.6834  0.4134  0.0049  2.549E-01  1.85E-02   3.30E-02  0.9116        0.0304      0.0251     0.0114   -0.0021        0.0261      0.0689     0.0122    0.0000
  4.85  0.6834  0.4134  0.0259  2.426E-01  2.13E-02   3.19E-02  0.9136        0.0594      0.0318     0.0124   -0.0052        0.1058      0.0629     0.0156    0.0004
  4.85  0.6834  0.4537  0.0049  1.809E-01  1.68E-02   2.36E-02  0.9137        0.0368      0.0320     0.0121   -0.0025       -0.0146      0.0784     0.0117    0.0002
  4.85  0.6834  0.4537  0.0259  1.679E-01  1.67E-02   2.30E-02  0.9164        0.0244      0.0349     0.0112   -0.0059       -0.0753      0.0745     0.0122    0.0016
  4.85  0.6834  0.4958  0.0049  1.476E-01  1.93E-02   1.91E-02  0.9143        0.0893      0.0520     0.0113   -0.0024        0.3829      0.1321     0.0135    0.0004
  4.85  0.6834  0.4958  0.0259  1.168E-01  1.51E-02   1.56E-02  0.9194        0.0413      0.0449     0.0122   -0.0050        0.0212      0.1106     0.0176    0.0022
  4.85  0.6834  0.5397  0.0259  1.066E-01  2.44E-02   1.46E-02  0.9257        0.0138      0.0808     0.0132   -0.0048       -0.3543      0.2147     0.0250   -0.0011
  4.85  0.6834  0.5855  0.0259  6.906E-02  4.80E-02   9.07E-03  0.9273       -0.2733      0.3272     0.0127   -0.0083       -1.9043      1.5484     0.0184    0.0017
  4.85  0.6834  0.5855  0.0655  1.039E-01  1.86E-02   1.34E-02  0.9311        0.0085      0.0602     0.0125   -0.0121        0.0109      0.1287     0.0168    0.0067
  4.85  0.6834  0.6334  0.0259  2.013E-01  4.29E-02   2.68E-02  0.9249       -0.0148      0.0736     0.0136   -0.0051       -0.3644      0.2056     0.0242    0.0015
  4.85  0.6834  0.6334  0.0655  1.196E-01  1.42E-02   1.56E-02  0.9291        0.1114      0.0425     0.0127   -0.0099        0.1717      0.0805     0.0229   -0.0014
  4.85  0.6834  0.6334  0.1290  7.593E-02  1.56E-02   1.33E-02  0.9351        0.1370      0.0804     0.0547   -0.0128        0.0703      0.0986     0.1340    0.0071
  4.85  0.6834  0.6834  0.0049  1.262E-01  5.21E-02   1.67E-02  0.9380       -0.1309      0.1235     0.0122   -0.0026       -0.1699      0.3550     0.0201   -0.0004
  4.85  0.6834  0.6834  0.0259  1.750E-01  1.75E-02   2.44E-02  0.9388        0.0712      0.0325     0.0147   -0.0075        0.1057      0.0873     0.0275    0.0003
  4.85  0.6834  0.6834  0.0655  9.255E-02  8.73E-03   1.64E-02  0.9399        0.1355      0.0357     0.0116   -0.0101       -0.1092      0.0640     0.0236    0.0040
  4.85  0.6834  0.7355  0.0049  1.720E-01  3.52E-02   2.56E-02  0.9412        0.1230      0.0824     0.0157   -0.0018        0.0563      0.1507     0.0153    0.0001
  4.85  0.6834  0.7355  0.0259  9.995E-02  1.58E-02   1.38E-02  0.0000        0.1712      0.0615     0.0142    0.0000        0.1746      0.1353     0.0389    0.0000
  4.85  0.7355  0.1194  0.0655  1.658E-01  5.29E-03   1.91E-02  0.8790       -0.0026      0.0122     0.0219   -0.0075        0.0009      0.0277     0.0202   -0.0039
  4.85  0.7355  0.1468  0.0049  7.782E-01  1.04E-01   8.95E-02  0.8733       -0.0151      0.0532     0.0230   -0.0014        0.0098      0.0803     0.0303   -0.0002
  4.85  0.7355  0.1468  0.0655  2.581E-01  9.62E-03   3.01E-02  0.8745       -0.0418      0.0154     0.0221   -0.0051       -0.0083      0.0297     0.0203    0.0005
  4.85  0.7355  0.1753  0.0049  8.394E-01  7.77E-02   9.93E-02  0.8737        0.0172      0.0365     0.0195   -0.0013        0.0831      0.0715     0.0180   -0.0002
  4.85  0.7355  0.2051  0.0049  6.166E-01  4.61E-02   7.93E-02  0.8737        0.0283      0.0258     0.0195   -0.0012       -0.0868      0.0652     0.0179   -0.0002
  4.85  0.7355  0.2051  0.1290  1.006E-01  4.96E-03   1.16E-02  0.8689       -0.0175      0.0197     0.0205   -0.0107        0.0674      0.0393     0.0203    0.0016
  4.85  0.7355  0.2362  0.0049  5.167E-01  4.09E-02   6.52E-02  0.8738        0.0301      0.0289     0.0195   -0.0012        0.0273      0.0801     0.0189   -0.0002
  4.85  0.7355  0.2362  0.0259  4.285E-01  3.64E-02   4.97E-02  0.8781        0.0234      0.0378     0.0197   -0.0023        0.0383      0.0686     0.0185   -0.0027
  4.85  0.7355  0.2686  0.0049  7.003E-01  7.08E-02   9.18E-02  0.8744        0.0704      0.0327     0.0196   -0.0010       -0.0483      0.1116     0.0202   -0.0003
  4.85  0.7355  0.2686  0.0259  4.077E-01  4.46E-02   4.74E-02  0.8791       -0.0206      0.0460     0.0218   -0.0023       -0.0904      0.0843     0.0233   -0.0027
  4.85  0.7355  0.3025  0.0049  3.205E-01  4.32E-02   4.16E-02  0.8763       -0.0291      0.0496     0.0195   -0.0008        0.0634      0.1450     0.0184   -0.0004
  4.85  0.7355  0.3025  0.0259  2.837E-01  3.16E-02   3.59E-02  0.8814        0.0228      0.0436     0.0206   -0.0023        0.1157      0.0832     0.0190   -0.0026
  4.85  0.7355  0.3379  0.0259  2.756E-01  3.03E-02   3.57E-02  0.8856        0.0470      0.0391     0.0195   -0.0025       -0.0644      0.0781     0.0182   -0.0021
  4.85  0.7355  0.3748  0.0049  3.786E-01  7.57E-02   5.04E-02  0.8877       -0.0017      0.0711     0.0197   -0.0011       -0.2408      0.2154     0.0189   -0.0003
  4.85  0.7355  0.3748  0.0259  2.493E-01  2.53E-02   3.18E-02  0.8941       -0.0342      0.0332     0.0195   -0.0031        0.0531      0.0899     0.0182   -0.0011
  4.85  0.7355  0.3748  0.0655  1.352E-01  1.52E-02   1.58E-02  0.9062       -0.0376      0.0488     0.0211   -0.0073        0.0790      0.0821     0.0216    0.0009
  4.85  0.7355  0.4134  0.0049  3.344E-01  7.06E-02   4.25E-02  0.8982       -0.0221      0.0789     0.0197   -0.0014        0.3045      0.2244     0.0180   -0.0002
  4.85  0.7355  0.4134  0.0259  2.610E-01  2.64E-02   3.37E-02  0.9060        0.0692      0.0407     0.0204   -0.0041        0.1539      0.0915     0.0206   -0.0004
  4.85  0.7355  0.4134  0.0655  1.381E-01  1.73E-02   1.67E-02  0.9202        0.0209      0.0516     0.0269   -0.0094        0.0255      0.0777     0.0299    0.0007
  4.85  0.7355  0.4537  0.0049  2.362E-01  3.89E-02   3.02E-02  0.9144        0.0194      0.0492     0.0201   -0.0020       -0.1379      0.1639     0.0176   -0.0002
  4.85  0.7355  0.4537  0.0259  2.059E-01  1.73E-02   2.76E-02  0.9229        0.0325      0.0288     0.0196   -0.0058       -0.0277      0.0822     0.0180   -0.0001
  4.85  0.7355  0.4537  0.0655  1.074E-01  1.18E-02   1.38E-02  0.9386        0.0185      0.0465     0.0267   -0.0125       -0.0036      0.0784     0.0292    0.0016
  4.85  0.7355  0.4958  0.0049  3.544E-01  5.39E-02   4.50E-02  0.9336        0.0504      0.0537     0.0196   -0.0031       -0.2029      0.1485     0.0190    0.0001
  4.85  0.7355  0.4958  0.0259  3.095E-01  2.25E-02   4.04E-02  0.9418        0.0562      0.0237     0.0202   -0.0083       -0.1400      0.0656     0.0223    0.0007
  4.85  0.7355  0.4958  0.0655  1.073E-01  9.78E-03   1.37E-02  0.9589        0.0290      0.0372     0.0214   -0.0154        0.0703      0.0729     0.0311    0.0038
  4.85  0.7355  0.5397  0.0049  2.115E-01  2.43E-02   2.81E-02  0.9520       -0.0666      0.0455     0.0197   -0.0042        0.1031      0.1192     0.0177    0.0003
  4.85  0.7355  0.5397  0.0259  1.526E-01  1.14E-02   2.05E-02  0.9609        0.0524      0.0277     0.0209   -0.0101        0.0750      0.0665     0.0290    0.0018
  4.85  0.7355  0.5397  0.0655  7.809E-02  6.26E-03   9.41E-03  0.9843        0.0726      0.0296     0.0195   -0.0152       -0.0017      0.0594     0.0205    0.0062
  4.85  0.7355  0.5855  0.0049  3.461E-01  3.74E-02   4.30E-02  0.9722       -0.0011      0.0301     0.0198   -0.0044       -0.3481      0.1085     0.0240    0.0003
  4.85  0.7355  0.5855  0.0259  2.268E-01  1.49E-02   2.92E-02  0.9855        0.0827      0.0243     0.0206   -0.0097       -0.0326      0.0584     0.0230    0.0024
  4.85  0.7355  0.5855  0.0655  1.175E-01  9.19E-03   1.48E-02  1.0255        0.0139      0.0253     0.0204   -0.0128       -0.1239      0.0591     0.0216   -0.0011
  4.85  0.7355  0.6334  0.0049  1.647E-01  2.15E-02   2.23E-02  1.0123       -0.0106      0.0378     0.0232   -0.0026       -0.1120      0.1259     0.0242    0.0001
  4.85  0.7355  0.6334  0.0259  1.311E-01  1.21E-02   1.71E-02  1.0344        0.0340      0.0349     0.0212   -0.0083       -0.0663      0.0879     0.0282   -0.0023
  4.85  0.7900  0.1468  0.0049  6.705E-01  9.47E-02   7.60E-02  0.8436        0.0692      0.0597     0.0287   -0.0012       -0.0082      0.0844     0.0380   -0.0006
  4.85  0.7900  0.1753  0.0049  5.926E-01  5.76E-02   6.91E-02  0.8449        0.0290      0.0389     0.0256   -0.0011        0.0577      0.0826     0.0282   -0.0007
  4.85  0.7900  0.2051  0.0049  3.735E-01  3.08E-02   4.74E-02  0.8462        0.0817      0.0300     0.0257   -0.0012        0.0404      0.0758     0.0281   -0.0007
  4.85  0.7900  0.2362  0.0049  3.204E-01  2.00E-02   3.99E-02  0.8478        0.0212      0.0226     0.0256   -0.0012        0.0352      0.0630     0.0288   -0.0008
  4.85  0.7900  0.2362  0.0259  2.964E-01  2.34E-02   3.39E-02  0.8593        0.0226      0.0347     0.0258   -0.0011       -0.0108      0.0655     0.0286   -0.0081
  4.85  0.7900  0.2686  0.0049  4.551E-01  2.67E-02   5.90E-02  0.8498        0.0471      0.0214     0.0257   -0.0012        0.1015      0.0617     0.0298   -0.0009
  4.85  0.7900  0.2686  0.0259  3.920E-01  2.80E-02   4.49E-02  0.8633        0.0559      0.0302     0.0276   -0.0011        0.1007      0.0541     0.0321   -0.0092
  4.85  0.7900  0.3025  0.0049  3.451E-01  1.90E-02   4.42E-02  0.8529        0.0313      0.0188     0.0256   -0.0011       -0.0329      0.0549     0.0285   -0.0011
  4.85  0.7900  0.3025  0.0259  2.644E-01  1.46E-02   3.30E-02  0.8693        0.0340      0.0208     0.0266   -0.0012        0.0364      0.0465     0.0289   -0.0104
  4.85  0.7900  0.3379  0.0049  3.428E-01  1.88E-02   4.31E-02  0.8579        0.0344      0.0210     0.0257   -0.0006        0.1212      0.0583     0.0290   -0.0015
  4.85  0.7900  0.3379  0.0259  2.841E-01  1.35E-02   3.64E-02  0.8784        0.0399      0.0172     0.0256   -0.0013        0.0099      0.0420     0.0283   -0.0107
  4.85  0.7900  0.3748  0.0049  2.866E-01  1.72E-02   3.77E-02  0.8697        0.0558      0.0218     0.0258    0.0001        0.0414      0.0592     0.0288   -0.0021
  4.85  0.7900  0.3748  0.0259  2.093E-01  9.75E-03   2.64E-02  0.8951        0.0079      0.0175     0.0256   -0.0019        0.0689      0.0413     0.0283   -0.0090
  4.85  0.7900  0.3748  0.0655  9.558E-02  1.04E-02   1.10E-02  0.9334       -0.0186      0.0482     0.0270   -0.0092       -0.2473      0.0861     0.0309    0.0047
  4.85  0.7900  0.4134  0.0049  2.304E-01  1.37E-02   2.89E-02  0.8937        0.0273      0.0220     0.0258   -0.0001        0.0196      0.0586     0.0282   -0.0020
  4.85  0.7900  0.4134  0.0259  1.627E-01  7.77E-03   2.07E-02  0.9244        0.0199      0.0171     0.0264   -0.0035        0.0329      0.0481     0.0301   -0.0048
  4.85  0.7900  0.4134  0.0655  8.314E-02  8.04E-03   9.94E-03  0.9758        0.0722      0.0418     0.0322   -0.0105        0.1387      0.0724     0.0376    0.0051
  4.85  0.7900  0.4537  0.0049  1.963E-01  1.26E-02   2.48E-02  0.9372        0.0187      0.0245     0.0262   -0.0011        0.0349      0.0695     0.0280   -0.0011
  4.85  0.7900  0.4537  0.0259  1.212E-01  6.23E-03   1.61E-02  0.9748       -0.0423      0.0185     0.0257   -0.0055        0.0803      0.0496     0.0282   -0.0005
  4.85  0.7900  0.4537  0.0655  4.400E-02  5.90E-03   5.59E-03  1.0192       -0.0795      0.0563     0.0320   -0.0147       -0.2008      0.0995     0.0370    0.0031
  4.85  0.7900  0.4958  0.0049  2.545E-01  1.96E-02   3.19E-02  1.0078       -0.0304      0.0323     0.0257   -0.0024       -0.0878      0.0917     0.0289   -0.0002
  4.85  0.7900  0.4958  0.0259  1.697E-01  1.05E-02   2.19E-02  1.0538        0.0839      0.0240     0.0263   -0.0078        0.0942      0.0572     0.0314    0.0011
  4.85  0.7900  0.5397  0.0049  1.542E-01  1.43E-02   2.02E-02  1.1145        0.0062      0.0312     0.0258   -0.0039       -0.0008      0.0932     0.0280    0.0002
  4.85  0.8469  0.1753  0.0049  6.053E-01  7.58E-02   6.73E-02  0.8121       -0.1338      0.0516     0.0028   -0.0009        0.1670      0.1276     0.0060   -0.0032
  4.85  0.8469  0.2051  0.0049  2.280E-01  2.76E-02   2.78E-02  0.8183       -0.1211      0.0456     0.0032   -0.0009        0.1089      0.1285     0.0055   -0.0035
  4.85  0.8469  0.2051  0.0259  1.248E-01  2.98E-02   1.38E-02  0.8531       -0.0850      0.1134     0.0040    0.0023       -0.0652      0.1715     0.0179   -0.0447
  4.85  0.8469  0.2362  0.0049  3.217E-01  3.84E-02   3.84E-02  0.8263        0.0537      0.0459     0.0028   -0.0012        0.1740      0.1360     0.0086   -0.0035
  4.85  0.8469  0.2362  0.0259  2.604E-01  3.22E-02   2.83E-02  0.8605        0.0163      0.0604     0.0041    0.0021        0.0565      0.1158     0.0076   -0.0463
  4.85  0.8469  0.2686  0.0049  3.886E-01  4.23E-02   4.85E-02  0.8355        0.0241      0.0445     0.0035   -0.0012        0.2282      0.1225     0.0117   -0.0043
  4.85  0.8469  0.2686  0.0259  1.947E-01  1.88E-02   2.12E-02  0.8711        0.0752      0.0375     0.0111    0.0026        0.1139      0.0980     0.0172   -0.0534
  4.85  0.8469  0.3025  0.0049  1.475E-01  1.55E-02   1.82E-02  0.8465        0.0982      0.0357     0.0028   -0.0013       -0.0899      0.1124     0.0072   -0.0056
  4.85  0.8469  0.3025  0.0259  7.375E-02  7.67E-03   8.84E-03  0.8667       -0.0322      0.0369     0.0079    0.0036        0.1283      0.1030     0.0089   -0.0698
  4.85  0.8469  0.3379  0.0049  2.542E-01  2.44E-02   3.07E-02  0.8573        0.0572      0.0341     0.0034   -0.0011       -0.0741      0.0996     0.0093   -0.0081
  4.85  0.8469  0.3748  0.0049  1.275E-01  1.50E-02   1.62E-02  0.8529        0.0389      0.0487     0.0041   -0.0003        0.0689      0.1308     0.0086   -0.0122
  5.72  0.6334  0.0933  0.0655  3.354E+00  6.01E-01   5.87E-01  0.9690        0.0132      0.0413     0.0094   -0.0063       -0.2496      0.1556     0.0699    0.0038
  5.72  0.6334  0.0933  0.1290  1.051E-01  1.41E-01   2.13E-02  0.9419       -0.0128      0.3564     0.0168   -0.0050        0.3302      1.1169     0.0701    0.0056
  5.72  0.6334  0.3748  0.0049  7.152E-01  1.73E+00   1.34E-01  0.9472        0.2413      0.9595     0.0068   -0.0008        0.6478      2.2833     0.0689    0.0000
  5.72  0.6834  0.0933  0.0259  3.722E+00  3.58E-01   5.35E-01  0.9296        0.0630      0.0322     0.0141   -0.0032        0.0345      0.0529     0.0326   -0.0012
  5.72  0.6834  0.0933  0.0655  6.525E-01  2.90E-02   9.39E-02  0.9302       -0.0212      0.0126     0.0150   -0.0055       -0.0211      0.0392     0.0332    0.0000
  5.72  0.6834  0.1194  0.0655  1.111E+00  4.48E-02   1.60E-01  0.9296        0.0040      0.0121     0.0149   -0.0048        0.0589      0.0323     0.0317    0.0013
  5.72  0.6834  0.1194  0.1290  2.224E-01  1.45E-02   3.21E-02  0.9096        0.0032      0.0184     0.0141   -0.0085        0.0060      0.0569     0.0330    0.0073
  5.72  0.6834  0.1468  0.0655  9.897E-01  7.77E-02   1.43E-01  0.9295       -0.0609      0.0257     0.0151   -0.0043       -0.0535      0.0510     0.0318    0.0003
  5.72  0.6834  0.1468  0.1290  3.369E-01  2.05E-02   4.86E-02  0.9238       -0.0058      0.0174     0.0145   -0.0073       -0.0191      0.0484     0.0317    0.0016
  5.72  0.6834  0.1753  0.1290  3.639E-01  2.13E-02   5.26E-02  0.9283       -0.0280      0.0177     0.0142   -0.0064        0.0905      0.0483     0.0333    0.0018
  5.72  0.6834  0.1753  0.2165  1.273E-01  1.37E-02   1.83E-02  0.8864       -0.0677      0.0357     0.0138   -0.0050        0.1446      0.0947     0.0332    0.0094
  5.72  0.6834  0.2051  0.1290  3.233E-01  2.40E-02   4.66E-02  0.9309       -0.0157      0.0236     0.0136   -0.0066       -0.0060      0.0586     0.0318    0.0028
  5.72  0.6834  0.2051  0.2165  1.351E-01  1.19E-02   1.95E-02  0.9175       -0.0040      0.0251     0.0135   -0.0116       -0.1746      0.0766     0.0338    0.0140
  5.72  0.6834  0.2362  0.1290  3.624E-01  3.79E-02   5.23E-02  0.9333        0.0128      0.0323     0.0139   -0.0070       -0.0767      0.0781     0.0310    0.0032
  5.72  0.6834  0.2362  0.2165  1.552E-01  1.11E-02   2.24E-02  0.9272       -0.0137      0.0220     0.0136   -0.0133        0.0524      0.0604     0.0326    0.0100
  5.72  0.6834  0.2686  0.2165  1.385E-01  1.15E-02   2.00E-02  0.9350       -0.0322      0.0245     0.0133   -0.0146       -0.0606      0.0667     0.0320    0.0099
  5.72  0.6834  0.3025  0.0049  7.990E-01  1.08E-01   1.24E-01  0.9297        0.0299      0.0412     0.0126   -0.0012        0.0262      0.1009     0.0307    0.0001
  5.72  0.6834  0.3025  0.2165  1.530E-01  1.68E-02   2.21E-02  0.9393       -0.0319      0.0356     0.0135   -0.0152        0.0680      0.0864     0.0326    0.0099
  5.72  0.6834  0.3025  0.3402  3.661E-02  6.56E-03   5.31E-03  0.9072       -0.1330      0.0666     0.0138   -0.0079        0.1813      0.1614     0.0326    0.0005
  5.72  0.6834  0.3379  0.0049  4.169E-01  7.24E-02   6.41E-02  0.9305       -0.0349      0.0514     0.0127   -0.0015       -0.0058      0.1466     0.0311    0.0001
  5.72  0.6834  0.3748  0.0049  6.568E-01  9.94E-02   1.04E-01  0.9297       -0.0113      0.0421     0.0128   -0.0017       -0.0082      0.1198     0.0310    0.0002
  5.72  0.6834  0.4134  0.0049  2.773E-01  4.79E-02   4.26E-02  0.9267        0.0655      0.0507     0.0128   -0.0016       -0.0185      0.1425     0.0306    0.0002
  5.72  0.6834  0.4134  0.0259  3.317E-01  1.15E-01   5.15E-02  0.9295        0.0213      0.1094     0.0134   -0.0034        0.2109      0.1896     0.0320    0.0016
  5.72  0.6834  0.4958  0.0049  2.237E-01  5.14E-02   3.43E-02  0.9274        0.0458      0.0654     0.0127   -0.0018       -0.0014      0.2368     0.0311   -0.0002
  5.72  0.7355  0.0933  0.0655  2.386E-01  9.49E-03   3.29E-02  0.9006       -0.0487      0.0128     0.0100   -0.0089        0.0196      0.0353     0.0367    0.0008
  5.72  0.7355  0.1194  0.0655  4.499E-01  1.78E-02   6.19E-02  0.8924       -0.0049      0.0133     0.0098   -0.0048       -0.0447      0.0320     0.0353    0.0006
  5.72  0.7355  0.1468  0.0655  4.714E-01  2.96E-02   6.55E-02  0.8960        0.0150      0.0224     0.0102   -0.0048        0.0452      0.0413     0.0353    0.0010
  5.72  0.7355  0.1468  0.1290  1.215E-01  7.87E-03   1.68E-02  0.8480       -0.0411      0.0216     0.0091   -0.0110       -0.0131      0.0526     0.0352    0.0021
  5.72  0.7355  0.1753  0.1290  1.412E-01  9.57E-03   1.96E-02  0.8890       -0.0592      0.0232     0.0085   -0.0079       -0.0332      0.0511     0.0368    0.0012
  5.72  0.7355  0.2051  0.1290  1.666E-01  9.50E-03   2.30E-02  0.8961        0.0415      0.0203     0.0071   -0.0072        0.0906      0.0474     0.0353    0.0024
  5.72  0.7355  0.2686  0.2165  7.322E-02  6.29E-03   1.01E-02  0.8621        0.0077      0.0294     0.0064   -0.0236        0.0300      0.0712     0.0355    0.0186
  5.72  0.7355  0.3748  0.0049  2.260E-01  6.25E-02   3.46E-02  0.9077        0.0992      0.1048     0.0051   -0.0014        0.1146      0.2623     0.0346    0.0000
  5.72  0.7355  0.5855  0.0049  3.215E-01  2.66E-01   4.68E-02  0.9517       -0.3141      0.5562     0.0053   -0.0029        1.0342      1.4438     0.0374   -0.0002
  5.72  0.7355  0.5855  0.0259  1.389E-01  5.12E-02   2.07E-02  0.9531        0.0351      0.1244     0.0072   -0.0083       -0.0612      0.2595     0.0368    0.0003
  5.72  0.7355  0.6334  0.0259  1.855E-01  3.12E-02   2.80E-02  0.9546        0.0684      0.0508     0.0085   -0.0057        0.2332      0.1701     0.0400    0.0031
  5.72  0.7355  0.6334  0.0655  1.025E-01  2.25E-02   1.53E-02  0.9660        0.0947      0.0766     0.0072   -0.0105        0.2838      0.1437     0.0392   -0.0048
  5.72  0.7355  0.6834  0.0049  4.982E-02  4.73E-02   7.49E-03  0.9832        0.0181      0.3424     0.0064   -0.0017        0.5982      1.0181     0.0377   -0.0011
  5.72  0.7355  0.6834  0.0259  1.724E-01  3.04E-02   2.70E-02  0.9771       -0.0436      0.0602     0.0100   -0.0093        0.1948      0.1560     0.0421   -0.0017
  5.72  0.7900  0.1194  0.0655  1.445E-01  9.38E-03   1.94E-02  0.8368       -0.0378      0.0242     0.0173   -0.0066        0.0057      0.0543     0.0317   -0.0045
  5.72  0.7900  0.1468  0.0655  1.799E-01  1.53E-02   2.45E-02  0.8591       -0.0389      0.0335     0.0175   -0.0044       -0.0384      0.0612     0.0318    0.0002
  5.72  0.7900  0.1753  0.0049  4.946E-01  6.64E-02   6.80E-02  0.8636       -0.0206      0.0490     0.0145   -0.0009       -0.0061      0.1101     0.0304   -0.0003
  5.72  0.7900  0.2051  0.0049  4.281E-01  4.95E-02   6.26E-02  0.8645       -0.0046      0.0406     0.0146   -0.0010       -0.0424      0.1011     0.0303   -0.0003
  5.72  0.7900  0.2362  0.0049  3.734E-01  3.30E-02   5.38E-02  0.8656        0.0495      0.0302     0.0145   -0.0009        0.0363      0.0832     0.0309   -0.0004
  5.72  0.7900  0.2686  0.0049  3.383E-01  3.28E-02   5.02E-02  0.8673        0.0121      0.0327     0.0146   -0.0008        0.1177      0.0929     0.0317   -0.0004
  5.72  0.7900  0.2686  0.0259  2.579E-01  3.57E-02   3.50E-02  0.8760       -0.0325      0.0542     0.0172   -0.0015       -0.1086      0.1011     0.0337   -0.0048
  5.72  0.7900  0.3025  0.0049  4.689E-01  4.87E-02   6.91E-02  0.8706        0.0553      0.0353     0.0145   -0.0005       -0.0313      0.0917     0.0306   -0.0006
  5.72  0.7900  0.3379  0.0049  2.188E-01  2.93E-02   3.18E-02  0.8770       -0.0349      0.0446     0.0146   -0.0003        0.0069      0.1285     0.0311   -0.0010
  5.72  0.7900  0.3379  0.0259  2.768E-01  2.79E-02   4.08E-02  0.8885        0.0672      0.0347     0.0145   -0.0020        0.0009      0.0761     0.0305   -0.0045
  5.72  0.7900  0.3748  0.0049  3.113E-01  4.22E-02   4.68E-02  0.8891        0.0136      0.0479     0.0147   -0.0007        0.3687      0.1618     0.0309   -0.0009
  5.72  0.7900  0.3748  0.0259  2.891E-01  2.50E-02   4.21E-02  0.9031       -0.0064      0.0317     0.0145   -0.0029        0.2138      0.0775     0.0305   -0.0028
  5.72  0.7900  0.4134  0.0049  2.036E-01  2.59E-02   2.95E-02  0.9075       -0.0225      0.0431     0.0147   -0.0012        0.0928      0.1423     0.0304   -0.0005
  5.72  0.7900  0.4134  0.0259  1.924E-01  1.82E-02   2.82E-02  0.9252        0.0456      0.0379     0.0155   -0.0042        0.0861      0.0896     0.0320   -0.0010
  5.72  0.7900  0.4537  0.0049  5.160E-01  7.28E-02   7.51E-02  0.9380       -0.0284      0.0450     0.0152   -0.0017       -0.4219      0.1503     0.0302   -0.0003
  5.72  0.7900  0.4537  0.0259  3.681E-01  3.32E-02   5.57E-02  0.9596       -0.0386      0.0287     0.0146   -0.0056        0.0412      0.0779     0.0304    0.0005
  5.72  0.7900  0.4958  0.0049  1.432E-01  1.79E-02   2.07E-02  0.9829       -0.0016      0.0372     0.0146   -0.0026       -0.1458      0.1490     0.0310    0.0000
  5.72  0.7900  0.4958  0.0259  9.789E-02  9.44E-03   1.45E-02  1.0085        0.0528      0.0337     0.0154   -0.0075       -0.0114      0.0837     0.0331    0.0005
  5.72  0.7900  0.5397  0.0049  1.392E-01  2.02E-02   2.09E-02  1.0456        0.0400      0.0458     0.0148   -0.0039        0.0986      0.1313     0.0302    0.0002
  5.72  0.7900  0.5397  0.0259  8.470E-02  7.58E-03   1.28E-02  1.0755        0.0304      0.0307     0.0161   -0.0104       -0.0281      0.0759     0.0379    0.0008
  5.72  0.7900  0.5855  0.0049  1.373E-01  2.79E-02   1.96E-02  1.1260        0.1494      0.0829     0.0148   -0.0051        0.1148      0.1903     0.0343    0.0000
  5.72  0.7900  0.5855  0.0259  1.022E-01  1.67E-02   1.50E-02  1.1263        0.0847      0.0780     0.0157   -0.0145        0.4524      0.1831     0.0336    0.0006
  5.72  0.8469  0.1753  0.0049  3.875E-01  7.40E-02   4.87E-02  0.8314       -0.0149      0.0684     0.0025   -0.0007       -0.0728      0.1591     0.0057   -0.0017
  5.72  0.8469  0.2051  0.0049  4.312E-01  6.24E-02   5.84E-02  0.8363       -0.0070      0.0547     0.0029   -0.0008       -0.1655      0.1485     0.0052   -0.0017
  5.72  0.8469  0.2362  0.0049  1.947E-01  2.31E-02   2.59E-02  0.8426       -0.0104      0.0396     0.0025   -0.0009       -0.1224      0.1129     0.0082   -0.0018
  5.72  0.8469  0.2686  0.0049  3.616E-01  4.27E-02   4.99E-02  0.8505        0.0056      0.0416     0.0032   -0.0009       -0.0901      0.1091     0.0111   -0.0023
  5.72  0.8469  0.3025  0.0049  3.434E-01  4.01E-02   4.69E-02  0.8612       -0.1083      0.0442     0.0025   -0.0008        0.3020      0.1612     0.0069   -0.0029
  5.72  0.8469  0.3025  0.0259  3.131E-01  3.52E-02   4.18E-02  0.9114       -0.0384      0.0431     0.0072    0.0019        0.0186      0.1108     0.0084   -0.0288
  5.72  0.8469  0.3379  0.0049  1.204E-01  1.58E-02   1.62E-02  0.8759        0.0140      0.0447     0.0031   -0.0003       -0.0999      0.1244     0.0088   -0.0040
  5.72  0.8469  0.3379  0.0259  9.911E-02  1.06E-02   1.35E-02  0.9451       -0.0115      0.0349     0.0025    0.0017       -0.1481      0.0953     0.0062   -0.0332
  5.72  0.8469  0.3748  0.0049  2.041E-01  2.51E-02   2.85E-02  0.9034       -0.0824      0.0479     0.0038    0.0009        0.3108      0.1461     0.0082   -0.0056
  5.72  0.8469  0.3748  0.0259  1.445E-01  1.65E-02   1.95E-02  1.0009        0.0124      0.0448     0.0025   -0.0002        0.2148      0.0908     0.0062   -0.0313
  5.72  0.8469  0.4134  0.0049  1.329E-01  1.70E-02   1.78E-02  0.9670        0.0250      0.0443     0.0037    0.0018        0.1810      0.1181     0.0057   -0.0070
  5.72  0.8469  0.4537  0.0049  1.174E-01  3.06E-02   1.58E-02  0.0000       -0.1027      0.1052     0.0056    0.0000        0.4779      0.2916     0.0043    0.0000


==> anc/pip_sidis_cos_table_zh_t_fits.dat <==
Data obtained by fitting phi-distributions in Ref: M.Osipenko et al., Phys.Rev. D80, 032004 (2009).

   Q2     x       z      |t|    H2+eps*H1  stat.err.  sys.err.  rad.cor.  H3/(H2+eps*H1)  stat.err.  sys.err.  rad.cor.  H4/(H2+eps*H1)  stat.err.  sys.err.  rad.cor.
 [GeV2]                 [GeV2]   [GeV-2]   [GeV-2]    [GeV-2]
  1.49  0.1468  0.0682  2.2380  1.034E+02  1.83E+00   0.00E+00  1.1712        0.0007      0.0028     0.0000   -0.0071        0.0208      0.0131     0.0000   -0.0012
  1.49  0.1468  0.0682  2.5450  7.789E+01  1.40E+00   0.00E+00  1.2196       -0.0001      0.0029     0.0000   -0.0112        0.1027      0.0136     0.0000   -0.0007
  1.49  0.1468  0.0682  2.9490  4.139E+01  8.32E-01   0.00E+00  1.3035       -0.0050      0.0030     0.0000   -0.0181        0.0495      0.0151     0.0000    0.0065
  1.49  0.1468  0.0682  3.2650  2.704E+01  7.04E-01   0.00E+00  1.3695       -0.0099      0.0036     0.0000   -0.0230        0.0039      0.0181     0.0000    0.0150
  1.49  0.1468  0.0682  3.7100  1.238E+01  3.92E-01   0.00E+00  1.4299       -0.0121      0.0047     0.0000   -0.0264        0.0165      0.0235     0.0000    0.0236
  1.49  0.1468  0.0682  4.1820  6.407E+00  2.40E-01   0.00E+00  1.4347       -0.0141      0.0056     0.0000   -0.0242       -0.0205      0.0278     0.0000    0.0248
  1.49  0.1468  0.0682  4.7080  4.588E+00  3.16E-01   0.00E+00  1.4137       -0.0195      0.0099     0.0000   -0.0140       -0.1058      0.0497     0.0000    0.0244
  1.49  0.1468  0.0682  5.2930  2.194E+00  1.73E-01   0.00E+00  1.3986       -0.0256      0.0113     0.0000   -0.0026       -0.1306      0.0588     0.0000   -0.0117
  1.49  0.1468  0.0933  1.6750  1.012E+02  3.32E+00   0.00E+00  1.1088       -0.0098      0.0055     0.0000   -0.0022       -0.0159      0.0182     0.0000    0.0008
  1.49  0.1468  0.0933  1.9530  7.609E+01  1.04E+00   0.00E+00  1.1179       -0.0140      0.0021     0.0000   -0.0042       -0.0005      0.0096     0.0000    0.0023
  1.49  0.1468  0.0933  2.2380  5.789E+01  7.27E-01   0.00E+00  1.1266       -0.0120      0.0019     0.0000   -0.0055        0.0274      0.0094     0.0000    0.0031
  1.49  0.1468  0.0933  2.5450  4.810E+01  6.60E-01   0.00E+00  1.1364        0.0035      0.0022     0.0000   -0.0065        0.0705      0.0105     0.0000    0.0037
  1.49  0.1468  0.0933  2.9490  3.034E+01  4.64E-01   0.00E+00  1.1504        0.0055      0.0024     0.0000   -0.0076        0.0939      0.0118     0.0000    0.0046
  1.49  0.1468  0.0933  3.2650  1.996E+01  3.81E-01   0.00E+00  1.1631       -0.0093      0.0028     0.0000   -0.0079       -0.0014      0.0141     0.0000    0.0056
  1.49  0.1468  0.0933  3.7100  1.147E+01  2.83E-01   0.00E+00  1.1860       -0.0241      0.0036     0.0000   -0.0072        0.0195      0.0183     0.0000    0.0048
  1.49  0.1468  0.0933  4.1820  7.337E+00  2.17E-01   0.00E+00  1.2103       -0.0194      0.0043     0.0000   -0.0067        0.0060      0.0212     0.0000   -0.0068
  1.49  0.1468  0.0933  4.7080  4.541E+00  1.96E-01   0.00E+00  1.2349       -0.0380      0.0055     0.0000   -0.0077        0.0343      0.0292     0.0000   -0.0178
  1.49  0.1468  0.0933  5.2930  2.283E+00  1.17E-01   0.00E+00  1.2539       -0.0383      0.0077     0.0000   -0.0109        0.0724      0.0393     0.0000   -0.0012
  1.49  0.1468  0.0933  5.9520  1.039E+00  9.65E-02   0.00E+00  1.1928       -0.0292      0.0160     0.0000   -0.0101        0.0533      0.0777     0.0000    0.0021
  1.49  0.1468  0.1194  1.6750  6.028E+01  1.42E+00   0.00E+00  1.0950       -0.0044      0.0037     0.0000   -0.0023       -0.0099      0.0146     0.0000    0.0010
  1.49  0.1468  0.1194  1.9530  4.414E+01  6.91E-01   0.00E+00  1.1000       -0.0125      0.0023     0.0000   -0.0034        0.0063      0.0111     0.0000    0.0016
  1.49  0.1468  0.1194  2.2380  3.271E+01  4.65E-01   0.00E+00  1.1057       -0.0167      0.0022     0.0000   -0.0040        0.0254      0.0102     0.0000    0.0016
  1.49  0.1468  0.1194  2.5450  2.493E+01  3.00E-01   0.00E+00  1.1132       -0.0002      0.0017     0.0000   -0.0045        0.0448      0.0079     0.0000    0.0008
  1.49  0.1468  0.1194  2.9490  1.683E+01  2.93E-01   0.00E+00  1.1236        0.0142      0.0028     0.0000   -0.0055        0.1104      0.0131     0.0000   -0.0018
  1.49  0.1468  0.1194  3.2650  1.188E+01  2.33E-01   0.00E+00  1.1318        0.0029      0.0029     0.0000   -0.0065        0.0344      0.0147     0.0000   -0.0033
  1.49  0.1468  0.1194  3.7100  6.650E+00  1.64E-01   0.00E+00  1.1434       -0.0051      0.0036     0.0000   -0.0080        0.0074      0.0183     0.0000   -0.0001
  1.49  0.1468  0.1194  4.1820  3.815E+00  1.16E-01   0.00E+00  1.1525       -0.0227      0.0036     0.0000   -0.0090       -0.0593      0.0194     0.0000    0.0087
  1.49  0.1468  0.1194  4.7080  2.258E+00  9.29E-02   0.00E+00  1.1451       -0.0217      0.0061     0.0000   -0.0081        0.0355      0.0294     0.0000    0.0070
  1.49  0.1468  0.1194  5.2930  9.516E-01  6.68E-02   0.00E+00  1.1339       -0.0420      0.0104     0.0000   -0.0078        0.1046      0.0485     0.0000    0.0036
  1.49  0.1468  0.1194  5.9520  3.911E-01  4.53E-02   0.00E+00  1.1133       -0.0713      0.0143     0.0000   -0.0075       -0.0639      0.0756     0.0000    0.0102
  1.49  0.1468  0.1468  1.6750  3.640E+01  7.05E-01   0.00E+00  1.0851       -0.0058      0.0031     0.0000   -0.0023        0.0257      0.0131     0.0000    0.0002
  1.49  0.1468  0.1468  1.9530  2.654E+01  4.80E-01   0.00E+00  1.0875       -0.0159      0.0026     0.0000   -0.0033       -0.0108      0.0130     0.0000    0.0000
  1.49  0.1468  0.1468  2.2380  1.893E+01  3.66E-01   0.00E+00  1.0902       -0.0121      0.0027     0.0000   -0.0041        0.0064      0.0135     0.0000    0.0005
  1.49  0.1468  0.1468  2.5450  1.295E+01  2.54E-01   0.00E+00  1.0933       -0.0139      0.0029     0.0000   -0.0049       -0.0065      0.0142     0.0000    0.0021
  1.49  0.1468  0.1468  2.9490  8.619E+00  1.80E-01   0.00E+00  1.0976        0.0024      0.0032     0.0000   -0.0055        0.0406      0.0159     0.0000    0.0046
  1.49  0.1468  0.1468  3.2650  6.394E+00  1.45E-01   0.00E+00  1.1007        0.0143      0.0035     0.0000   -0.0056        0.1052      0.0170     0.0000    0.0054
  1.49  0.1468  0.1468  3.7100  3.671E+00  1.02E-01   0.00E+00  1.1046       -0.0116      0.0041     0.0000   -0.0057        0.0437      0.0207     0.0000    0.0036
  1.49  0.1468  0.1468  4.1820  2.183E+00  7.62E-02   0.00E+00  1.1093       -0.0102      0.0044     0.0000   -0.0062        0.0238      0.0270     0.0000    0.0018
  1.49  0.1468  0.1468  4.7080  9.866E-01  4.86E-02   0.00E+00  1.1125       -0.0375      0.0073     0.0000   -0.0074        0.0960      0.0373     0.0000    0.0050
  1.49  0.1468  0.1468  5.2930  4.563E-01  3.85E-02   0.00E+00  1.1015       -0.0215      0.0132     0.0000   -0.0070        0.0702      0.0631     0.0000    0.0073
  1.49  0.1468  0.1753  1.6750  2.414E+01  3.71E-01   0.00E+00  1.0735       -0.0083      0.0023     0.0000   -0.0024       -0.0024      0.0125     0.0000    0.0010
  1.49  0.1468  0.1753  1.9530  1.722E+01  3.00E-01   0.00E+00  1.0755       -0.0156      0.0026     0.0000   -0.0030       -0.0031      0.0127     0.0000    0.0013
  1.49  0.1468  0.1753  2.2380  1.149E+01  2.23E-01   0.00E+00  1.0786       -0.0115      0.0028     0.0000   -0.0035       -0.0099      0.0140     0.0000    0.0013
  1.49  0.1468  0.1753  2.5450  7.878E+00  1.83E-01   0.00E+00  1.0827       -0.0053      0.0032     0.0000   -0.0040       -0.0271      0.0162     0.0000    0.0009
  1.49  0.1468  0.1753  2.9490  4.892E+00  1.28E-01   0.00E+00  1.0888       -0.0075      0.0038     0.0000   -0.0049        0.0267      0.0187     0.0000    0.0003
  1.49  0.1468  0.1753  3.2650  3.710E+00  1.06E-01   0.00E+00  1.0939        0.0069      0.0045     0.0000   -0.0057        0.1022      0.0207     0.0000    0.0012
  1.49  0.1468  0.1753  3.7100  2.085E+00  6.84E-02   0.00E+00  1.0992        0.0098      0.0050     0.0000   -0.0069        0.0997      0.0249     0.0000    0.0048
  1.49  0.1468  0.1753  4.1820  1.157E+00  4.78E-02   0.00E+00  1.0976       -0.0200      0.0061     0.0000   -0.0071        0.0686      0.0310     0.0000    0.0066
  1.49  0.1468  0.1753  4.7080  6.596E-01  3.53E-02   0.00E+00  1.0904       -0.0222      0.0078     0.0000   -0.0064        0.0516      0.0394     0.0000    0.0054
  1.49  0.1468  0.1753  5.2930  2.582E-01  2.61E-02   0.00E+00  1.0799        0.0014      0.0163     0.0000   -0.0059        0.1825      0.0700     0.0000    0.0047
  1.49  0.1468  0.1753  5.9520  1.163E-01  1.85E-02   0.00E+00  1.0611       -0.0043      0.0234     0.0000   -0.0050        0.0191      0.1211     0.0000    0.0044
  1.49  0.1468  0.2051  1.6750  1.568E+01  3.18E-01   0.00E+00  1.0661        0.0015      0.0031     0.0000   -0.0023       -0.0014      0.0137     0.0000    0.0002
  1.49  0.1468  0.2051  1.9530  1.070E+01  2.13E-01   0.00E+00  1.0685       -0.0109      0.0029     0.0000   -0.0031       -0.0353      0.0141     0.0000    0.0000
  1.49  0.1468  0.2051  2.2380  7.230E+00  1.57E-01   0.00E+00  1.0715       -0.0121      0.0032     0.0000   -0.0039       -0.0114      0.0155     0.0000    0.0006
  1.49  0.1468  0.2051  2.5450  4.632E+00  1.17E-01   0.00E+00  1.0748       -0.0118      0.0037     0.0000   -0.0047       -0.0206      0.0180     0.0000    0.0021
  1.49  0.1468  0.2051  2.9490  2.898E+00  8.65E-02   0.00E+00  1.0779       -0.0047      0.0043     0.0000   -0.0054       -0.0012      0.0216     0.0000    0.0039
  1.49  0.1468  0.2051  3.2650  1.931E+00  7.09E-02   0.00E+00  1.0789       -0.0099      0.0053     0.0000   -0.0056        0.0425      0.0272     0.0000    0.0045
  1.49  0.1468  0.2051  3.7100  1.118E+00  4.95E-02   0.00E+00  1.0798        0.0030      0.0070     0.0000   -0.0058        0.1214      0.0321     0.0000    0.0044
  1.49  0.1468  0.2051  4.1820  6.722E-01  3.29E-02   0.00E+00  1.0807       -0.0040      0.0074     0.0000   -0.0059        0.0867      0.0373     0.0000    0.0039
  1.49  0.1468  0.2051  4.7080  3.325E-01  2.32E-02   0.00E+00  1.0789       -0.0148      0.0102     0.0000   -0.0062        0.1038      0.0531     0.0000    0.0039
  1.49  0.1468  0.2051  5.2930  1.232E-01  1.54E-02   0.00E+00  1.0693        0.0067      0.0200     0.0000   -0.0062        0.2831      0.0934     0.0000    0.0060
  1.49  0.1468  0.2362  1.6750  1.060E+01  2.35E-01   0.00E+00  1.0560       -0.0051      0.0034     0.0000   -0.0025       -0.0186      0.0151     0.0000    0.0011
  1.49  0.1468  0.2362  1.9530  6.622E+00  1.51E-01   0.00E+00  1.0573       -0.0123      0.0034     0.0000   -0.0032       -0.0206      0.0161     0.0000    0.0015
  1.49  0.1468  0.2362  2.2380  4.708E+00  1.16E-01   0.00E+00  1.0589       -0.0102      0.0036     0.0000   -0.0037       -0.0200      0.0178     0.0000    0.0020
  1.49  0.1468  0.2362  2.5450  2.866E+00  8.14E-02   0.00E+00  1.0608       -0.0140      0.0042     0.0000   -0.0041       -0.0018      0.0202     0.0000    0.0024
  1.49  0.1468  0.2362  2.9490  1.821E+00  5.93E-02   0.00E+00  1.0638       -0.0267      0.0048     0.0000   -0.0046        0.0059      0.0234     0.0000    0.0029
  1.49  0.1468  0.2362  3.2650  1.141E+00  4.83E-02   0.00E+00  1.0668       -0.0028      0.0062     0.0000   -0.0049        0.0276      0.0305     0.0000    0.0030
  1.49  0.1468  0.2362  3.7100  6.301E-01  3.42E-02   0.00E+00  1.0714       -0.0163      0.0081     0.0000   -0.0054        0.0943      0.0415     0.0000    0.0026
  1.49  0.1468  0.2362  4.1820  3.634E-01  2.37E-02   0.00E+00  1.0746        0.0063      0.0099     0.0000   -0.0062        0.1210      0.0469     0.0000    0.0033
  1.49  0.1468  0.2362  4.7080  1.205E-01  1.35E-02   0.00E+00  1.0714        0.0104      0.0167     0.0000   -0.0067        0.0963      0.0788     0.0000    0.0067
  1.49  0.1468  0.2362  5.2930  8.494E-02  1.01E-02   0.00E+00  1.0566        0.0083      0.0168     0.0000   -0.0059        0.0386      0.0877     0.0000    0.0067
  1.49  0.1468  0.2686  1.6750  6.833E+00  1.75E-01   0.00E+00  1.0472       -0.0044      0.0040     0.0000   -0.0025       -0.0199      0.0177     0.0000    0.0011
  1.49  0.1468  0.2686  1.9530  4.352E+00  1.13E-01   0.00E+00  1.0481       -0.0100      0.0039     0.0000   -0.0030       -0.0168      0.0184     0.0000    0.0014
  1.49  0.1468  0.2686  2.2380  2.758E+00  8.04E-02   0.00E+00  1.0496       -0.0195      0.0043     0.0000   -0.0035       -0.0314      0.0202     0.0000    0.0018
  1.49  0.1468  0.2686  2.5450  1.845E+00  6.00E-02   0.00E+00  1.0518       -0.0131      0.0051     0.0000   -0.0039        0.0515      0.0235     0.0000    0.0021
  1.49  0.1468  0.2686  2.9490  1.021E+00  3.97E-02   0.00E+00  1.0560       -0.0067      0.0060     0.0000   -0.0044        0.0315      0.0284     0.0000    0.0022
  1.49  0.1468  0.2686  3.2650  6.323E-01  3.08E-02   0.00E+00  1.0597       -0.0107      0.0076     0.0000   -0.0049        0.0952      0.0349     0.0000    0.0021
  1.49  0.1468  0.2686  3.7100  3.718E-01  2.34E-02   0.00E+00  1.0644       -0.0062      0.0097     0.0000   -0.0058        0.0972      0.0476     0.0000    0.0036
  1.49  0.1468  0.2686  4.1820  1.666E-01  1.48E-02   0.00E+00  1.0643       -0.0137      0.0135     0.0000   -0.0063        0.1701      0.0688     0.0000    0.0060
  1.49  0.1468  0.3025  1.6750  4.281E+00  1.26E-01   0.00E+00  1.0396       -0.0042      0.0046     0.0000   -0.0025       -0.0285      0.0196     0.0000    0.0010
  1.49  0.1468  0.3025  1.9530  2.623E+00  8.19E-02   0.00E+00  1.0403       -0.0008      0.0047     0.0000   -0.0029       -0.0006      0.0217     0.0000    0.0013
  1.49  0.1468  0.3025  2.2380  1.655E+00  5.82E-02   0.00E+00  1.0418       -0.0162      0.0052     0.0000   -0.0033       -0.0297      0.0255     0.0000    0.0016
  1.49  0.1468  0.3025  2.5450  1.075E+00  4.22E-02   0.00E+00  1.0442       -0.0121      0.0061     0.0000   -0.0038        0.0276      0.0280     0.0000    0.0018
  1.49  0.1468  0.3025  2.9490  5.853E-01  2.76E-02   0.00E+00  1.0484       -0.0114      0.0073     0.0000   -0.0045        0.0164      0.0337     0.0000    0.0024
  1.49  0.1468  0.3025  3.2650  3.787E-01  2.19E-02   0.00E+00  1.0514       -0.0121      0.0092     0.0000   -0.0050        0.0895      0.0434     0.0000    0.0028
  1.49  0.1468  0.3025  3.7100  2.310E-01  1.60E-02   0.00E+00  1.0535       -0.0305      0.0100     0.0000   -0.0057        0.0184      0.0497     0.0000    0.0046
  1.49  0.1468  0.3025  4.1820  8.646E-02  1.03E-02   0.00E+00  1.0513        0.0335      0.0189     0.0000   -0.0059        0.1699      0.0727     0.0000    0.0059
  1.49  0.1468  0.3379  1.6750  2.529E+00  8.61E-02   0.00E+00  1.0324       -0.0122      0.0054     0.0000   -0.0025       -0.0020      0.0232     0.0000    0.0010
  1.49  0.1468  0.3379  1.9530  1.681E+00  6.01E-02   0.00E+00  1.0330       -0.0085      0.0054     0.0000   -0.0029       -0.0197      0.0250     0.0000    0.0012
  1.49  0.1468  0.3379  2.2380  9.930E-01  4.15E-02   0.00E+00  1.0344       -0.0093      0.0063     0.0000   -0.0033        0.0002      0.0294     0.0000    0.0016
  1.49  0.1468  0.3379  2.5450  6.051E-01  2.98E-02   0.00E+00  1.0367       -0.0098      0.0076     0.0000   -0.0038        0.0437      0.0357     0.0000    0.0019
  1.49  0.1468  0.3379  2.9490  3.373E-01  1.99E-02   0.00E+00  1.0401       -0.0039      0.0095     0.0000   -0.0045        0.1091      0.0424     0.0000    0.0027
  1.49  0.1468  0.3379  3.2650  1.812E-01  1.36E-02   0.00E+00  1.0422       -0.0003      0.0123     0.0000   -0.0050        0.1656      0.0504     0.0000    0.0035
  1.49  0.1468  0.3379  3.7100  1.003E-01  9.39E-03   0.00E+00  1.0425       -0.0344      0.0137     0.0000   -0.0055        0.0042      0.0669     0.0000    0.0052
  1.49  0.1468  0.3379  4.1820  4.643E-02  8.31E-03   0.00E+00  1.0389       -0.0138      0.0268     0.0000   -0.0054       -0.0054      0.1194     0.0000    0.0060
  1.49  0.1468  0.3748  1.6750  1.626E+00  6.52E-02   0.00E+00  1.0263       -0.0070      0.0061     0.0000   -0.0025       -0.0552      0.0256     0.0000    0.0009
  1.49  0.1468  0.3748  1.9530  1.038E+00  4.36E-02   0.00E+00  1.0269       -0.0075      0.0065     0.0000   -0.0029       -0.0108      0.0286     0.0000    0.0012
  1.49  0.1468  0.3748  2.2380  5.875E-01  2.89E-02   0.00E+00  1.0282       -0.0079      0.0077     0.0000   -0.0034        0.0484      0.0345     0.0000    0.0016
  1.49  0.1468  0.3748  2.5450  3.101E-01  1.95E-02   0.00E+00  1.0302       -0.0119      0.0099     0.0000   -0.0038        0.0393      0.0460     0.0000    0.0021
  1.49  0.1468  0.3748  2.9490  1.817E-01  1.33E-02   0.00E+00  1.0329       -0.0080      0.0110     0.0000   -0.0044        0.0271      0.0540     0.0000    0.0030
  1.49  0.1468  0.3748  3.2650  1.151E-01  1.04E-02   0.00E+00  1.0341       -0.0053      0.0152     0.0000   -0.0049        0.2262      0.0564     0.0000    0.0040
  1.49  0.1468  0.4134  1.6750  9.522E-01  4.37E-02   0.00E+00  1.0197       -0.0117      0.0072     0.0000   -0.0025       -0.0316      0.0314     0.0000    0.0009
  1.49  0.1468  0.4134  1.9530  5.580E-01  2.84E-02   0.00E+00  1.0202       -0.0163      0.0079     0.0000   -0.0029       -0.0636      0.0365     0.0000    0.0013
  1.49  0.1468  0.4134  2.2380  3.212E-01  1.98E-02   0.00E+00  1.0214        0.0020      0.0091     0.0000   -0.0033       -0.0692      0.0421     0.0000    0.0017
  1.49  0.1468  0.4134  2.5450  1.673E-01  1.28E-02   0.00E+00  1.0232       -0.0213      0.0121     0.0000   -0.0038        0.0547      0.0537     0.0000    0.0023
  1.49  0.1468  0.4134  2.9490  9.263E-02  8.55E-03   0.00E+00  1.0251       -0.0106      0.0139     0.0000   -0.0043        0.0049      0.0731     0.0000    0.0033
  1.49  0.1468  0.4537  1.6750  5.677E-01  3.10E-02   0.00E+00  1.0137       -0.0143      0.0086     0.0000   -0.0025       -0.0449      0.0362     0.0000    0.0009
  1.49  0.1468  0.4537  1.9530  3.132E-01  2.06E-02   0.00E+00  1.0142        0.0039      0.0107     0.0000   -0.0029        0.0786      0.0423     0.0000    0.0013
  1.49  0.1468  0.4537  2.2380  1.946E-01  1.40E-02   0.00E+00  1.0153       -0.0221      0.0116     0.0000   -0.0033        0.0343      0.0516     0.0000    0.0018
  1.49  0.1468  0.4537  2.5450  9.228E-02  8.91E-03   0.00E+00  1.0167       -0.0258      0.0148     0.0000   -0.0037        0.0104      0.0795     0.0000    0.0024
  1.49  0.1468  0.4537  2.9490  4.192E-02  5.00E-03   0.00E+00  1.0180       -0.0400      0.0190     0.0000   -0.0042        0.0902      0.0845     0.0000    0.0034
  1.49  0.1468  0.4958  1.6750  3.545E-01  2.17E-02   0.00E+00  1.0071       -0.0190      0.0100     0.0000   -0.0025       -0.0323      0.0457     0.0000    0.0008
  1.49  0.1468  0.4958  2.2380  1.094E-01  9.54E-03   0.00E+00  1.0085       -0.0398      0.0141     0.0000   -0.0032        0.0058      0.0619     0.0000    0.0017
  1.49  0.1468  0.5397  1.6750  2.108E-01  1.51E-02   0.00E+00  1.0000       -0.0111      0.0116     0.0000   -0.0024        0.0228      0.0516     0.0000    0.0006
  1.49  0.1468  0.5397  1.9530  9.263E-02  8.84E-03   0.00E+00  1.0005       -0.0281      0.0156     0.0000   -0.0028        0.0895      0.0702     0.0000    0.0010
  1.49  0.1468  0.5855  1.9530  6.461E-02  7.20E-03   0.00E+00  0.9935       -0.0732      0.0183     0.0000   -0.0027        0.0144      0.0868     0.0000    0.0006
  1.49  0.1753  0.0682  2.2380  1.309E+01  2.42E-01   0.00E+00  1.1614       -0.0084      0.0053     0.0000   -0.0220       -0.0071      0.0143     0.0000    0.0032
  1.49  0.1753  0.0682  2.5450  7.292E+00  1.33E-01   0.00E+00  1.2647        0.0161      0.0051     0.0000   -0.0351        0.0648      0.0141     0.0000   -0.0100
  1.49  0.1753  0.0682  2.9490  3.179E+00  6.51E-02   0.00E+00  1.5095        0.0107      0.0056     0.0000   -0.0641        0.0521      0.0154     0.0000   -0.0137
  1.49  0.1753  0.0682  3.2650  1.755E+00  4.67E-02   0.00E+00  1.7576        0.0075      0.0069     0.0000   -0.0921        0.0153      0.0194     0.0000    0.0284
  1.49  0.1753  0.0682  3.7100  9.452E-01  3.16E-02   0.00E+00  1.9215       -0.0268      0.0083     0.0000   -0.1110       -0.0334      0.0247     0.0000    0.1228
  1.49  0.1753  0.0682  4.1820  6.797E-01  2.99E-02   0.00E+00  1.6044       -0.0307      0.0117     0.0000   -0.0575       -0.0189      0.0332     0.0000    0.0837
  1.49  0.1753  0.0682  4.7080  4.098E-01  2.98E-02   0.00E+00  1.4659       -0.0438      0.0193     0.0000   -0.0130       -0.0133      0.0537     0.0000   -0.0121
  1.49  0.1753  0.0682  5.2930  9.449E-02  1.01E-02   0.00E+00  1.9170       -0.0695      0.0277     0.0000   -0.0048       -0.0446      0.0802     0.0000   -0.0420
  1.49  0.1753  0.0933  1.9530  1.631E+01  2.25E-01   0.00E+00  1.0932       -0.0062      0.0039     0.0000   -0.0115        0.0062      0.0096     0.0000    0.0030
  1.49  0.1753  0.0933  2.2380  1.079E+01  1.26E-01   0.00E+00  1.1125       -0.0136      0.0033     0.0000   -0.0169        0.0245      0.0089     0.0000    0.0068
  1.49  0.1753  0.0933  2.5450  7.468E+00  9.23E-02   0.00E+00  1.1390        0.0014      0.0035     0.0000   -0.0232        0.0745      0.0099     0.0000    0.0140
  1.49  0.1753  0.0933  2.9490  4.183E+00  5.90E-02   0.00E+00  1.1777        0.0071      0.0039     0.0000   -0.0311        0.0416      0.0109     0.0000    0.0278
  1.49  0.1753  0.0933  3.2650  2.518E+00  4.50E-02   0.00E+00  1.2016       -0.0151      0.0048     0.0000   -0.0333        0.0138      0.0136     0.0000    0.0358
  1.49  0.1753  0.0933  3.7100  1.453E+00  3.30E-02   0.00E+00  1.2150       -0.0184      0.0060     0.0000   -0.0284        0.0163      0.0171     0.0000    0.0265
  1.49  0.1753  0.0933  4.1820  9.085E-01  2.63E-02   0.00E+00  1.2231       -0.0419      0.0074     0.0000   -0.0193       -0.0142      0.0214     0.0000    0.0016
  1.49  0.1753  0.0933  4.7080  5.686E-01  2.48E-02   0.00E+00  1.2193       -0.0387      0.0109     0.0000   -0.0160       -0.0699      0.0314     0.0000   -0.0205
  1.49  0.1753  0.0933  5.9520  1.266E-01  1.27E-02   0.00E+00  1.0782       -0.0675      0.0250     0.0000   -0.0155       -0.0532      0.0738     0.0000    0.0134
  1.49  0.1753  0.0933  6.6940  4.637E-02  5.80E-03   0.00E+00  0.9963        0.0254      0.0345     0.0000   -0.0053       -0.0421      0.0992     0.0000    0.0013
  1.49  0.1753  0.1194  1.9530  9.842E+00  1.39E-01   0.00E+00  1.0808       -0.0099      0.0039     0.0000   -0.0107        0.0337      0.0101     0.0000    0.0051
  1.49  0.1753  0.1194  2.2380  6.820E+00  8.79E-02   0.00E+00  1.0910       -0.0166      0.0035     0.0000   -0.0140        0.0029      0.0095     0.0000    0.0084
  1.49  0.1753  0.1194  2.5450  4.788E+00  6.59E-02   0.00E+00  1.1030       -0.0001      0.0039     0.0000   -0.0166        0.0534      0.0107     0.0000    0.0117
  1.49  0.1753  0.1194  2.9490  2.873E+00  4.43E-02   0.00E+00  1.1190        0.0121      0.0043     0.0000   -0.0187        0.1100      0.0119     0.0000    0.0128
  1.49  0.1753  0.1194  3.2650  1.821E+00  3.38E-02   0.00E+00  1.1309       -0.0180      0.0050     0.0000   -0.0193        0.0502      0.0143     0.0000    0.0099
  1.49  0.1753  0.1194  3.7100  1.055E+00  2.46E-02   0.00E+00  1.1466       -0.0199      0.0064     0.0000   -0.0191        0.0449      0.0177     0.0000    0.0031
  1.49  0.1753  0.1194  4.1820  5.977E-01  1.82E-02   0.00E+00  1.1541       -0.0199      0.0078     0.0000   -0.0199       -0.0377      0.0224     0.0000   -0.0048
  1.49  0.1753  0.1194  4.7080  4.072E-01  1.75E-02   0.00E+00  1.1483       -0.0331      0.0109     0.0000   -0.0235       -0.0412      0.0320     0.0000    0.0048
  1.49  0.1753  0.1194  5.2930  1.943E-01  1.13E-02   0.00E+00  1.1025       -0.0581      0.0155     0.0000   -0.0193        0.0345      0.0425     0.0000    0.0152
  1.49  0.1753  0.1194  5.9520  6.750E-02  7.47E-03   0.00E+00  1.0399       -0.0393      0.0323     0.0000   -0.0107        0.1675      0.0800     0.0000    0.0123
  1.49  0.1753  0.1468  1.9530  6.108E+00  1.02E-01   0.00E+00  1.0717       -0.0168      0.0043     0.0000   -0.0100       -0.0233      0.0119     0.0000    0.0048
  1.49  0.1753  0.1468  2.2380  4.047E+00  6.89E-02   0.00E+00  1.0798       -0.0210      0.0044     0.0000   -0.0125       -0.0254      0.0120     0.0000    0.0062
  1.49  0.1753  0.1468  2.5450  2.813E+00  4.84E-02   0.00E+00  1.0884       -0.0113      0.0048     0.0000   -0.0146        0.0020      0.0129     0.0000    0.0064
  1.49  0.1753  0.1468  2.9490  1.719E+00  3.13E-02   0.00E+00  1.0999        0.0060      0.0051     0.0000   -0.0166        0.0522      0.0141     0.0000    0.0058
  1.49  0.1753  0.1468  3.2650  1.202E+00  2.46E-02   0.00E+00  1.1085       -0.0026      0.0056     0.0000   -0.0178        0.0575      0.0158     0.0000    0.0051
  1.49  0.1753  0.1468  3.7100  6.424E-01  1.67E-02   0.00E+00  1.1174       -0.0159      0.0070     0.0000   -0.0196        0.0357      0.0199     0.0000    0.0054
  1.49  0.1753  0.1468  4.1820  3.666E-01  1.22E-02   0.00E+00  1.1208       -0.0245      0.0090     0.0000   -0.0219        0.0435      0.0253     0.0000    0.0113
  1.49  0.1753  0.1468  4.7080  2.210E-01  1.08E-02   0.00E+00  1.1038       -0.0168      0.0124     0.0000   -0.0202       -0.0518      0.0363     0.0000    0.0119
  1.49  0.1753  0.1468  5.2930  8.717E-02  6.24E-03   0.00E+00  1.0821       -0.0825      0.0185     0.0000   -0.0199       -0.0048      0.0552     0.0000    0.0218
  1.49  0.1753  0.1468  5.9520  3.568E-02  4.55E-03   0.00E+00  1.0147       -0.0589      0.0349     0.0000   -0.0086        0.1339      0.1085     0.0000    0.0059
  1.49  0.1753  0.1753  1.9530  4.112E+00  6.46E-02   0.00E+00  1.0634       -0.0143      0.0042     0.0000   -0.0100       -0.0157      0.0114     0.0000    0.0030
  1.49  0.1753  0.1753  2.2380  2.671E+00  4.67E-02   0.00E+00  1.0693       -0.0229      0.0045     0.0000   -0.0122       -0.0381      0.0125     0.0000    0.0042
  1.49  0.1753  0.1753  2.5450  1.710E+00  3.48E-02   0.00E+00  1.0759       -0.0143      0.0052     0.0000   -0.0141       -0.0073      0.0149     0.0000    0.0057
  1.49  0.1753  0.1753  2.9490  1.064E+00  2.42E-02   0.00E+00  1.0847       -0.0208      0.0063     0.0000   -0.0160        0.0658      0.0168     0.0000    0.0079
  1.49  0.1753  0.1753  3.2650  7.326E-01  1.83E-02   0.00E+00  1.0909       -0.0014      0.0070     0.0000   -0.0175        0.0685      0.0188     0.0000    0.0096
  1.49  0.1753  0.1753  3.7100  3.935E-01  1.18E-02   0.00E+00  1.0952       -0.0094      0.0083     0.0000   -0.0187        0.0947      0.0230     0.0000    0.0100
  1.49  0.1753  0.1753  4.1820  2.510E-01  9.29E-03   0.00E+00  1.0931       -0.0366      0.0098     0.0000   -0.0187        0.0305      0.0284     0.0000    0.0069
  1.49  0.1753  0.1753  4.7080  1.149E-01  6.81E-03   0.00E+00  1.0942       -0.0741      0.0155     0.0000   -0.0220        0.0392      0.0437     0.0000    0.0188
  1.49  0.1753  0.1753  5.2930  5.424E-02  4.54E-03   0.00E+00  1.0551       -0.0435      0.0224     0.0000   -0.0165        0.0835      0.0613     0.0000    0.0160
  1.49  0.1753  0.1753  6.6940  1.413E-02  2.54E-03   0.00E+00  0.8170       -0.1708      0.0346     0.0000   -0.0056        0.2674      0.0907     0.0000    0.0031
  1.49  0.1753  0.2051  1.9530  2.559E+00  4.55E-02   0.00E+00  1.0550       -0.0129      0.0047     0.0000   -0.0102       -0.0434      0.0127     0.0000    0.0044
  1.49  0.1753  0.2051  2.2380  1.717E+00  3.26E-02   0.00E+00  1.0598       -0.0344      0.0049     0.0000   -0.0119       -0.0324      0.0140     0.0000    0.0059
  1.49  0.1753  0.2051  2.5450  1.100E+00  2.44E-02   0.00E+00  1.0651       -0.0176      0.0059     0.0000   -0.0134       -0.0083      0.0161     0.0000    0.0065
  1.49  0.1753  0.2051  2.9490  6.233E-01  1.64E-02   0.00E+00  1.0720       -0.0250      0.0069     0.0000   -0.0149        0.0207      0.0195     0.0000    0.0057
  1.49  0.1753  0.2051  3.2650  4.214E-01  1.31E-02   0.00E+00  1.0775       -0.0288      0.0087     0.0000   -0.0162        0.1107      0.0234     0.0000    0.0048
  1.49  0.1753  0.2051  3.7100  2.399E-01  8.94E-03   0.00E+00  1.0858       -0.0449      0.0103     0.0000   -0.0188        0.0787      0.0289     0.0000    0.0071
  1.49  0.1753  0.2051  4.1820  1.417E-01  6.29E-03   0.00E+00  1.0914       -0.0403      0.0119     0.0000   -0.0218        0.0554      0.0335     0.0000    0.0165
  1.49  0.1753  0.2051  4.7080  6.761E-02  5.09E-03   0.00E+00  1.0718       -0.0302      0.0203     0.0000   -0.0195        0.0417      0.0545     0.0000    0.0168
  1.49  0.1753  0.2051  5.2930  2.693E-02  2.79E-03   0.00E+00  1.0349        0.0509      0.0248     0.0000   -0.0145       -0.0701      0.0719     0.0000    0.0121
  1.49  0.1753  0.2362  1.9530  1.754E+00  3.42E-02   0.00E+00  1.0493       -0.0193      0.0052     0.0000   -0.0103       -0.0263      0.0143     0.0000    0.0036
  1.49  0.1753  0.2362  2.2380  1.120E+00  2.41E-02   0.00E+00  1.0542       -0.0168      0.0056     0.0000   -0.0121       -0.0476      0.0158     0.0000    0.0037
  1.49  0.1753  0.2362  2.5450  6.984E-01  1.72E-02   0.00E+00  1.0598       -0.0236      0.0065     0.0000   -0.0138       -0.0252      0.0180     0.0000    0.0038
  1.49  0.1753  0.2362  2.9490  3.757E-01  1.14E-02   0.00E+00  1.0684       -0.0311      0.0081     0.0000   -0.0162       -0.0107      0.0229     0.0000    0.0056
  1.49  0.1753  0.2362  3.2650  2.544E-01  9.41E-03   0.00E+00  1.0751       -0.0211      0.0101     0.0000   -0.0182        0.0746      0.0281     0.0000    0.0092
  1.49  0.1753  0.2362  3.7100  1.476E-01  6.65E-03   0.00E+00  1.0785       -0.0208      0.0123     0.0000   -0.0197        0.0801      0.0342     0.0000    0.0133
  1.49  0.1753  0.2362  4.1820  7.245E-02  4.40E-03   0.00E+00  1.0711       -0.0535      0.0162     0.0000   -0.0189        0.0643      0.0451     0.0000    0.0121
  1.49  0.1753  0.2362  4.7080  3.223E-02  3.26E-03   0.00E+00  1.0566       -0.0412      0.0272     0.0000   -0.0180        0.0718      0.0754     0.0000    0.0141
  1.49  0.1753  0.2362  5.2930  1.657E-02  2.14E-03   0.00E+00  1.0199       -0.0251      0.0338     0.0000   -0.0141        0.0311      0.1017     0.0000    0.0133
  1.49  0.1753  0.2686  1.9530  1.147E+00  2.56E-02   0.00E+00  1.0435       -0.0086      0.0060     0.0000   -0.0109       -0.0295      0.0159     0.0000    0.0034
  1.49  0.1753  0.2686  2.2380  7.065E-01  1.74E-02   0.00E+00  1.0484       -0.0174      0.0067     0.0000   -0.0129       -0.0074      0.0181     0.0000    0.0050
  1.49  0.1753  0.2686  2.5450  4.176E-01  1.20E-02   0.00E+00  1.0539       -0.0270      0.0079     0.0000   -0.0147        0.0143      0.0214     0.0000    0.0073
  1.49  0.1753  0.2686  2.9490  2.327E-01  8.02E-03   0.00E+00  1.0596       -0.0128      0.0095     0.0000   -0.0163        0.0153      0.0255     0.0000    0.0093
  1.49  0.1753  0.2686  3.2650  1.504E-01  6.39E-03   0.00E+00  1.0617       -0.0048      0.0117     0.0000   -0.0167        0.0467      0.0318     0.0000    0.0086
  1.49  0.1753  0.2686  3.7100  7.509E-02  4.26E-03   0.00E+00  1.0637       -0.0169      0.0161     0.0000   -0.0173        0.1535      0.0433     0.0000    0.0079
  1.49  0.1753  0.2686  4.1820  4.235E-02  3.35E-03   0.00E+00  1.0627       -0.0693      0.0203     0.0000   -0.0185        0.0518      0.0594     0.0000    0.0117
  1.49  0.1753  0.3025  1.9530  7.375E-01  2.10E-02   0.00E+00  1.0368       -0.0197      0.0042     0.0000   -0.0114       -0.0465      0.0167     0.0000    0.0061
  1.49  0.1753  0.3025  2.2380  4.261E-01  1.25E-02   0.00E+00  1.0400       -0.0294      0.0079     0.0000   -0.0127       -0.0065      0.0212     0.0000    0.0068
  1.49  0.1753  0.3025  2.5450  2.687E-01  8.93E-03   0.00E+00  1.0434       -0.0167      0.0092     0.0000   -0.0136        0.0301      0.0248     0.0000    0.0068
  1.49  0.1753  0.3025  2.9490  1.363E-01  5.61E-03   0.00E+00  1.0488       -0.0391      0.0111     0.0000   -0.0147       -0.0059      0.0295     0.0000    0.0059
  1.49  0.1753  0.3025  3.2650  8.953E-02  4.48E-03   0.00E+00  1.0535       -0.0101      0.0140     0.0000   -0.0158        0.0551      0.0379     0.0000    0.0057
  1.49  0.1753  0.3025  3.7100  3.990E-02  2.84E-03   0.00E+00  1.0590       -0.0581      0.0193     0.0000   -0.0177        0.0993      0.0528     0.0000    0.0091
  1.49  0.1753  0.3025  4.1820  1.832E-02  2.30E-03   0.00E+00  1.0575        0.0363      0.0335     0.0000   -0.0192        0.0591      0.0919     0.0000    0.0182
  1.49  0.1753  0.3379  1.9530  4.505E-01  1.38E-02   0.00E+00  1.0282       -0.0128      0.0085     0.0000   -0.0109       -0.0246      0.0224     0.0000    0.0054
  1.49  0.1753  0.3379  2.2380  2.546E-01  8.97E-03   0.00E+00  1.0311       -0.0316      0.0093     0.0000   -0.0119       -0.0410      0.0266     0.0000    0.0054
  1.49  0.1753  0.3379  2.5450  1.575E-01  6.39E-03   0.00E+00  1.0351       -0.0288      0.0112     0.0000   -0.0129        0.0203      0.0293     0.0000    0.0049
  1.49  0.1753  0.3379  2.9490  7.856E-02  3.92E-03   0.00E+00  1.0420       -0.0290      0.0137     0.0000   -0.0146        0.0258      0.0370     0.0000    0.0052
  1.49  0.1753  0.3379  3.2650  4.545E-02  2.87E-03   0.00E+00  1.0479       -0.0502      0.0170     0.0000   -0.0162        0.0153      0.0492     0.0000    0.0066
  1.49  0.1753  0.3379  3.7100  2.399E-02  2.14E-03   0.00E+00  1.0514       -0.0475      0.0248     0.0000   -0.0178        0.0834      0.0714     0.0000    0.0122
  1.49  0.1753  0.3748  1.9530  2.570E-01  9.63E-03   0.00E+00  1.0207       -0.0205      0.0108     0.0000   -0.0104        0.0385      0.0264     0.0000    0.0042
  1.49  0.1753  0.3748  2.2380  1.520E-01  6.47E-03   0.00E+00  1.0236       -0.0394      0.0112     0.0000   -0.0114       -0.0527      0.0311     0.0000    0.0040
  1.49  0.1753  0.3748  2.5450  8.349E-02  4.28E-03   0.00E+00  1.0281       -0.0263      0.0141     0.0000   -0.0127        0.0286      0.0384     0.0000    0.0037
  1.49  0.1753  0.3748  2.9490  3.800E-02  2.42E-03   0.00E+00  1.0355       -0.0770      0.0170     0.0000   -0.0147        0.0211      0.0474     0.0000    0.0059
  1.49  0.1753  0.3748  3.2650  2.387E-02  1.97E-03   0.00E+00  1.0393       -0.0572      0.0232     0.0000   -0.0158        0.1186      0.0599     0.0000    0.0084
  1.49  0.1753  0.3748  3.7100  1.228E-02  1.71E-03   0.00E+00  1.0415        0.0232      0.0411     0.0000   -0.0170        0.3151      0.0891     0.0000    0.0140
  1.49  0.1753  0.4134  1.9530  1.564E-01  6.74E-03   0.00E+00  1.0125       -0.0364      0.0119     0.0000   -0.0099       -0.0457      0.0310     0.0000    0.0030
  1.49  0.1753  0.4134  2.2380  9.379E-02  4.74E-03   0.00E+00  1.0156       -0.0245      0.0136     0.0000   -0.0110       -0.0580      0.0359     0.0000    0.0030
  1.49  0.1753  0.4134  2.5450  4.493E-02  2.88E-03   0.00E+00  1.0203       -0.0451      0.0184     0.0000   -0.0124        0.1090      0.0475     0.0000    0.0036
  1.49  0.1753  0.4134  2.9490  1.836E-02  1.53E-03   0.00E+00  1.0264       -0.1243      0.0214     0.0000   -0.0142        0.0284      0.0660     0.0000    0.0062
  1.49  0.1753  0.4134  3.2650  1.163E-02  1.40E-03   0.00E+00  1.0303       -0.0867      0.0340     0.0000   -0.0154        0.1598      0.0853     0.0000    0.0103
  1.49  0.1753  0.4537  1.9530  9.302E-02  4.71E-03   0.00E+00  1.0055       -0.0348      0.0142     0.0000   -0.0096       -0.0484      0.0363     0.0000    0.0021
  1.49  0.1753  0.4537  2.2380  4.691E-02  3.05E-03   0.00E+00  1.0087       -0.0327      0.0184     0.0000   -0.0107       -0.0192      0.0503     0.0000    0.0023
  1.49  0.1753  0.4537  2.5450  2.371E-02  1.92E-03   0.00E+00  1.0132       -0.0796      0.0221     0.0000   -0.0121        0.0316      0.0649     0.0000    0.0032
  1.49  0.1753  0.4537  2.9490  1.129E-02  1.25E-03   0.00E+00  1.0190       -0.1267      0.0270     0.0000   -0.0140       -0.0071      0.0824     0.0000    0.0071
  1.49  0.1753  0.4958  1.9530  5.259E-02  3.24E-03   0.00E+00  0.9980       -0.0256      0.0173     0.0000   -0.0093       -0.0331      0.0423     0.0000    0.0011
  1.49  0.1753  0.5397  1.9530  2.793E-02  2.13E-03   0.00E+00  0.9900       -0.0294      0.0212     0.0000   -0.0089       -0.0699      0.0516     0.0000   -0.0005
  1.74  0.1753  0.0682  2.2380  1.001E+02  1.07E+00   0.00E+00  1.1357        0.0046      0.0020     0.0000   -0.0060        0.0242      0.0073     0.0000   -0.0005
  1.74  0.1753  0.0682  2.5450  6.939E+01  6.22E-01   0.00E+00  1.1781        0.0022      0.0016     0.0000   -0.0107        0.0304      0.0069     0.0000   -0.0023
  1.74  0.1753  0.0682  2.9490  3.931E+01  3.84E-01   0.00E+00  1.2674        0.0009      0.0018     0.0000   -0.0203        0.0534      0.0074     0.0000    0.0021
  1.74  0.1753  0.0682  3.2650  2.430E+01  2.90E-01   0.00E+00  1.3604        0.0000      0.0021     0.0000   -0.0300        0.0386      0.0088     0.0000    0.0177
  1.74  0.1753  0.0682  3.7100  1.201E+01  1.89E-01   0.00E+00  1.4765       -0.0099      0.0026     0.0000   -0.0411        0.0156      0.0115     0.0000    0.0484
  1.74  0.1753  0.0682  4.1820  6.285E+00  1.27E-01   0.00E+00  1.4962       -0.0080      0.0035     0.0000   -0.0406       -0.0023      0.0147     0.0000    0.0591
  1.74  0.1753  0.0682  4.7080  1.902E+00  5.93E-02   0.00E+00  1.4404       -0.0195      0.0054     0.0000   -0.0245       -0.0148      0.0233     0.0000    0.0457
  1.74  0.1753  0.0682  5.2930  9.004E-01  3.63E-02   0.00E+00  1.3959       -0.0174      0.0068     0.0000   -0.0070       -0.1084      0.0298     0.0000   -0.0059
  1.74  0.1753  0.0682  5.9520  6.590E-01  5.01E-02   0.00E+00  1.3807       -0.0320      0.0120     0.0000   -0.0050       -0.1363      0.0565     0.0000   -0.0344
  1.74  0.1753  0.0933  1.9530  6.694E+01  6.90E-01   0.00E+00  1.1040       -0.0004      0.0019     0.0000   -0.0036        0.0141      0.0064     0.0000    0.0013
  1.74  0.1753  0.0933  2.2380  5.065E+01  3.12E-01   0.00E+00  1.1145       -0.0061      0.0011     0.0000   -0.0061        0.0045      0.0045     0.0000    0.0036
  1.74  0.1753  0.0933  2.5450  3.896E+01  2.41E-01   0.00E+00  1.1264       -0.0032      0.0011     0.0000   -0.0083        0.0367      0.0047     0.0000    0.0060
  1.74  0.1753  0.0933  2.9490  2.557E+01  1.79E-01   0.00E+00  1.1421        0.0036      0.0013     0.0000   -0.0104        0.0678      0.0054     0.0000    0.0087
  1.74  0.1753  0.0933  3.2650  1.748E+01  1.48E-01   0.00E+00  1.1544        0.0003      0.0015     0.0000   -0.0114        0.0450      0.0064     0.0000    0.0105
  1.74  0.1753  0.0933  3.7100  9.859E+00  1.08E-01   0.00E+00  1.1739       -0.0077      0.0019     0.0000   -0.0111        0.0119      0.0082     0.0000    0.0119
  1.74  0.1753  0.0933  4.1820  5.690E+00  8.07E-02   0.00E+00  1.1953       -0.0159      0.0024     0.0000   -0.0099       -0.0061      0.0104     0.0000    0.0032
  1.74  0.1753  0.0933  4.7080  2.951E+00  5.98E-02   0.00E+00  1.2170       -0.0241      0.0035     0.0000   -0.0093       -0.0011      0.0150     0.0000   -0.0142
  1.74  0.1753  0.0933  5.2930  1.429E+00  3.55E-02   0.00E+00  1.2377       -0.0321      0.0043     0.0000   -0.0116        0.0014      0.0187     0.0000   -0.0146
  1.74  0.1753  0.0933  5.9520  6.162E-01  2.81E-02   0.00E+00  1.2026       -0.0330      0.0078     0.0000   -0.0156       -0.0193      0.0332     0.0000    0.0112
  1.74  0.1753  0.0933  6.6940  3.041E-01  1.74E-02   0.00E+00  1.1099       -0.0296      0.0100     0.0000   -0.0096        0.0063      0.0437     0.0000    0.0148
  1.74  0.1753  0.1194  1.9530  4.127E+01  3.55E-01   0.00E+00  1.0906       -0.0014      0.0016     0.0000   -0.0036        0.0151      0.0058     0.0000    0.0018
  1.74  0.1753  0.1194  2.2380  2.860E+01  1.97E-01   0.00E+00  1.0969       -0.0084      0.0012     0.0000   -0.0051        0.0172      0.0050     0.0000    0.0032
  1.74  0.1753  0.1194  2.5450  2.074E+01  1.43E-01   0.00E+00  1.1040       -0.0069      0.0012     0.0000   -0.0060        0.0189      0.0052     0.0000    0.0039
  1.74  0.1753  0.1194  2.9490  1.340E+01  1.05E-01   0.00E+00  1.1145        0.0017      0.0014     0.0000   -0.0069        0.0448      0.0061     0.0000    0.0028
  1.74  0.1753  0.1194  3.2650  9.423E+00  8.63E-02   0.00E+00  1.1229        0.0053      0.0016     0.0000   -0.0077        0.0574      0.0070     0.0000    0.0000
  1.74  0.1753  0.1194  3.7100  5.574E+00  6.19E-02   0.00E+00  1.1351       -0.0071      0.0020     0.0000   -0.0091        0.0706      0.0086     0.0000   -0.0029
  1.74  0.1753  0.1194  4.1820  3.253E+00  4.69E-02   0.00E+00  1.1489       -0.0140      0.0024     0.0000   -0.0106       -0.0145      0.0107     0.0000    0.0002
  1.74  0.1753  0.1194  4.7080  1.806E+00  3.71E-02   0.00E+00  1.1579       -0.0230      0.0035     0.0000   -0.0126        0.0005      0.0153     0.0000    0.0104
  1.74  0.1753  0.1194  5.2930  9.079E-01  2.58E-02   0.00E+00  1.1379       -0.0370      0.0048     0.0000   -0.0110        0.0263      0.0211     0.0000    0.0067
  1.74  0.1753  0.1194  5.9520  3.227E-01  1.57E-02   0.00E+00  1.1161       -0.0189      0.0087     0.0000   -0.0108        0.0722      0.0377     0.0000    0.0127
  1.74  0.1753  0.1194  6.6940  1.109E-01  6.30E-03   0.00E+00  1.0602       -0.0173      0.0100     0.0000   -0.0055        0.0044      0.0422     0.0000    0.0056
  1.74  0.1753  0.1468  1.6750  3.343E+01  7.47E-01   0.00E+00  1.0763        0.0025      0.0046     0.0000   -0.0015        0.0268      0.0112     0.0000    0.0004
  1.74  0.1753  0.1468  1.9530  2.368E+01  2.08E-01   0.00E+00  1.0814       -0.0091      0.0016     0.0000   -0.0034        0.0126      0.0063     0.0000    0.0009
  1.74  0.1753  0.1468  2.2380  1.630E+01  1.41E-01   0.00E+00  1.0853       -0.0109      0.0015     0.0000   -0.0046       -0.0082      0.0061     0.0000    0.0004
  1.74  0.1753  0.1468  2.5450  1.140E+01  1.04E-01   0.00E+00  1.0893       -0.0055      0.0016     0.0000   -0.0058        0.0014      0.0066     0.0000    0.0003
  1.74  0.1753  0.1468  2.9490  7.361E+00  6.91E-02   0.00E+00  1.0953       -0.0017      0.0017     0.0000   -0.0072        0.0331      0.0071     0.0000    0.0022
  1.74  0.1753  0.1468  3.2650  5.016E+00  5.32E-02   0.00E+00  1.1006       -0.0010      0.0019     0.0000   -0.0081        0.0278      0.0082     0.0000    0.0054
  1.74  0.1753  0.1468  3.7100  3.104E+00  3.90E-02   0.00E+00  1.1060       -0.0030      0.0022     0.0000   -0.0087        0.0566      0.0095     0.0000    0.0087
  1.74  0.1753  0.1468  4.1820  1.769E+00  2.79E-02   0.00E+00  1.1068       -0.0131      0.0028     0.0000   -0.0083        0.0515      0.0118     0.0000    0.0055
  1.74  0.1753  0.1468  4.7080  9.046E-01  2.11E-02   0.00E+00  1.1081       -0.0250      0.0041     0.0000   -0.0088        0.0378      0.0176     0.0000    0.0024
  1.74  0.1753  0.1468  5.2930  4.286E-01  1.47E-02   0.00E+00  1.1079       -0.0255      0.0061     0.0000   -0.0105        0.0617      0.0259     0.0000    0.0099
  1.74  0.1753  0.1468  5.9520  1.561E-01  9.17E-03   0.00E+00  1.0786       -0.0415      0.0105     0.0000   -0.0080        0.0897      0.0443     0.0000    0.0084
  1.74  0.1753  0.1468  6.6940  5.289E-02  3.54E-03   0.00E+00  1.0385       -0.0132      0.0121     0.0000   -0.0048        0.0803      0.0476     0.0000    0.0038
  1.74  0.1753  0.1753  1.6750  2.171E+01  3.44E-01   0.00E+00  1.0680        0.0024      0.0032     0.0000   -0.0022        0.0119      0.0086     0.0000    0.0008
  1.74  0.1753  0.1753  1.9530  1.508E+01  1.26E-01   0.00E+00  1.0703       -0.0072      0.0015     0.0000   -0.0037       -0.0166      0.0059     0.0000    0.0016
  1.74  0.1753  0.1753  2.2380  1.026E+01  8.94E-02   0.00E+00  1.0725       -0.0107      0.0015     0.0000   -0.0046       -0.0301      0.0064     0.0000    0.0023
  1.74  0.1753  0.1753  2.5450  6.989E+00  6.96E-02   0.00E+00  1.0756       -0.0095      0.0017     0.0000   -0.0052       -0.0179      0.0072     0.0000    0.0029
  1.74  0.1753  0.1753  2.9490  4.188E+00  4.85E-02   0.00E+00  1.0807       -0.0047      0.0019     0.0000   -0.0059       -0.0073      0.0084     0.0000    0.0026
  1.74  0.1753  0.1753  3.2650  2.938E+00  3.82E-02   0.00E+00  1.0852       -0.0016      0.0023     0.0000   -0.0066        0.0417      0.0096     0.0000    0.0017
  1.74  0.1753  0.1753  3.7100  1.755E+00  2.62E-02   0.00E+00  1.0923       -0.0028      0.0026     0.0000   -0.0078        0.0237      0.0114     0.0000    0.0014
  1.74  0.1753  0.1753  4.1820  9.902E-01  1.83E-02   0.00E+00  1.0991       -0.0094      0.0033     0.0000   -0.0094        0.0671      0.0141     0.0000    0.0052
  1.74  0.1753  0.1753  4.7080  5.436E-01  1.44E-02   0.00E+00  1.0970       -0.0161      0.0046     0.0000   -0.0100        0.0408      0.0201     0.0000    0.0092
  1.74  0.1753  0.1753  5.2930  2.215E-01  9.31E-03   0.00E+00  1.0819       -0.0199      0.0074     0.0000   -0.0087        0.0289      0.0318     0.0000    0.0075
  1.74  0.1753  0.1753  5.9520  8.222E-02  6.17E-03   0.00E+00  1.0586       -0.0117      0.0139     0.0000   -0.0071        0.0446      0.0595     0.0000    0.0061
  1.74  0.1753  0.1753  6.6940  2.595E-02  2.43E-03   0.00E+00  1.0218       -0.0243      0.0168     0.0000   -0.0047        0.0233      0.0701     0.0000    0.0038
  1.74  0.1753  0.2051  1.6750  1.480E+01  2.10E-01   0.00E+00  1.0609        0.0042      0.0028     0.0000   -0.0025       -0.0061      0.0082     0.0000    0.0009
  1.74  0.1753  0.2051  1.9530  9.728E+00  8.91E-02   0.00E+00  1.0634       -0.0070      0.0016     0.0000   -0.0036       -0.0125      0.0065     0.0000    0.0010
  1.74  0.1753  0.2051  2.2380  6.680E+00  6.42E-02   0.00E+00  1.0662       -0.0101      0.0017     0.0000   -0.0044       -0.0206      0.0070     0.0000    0.0006
  1.74  0.1753  0.2051  2.5450  4.307E+00  4.73E-02   0.00E+00  1.0697       -0.0111      0.0019     0.0000   -0.0054       -0.0094      0.0080     0.0000    0.0004
  1.74  0.1753  0.2051  2.9490  2.588E+00  3.34E-02   0.00E+00  1.0756       -0.0090      0.0022     0.0000   -0.0067       -0.0025      0.0095     0.0000    0.0020
  1.74  0.1753  0.2051  3.2650  1.714E+00  2.66E-02   0.00E+00  1.0799       -0.0056      0.0027     0.0000   -0.0078        0.0329      0.0116     0.0000    0.0044
  1.74  0.1753  0.2051  3.7100  9.913E-01  1.89E-02   0.00E+00  1.0824       -0.0065      0.0034     0.0000   -0.0085        0.0520      0.0140     0.0000    0.0066
  1.74  0.1753  0.2051  4.1820  5.678E-01  1.29E-02   0.00E+00  1.0808       -0.0077      0.0041     0.0000   -0.0084        0.0678      0.0171     0.0000    0.0059
  1.74  0.1753  0.2051  4.7080  2.646E-01  9.19E-03   0.00E+00  1.0772       -0.0042      0.0063     0.0000   -0.0084        0.0981      0.0273     0.0000    0.0052
  1.74  0.1753  0.2051  5.2930  1.198E-01  5.91E-03   0.00E+00  1.0678       -0.0115      0.0086     0.0000   -0.0083        0.0758      0.0371     0.0000    0.0065
  1.74  0.1753  0.2051  5.9520  3.598E-02  3.84E-03   0.00E+00  1.0448       -0.0241      0.0209     0.0000   -0.0070        0.1601      0.0846     0.0000    0.0069
  1.74  0.1753  0.2051  6.6940  3.122E-02  4.45E-03   0.00E+00  1.0044       -0.0691      0.0242     0.0000   -0.0046        0.3088      0.0632     0.0000    0.0040
  1.74  0.1753  0.2362  1.6750  9.354E+00  1.33E-01   0.00E+00  1.0527        0.0006      0.0028     0.0000   -0.0028       -0.0050      0.0084     0.0000    0.0007
  1.74  0.1753  0.2362  1.9530  6.162E+00  6.39E-02   0.00E+00  1.0548       -0.0054      0.0018     0.0000   -0.0039       -0.0318      0.0073     0.0000    0.0013
  1.74  0.1753  0.2362  2.2380  4.129E+00  4.53E-02   0.00E+00  1.0570       -0.0059      0.0019     0.0000   -0.0048       -0.0161      0.0079     0.0000    0.0022
  1.74  0.1753  0.2362  2.5450  2.653E+00  3.28E-02   0.00E+00  1.0592       -0.0085      0.0022     0.0000   -0.0056        0.0114      0.0091     0.0000    0.0031
  1.74  0.1753  0.2362  2.9490  1.548E+00  2.28E-02   0.00E+00  1.0618       -0.0063      0.0026     0.0000   -0.0063        0.0098      0.0108     0.0000    0.0038
  1.74  0.1753  0.2362  3.2650  1.014E+00  1.81E-02   0.00E+00  1.0639       -0.0047      0.0031     0.0000   -0.0067        0.0243      0.0131     0.0000    0.0040
  1.74  0.1753  0.2362  3.7100  5.649E-01  1.29E-02   0.00E+00  1.0672       -0.0080      0.0039     0.0000   -0.0071        0.0286      0.0171     0.0000    0.0036
  1.74  0.1753  0.2362  4.1820  3.168E-01  9.48E-03   0.00E+00  1.0701       -0.0041      0.0054     0.0000   -0.0079        0.0982      0.0218     0.0000    0.0033
  1.74  0.1753  0.2362  4.7080  1.513E-01  7.17E-03   0.00E+00  1.0697        0.0075      0.0082     0.0000   -0.0088        0.0123      0.0361     0.0000    0.0060
  1.74  0.1753  0.2362  5.2930  7.026E-02  4.17E-03   0.00E+00  1.0569       -0.0044      0.0103     0.0000   -0.0084        0.0760      0.0459     0.0000    0.0087
  1.74  0.1753  0.2362  5.9520  2.593E-02  3.55E-03   0.00E+00  1.0299       -0.0448      0.0244     0.0000   -0.0065        0.2932      0.0843     0.0000    0.0068
  1.74  0.1753  0.2362  6.6940  3.397E-02  7.22E-03   0.00E+00  0.9824       -0.1126      0.0226     0.0000   -0.0043        0.2926      0.0641     0.0000    0.0041
  1.74  0.1753  0.2686  1.6750  6.075E+00  8.90E-02   0.00E+00  1.0441       -0.0011      0.0029     0.0000   -0.0030       -0.0180      0.0090     0.0000    0.0015
  1.74  0.1753  0.2686  1.9530  4.123E+00  4.82E-02   0.00E+00  1.0453       -0.0042      0.0021     0.0000   -0.0039       -0.0134      0.0082     0.0000    0.0019
  1.74  0.1753  0.2686  2.2380  2.490E+00  3.18E-02   0.00E+00  1.0465       -0.0123      0.0022     0.0000   -0.0045       -0.0271      0.0092     0.0000    0.0022
  1.74  0.1753  0.2686  2.5450  1.645E+00  2.34E-02   0.00E+00  1.0483       -0.0099      0.0025     0.0000   -0.0051        0.0152      0.0101     0.0000    0.0026
  1.74  0.1753  0.2686  2.9490  8.855E-01  1.53E-02   0.00E+00  1.0517       -0.0161      0.0031     0.0000   -0.0057        0.0287      0.0125     0.0000    0.0028
  1.74  0.1753  0.2686  3.2650  6.043E-01  1.27E-02   0.00E+00  1.0551       -0.0107      0.0037     0.0000   -0.0062        0.0139      0.0155     0.0000    0.0025
  1.74  0.1753  0.2686  3.7100  3.110E-01  8.46E-03   0.00E+00  1.0601       -0.0041      0.0049     0.0000   -0.0072        0.0748      0.0201     0.0000    0.0025
  1.74  0.1753  0.2686  4.1820  1.490E-01  6.01E-03   0.00E+00  1.0635       -0.0014      0.0070     0.0000   -0.0085        0.0665      0.0299     0.0000    0.0056
  1.74  0.1753  0.2686  4.7080  7.795E-02  4.66E-03   0.00E+00  1.0578       -0.0110      0.0098     0.0000   -0.0087       -0.0079      0.0441     0.0000    0.0083
  1.74  0.1753  0.2686  5.2930  2.887E-02  2.69E-03   0.00E+00  1.0428        0.0105      0.0158     0.0000   -0.0078        0.0236      0.0693     0.0000    0.0086
  1.74  0.1753  0.2686  5.9520  3.467E-02  8.68E-03   0.00E+00  1.0147       -0.0760      0.0373     0.0000   -0.0061        0.1548      0.1101     0.0000    0.0057
  1.74  0.1753  0.3025  1.6750  4.102E+00  6.37E-02   0.00E+00  1.0368        0.0000      0.0030     0.0000   -0.0031        0.0107      0.0096     0.0000    0.0014
  1.74  0.1753  0.3025  1.9530  2.491E+00  3.42E-02   0.00E+00  1.0374       -0.0075      0.0025     0.0000   -0.0038       -0.0242      0.0097     0.0000    0.0018
  1.74  0.1753  0.3025  2.2380  1.586E+00  2.35E-02   0.00E+00  1.0385       -0.0125      0.0026     0.0000   -0.0043       -0.0146      0.0108     0.0000    0.0020
  1.74  0.1753  0.3025  2.5450  1.007E+00  1.71E-02   0.00E+00  1.0404       -0.0091      0.0030     0.0000   -0.0049        0.0063      0.0123     0.0000    0.0021
  1.74  0.1753  0.3025  2.9490  5.394E-01  1.09E-02   0.00E+00  1.0441       -0.0135      0.0036     0.0000   -0.0056        0.0246      0.0149     0.0000    0.0020
  1.74  0.1753  0.3025  3.2650  3.249E-01  8.40E-03   0.00E+00  1.0476       -0.0089      0.0047     0.0000   -0.0064        0.0748      0.0187     0.0000    0.0025
  1.74  0.1753  0.3025  3.7100  1.844E-01  6.01E-03   0.00E+00  1.0515       -0.0011      0.0059     0.0000   -0.0075        0.0896      0.0240     0.0000    0.0049
  1.74  0.1753  0.3025  4.1820  8.910E-02  4.54E-03   0.00E+00  1.0507        0.0043      0.0090     0.0000   -0.0080        0.0818      0.0399     0.0000    0.0066
  1.74  0.1753  0.3025  4.7080  4.064E-02  2.87E-03   0.00E+00  1.0439        0.0195      0.0122     0.0000   -0.0078        0.1068      0.0501     0.0000    0.0075
  1.74  0.1753  0.3025  5.9520  3.243E-02  8.70E-03   0.00E+00  0.9967       -0.1547      0.0156     0.0000   -0.0054        0.2922      0.0531     0.0000    0.0060
  1.74  0.1753  0.3379  1.6750  2.534E+00  4.31E-02   0.00E+00  1.0295       -0.0041      0.0033     0.0000   -0.0031       -0.0157      0.0109     0.0000    0.0013
  1.74  0.1753  0.3379  1.9530  1.595E+00  2.52E-02   0.00E+00  1.0298       -0.0090      0.0029     0.0000   -0.0037       -0.0022      0.0113     0.0000    0.0015
  1.74  0.1753  0.3379  2.2380  9.518E-01  1.69E-02   0.00E+00  1.0307       -0.0136      0.0031     0.0000   -0.0043       -0.0224      0.0127     0.0000    0.0017
  1.74  0.1753  0.3379  2.5450  5.711E-01  1.19E-02   0.00E+00  1.0326       -0.0072      0.0036     0.0000   -0.0048       -0.0049      0.0148     0.0000    0.0019
  1.74  0.1753  0.3379  2.9490  2.993E-01  7.47E-03   0.00E+00  1.0360       -0.0162      0.0045     0.0000   -0.0057        0.0238      0.0181     0.0000    0.0027
  1.74  0.1753  0.3379  3.2650  1.812E-01  5.76E-03   0.00E+00  1.0386       -0.0060      0.0059     0.0000   -0.0064        0.0862      0.0230     0.0000    0.0033
  1.74  0.1753  0.3379  3.7100  9.137E-02  4.05E-03   0.00E+00  1.0402        0.0002      0.0082     0.0000   -0.0072        0.1033      0.0328     0.0000    0.0053
  1.74  0.1753  0.3379  4.1820  4.351E-02  3.18E-03   0.00E+00  1.0378        0.0485      0.0126     0.0000   -0.0074        0.1402      0.0501     0.0000    0.0068
  1.74  0.1753  0.3748  1.6750  1.573E+00  2.97E-02   0.00E+00  1.0231       -0.0071      0.0037     0.0000   -0.0032        0.0008      0.0125     0.0000    0.0011
  1.74  0.1753  0.3748  1.9530  9.635E-01  1.79E-02   0.00E+00  1.0233       -0.0058      0.0034     0.0000   -0.0037       -0.0075      0.0129     0.0000    0.0014
  1.74  0.1753  0.3748  2.2380  5.612E-01  1.20E-02   0.00E+00  1.0241       -0.0093      0.0038     0.0000   -0.0043       -0.0138      0.0152     0.0000    0.0016
  1.74  0.1753  0.3748  2.5450  3.144E-01  8.10E-03   0.00E+00  1.0258       -0.0166      0.0044     0.0000   -0.0049       -0.0423      0.0184     0.0000    0.0020
  1.74  0.1753  0.3748  2.9490  1.564E-01  4.89E-03   0.00E+00  1.0286       -0.0244      0.0056     0.0000   -0.0057        0.0244      0.0235     0.0000    0.0028
  1.74  0.1753  0.3748  3.2650  9.281E-02  3.89E-03   0.00E+00  1.0303        0.0009      0.0077     0.0000   -0.0063        0.0801      0.0297     0.0000    0.0037
  1.74  0.1753  0.3748  3.7100  4.548E-02  2.90E-03   0.00E+00  1.0304       -0.0184      0.0119     0.0000   -0.0069        0.1362      0.0480     0.0000    0.0057
  1.74  0.1753  0.3748  4.1820  2.696E-02  2.08E-03   0.00E+00  1.0262        0.0333      0.0140     0.0000   -0.0068        0.1875      0.0522     0.0000    0.0067
  1.74  0.1753  0.4134  1.6750  9.768E-01  2.06E-02   0.00E+00  1.0163       -0.0054      0.0041     0.0000   -0.0032       -0.0156      0.0143     0.0000    0.0011
  1.74  0.1753  0.4134  1.9530  5.483E-01  1.22E-02   0.00E+00  1.0163       -0.0051      0.0040     0.0000   -0.0037       -0.0104      0.0154     0.0000    0.0013
  1.74  0.1753  0.4134  2.2380  3.243E-01  8.34E-03   0.00E+00  1.0170       -0.0027      0.0046     0.0000   -0.0043       -0.0337      0.0182     0.0000    0.0016
  1.74  0.1753  0.4134  2.5450  1.827E-01  5.71E-03   0.00E+00  1.0186       -0.0065      0.0055     0.0000   -0.0048       -0.0206      0.0231     0.0000    0.0020
  1.74  0.1753  0.4134  2.9490  9.497E-02  3.54E-03   0.00E+00  1.0209       -0.0208      0.0066     0.0000   -0.0056        0.0036      0.0273     0.0000    0.0030
  1.74  0.1753  0.4134  3.2650  4.698E-02  2.80E-03   0.00E+00  1.0218        0.0039      0.0106     0.0000   -0.0062        0.0488      0.0434     0.0000    0.0041
  1.74  0.1753  0.4134  3.7100  2.596E-02  2.19E-03   0.00E+00  1.0198        0.0145      0.0157     0.0000   -0.0066        0.1225      0.0582     0.0000    0.0060
  1.74  0.1753  0.4134  4.1820  9.654E-03  1.18E-03   0.00E+00  1.0137        0.0022      0.0229     0.0000   -0.0062        0.1555      0.0900     0.0000    0.0063
  1.74  0.1753  0.4537  1.6750  5.603E-01  1.36E-02   0.00E+00  1.0101       -0.0156      0.0047     0.0000   -0.0032       -0.0085      0.0168     0.0000    0.0010
  1.74  0.1753  0.4537  1.9530  3.250E-01  8.29E-03   0.00E+00  1.0101       -0.0157      0.0047     0.0000   -0.0037        0.0228      0.0177     0.0000    0.0012
  1.74  0.1753  0.4537  2.2380  1.730E-01  5.45E-03   0.00E+00  1.0108       -0.0169      0.0057     0.0000   -0.0042       -0.0453      0.0233     0.0000    0.0015
  1.74  0.1753  0.4537  2.5450  9.474E-02  3.78E-03   0.00E+00  1.0122       -0.0180      0.0072     0.0000   -0.0048       -0.0032      0.0293     0.0000    0.0021
  1.74  0.1753  0.4537  2.9490  4.235E-02  2.31E-03   0.00E+00  1.0138       -0.0211      0.0099     0.0000   -0.0055        0.0600      0.0395     0.0000    0.0032
  1.74  0.1753  0.4537  3.2650  2.518E-02  2.16E-03   0.00E+00  1.0136       -0.0113      0.0163     0.0000   -0.0060        0.0659      0.0649     0.0000    0.0043
  1.74  0.1753  0.4537  3.7100  1.147E-02  1.15E-03   0.00E+00  1.0092       -0.0427      0.0187     0.0000   -0.0061        0.1447      0.0838     0.0000    0.0059
  1.74  0.1753  0.4958  1.6750  3.352E-01  9.52E-03   0.00E+00  1.0033       -0.0095      0.0055     0.0000   -0.0032        0.0311      0.0196     0.0000    0.0008
  1.74  0.1753  0.4958  1.9530  1.908E-01  5.89E-03   0.00E+00  1.0032       -0.0051      0.0056     0.0000   -0.0037       -0.0226      0.0218     0.0000    0.0010
  1.74  0.1753  0.4958  2.2380  1.009E-01  3.87E-03   0.00E+00  1.0038       -0.0142      0.0072     0.0000   -0.0042       -0.0140      0.0286     0.0000    0.0014
  1.74  0.1753  0.4958  2.5450  5.135E-02  2.77E-03   0.00E+00  1.0050       -0.0032      0.0095     0.0000   -0.0047       -0.0409      0.0372     0.0000    0.0020
  1.74  0.1753  0.4958  2.9490  1.915E-02  1.77E-03   0.00E+00  1.0057       -0.0201      0.0171     0.0000   -0.0053        0.0371      0.0695     0.0000    0.0031
  1.74  0.1753  0.4958  3.2650  9.446E-03  9.70E-04   0.00E+00  1.0042       -0.0836      0.0178     0.0000   -0.0056        0.1166      0.0886     0.0000    0.0041
  1.74  0.1753  0.5397  1.6750  2.040E-01  6.47E-03   0.00E+00  0.9959       -0.0255      0.0061     0.0000   -0.0032       -0.0540      0.0235     0.0000    0.0005
  1.74  0.1753  0.5397  1.9530  1.062E-01  3.91E-03   0.00E+00  0.9958       -0.0242      0.0068     0.0000   -0.0036       -0.0178      0.0271     0.0000    0.0007
  1.74  0.1753  0.5397  2.2380  5.920E-02  2.86E-03   0.00E+00  0.9963       -0.0351      0.0089     0.0000   -0.0041       -0.0175      0.0358     0.0000    0.0011
  1.74  0.1753  0.5397  2.5450  2.761E-02  2.29E-03   0.00E+00  0.9972       -0.0355      0.0149     0.0000   -0.0046       -0.0391      0.0631     0.0000    0.0017
  1.74  0.1753  0.5855  1.6750  1.297E-01  5.38E-03   0.00E+00  0.9882       -0.0206      0.0082     0.0000   -0.0031       -0.0297      0.0293     0.0000    0.0000
  1.74  0.1753  0.5855  1.9530  7.066E-02  3.90E-03   0.00E+00  0.9881       -0.0016      0.0105     0.0000   -0.0035        0.0054      0.0372     0.0000    0.0001
  1.74  0.1753  0.5855  2.2380  3.225E-02  2.61E-03   0.00E+00  0.9888       -0.0329      0.0150     0.0000   -0.0039       -0.0733      0.0614     0.0000    0.0004
  1.74  0.1753  0.5855  2.5450  1.462E-02  1.25E-03   0.00E+00  0.9895       -0.0760      0.0157     0.0000   -0.0044        0.1007      0.0685     0.0000    0.0009
  1.74  0.1753  0.5855  2.9490  6.334E-03  1.02E-03   0.00E+00  0.9879       -0.0584      0.0297     0.0000   -0.0048        0.1212      0.1159     0.0000    0.0018
  1.74  0.1753  0.6334  1.6750  7.562E-02  5.09E-03   0.00E+00  0.9800       -0.0257      0.0134     0.0000   -0.0030        0.0609      0.0472     0.0000   -0.0008
  1.74  0.1753  0.6334  1.9530  3.705E-02  2.67E-03   0.00E+00  0.9802       -0.0515      0.0136     0.0000   -0.0034       -0.0306      0.0527     0.0000   -0.0008
  1.74  0.1753  0.6334  2.2380  1.785E-02  1.58E-03   0.00E+00  0.9812       -0.0113      0.0172     0.0000   -0.0038        0.0563      0.0603     0.0000   -0.0006
  1.74  0.1753  0.6834  1.6750  4.721E-02  3.07E-03   0.00E+00  0.9718       -0.0482      0.0128     0.0000   -0.0029        0.0396      0.0487     0.0000   -0.0019
  1.74  0.1753  0.6834  1.9530  3.028E-02  2.54E-03   0.00E+00  0.9730       -0.0510      0.0165     0.0000   -0.0033        0.1650      0.0563     0.0000   -0.0021
  1.74  0.1753  0.7355  1.6750  2.478E-02  3.30E-03   0.00E+00  0.9665       -0.0129      0.0255     0.0000   -0.0032        0.0266      0.1063     0.0000   -0.0038
  1.74  0.2051  0.0682  2.2380  2.232E+01  3.60E-01   0.00E+00  1.1050        0.0112      0.0047     0.0000   -0.0147       -0.0034      0.0095     0.0000    0.0066
  1.74  0.2051  0.0682  2.5450  1.082E+01  9.97E-02   0.00E+00  1.1619        0.0044      0.0026     0.0000   -0.0235        0.0160      0.0071     0.0000    0.0016
  1.74  0.2051  0.0682  2.9490  4.510E+00  4.47E-02   0.00E+00  1.3074        0.0080      0.0028     0.0000   -0.0422        0.0385      0.0077     0.0000   -0.0154
  1.74  0.2051  0.0682  3.2650  2.512E+00  2.99E-02   0.00E+00  1.4917        0.0012      0.0033     0.0000   -0.0657        0.0264      0.0091     0.0000   -0.0058
  1.74  0.2051  0.0682  3.7100  1.208E+00  1.96E-02   0.00E+00  1.7429       -0.0001      0.0042     0.0000   -0.0979       -0.0148      0.0118     0.0000    0.0789
  1.74  0.2051  0.0682  4.1820  6.525E-01  1.47E-02   0.00E+00  1.6332       -0.0182      0.0059     0.0000   -0.0733       -0.0265      0.0167     0.0000    0.1102
  1.74  0.2051  0.0682  4.7080  3.528E-01  1.14E-02   0.00E+00  1.3984       -0.0042      0.0086     0.0000   -0.0157       -0.0124      0.0243     0.0000   -0.0021
  1.74  0.2051  0.0682  5.2930  8.146E-02  3.96E-03   0.00E+00  1.6351       -0.0258      0.0130     0.0000   -0.0033        0.0056      0.0365     0.0000   -0.0356
  1.74  0.2051  0.0933  2.2380  1.378E+01  7.64E-02   0.00E+00  1.0882        0.0038      0.0016     0.0000   -0.0122        0.0053      0.0039     0.0000    0.0031
  1.74  0.2051  0.0933  2.5450  9.421E+00  4.74E-02   0.00E+00  1.1078        0.0024      0.0014     0.0000   -0.0177        0.0209      0.0039     0.0000    0.0072
  1.74  0.2051  0.0933  2.9490  5.333E+00  3.05E-02   0.00E+00  1.1405        0.0059      0.0016     0.0000   -0.0255        0.0329      0.0044     0.0000    0.0180
  1.74  0.2051  0.0933  3.2650  3.418E+00  2.43E-02   0.00E+00  1.1670        0.0040      0.0019     0.0000   -0.0305        0.0241      0.0055     0.0000    0.0299
  1.74  0.2051  0.0933  3.7100  1.769E+00  1.69E-02   0.00E+00  1.1881       -0.0056      0.0026     0.0000   -0.0298        0.0229      0.0073     0.0000    0.0335
  1.74  0.2051  0.0933  4.1820  9.046E-01  1.21E-02   0.00E+00  1.1927       -0.0244      0.0036     0.0000   -0.0213        0.0128      0.0102     0.0000    0.0109
  1.74  0.2051  0.0933  4.7080  5.550E-01  9.99E-03   0.00E+00  1.2004       -0.0330      0.0049     0.0000   -0.0155       -0.0006      0.0137     0.0000   -0.0133
  1.74  0.2051  0.0933  5.2930  2.401E-01  6.17E-03   0.00E+00  1.1716       -0.0563      0.0067     0.0000   -0.0233        0.0017      0.0191     0.0000   -0.0002
  1.74  0.2051  0.0933  5.9520  1.407E-01  5.48E-03   0.00E+00  1.0723       -0.0264      0.0106     0.0000   -0.0151        0.0289      0.0298     0.0000    0.0138
  1.74  0.2051  0.0933  6.6940  4.838E-02  3.36E-03   0.00E+00  0.9896       -0.0475      0.0190     0.0000   -0.0051        0.0588      0.0537     0.0000    0.0016
  1.74  0.2051  0.1194  1.9530  1.256E+01  1.08E-01   0.00E+00  1.0673        0.0079      0.0026     0.0000   -0.0075        0.0153      0.0051     0.0000    0.0024
  1.74  0.2051  0.1194  2.2380  8.355E+00  4.55E-02   0.00E+00  1.0757       -0.0050      0.0015     0.0000   -0.0112        0.0062      0.0040     0.0000    0.0055
  1.74  0.2051  0.1194  2.5450  5.737E+00  3.14E-02   0.00E+00  1.0859       -0.0015      0.0015     0.0000   -0.0145        0.0169      0.0042     0.0000    0.0092
  1.74  0.2051  0.1194  2.9490  3.414E+00  2.10E-02   0.00E+00  1.1007        0.0028      0.0017     0.0000   -0.0173        0.0410      0.0048     0.0000    0.0133
  1.74  0.2051  0.1194  3.2650  2.207E+00  1.65E-02   0.00E+00  1.1117       -0.0044      0.0021     0.0000   -0.0185        0.0266      0.0058     0.0000    0.0129
  1.74  0.2051  0.1194  3.7100  1.227E+00  1.18E-02   0.00E+00  1.1261       -0.0156      0.0026     0.0000   -0.0187        0.0321      0.0075     0.0000    0.0077
  1.74  0.2051  0.1194  4.1820  7.030E-01  9.37E-03   0.00E+00  1.1370       -0.0184      0.0036     0.0000   -0.0189        0.0178      0.0102     0.0000   -0.0006
  1.74  0.2051  0.1194  4.7080  3.841E-01  7.10E-03   0.00E+00  1.1361       -0.0245      0.0050     0.0000   -0.0219        0.0193      0.0140     0.0000    0.0006
  1.74  0.2051  0.1194  5.2930  2.005E-01  5.34E-03   0.00E+00  1.1115       -0.0536      0.0074     0.0000   -0.0237        0.0855      0.0198     0.0000    0.0247
  1.74  0.2051  0.1194  5.9520  7.778E-02  2.87E-03   0.00E+00  1.0415       -0.0471      0.0099     0.0000   -0.0129        0.0432      0.0288     0.0000    0.0166
  1.74  0.2051  0.1194  6.6940  3.130E-02  1.80E-03   0.00E+00  0.9615       -0.0157      0.0167     0.0000   -0.0040        0.1289      0.0402     0.0000    0.0013
  1.74  0.2051  0.1468  1.9530  7.701E+00  6.36E-02   0.00E+00  1.0601        0.0034      0.0024     0.0000   -0.0077        0.0063      0.0054     0.0000    0.0030
  1.74  0.2051  0.1468  2.2380  5.126E+00  3.41E-02   0.00E+00  1.0673       -0.0036      0.0018     0.0000   -0.0106        0.0018      0.0048     0.0000    0.0054
  1.74  0.2051  0.1468  2.5450  3.406E+00  2.33E-02   0.00E+00  1.0754       -0.0056      0.0019     0.0000   -0.0130        0.0087      0.0051     0.0000    0.0069
  1.74  0.2051  0.1468  2.9490  2.029E+00  1.47E-02   0.00E+00  1.0863       -0.0080      0.0020     0.0000   -0.0155        0.0213      0.0056     0.0000    0.0070
  1.74  0.2051  0.1468  3.2650  1.358E+00  1.13E-02   0.00E+00  1.0948       -0.0064      0.0023     0.0000   -0.0169        0.0225      0.0064     0.0000    0.0064
  1.74  0.2051  0.1468  3.7100  7.562E-01  7.97E-03   0.00E+00  1.1049       -0.0105      0.0029     0.0000   -0.0186        0.0310      0.0082     0.0000    0.0053
  1.74  0.2051  0.1468  4.1820  4.356E-01  6.22E-03   0.00E+00  1.1109       -0.0237      0.0039     0.0000   -0.0210        0.0428      0.0110     0.0000    0.0081
  1.74  0.2051  0.1468  4.7080  2.232E-01  4.62E-03   0.00E+00  1.1073       -0.0354      0.0056     0.0000   -0.0233        0.0314      0.0158     0.0000    0.0192
  1.74  0.2051  0.1468  5.2930  1.085E-01  3.36E-03   0.00E+00  1.0747       -0.0340      0.0082     0.0000   -0.0192        0.0014      0.0237     0.0000    0.0170
  1.74  0.2051  0.1468  5.9520  4.044E-02  1.75E-03   0.00E+00  1.0137       -0.0099      0.0119     0.0000   -0.0100        0.0566      0.0342     0.0000    0.0083
  1.74  0.2051  0.1468  6.6940  1.466E-02  1.05E-03   0.00E+00  0.9252       -0.0144      0.0198     0.0000   -0.0052        0.0440      0.0530     0.0000    0.0023
  1.74  0.2051  0.1753  1.9530  4.958E+00  3.55E-02   0.00E+00  1.0541       -0.0058      0.0021     0.0000   -0.0079       -0.0013      0.0050     0.0000    0.0023
  1.74  0.2051  0.1753  2.2380  3.260E+00  2.23E-02   0.00E+00  1.0598       -0.0076      0.0018     0.0000   -0.0106       -0.0178      0.0051     0.0000    0.0035
  1.74  0.2051  0.1753  2.5450  2.067E+00  1.59E-02   0.00E+00  1.0661       -0.0081      0.0020     0.0000   -0.0129       -0.0105      0.0057     0.0000    0.0047
  1.74  0.2051  0.1753  2.9490  1.214E+00  1.06E-02   0.00E+00  1.0747       -0.0119      0.0024     0.0000   -0.0152        0.0167      0.0066     0.0000    0.0066
  1.74  0.2051  0.1753  3.2650  8.028E-01  8.06E-03   0.00E+00  1.0814       -0.0110      0.0028     0.0000   -0.0168        0.0146      0.0076     0.0000    0.0082
  1.74  0.2051  0.1753  3.7100  4.526E-01  5.53E-03   0.00E+00  1.0893       -0.0203      0.0034     0.0000   -0.0191        0.0248      0.0093     0.0000    0.0114
  1.74  0.2051  0.1753  4.1820  2.557E-01  4.22E-03   0.00E+00  1.0888       -0.0166      0.0046     0.0000   -0.0197        0.0646      0.0128     0.0000    0.0109
  1.74  0.2051  0.1753  4.7080  1.231E-01  3.01E-03   0.00E+00  1.0842       -0.0359      0.0067     0.0000   -0.0206        0.0482      0.0190     0.0000    0.0126
  1.74  0.2051  0.1753  5.2930  5.325E-02  2.08E-03   0.00E+00  1.0628       -0.0155      0.0105     0.0000   -0.0205       -0.0038      0.0301     0.0000    0.0242
  1.74  0.2051  0.1753  5.9520  2.259E-02  1.19E-03   0.00E+00  0.9952       -0.0307      0.0142     0.0000   -0.0099       -0.0116      0.0404     0.0000    0.0077
  1.74  0.2051  0.1753  6.6940  8.864E-03  8.70E-04   0.00E+00  0.7896       -0.0563      0.0292     0.0000   -0.0058        0.2361      0.0668     0.0000    0.0034
  1.74  0.2051  0.2051  1.9530  3.289E+00  2.45E-02   0.00E+00  1.0471       -0.0001      0.0021     0.0000   -0.0087       -0.0085      0.0052     0.0000    0.0026
  1.74  0.2051  0.2051  2.2380  2.095E+00  1.56E-02   0.00E+00  1.0517       -0.0109      0.0020     0.0000   -0.0110       -0.0090      0.0055     0.0000    0.0045
  1.74  0.2051  0.2051  2.5450  1.355E+00  1.14E-02   0.00E+00  1.0571       -0.0126      0.0023     0.0000   -0.0129       -0.0172      0.0063     0.0000    0.0064
  1.74  0.2051  0.2051  2.9490  7.664E-01  7.63E-03   0.00E+00  1.0644       -0.0094      0.0027     0.0000   -0.0149       -0.0004      0.0075     0.0000    0.0080
  1.74  0.2051  0.2051  3.2650  4.944E-01  5.87E-03   0.00E+00  1.0689       -0.0126      0.0032     0.0000   -0.0160        0.0036      0.0089     0.0000    0.0073
  1.74  0.2051  0.2051  3.7100  2.795E-01  4.15E-03   0.00E+00  1.0741       -0.0171      0.0041     0.0000   -0.0175        0.0333      0.0112     0.0000    0.0053
  1.74  0.2051  0.2051  4.1820  1.505E-01  3.05E-03   0.00E+00  1.0821       -0.0186      0.0056     0.0000   -0.0207        0.0282      0.0155     0.0000    0.0110
  1.74  0.2051  0.2051  4.7080  7.089E-02  2.06E-03   0.00E+00  1.0793       -0.0268      0.0080     0.0000   -0.0233        0.0478      0.0224     0.0000    0.0239
  1.74  0.2051  0.2051  5.2930  3.011E-02  1.41E-03   0.00E+00  1.0374       -0.0115      0.0130     0.0000   -0.0168        0.0719      0.0362     0.0000    0.0154
  1.74  0.2051  0.2051  5.9520  9.952E-03  7.78E-04   0.00E+00  0.9728       -0.0103      0.0241     0.0000   -0.0100        0.0633      0.0635     0.0000    0.0081
  1.74  0.2051  0.2362  1.6750  3.236E+00  5.27E-02   0.00E+00  1.0370        0.0160      0.0052     0.0000   -0.0064        0.0059      0.0089     0.0000    0.0020
  1.74  0.2051  0.2362  1.9530  2.130E+00  1.73E-02   0.00E+00  1.0412       -0.0037      0.0023     0.0000   -0.0091       -0.0110      0.0056     0.0000    0.0035
  1.74  0.2051  0.2362  2.2380  1.373E+00  1.14E-02   0.00E+00  1.0456       -0.0079      0.0022     0.0000   -0.0110       -0.0222      0.0061     0.0000    0.0042
  1.74  0.2051  0.2362  2.5450  8.624E-01  8.17E-03   0.00E+00  1.0505       -0.0175      0.0026     0.0000   -0.0128       -0.0081      0.0071     0.0000    0.0043
  1.74  0.2051  0.2362  2.9490  4.889E-01  5.53E-03   0.00E+00  1.0578       -0.0213      0.0031     0.0000   -0.0150       -0.0086      0.0083     0.0000    0.0043
  1.74  0.2051  0.2362  3.2650  3.076E-01  4.23E-03   0.00E+00  1.0643       -0.0142      0.0038     0.0000   -0.0169        0.0321      0.0105     0.0000    0.0057
  1.74  0.2051  0.2362  3.7100  1.650E-01  2.99E-03   0.00E+00  1.0735       -0.0109      0.0049     0.0000   -0.0201        0.0381      0.0136     0.0000    0.0119
  1.74  0.2051  0.2362  4.1820  8.610E-02  2.23E-03   0.00E+00  1.0729       -0.0339      0.0073     0.0000   -0.0213        0.0824      0.0199     0.0000    0.0165
  1.74  0.2051  0.2362  4.7080  3.541E-02  1.38E-03   0.00E+00  1.0570       -0.0083      0.0109     0.0000   -0.0197        0.0824      0.0294     0.0000    0.0158
  1.74  0.2051  0.2362  5.2930  1.517E-02  9.36E-04   0.00E+00  1.0223        0.0008      0.0178     0.0000   -0.0163        0.1665      0.0482     0.0000    0.0161
  1.74  0.2051  0.2362  5.9520  7.479E-03  8.85E-04   0.00E+00  0.9354       -0.0436      0.0345     0.0000   -0.0093        0.2416      0.0766     0.0000    0.0081
  1.74  0.2051  0.2686  1.6750  2.252E+00  3.46E-02   0.00E+00  1.0326        0.0206      0.0048     0.0000   -0.0073        0.0111      0.0084     0.0000    0.0019
  1.74  0.2051  0.2686  1.9530  1.409E+00  1.28E-02   0.00E+00  1.0367       -0.0004      0.0026     0.0000   -0.0098       -0.0105      0.0063     0.0000    0.0028
  1.74  0.2051  0.2686  2.2380  8.946E-01  8.31E-03   0.00E+00  1.0408       -0.0188      0.0025     0.0000   -0.0118       -0.0182      0.0068     0.0000    0.0035
  1.74  0.2051  0.2686  2.5450  5.416E-01  5.80E-03   0.00E+00  1.0459       -0.0169      0.0029     0.0000   -0.0138       -0.0123      0.0080     0.0000    0.0049
  1.74  0.2051  0.2686  2.9490  2.915E-01  3.82E-03   0.00E+00  1.0532       -0.0260      0.0036     0.0000   -0.0162        0.0102      0.0098     0.0000    0.0081
  1.74  0.2051  0.2686  3.2650  1.832E-01  3.01E-03   0.00E+00  1.0573       -0.0212      0.0045     0.0000   -0.0175        0.0160      0.0125     0.0000    0.0101
  1.74  0.2051  0.2686  3.7100  9.804E-02  2.17E-03   0.00E+00  1.0586       -0.0101      0.0061     0.0000   -0.0180        0.0488      0.0172     0.0000    0.0092
  1.74  0.2051  0.2686  4.1820  4.964E-02  1.60E-03   0.00E+00  1.0581       -0.0128      0.0087     0.0000   -0.0191        0.0211      0.0243     0.0000    0.0109
  1.74  0.2051  0.2686  4.7080  1.925E-02  9.66E-04   0.00E+00  1.0488        0.0030      0.0128     0.0000   -0.0201       -0.0429      0.0368     0.0000    0.0187
  1.74  0.2051  0.2686  5.2930  1.062E-02  9.12E-04   0.00E+00  1.0037       -0.0535      0.0254     0.0000   -0.0152        0.1321      0.0669     0.0000    0.0161
  1.74  0.2051  0.3025  1.6750  1.428E+00  2.11E-02   0.00E+00  1.0272       -0.0070      0.0048     0.0000   -0.0082       -0.0197      0.0087     0.0000    0.0029
  1.74  0.2051  0.3025  1.9530  9.136E-01  9.32E-03   0.00E+00  1.0309       -0.0040      0.0029     0.0000   -0.0106       -0.0234      0.0070     0.0000    0.0046
  1.74  0.2051  0.3025  2.2380  5.583E-01  6.06E-03   0.00E+00  1.0346       -0.0108      0.0030     0.0000   -0.0124       -0.0076      0.0079     0.0000    0.0064
  1.74  0.2051  0.3025  2.5450  3.329E-01  4.17E-03   0.00E+00  1.0378       -0.0246      0.0034     0.0000   -0.0137       -0.0143      0.0093     0.0000    0.0073
  1.74  0.2051  0.3025  2.9490  1.737E-01  2.66E-03   0.00E+00  1.0415       -0.0238      0.0042     0.0000   -0.0147        0.0032      0.0115     0.0000    0.0065
  1.74  0.2051  0.3025  3.2650  1.051E-01  2.10E-03   0.00E+00  1.0449       -0.0331      0.0055     0.0000   -0.0155        0.0190      0.0153     0.0000    0.0054
  1.74  0.2051  0.3025  3.7100  5.406E-02  1.54E-03   0.00E+00  1.0507       -0.0155      0.0078     0.0000   -0.0174        0.0370      0.0212     0.0000    0.0065
  1.74  0.2051  0.3025  4.1820  2.289E-02  9.81E-04   0.00E+00  1.0542       -0.0177      0.0114     0.0000   -0.0202        0.0261      0.0337     0.0000    0.0153
  1.74  0.2051  0.3025  4.7080  1.092E-02  7.31E-04   0.00E+00  1.0353       -0.0110      0.0187     0.0000   -0.0190        0.1320      0.0504     0.0000    0.0206
  1.74  0.2051  0.3025  5.2930  4.451E-03  7.59E-04   0.00E+00  0.9775       -0.1352      0.0455     0.0000   -0.0134        0.2586      0.1021     0.0000    0.0182
  1.74  0.2051  0.3379  1.6750  9.741E-01  1.51E-02   0.00E+00  1.0207        0.0053      0.0049     0.0000   -0.0087        0.0111      0.0088     0.0000    0.0042
  1.74  0.2051  0.3379  1.9530  5.731E-01  6.77E-03   0.00E+00  1.0232       -0.0104      0.0034     0.0000   -0.0105       -0.0046      0.0082     0.0000    0.0053
  1.74  0.2051  0.3379  2.2380  3.504E-01  4.47E-03   0.00E+00  1.0254       -0.0175      0.0036     0.0000   -0.0118        0.0081      0.0093     0.0000    0.0056
  1.74  0.2051  0.3379  2.5450  2.018E-01  3.02E-03   0.00E+00  1.0282       -0.0255      0.0041     0.0000   -0.0127       -0.0198      0.0110     0.0000    0.0050
  1.74  0.2051  0.3379  2.9490  1.018E-01  1.89E-03   0.00E+00  1.0333       -0.0261      0.0052     0.0000   -0.0141        0.0247      0.0138     0.0000    0.0039
  1.74  0.2051  0.3379  3.2650  5.522E-02  1.45E-03   0.00E+00  1.0389       -0.0219      0.0073     0.0000   -0.0157        0.0407      0.0197     0.0000    0.0048
  1.74  0.2051  0.3379  3.7100  2.983E-02  1.10E-03   0.00E+00  1.0461       -0.0181      0.0101     0.0000   -0.0183        0.0468      0.0274     0.0000    0.0118
  1.74  0.2051  0.3379  4.1820  1.330E-02  7.13E-04   0.00E+00  1.0430        0.0317      0.0144     0.0000   -0.0194        0.0464      0.0394     0.0000    0.0168
  1.74  0.2051  0.3379  4.7080  6.771E-03  6.19E-04   0.00E+00  1.0191       -0.0231      0.0266     0.0000   -0.0174        0.1443      0.0702     0.0000    0.0185
  1.74  0.2051  0.3379  5.2930  1.798E-03  6.37E-04   0.00E+00  0.9019        0.0231      0.1439     0.0000   -0.0108        0.1090      0.2561     0.0000    0.0125
  1.74  0.2051  0.3748  1.6750  6.028E-01  1.00E-02   0.00E+00  1.0145        0.0007      0.0052     0.0000   -0.0088        0.0030      0.0099     0.0000    0.0040
  1.74  0.2051  0.3748  1.9530  3.620E-01  4.96E-03   0.00E+00  1.0161       -0.0132      0.0040     0.0000   -0.0102       -0.0216      0.0095     0.0000    0.0045
  1.74  0.2051  0.3748  2.2380  2.073E-01  3.15E-03   0.00E+00  1.0180       -0.0211      0.0043     0.0000   -0.0113       -0.0112      0.0111     0.0000    0.0041
  1.74  0.2051  0.3748  2.5450  1.154E-01  2.12E-03   0.00E+00  1.0211       -0.0271      0.0051     0.0000   -0.0124       -0.0184      0.0135     0.0000    0.0035
  1.74  0.2051  0.3748  2.9490  5.530E-02  1.31E-03   0.00E+00  1.0274       -0.0253      0.0067     0.0000   -0.0143        0.0611      0.0175     0.0000    0.0038
  1.74  0.2051  0.3748  3.2650  3.159E-02  1.08E-03   0.00E+00  1.0327       -0.0403      0.0098     0.0000   -0.0160        0.0827      0.0257     0.0000    0.0067
  1.74  0.2051  0.3748  3.7100  1.377E-02  6.95E-04   0.00E+00  1.0371       -0.0302      0.0141     0.0000   -0.0180        0.0386      0.0383     0.0000    0.0131
  1.74  0.2051  0.3748  4.1820  6.553E-03  4.77E-04   0.00E+00  1.0305        0.0287      0.0200     0.0000   -0.0180        0.0327      0.0549     0.0000    0.0166
  1.74  0.2051  0.3748  4.7080  4.504E-03  6.28E-04   0.00E+00  0.9992       -0.1115      0.0331     0.0000   -0.0150        0.3229      0.0632     0.0000    0.0162
  1.74  0.2051  0.4134  1.6750  3.875E-01  6.92E-03   0.00E+00  1.0072        0.0043      0.0055     0.0000   -0.0087       -0.0008      0.0108     0.0000    0.0034
  1.74  0.2051  0.4134  1.9530  2.140E-01  3.50E-03   0.00E+00  1.0081       -0.0093      0.0048     0.0000   -0.0099        0.0039      0.0110     0.0000    0.0033
  1.74  0.2051  0.4134  2.2380  1.209E-01  2.24E-03   0.00E+00  1.0100       -0.0194      0.0053     0.0000   -0.0109        0.0034      0.0134     0.0000    0.0028
  1.74  0.2051  0.4134  2.5450  6.510E-02  1.50E-03   0.00E+00  1.0134       -0.0212      0.0065     0.0000   -0.0122       -0.0076      0.0173     0.0000    0.0028
  1.74  0.2051  0.4134  2.9490  3.048E-02  9.51E-04   0.00E+00  1.0193       -0.0392      0.0088     0.0000   -0.0142        0.0267      0.0234     0.0000    0.0047
  1.74  0.2051  0.4134  3.2650  1.514E-02  7.26E-04   0.00E+00  1.0238       -0.0445      0.0132     0.0000   -0.0158       -0.0291      0.0378     0.0000    0.0086
  1.74  0.2051  0.4134  3.7100  8.371E-03  5.13E-04   0.00E+00  1.0243       -0.0058      0.0178     0.0000   -0.0166        0.1416      0.0459     0.0000    0.0124
  1.74  0.2051  0.4134  4.1820  3.794E-03  4.27E-04   0.00E+00  1.0174       -0.0346      0.0320     0.0000   -0.0164        0.1874      0.0843     0.0000    0.0158
  1.74  0.2051  0.4537  1.6750  2.229E-01  4.47E-03   0.00E+00  1.0005       -0.0037      0.0062     0.0000   -0.0086        0.0021      0.0125     0.0000    0.0025
  1.74  0.2051  0.4537  1.9530  1.210E-01  2.36E-03   0.00E+00  1.0010       -0.0143      0.0058     0.0000   -0.0096        0.0111      0.0133     0.0000    0.0022
  1.74  0.2051  0.4537  2.2380  6.793E-02  1.55E-03   0.00E+00  1.0029       -0.0313      0.0067     0.0000   -0.0107       -0.0162      0.0167     0.0000    0.0020
  1.74  0.2051  0.4537  2.5450  3.543E-02  1.08E-03   0.00E+00  1.0063       -0.0413      0.0087     0.0000   -0.0120        0.0310      0.0226     0.0000    0.0024
  1.74  0.2051  0.4537  2.9490  1.621E-02  7.00E-04   0.00E+00  1.0119       -0.0386      0.0123     0.0000   -0.0142        0.0226      0.0331     0.0000    0.0054
  1.74  0.2051  0.4537  3.2650  1.050E-02  5.69E-04   0.00E+00  1.0145       -0.0342      0.0158     0.0000   -0.0153        0.1544      0.0410     0.0000    0.0090
  1.74  0.2051  0.4537  3.7100  4.268E-03  3.92E-04   0.00E+00  1.0139       -0.0643      0.0268     0.0000   -0.0156        0.1419      0.0772     0.0000    0.0121
  1.74  0.2051  0.4958  1.6750  1.286E-01  2.91E-03   0.00E+00  0.9929       -0.0111      0.0070     0.0000   -0.0084        0.0124      0.0144     0.0000    0.0016
  1.74  0.2051  0.4958  1.9530  7.143E-02  1.66E-03   0.00E+00  0.9932       -0.0299      0.0071     0.0000   -0.0093       -0.0001      0.0165     0.0000    0.0011
  1.74  0.2051  0.4958  2.2380  3.738E-02  1.13E-03   0.00E+00  0.9951       -0.0244      0.0089     0.0000   -0.0104        0.0007      0.0222     0.0000    0.0009
  1.74  0.2051  0.4958  2.5450  1.980E-02  8.38E-04   0.00E+00  0.9988       -0.0227      0.0121     0.0000   -0.0118       -0.0024      0.0312     0.0000    0.0017
  1.74  0.2051  0.4958  2.9490  1.103E-02  5.61E-04   0.00E+00  1.0028       -0.0465      0.0147     0.0000   -0.0139        0.0858      0.0393     0.0000    0.0047
  1.74  0.2051  0.4958  3.2650  4.628E-03  3.85E-04   0.00E+00  1.0036       -0.0151      0.0235     0.0000   -0.0147        0.0441      0.0627     0.0000    0.0088
  1.74  0.2051  0.4958  3.7100  3.375E-03  5.03E-04   0.00E+00  1.0019       -0.0132      0.0440     0.0000   -0.0136        0.2297      0.1096     0.0000    0.0087
  1.74  0.2051  0.5397  1.6750  7.687E-02  2.04E-03   0.00E+00  0.9848       -0.0036      0.0082     0.0000   -0.0082       -0.0060      0.0171     0.0000    0.0003
  1.74  0.2051  0.5397  1.9530  3.862E-02  1.20E-03   0.00E+00  0.9850       -0.0135      0.0092     0.0000   -0.0090        0.0299      0.0214     0.0000   -0.0004
  1.74  0.2051  0.5397  2.2380  1.933E-02  8.39E-04   0.00E+00  0.9872       -0.0506      0.0126     0.0000   -0.0101       -0.0211      0.0316     0.0000   -0.0006
  1.74  0.2051  0.5397  2.5450  1.271E-02  6.62E-04   0.00E+00  0.9904       -0.0402      0.0144     0.0000   -0.0116       -0.0499      0.0388     0.0000   -0.0001
  1.74  0.2051  0.5397  2.9490  5.005E-03  3.78E-04   0.00E+00  0.9932       -0.0402      0.0212     0.0000   -0.0138        0.0037      0.0565     0.0000    0.0038
  1.74  0.2051  0.5855  1.6750  4.387E-02  1.55E-03   0.00E+00  0.9763       -0.0252      0.0111     0.0000   -0.0079       -0.0273      0.0243     0.0000   -0.0015
  1.74  0.2051  0.5855  1.9530  2.358E-02  1.04E-03   0.00E+00  0.9765       -0.0146      0.0131     0.0000   -0.0086        0.0042      0.0305     0.0000   -0.0028
  1.74  0.2051  0.5855  2.2380  1.367E-02  6.77E-04   0.00E+00  0.9791       -0.0464      0.0144     0.0000   -0.0099       -0.0478      0.0360     0.0000   -0.0035
  1.74  0.2051  0.5855  2.5450  6.220E-03  4.41E-04   0.00E+00  0.9833       -0.0773      0.0207     0.0000   -0.0118        0.0344      0.0510     0.0000   -0.0026
  1.74  0.2051  0.6334  1.6750  2.664E-02  1.27E-03   0.00E+00  0.9678       -0.0349      0.0151     0.0000   -0.0078       -0.0235      0.0322     0.0000   -0.0041
  1.74  0.2051  0.6334  1.9530  1.699E-02  8.44E-04   0.00E+00  0.9690       -0.0128      0.0151     0.0000   -0.0087       -0.0122      0.0343     0.0000   -0.0061
  1.74  0.2051  0.6334  2.2380  7.707E-03  5.94E-04   0.00E+00  0.9745       -0.0126      0.0234     0.0000   -0.0106        0.2143      0.0477     0.0000   -0.0074
  1.74  0.2051  0.6834  1.6750  1.752E-02  9.85E-04   0.00E+00  0.9615       -0.0174      0.0177     0.0000   -0.0085       -0.0107      0.0383     0.0000   -0.0080
  1.74  0.2051  0.6834  1.9530  7.353E-03  6.93E-04   0.00E+00  0.9689       -0.0454      0.0302     0.0000   -0.0104        0.0216      0.0645     0.0000   -0.0121
  1.74  0.2362  0.0682  2.5450  2.497E+00  1.13E-01   0.00E+00  1.1871        0.0166      0.0150     0.0000   -0.0335       -0.0211      0.0351     0.0000   -0.0027
  1.74  0.2362  0.0682  2.9490  6.777E-01  3.15E-02   0.00E+00  1.5218        0.0080      0.0151     0.0000   -0.0655        0.0251      0.0337     0.0000   -0.0694
  1.74  0.2362  0.0682  3.2650  3.650E-01  2.15E-02   0.00E+00  1.9199        0.0046      0.0189     0.0000   -0.1088        0.0339      0.0451     0.0000   -0.0228
  1.74  0.2362  0.0682  3.7100  1.586E-01  1.93E-02   0.00E+00  1.9031        0.0132      0.0377     0.0000   -0.1097        0.0442      0.1026     0.0000    0.1225
  1.74  0.2362  0.0933  2.2380  7.106E+00  7.62E-02   0.00E+00  1.0704        0.0199      0.0036     0.0000   -0.0170        0.0123      0.0070     0.0000    0.0042
  1.74  0.2362  0.0933  2.5450  4.229E+00  3.69E-02   0.00E+00  1.0957        0.0052      0.0028     0.0000   -0.0240        0.0073      0.0069     0.0000    0.0056
  1.74  0.2362  0.0933  2.9490  2.007E+00  2.15E-02   0.00E+00  1.1399        0.0044      0.0034     0.0000   -0.0348        0.0043      0.0084     0.0000    0.0159
  1.74  0.2362  0.0933  3.2650  1.171E+00  1.83E-02   0.00E+00  1.1763        0.0007      0.0048     0.0000   -0.0414       -0.0125      0.0121     0.0000    0.0370
  1.74  0.2362  0.0933  3.7100  6.096E-01  1.31E-02   0.00E+00  1.1798       -0.0201      0.0067     0.0000   -0.0309       -0.0039      0.0166     0.0000    0.0286
  1.74  0.2362  0.0933  4.1820  2.368E-01  7.21E-03   0.00E+00  1.1865       -0.0289      0.0092     0.0000   -0.0112       -0.0477      0.0234     0.0000   -0.0068
  1.74  0.2362  0.0933  4.7080  4.043E-02  1.87E-03   0.00E+00  1.1635       -0.0247      0.0135     0.0000   -0.0227       -0.0749      0.0344     0.0000   -0.0096
  1.74  0.2362  0.0933  5.2930  4.236E-02  2.66E-03   0.00E+00  1.0830       -0.0131      0.0202     0.0000   -0.0261        0.0418      0.0531     0.0000    0.0237
  1.74  0.2362  0.1194  1.9530  7.441E+00  1.18E-01   0.00E+00  1.0474        0.0209      0.0056     0.0000   -0.0098        0.0059      0.0089     0.0000    0.0020
  1.74  0.2362  0.1194  2.2380  4.855E+00  4.03E-02   0.00E+00  1.0573        0.0080      0.0027     0.0000   -0.0148        0.0101      0.0060     0.0000    0.0051
  1.74  0.2362  0.1194  2.5450  3.091E+00  2.60E-02   0.00E+00  1.0699        0.0038      0.0027     0.0000   -0.0194        0.0330      0.0067     0.0000    0.0101
  1.74  0.2362  0.1194  2.9490  1.600E+00  1.64E-02   0.00E+00  1.0883       -0.0055      0.0032     0.0000   -0.0237       -0.0014      0.0081     0.0000    0.0189
  1.74  0.2362  0.1194  3.2650  9.719E-01  1.40E-02   0.00E+00  1.0981       -0.0199      0.0046     0.0000   -0.0239        0.0263      0.0113     0.0000    0.0188
  1.74  0.2362  0.1194  3.7100  5.357E-01  1.06E-02   0.00E+00  1.1075       -0.0261      0.0062     0.0000   -0.0194       -0.0042      0.0159     0.0000    0.0065
  1.74  0.2362  0.1194  4.1820  2.835E-01  8.01E-03   0.00E+00  1.1117       -0.0362      0.0090     0.0000   -0.0199        0.0444      0.0219     0.0000   -0.0060
  1.74  0.2362  0.1194  4.7080  1.452E-01  5.67E-03   0.00E+00  1.1066       -0.0064      0.0120     0.0000   -0.0304       -0.0147      0.0304     0.0000    0.0288
  1.74  0.2362  0.1194  5.2930  6.716E-02  3.53E-03   0.00E+00  1.0125       -0.0142      0.0178     0.0000   -0.0125        0.1227      0.0409     0.0000    0.0134
  1.74  0.2362  0.1194  5.9520  4.618E-02  4.21E-03   0.00E+00  0.9151       -0.1066      0.0238     0.0000   -0.0050        0.0146      0.0582     0.0000    0.0015
  1.74  0.2362  0.1468  1.9530  4.876E+00  6.15E-02   0.00E+00  1.0419        0.0232      0.0043     0.0000   -0.0102        0.0198      0.0076     0.0000    0.0033
  1.74  0.2362  0.1468  2.2380  3.092E+00  2.87E-02   0.00E+00  1.0492        0.0017      0.0031     0.0000   -0.0140        0.0090      0.0068     0.0000    0.0067
  1.74  0.2362  0.1468  2.5450  1.997E+00  1.90E-02   0.00E+00  1.0583       -0.0015      0.0031     0.0000   -0.0169        0.0120      0.0075     0.0000    0.0103
  1.74  0.2362  0.1468  2.9490  1.085E+00  1.20E-02   0.00E+00  1.0699       -0.0097      0.0035     0.0000   -0.0193        0.0221      0.0087     0.0000    0.0110
  1.74  0.2362  0.1468  3.2650  6.487E-01  9.84E-03   0.00E+00  1.0784       -0.0159      0.0048     0.0000   -0.0198       -0.0014      0.0120     0.0000    0.0087
  1.74  0.2362  0.1468  3.7100  3.736E-01  7.74E-03   0.00E+00  1.0871       -0.0165      0.0065     0.0000   -0.0210       -0.0040      0.0163     0.0000    0.0036
  1.74  0.2362  0.1468  4.1820  1.900E-01  5.56E-03   0.00E+00  1.0883       -0.0215      0.0093     0.0000   -0.0248        0.0482      0.0230     0.0000    0.0091
  1.74  0.2362  0.1468  4.7080  8.771E-02  3.84E-03   0.00E+00  1.0570       -0.0023      0.0135     0.0000   -0.0229        0.0039      0.0355     0.0000    0.0214
  1.74  0.2362  0.1468  5.2930  3.678E-02  2.08E-03   0.00E+00  0.9887        0.0094      0.0183     0.0000   -0.0118        0.0846      0.0442     0.0000    0.0109
  1.74  0.2362  0.1468  5.9520  1.611E-02  1.72E-03   0.00E+00  0.8269       -0.0853      0.0313     0.0000   -0.0059       -0.0482      0.0802     0.0000    0.0026
  1.74  0.2362  0.1753  1.9530  3.176E+00  3.87E-02   0.00E+00  1.0369        0.0145      0.0041     0.0000   -0.0106        0.0076      0.0081     0.0000    0.0042
  1.74  0.2362  0.1753  2.2380  2.002E+00  2.09E-02   0.00E+00  1.0439       -0.0031      0.0034     0.0000   -0.0138        0.0082      0.0076     0.0000    0.0065
  1.74  0.2362  0.1753  2.5450  1.251E+00  1.44E-02   0.00E+00  1.0516       -0.0121      0.0038     0.0000   -0.0165        0.0005      0.0087     0.0000    0.0076
  1.74  0.2362  0.1753  2.9490  6.865E-01  8.90E-03   0.00E+00  1.0620       -0.0116      0.0042     0.0000   -0.0190        0.0003      0.0101     0.0000    0.0080
  1.74  0.2362  0.1753  3.2650  4.249E-01  7.14E-03   0.00E+00  1.0693       -0.0122      0.0053     0.0000   -0.0206        0.0048      0.0130     0.0000    0.0076
  1.74  0.2362  0.1753  3.7100  2.267E-01  5.32E-03   0.00E+00  1.0763       -0.0251      0.0074     0.0000   -0.0236        0.0159      0.0184     0.0000    0.0099
  1.74  0.2362  0.1753  4.1820  1.099E-01  3.67E-03   0.00E+00  1.0784        0.0006      0.0105     0.0000   -0.0282        0.0059      0.0271     0.0000    0.0248
  1.74  0.2362  0.1753  4.7080  4.840E-02  2.48E-03   0.00E+00  1.0431       -0.0027      0.0157     0.0000   -0.0234        0.0068      0.0400     0.0000    0.0217
  1.74  0.2362  0.1753  5.2930  2.189E-02  1.40E-03   0.00E+00  0.9655       -0.0174      0.0209     0.0000   -0.0113        0.0823      0.0536     0.0000    0.0081
  1.74  0.2362  0.2051  1.9530  2.128E+00  2.37E-02   0.00E+00  1.0319        0.0021      0.0037     0.0000   -0.0111        0.0104      0.0077     0.0000    0.0036
  1.74  0.2362  0.2051  2.2380  1.308E+00  1.44E-02   0.00E+00  1.0380       -0.0040      0.0035     0.0000   -0.0143       -0.0007      0.0083     0.0000    0.0052
  1.74  0.2362  0.2051  2.5450  8.163E-01  1.04E-02   0.00E+00  1.0450       -0.0106      0.0040     0.0000   -0.0169        0.0095      0.0098     0.0000    0.0069
  1.74  0.2362  0.2051  2.9490  4.427E-01  6.77E-03   0.00E+00  1.0544       -0.0205      0.0050     0.0000   -0.0196        0.0085      0.0118     0.0000    0.0088
  1.74  0.2362  0.2051  3.2650  2.758E-01  5.57E-03   0.00E+00  1.0613       -0.0195      0.0065     0.0000   -0.0219        0.0063      0.0155     0.0000    0.0108
  1.74  0.2362  0.2051  3.7100  1.375E-01  3.76E-03   0.00E+00  1.0689       -0.0348      0.0087     0.0000   -0.0256        0.0266      0.0218     0.0000    0.0175
  1.74  0.2362  0.2051  4.1820  6.753E-02  2.64E-03   0.00E+00  1.0572       -0.0303      0.0125     0.0000   -0.0245        0.0528      0.0306     0.0000    0.0137
  1.74  0.2362  0.2051  4.7080  2.799E-02  1.68E-03   0.00E+00  1.0334        0.0237      0.0185     0.0000   -0.0253       -0.0372      0.0460     0.0000    0.0294
  1.74  0.2362  0.2051  5.2930  9.320E-03  8.58E-04   0.00E+00  0.9364        0.0485      0.0317     0.0000   -0.0120        0.2117      0.0647     0.0000    0.0097
  1.74  0.2362  0.2362  1.9530  1.411E+00  1.67E-02   0.00E+00  1.0261        0.0071      0.0039     0.0000   -0.0120       -0.0009      0.0081     0.0000    0.0033
  1.74  0.2362  0.2362  2.2380  8.807E-01  1.07E-02   0.00E+00  1.0318        0.0013      0.0038     0.0000   -0.0148        0.0013      0.0091     0.0000    0.0057
  1.74  0.2362  0.2362  2.5450  5.211E-01  7.47E-03   0.00E+00  1.0387       -0.0196      0.0045     0.0000   -0.0172       -0.0005      0.0110     0.0000    0.0081
  1.74  0.2362  0.2362  2.9490  2.738E-01  4.86E-03   0.00E+00  1.0481       -0.0152      0.0056     0.0000   -0.0202       -0.0080      0.0136     0.0000    0.0105
  1.74  0.2362  0.2362  3.2650  1.755E-01  4.19E-03   0.00E+00  1.0532       -0.0250      0.0075     0.0000   -0.0219       -0.0072      0.0186     0.0000    0.0105
  1.74  0.2362  0.2362  3.7100  8.164E-02  2.70E-03   0.00E+00  1.0572       -0.0329      0.0107     0.0000   -0.0239        0.0374      0.0259     0.0000    0.0094
  1.74  0.2362  0.2362  4.1820  3.860E-02  1.88E-03   0.00E+00  1.0677       -0.0089      0.0159     0.0000   -0.0319        0.0736      0.0389     0.0000    0.0343
  1.74  0.2362  0.2362  4.7080  1.544E-02  1.22E-03   0.00E+00  1.0079        0.0010      0.0251     0.0000   -0.0214        0.0094      0.0597     0.0000    0.0206
  1.74  0.2362  0.2686  1.9530  9.437E-01  1.22E-02   0.00E+00  1.0215        0.0083      0.0043     0.0000   -0.0127        0.0160      0.0088     0.0000    0.0048
  1.74  0.2362  0.2686  2.2380  5.829E-01  7.85E-03   0.00E+00  1.0271       -0.0109      0.0043     0.0000   -0.0152       -0.0145      0.0101     0.0000    0.0065
  1.74  0.2362  0.2686  2.5450  3.484E-01  5.61E-03   0.00E+00  1.0330       -0.0098      0.0051     0.0000   -0.0173       -0.0120      0.0123     0.0000    0.0065
  1.74  0.2362  0.2686  2.9490  1.747E-01  3.74E-03   0.00E+00  1.0411       -0.0198      0.0069     0.0000   -0.0197        0.0177      0.0163     0.0000    0.0051
  1.74  0.2362  0.2686  3.2650  1.120E-01  3.27E-03   0.00E+00  1.0502       -0.0172      0.0093     0.0000   -0.0228        0.0369      0.0233     0.0000    0.0079
  1.74  0.2362  0.2686  3.7100  4.790E-02  1.92E-03   0.00E+00  1.0645       -0.0420      0.0127     0.0000   -0.0292        0.0323      0.0320     0.0000    0.0237
  1.74  0.2362  0.2686  4.1820  2.270E-02  1.42E-03   0.00E+00  1.0469       -0.0215      0.0189     0.0000   -0.0278       -0.0606      0.0501     0.0000    0.0261
  1.74  0.2362  0.3025  1.9530  6.280E-01  9.07E-03   0.00E+00  1.0182        0.0117      0.0048     0.0000   -0.0134        0.0087      0.0098     0.0000    0.0039
  1.74  0.2362  0.3025  2.2380  3.645E-01  5.57E-03   0.00E+00  1.0237       -0.0195      0.0049     0.0000   -0.0158       -0.0182      0.0114     0.0000    0.0044
  1.74  0.2362  0.3025  2.5450  2.168E-01  4.06E-03   0.00E+00  1.0306       -0.0155      0.0061     0.0000   -0.0184        0.0104      0.0142     0.0000    0.0051
  1.74  0.2362  0.3025  2.9490  1.067E-01  2.79E-03   0.00E+00  1.0420       -0.0316      0.0084     0.0000   -0.0222        0.0110      0.0200     0.0000    0.0098
  1.74  0.2362  0.3025  3.2650  5.984E-02  2.17E-03   0.00E+00  1.0509       -0.0347      0.0115     0.0000   -0.0253        0.0259      0.0283     0.0000    0.0162
  1.74  0.2362  0.3025  3.7100  2.877E-02  1.38E-03   0.00E+00  1.0512       -0.0472      0.0145     0.0000   -0.0267       -0.0139      0.0364     0.0000    0.0186
  1.74  0.2362  0.3025  4.1820  9.717E-03  8.86E-04   0.00E+00  1.0377       -0.0157      0.0280     0.0000   -0.0276       -0.0153      0.0724     0.0000    0.0270
  1.74  0.2362  0.3025  4.7080  3.892E-03  6.61E-04   0.00E+00  0.9509       -0.0729      0.0579     0.0000   -0.0191        0.0658      0.1342     0.0000    0.0214
  1.74  0.2362  0.3379  1.9530  4.126E-01  6.61E-03   0.00E+00  1.0144       -0.0087      0.0054     0.0000   -0.0145       -0.0092      0.0110     0.0000    0.0041
  1.74  0.2362  0.3379  2.2380  2.346E-01  4.15E-03   0.00E+00  1.0199       -0.0105      0.0058     0.0000   -0.0171        0.0198      0.0129     0.0000    0.0062
  1.74  0.2362  0.3379  2.5450  1.301E-01  2.94E-03   0.00E+00  1.0264       -0.0118      0.0073     0.0000   -0.0194        0.0173      0.0170     0.0000    0.0089
  1.74  0.2362  0.3379  2.9490  6.580E-02  2.12E-03   0.00E+00  1.0332       -0.0274      0.0104     0.0000   -0.0211        0.0149      0.0253     0.0000    0.0093
  1.74  0.2362  0.3379  3.2650  3.204E-02  1.46E-03   0.00E+00  1.0385       -0.0569      0.0145     0.0000   -0.0225        0.0530      0.0341     0.0000    0.0086
  1.74  0.2362  0.3379  3.7100  1.456E-02  9.38E-04   0.00E+00  1.0506       -0.0406      0.0199     0.0000   -0.0281        0.0363      0.0504     0.0000    0.0220
  1.74  0.2362  0.3379  4.1820  5.115E-03  6.78E-04   0.00E+00  1.0264       -0.0589      0.0466     0.0000   -0.0275        0.1534      0.1020     0.0000    0.0296
  1.74  0.2362  0.3748  1.1870  8.442E-01  5.31E-02   0.00E+00  0.9966       -0.0598      0.0234     0.0000   -0.0039       -0.0300      0.0435     0.0000    0.0006
  1.74  0.2362  0.3748  1.9530  2.502E-01  4.72E-03   0.00E+00  1.0100       -0.0152      0.0064     0.0000   -0.0154       -0.0263      0.0131     0.0000    0.0071
  1.74  0.2362  0.3748  2.2380  1.445E-01  3.06E-03   0.00E+00  1.0132       -0.0213      0.0069     0.0000   -0.0168        0.0056      0.0157     0.0000    0.0074
  1.74  0.2362  0.3748  2.5450  7.876E-02  2.29E-03   0.00E+00  1.0173       -0.0236      0.0096     0.0000   -0.0177        0.0463      0.0219     0.0000    0.0055
  1.74  0.2362  0.3748  2.9490  3.541E-02  1.51E-03   0.00E+00  1.0275       -0.0366      0.0139     0.0000   -0.0201        0.0282      0.0333     0.0000    0.0047
  1.74  0.2362  0.3748  3.2650  1.782E-02  1.03E-03   0.00E+00  1.0402       -0.0437      0.0194     0.0000   -0.0242        0.0955      0.0453     0.0000    0.0093
  1.74  0.2362  0.3748  3.7100  6.701E-03  7.07E-04   0.00E+00  1.0467       -0.0920      0.0338     0.0000   -0.0287        0.0983      0.0724     0.0000    0.0245
  1.74  0.2362  0.4134  1.9530  1.523E-01  3.48E-03   0.00E+00  1.0017       -0.0121      0.0077     0.0000   -0.0146       -0.0178      0.0155     0.0000    0.0057
  1.74  0.2362  0.4134  2.2380  8.258E-02  2.27E-03   0.00E+00  1.0048       -0.0455      0.0092     0.0000   -0.0156        0.0072      0.0204     0.0000    0.0038
  1.74  0.2362  0.4134  2.5450  4.438E-02  1.77E-03   0.00E+00  1.0114       -0.0254      0.0133     0.0000   -0.0173        0.0411      0.0295     0.0000    0.0016
  1.74  0.2362  0.4134  2.9490  2.047E-02  1.00E-03   0.00E+00  1.0263       -0.0250      0.0160     0.0000   -0.0215        0.0261      0.0368     0.0000    0.0046
  1.74  0.2362  0.4134  3.2650  1.002E-02  7.48E-04   0.00E+00  1.0398       -0.0489      0.0244     0.0000   -0.0262        0.0186      0.0576     0.0000    0.0158
  1.74  0.2362  0.4134  3.7100  4.323E-03  6.61E-04   0.00E+00  1.0400       -0.1707      0.0402     0.0000   -0.0280        0.2045      0.1141     0.0000    0.0256
  1.74  0.2362  0.4537  1.9530  8.940E-02  2.54E-03   0.00E+00  0.9945       -0.0296      0.0098     0.0000   -0.0139       -0.0174      0.0198     0.0000    0.0028
  1.74  0.2362  0.4537  2.2380  4.877E-02  1.89E-03   0.00E+00  0.9987       -0.0217      0.0130     0.0000   -0.0152        0.0047      0.0283     0.0000    0.0003
  1.74  0.2362  0.4537  2.5450  2.748E-02  1.26E-03   0.00E+00  1.0071       -0.0366      0.0149     0.0000   -0.0177        0.0001      0.0350     0.0000   -0.0003
  1.74  0.2362  0.4537  2.9490  1.114E-02  6.59E-04   0.00E+00  1.0247       -0.0663      0.0191     0.0000   -0.0232       -0.0095      0.0473     0.0000    0.0091
  1.74  0.2362  0.4537  3.2650  5.672E-03  7.07E-04   0.00E+00  1.0336       -0.0140      0.0401     0.0000   -0.0254        0.0131      0.0923     0.0000    0.0145
  1.74  0.2362  0.4958  0.9690  3.749E-01  2.70E-02   0.00E+00  0.9799       -0.0701      0.0233     0.0000   -0.0039        0.0043      0.0430     0.0000    0.0009
  1.74  0.2362  0.4958  1.9530  5.150E-02  2.04E-03   0.00E+00  0.9865       -0.0473      0.0142     0.0000   -0.0133        0.0222      0.0282     0.0000   -0.0005
  1.74  0.2362  0.4958  2.2380  3.220E-02  1.48E-03   0.00E+00  0.9923       -0.0478      0.0157     0.0000   -0.0152        0.0095      0.0339     0.0000   -0.0020
  1.74  0.2362  0.4958  2.5450  1.487E-02  8.10E-04   0.00E+00  1.0032       -0.0459      0.0184     0.0000   -0.0189        0.0556      0.0417     0.0000    0.0006
  1.74  0.2362  0.5397  1.9530  3.253E-02  1.69E-03   0.00E+00  0.9791       -0.0176      0.0182     0.0000   -0.0132       -0.0150      0.0373     0.0000   -0.0032
  1.74  0.2362  0.5397  2.2380  1.640E-02  8.78E-04   0.00E+00  0.9855       -0.0758      0.0190     0.0000   -0.0154        0.0536      0.0395     0.0000   -0.0053
  1.74  0.2362  0.5397  2.5450  8.550E-03  7.18E-04   0.00E+00  0.9970       -0.0350      0.0262     0.0000   -0.0195       -0.0681      0.0617     0.0000   -0.0032
  1.74  0.2362  0.5855  0.7650  2.603E-01  1.80E-02   0.00E+00  0.9674       -0.0700      0.0236     0.0000   -0.0005        0.0866      0.0443     0.0000    0.0001
  1.74  0.2362  0.5855  1.9530  1.918E-02  1.00E-03   0.00E+00  0.9714       -0.0424      0.0181     0.0000   -0.0129       -0.0352      0.0376     0.0000   -0.0089
  1.74  0.2362  0.5855  2.2380  8.465E-03  7.28E-04   0.00E+00  0.9823       -0.0419      0.0304     0.0000   -0.0166        0.0075      0.0653     0.0000   -0.0108
  1.74  0.2362  0.6334  0.7650  2.210E-01  1.93E-02   0.00E+00  0.9662        0.0832      0.0206     0.0000   -0.0073       -0.1148      0.0397     0.0000    0.0017
  1.74  0.2362  0.7355  0.5760  1.093E-01  1.12E-02   0.00E+00  0.9635       -0.0264      0.0309     0.0000   -0.0089       -0.2769      0.0660     0.0000    0.0016
  1.74  0.2362  0.8469  0.4010  6.288E-02  7.63E-03   0.00E+00  1.0568       -0.0178      0.0359     0.0000   -0.0168       -0.2256      0.0717     0.0000    0.0000
  1.74  0.2686  0.0933  2.2380  4.252E+00  1.03E-01   0.00E+00  1.0547        0.0310      0.0087     0.0000   -0.0216        0.0332      0.0146     0.0000    0.0057
  1.74  0.2686  0.0933  2.5450  1.901E+00  3.80E-02   0.00E+00  1.0922       -0.0089      0.0067     0.0000   -0.0300       -0.0234      0.0162     0.0000    0.0006
  1.74  0.2686  0.0933  2.9490  8.347E-01  2.30E-02   0.00E+00  1.1642        0.0070      0.0093     0.0000   -0.0463       -0.0074      0.0222     0.0000    0.0170
  1.74  0.2686  0.0933  3.2650  4.714E-01  1.60E-02   0.00E+00  1.2004       -0.0169      0.0113     0.0000   -0.0455        0.0038      0.0270     0.0000    0.0465
  1.74  0.2686  0.0933  3.7100  2.422E-01  1.53E-02   0.00E+00  1.1943        0.0185      0.0213     0.0000   -0.0139        0.0185      0.0518     0.0000   -0.0080
  1.74  0.2686  0.0933  4.1820  4.842E-02  3.91E-03   0.00E+00  1.2474       -0.0005      0.0258     0.0000   -0.0140       -0.1604      0.0629     0.0000   -0.0158
  1.74  0.2686  0.1194  2.2380  3.364E+00  4.23E-02   0.00E+00  1.0395        0.0061      0.0046     0.0000   -0.0178        0.0119      0.0092     0.0000    0.0047
  1.74  0.2686  0.1194  2.5450  1.959E+00  2.75E-02   0.00E+00  1.0539        0.0027      0.0048     0.0000   -0.0231        0.0020      0.0113     0.0000    0.0093
  1.74  0.2686  0.1194  2.9490  9.688E-01  1.90E-02   0.00E+00  1.0741       -0.0053      0.0066     0.0000   -0.0270       -0.0175      0.0157     0.0000    0.0212
  1.74  0.2686  0.1194  3.2650  5.762E-01  1.41E-02   0.00E+00  1.0799        0.0003      0.0081     0.0000   -0.0227        0.0023      0.0198     0.0000    0.0143
  1.74  0.2686  0.1194  3.7100  2.683E-01  1.07E-02   0.00E+00  1.0996       -0.0155      0.0134     0.0000   -0.0150        0.0222      0.0331     0.0000   -0.0035
  1.74  0.2686  0.1194  4.1820  1.269E-01  6.77E-03   0.00E+00  1.1035        0.0379      0.0176     0.0000   -0.0286        0.0092      0.0414     0.0000    0.0125
  1.74  0.2686  0.1194  4.7080  7.652E-02  4.99E-03   0.00E+00  1.0001       -0.0119      0.0236     0.0000   -0.0145        0.1382      0.0512     0.0000    0.0136
  1.74  0.2686  0.1468  1.9530  3.716E+00  6.65E-02   0.00E+00  1.0227        0.0263      0.0068     0.0000   -0.0118        0.0268      0.0108     0.0000    0.0029
  1.74  0.2686  0.1468  2.2380  2.385E+00  2.96E-02   0.00E+00  1.0306        0.0098      0.0044     0.0000   -0.0164        0.0254      0.0093     0.0000    0.0066
  1.74  0.2686  0.1468  2.5450  1.362E+00  1.98E-02   0.00E+00  1.0404       -0.0102      0.0050     0.0000   -0.0197        0.0062      0.0117     0.0000    0.0120
  1.74  0.2686  0.1468  2.9490  7.123E-01  1.45E-02   0.00E+00  1.0510       -0.0224      0.0069     0.0000   -0.0207        0.0238      0.0161     0.0000    0.0121
  1.74  0.2686  0.1468  3.2650  4.364E-01  1.10E-02   0.00E+00  1.0585        0.0042      0.0083     0.0000   -0.0189       -0.0257      0.0202     0.0000    0.0052
  1.74  0.2686  0.1468  3.7100  2.069E-01  8.12E-03   0.00E+00  1.0676       -0.0292      0.0130     0.0000   -0.0212       -0.0090      0.0312     0.0000   -0.0002
  1.74  0.2686  0.1468  4.1820  1.067E-01  5.46E-03   0.00E+00  1.0679       -0.0187      0.0174     0.0000   -0.0330        0.0329      0.0411     0.0000    0.0384
  1.74  0.2686  0.1468  4.7080  5.735E-02  3.42E-03   0.00E+00  0.9729        0.0381      0.0201     0.0000   -0.0137        0.0437      0.0466     0.0000    0.0141
  1.74  0.2686  0.1753  1.9530  2.553E+00  4.57E-02   0.00E+00  1.0182        0.0262      0.0065     0.0000   -0.0123        0.0205      0.0111     0.0000    0.0043
  1.74  0.2686  0.1753  2.2380  1.581E+00  2.32E-02   0.00E+00  1.0253        0.0018      0.0053     0.0000   -0.0157       -0.0022      0.0109     0.0000    0.0079
  1.74  0.2686  0.1753  2.5450  9.169E-01  1.55E-02   0.00E+00  1.0332       -0.0147      0.0061     0.0000   -0.0182        0.0285      0.0136     0.0000    0.0094
  1.74  0.2686  0.1753  2.9490  4.863E-01  1.08E-02   0.00E+00  1.0433       -0.0176      0.0074     0.0000   -0.0196       -0.0219      0.0176     0.0000    0.0069
  1.74  0.2686  0.1753  3.2650  3.093E-01  8.28E-03   0.00E+00  1.0511        0.0004      0.0090     0.0000   -0.0208       -0.0215      0.0212     0.0000    0.0045
  1.74  0.2686  0.1753  3.7100  1.564E-01  6.35E-03   0.00E+00  1.0573       -0.0274      0.0136     0.0000   -0.0264        0.0039      0.0341     0.0000    0.0129
  1.74  0.2686  0.1753  4.1820  5.683E-02  3.44E-03   0.00E+00  1.0217       -0.0191      0.0213     0.0000   -0.0225        0.1213      0.0486     0.0000    0.0178
  1.74  0.2686  0.1753  4.7080  2.957E-02  2.12E-03   0.00E+00  0.9428        0.0762      0.0221     0.0000   -0.0119       -0.0054      0.0583     0.0000    0.0089
  1.74  0.2686  0.2051  1.9530  1.666E+00  2.74E-02   0.00E+00  1.0145        0.0111      0.0059     0.0000   -0.0126        0.0150      0.0114     0.0000    0.0053
  1.74  0.2686  0.2051  2.2380  1.003E+00  1.57E-02   0.00E+00  1.0212       -0.0027      0.0054     0.0000   -0.0159       -0.0050      0.0116     0.0000    0.0067
  1.74  0.2686  0.2051  2.5450  5.818E-01  1.18E-02   0.00E+00  1.0287       -0.0422      0.0073     0.0000   -0.0186       -0.0118      0.0161     0.0000    0.0071
  1.74  0.2686  0.2051  2.9490  3.267E-01  8.40E-03   0.00E+00  1.0393       -0.0162      0.0090     0.0000   -0.0211        0.0077      0.0208     0.0000    0.0073
  1.74  0.2686  0.2051  3.2650  1.864E-01  5.67E-03   0.00E+00  1.0465       -0.0152      0.0104     0.0000   -0.0240        0.0082      0.0243     0.0000    0.0094
  1.74  0.2686  0.2051  3.7100  9.401E-02  4.50E-03   0.00E+00  1.0540       -0.0195      0.0162     0.0000   -0.0309       -0.0024      0.0394     0.0000    0.0280
  1.74  0.2686  0.2051  4.1820  3.636E-02  2.48E-03   0.00E+00  1.0201       -0.0160      0.0230     0.0000   -0.0277        0.0120      0.0543     0.0000    0.0283
  1.74  0.2686  0.2051  4.7080  1.458E-02  1.34E-03   0.00E+00  0.9041        0.0242      0.0315     0.0000   -0.0126        0.0940      0.0724     0.0000    0.0099
  1.74  0.2686  0.2362  1.4230  2.609E+00  1.28E-01   0.00E+00  0.9991       -0.0079      0.0161     0.0000   -0.0019       -0.1087      0.0360     0.0000    0.0001
  1.74  0.2686  0.2362  1.9530  1.111E+00  1.83E-02   0.00E+00  1.0108        0.0197      0.0059     0.0000   -0.0135       -0.0115      0.0118     0.0000    0.0045
  1.74  0.2686  0.2362  2.2380  6.576E-01  1.11E-02   0.00E+00  1.0172       -0.0044      0.0058     0.0000   -0.0169        0.0219      0.0131     0.0000    0.0058
  1.74  0.2686  0.2362  2.5450  3.978E-01  8.97E-03   0.00E+00  1.0251       -0.0263      0.0078     0.0000   -0.0196       -0.0296      0.0181     0.0000    0.0077
  1.74  0.2686  0.2362  2.9490  2.158E-01  6.36E-03   0.00E+00  1.0362       -0.0339      0.0103     0.0000   -0.0231       -0.0152      0.0234     0.0000    0.0105
  1.74  0.2686  0.2362  3.2650  1.233E-01  4.34E-03   0.00E+00  1.0466       -0.0351      0.0122     0.0000   -0.0277        0.0020      0.0280     0.0000    0.0185
  1.74  0.2686  0.2362  3.7100  5.321E-02  3.28E-03   0.00E+00  1.0341        0.0042      0.0213     0.0000   -0.0263        0.0405      0.0512     0.0000    0.0128
  1.74  0.2686  0.2362  4.1820  1.949E-02  1.67E-03   0.00E+00  1.0011        0.0397      0.0304     0.0000   -0.0266        0.1312      0.0659     0.0000    0.0280
  1.74  0.2686  0.2686  1.4230  1.789E+00  6.42E-02   0.00E+00  0.9959        0.0054      0.0139     0.0000   -0.0048       -0.0167      0.0289     0.0000    0.0008
  1.74  0.2686  0.2686  1.9530  7.778E-01  1.38E-02   0.00E+00  1.0064        0.0170      0.0064     0.0000   -0.0147        0.0240      0.0125     0.0000    0.0041
  1.74  0.2686  0.2686  2.2380  4.490E-01  8.61E-03   0.00E+00  1.0132       -0.0032      0.0065     0.0000   -0.0178       -0.0116      0.0145     0.0000    0.0069
  1.74  0.2686  0.2686  2.5450  2.694E-01  7.22E-03   0.00E+00  1.0220       -0.0200      0.0091     0.0000   -0.0205        0.0079      0.0212     0.0000    0.0095
  1.74  0.2686  0.2686  2.9490  1.381E-01  4.53E-03   0.00E+00  1.0347       -0.0344      0.0113     0.0000   -0.0249       -0.0013      0.0267     0.0000    0.0135
  1.74  0.2686  0.2686  3.2650  7.817E-02  3.22E-03   0.00E+00  1.0370       -0.0509      0.0146     0.0000   -0.0259        0.0887      0.0327     0.0000    0.0097
  1.74  0.2686  0.2686  3.7100  3.124E-02  2.46E-03   0.00E+00  1.0569       -0.0464      0.0275     0.0000   -0.0382        0.0325      0.0635     0.0000    0.0418
  1.74  0.2686  0.2686  4.1820  8.819E-03  9.77E-04   0.00E+00  0.9773        0.0083      0.0339     0.0000   -0.0248       -0.1000      0.0924     0.0000    0.0236
  1.74  0.2686  0.3025  1.4230  1.337E+00  4.09E-02   0.00E+00  0.9930        0.0360      0.0129     0.0000   -0.0069        0.0342      0.0259     0.0000    0.0007
  1.74  0.2686  0.3025  1.9530  5.193E-01  1.00E-02   0.00E+00  1.0031        0.0072      0.0069     0.0000   -0.0155        0.0091      0.0136     0.0000    0.0056
  1.74  0.2686  0.3025  2.2380  2.926E-01  6.70E-03   0.00E+00  1.0106       -0.0075      0.0078     0.0000   -0.0184       -0.0260      0.0175     0.0000    0.0079
  1.74  0.2686  0.3025  2.5450  1.680E-01  5.48E-03   0.00E+00  1.0189       -0.0354      0.0111     0.0000   -0.0210       -0.0070      0.0262     0.0000    0.0079
  1.74  0.2686  0.3025  2.9490  8.094E-02  3.03E-03   0.00E+00  1.0307       -0.0650      0.0128     0.0000   -0.0245        0.0070      0.0300     0.0000    0.0059
  1.74  0.2686  0.3025  3.2650  4.272E-02  2.33E-03   0.00E+00  1.0486       -0.0649      0.0185     0.0000   -0.0318        0.0458      0.0448     0.0000    0.0201
  1.74  0.2686  0.3025  4.1820  5.024E-03  7.10E-04   0.00E+00  0.9251       -0.0217      0.0443     0.0000   -0.0258       -0.1071      0.1046     0.0000    0.0278
  1.74  0.2686  0.3379  1.4230  8.566E-01  2.60E-02   0.00E+00  0.9894        0.0282      0.0141     0.0000   -0.0089       -0.0166      0.0284     0.0000    0.0020
  1.74  0.2686  0.3379  1.9530  3.324E-01  7.37E-03   0.00E+00  1.0000       -0.0047      0.0081     0.0000   -0.0160       -0.0046      0.0160     0.0000    0.0047
  1.74  0.2686  0.3379  2.2380  1.867E-01  5.36E-03   0.00E+00  1.0069       -0.0041      0.0100     0.0000   -0.0186       -0.0289      0.0215     0.0000    0.0037
  1.74  0.2686  0.3379  2.5450  1.075E-01  4.14E-03   0.00E+00  1.0175       -0.0047      0.0133     0.0000   -0.0220       -0.0038      0.0303     0.0000    0.0039
  1.74  0.2686  0.3379  2.9490  4.998E-02  2.19E-03   0.00E+00  1.0410       -0.0307      0.0149     0.0000   -0.0300       -0.0115      0.0365     0.0000    0.0177
  1.74  0.2686  0.3379  3.2650  2.690E-02  2.10E-03   0.00E+00  1.0512       -0.0192      0.0257     0.0000   -0.0343       -0.0236      0.0630     0.0000    0.0271
  1.74  0.2686  0.3379  3.7100  8.658E-03  1.03E-03   0.00E+00  1.0323        0.0636      0.0383     0.0000   -0.0346        0.0386      0.0851     0.0000    0.0324
  1.74  0.2686  0.3748  1.1870  7.733E-01  3.87E-02   0.00E+00  0.9826        0.0042      0.0152     0.0000   -0.0039        0.0756      0.0331     0.0000    0.0005
  1.74  0.2686  0.3748  1.9530  2.185E-01  5.83E-03   0.00E+00  0.9990       -0.0145      0.0098     0.0000   -0.0174       -0.0063      0.0190     0.0000    0.0031
  1.74  0.2686  0.3748  2.2380  1.122E-01  4.10E-03   0.00E+00  1.0075       -0.0473      0.0127     0.0000   -0.0206       -0.0455      0.0274     0.0000    0.0047
  1.74  0.2686  0.3748  2.5450  6.168E-02  2.60E-03   0.00E+00  1.0204       -0.0311      0.0148     0.0000   -0.0247        0.0187      0.0338     0.0000    0.0101
  1.74  0.2686  0.3748  2.9490  2.752E-02  1.56E-03   0.00E+00  1.0360       -0.0149      0.0197     0.0000   -0.0283        0.0265      0.0437     0.0000    0.0116
  1.74  0.2686  0.4134  1.1870  6.102E-01  2.64E-02   0.00E+00  0.9801       -0.0026      0.0145     0.0000   -0.0069       -0.0077      0.0316     0.0000    0.0007
  1.74  0.2686  0.4134  1.9530  1.352E-01  4.88E-03   0.00E+00  0.9955       -0.0330      0.0136     0.0000   -0.0187       -0.0161      0.0264     0.0000    0.0054
  1.74  0.2686  0.4134  2.2380  7.195E-02  3.07E-03   0.00E+00  1.0022       -0.0300      0.0155     0.0000   -0.0206        0.0466      0.0323     0.0000    0.0059
  1.74  0.2686  0.4134  2.5450  3.443E-02  1.67E-03   0.00E+00  1.0128       -0.0347      0.0173     0.0000   -0.0221        0.0479      0.0362     0.0000    0.0016
  1.74  0.2686  0.4134  2.9490  1.376E-02  1.27E-03   0.00E+00  1.0499       -0.0371      0.0325     0.0000   -0.0328        0.0139      0.0698     0.0000    0.0133
  1.74  0.2686  0.4134  3.2650  5.871E-03  8.89E-04   0.00E+00  1.0681       -0.0566      0.0555     0.0000   -0.0393        0.2052      0.1231     0.0000    0.0274
  1.74  0.2686  0.4537  1.1870  3.885E-01  1.64E-02   0.00E+00  0.9781        0.0061      0.0176     0.0000   -0.0095       -0.0216      0.0368     0.0000    0.0026
  1.74  0.2686  0.4537  1.9530  7.656E-02  3.55E-03   0.00E+00  0.9883       -0.0350      0.0171     0.0000   -0.0175       -0.0297      0.0331     0.0000    0.0031
  1.74  0.2686  0.4537  2.2380  4.299E-02  1.90E-03   0.00E+00  0.9966       -0.0541      0.0157     0.0000   -0.0186       -0.0201      0.0334     0.0000   -0.0027
  1.74  0.2686  0.4537  2.5450  2.019E-02  1.32E-03   0.00E+00  1.0208       -0.0808      0.0230     0.0000   -0.0247        0.0227      0.0489     0.0000   -0.0027
  1.74  0.2686  0.4958  0.9690  4.160E-01  1.94E-02   0.00E+00  0.9681       -0.0059      0.0142     0.0000   -0.0043        0.0248      0.0333     0.0000    0.0010
  1.74  0.2686  0.4958  1.9530  4.825E-02  2.19E-03   0.00E+00  0.9826       -0.0424      0.0168     0.0000   -0.0163       -0.0450      0.0342     0.0000   -0.0040
  1.74  0.2686  0.4958  2.2380  2.311E-02  1.30E-03   0.00E+00  0.9998       -0.0601      0.0201     0.0000   -0.0206       -0.0291      0.0430     0.0000   -0.0080
  1.74  0.2686  0.5397  0.9690  2.770E-01  1.51E-02   0.00E+00  0.9657       -0.0040      0.0170     0.0000   -0.0081       -0.0352      0.0364     0.0000    0.0023
  1.74  0.2686  0.5397  1.9530  2.794E-02  1.53E-03   0.00E+00  0.9814       -0.0545      0.0209     0.0000   -0.0175       -0.0287      0.0405     0.0000   -0.0098
  1.74  0.2686  0.6334  0.7650  2.329E-01  2.00E-02   0.00E+00  0.9552        0.0965      0.0216     0.0000   -0.0089       -0.1549      0.0507     0.0000    0.0022
  1.74  0.2686  0.7355  0.5760  1.619E-01  7.78E-03   0.00E+00  0.9575        0.0364      0.0109     0.0000   -0.0110       -0.2508      0.0289     0.0000    0.0025
  1.74  0.3025  0.0933  2.5450  7.236E-01  5.01E-02   0.00E+00  1.1227       -0.0171      0.0265     0.0000   -0.0383        0.1208      0.0623     0.0000   -0.0193
  1.74  0.3025  0.0933  2.9490  2.525E-01  2.05E-02   0.00E+00  1.2692        0.0210      0.0283     0.0000   -0.0676       -0.0267      0.0635     0.0000    0.0382
  1.74  0.3025  0.1194  2.2380  2.380E+00  5.90E-02   0.00E+00  1.0222        0.0083      0.0096     0.0000   -0.0199        0.0413      0.0183     0.0000    0.0027
  1.74  0.3025  0.1194  2.5450  1.402E+00  3.04E-02   0.00E+00  1.0419       -0.0132      0.0078     0.0000   -0.0264        0.0104      0.0185     0.0000    0.0076
  1.74  0.3025  0.1194  2.9490  5.009E-01  1.57E-02   0.00E+00  1.0643       -0.0007      0.0110     0.0000   -0.0270       -0.0112      0.0259     0.0000    0.0216
  1.74  0.3025  0.1194  3.2650  3.315E-01  1.95E-02   0.00E+00  1.0791       -0.0032      0.0208     0.0000   -0.0159        0.0086      0.0481     0.0000   -0.0035
  1.74  0.3025  0.1194  3.7100  1.520E-01  8.60E-03   0.00E+00  1.1401        0.0054      0.0200     0.0000   -0.0169       -0.0492      0.0477     0.0000   -0.0042
  1.74  0.3025  0.1194  4.1820  9.117E-02  7.32E-03   0.00E+00  1.0408        0.0743      0.0287     0.0000   -0.0258        0.0175      0.0696     0.0000    0.0262
  1.74  0.3025  0.1468  2.2380  1.730E+00  3.88E-02   0.00E+00  1.0125        0.0018      0.0084     0.0000   -0.0179       -0.0056      0.0179     0.0000    0.0055
  1.74  0.3025  0.1468  2.5450  1.034E+00  2.42E-02   0.00E+00  1.0224       -0.0184      0.0057     0.0000   -0.0213       -0.0249      0.0165     0.0000    0.0125
  1.74  0.3025  0.1468  2.9490  4.960E-01  1.44E-02   0.00E+00  1.0317       -0.0147      0.0102     0.0000   -0.0189       -0.0217      0.0238     0.0000    0.0077
  1.74  0.3025  0.1468  3.2650  2.541E-01  1.49E-02   0.00E+00  1.0485        0.0362      0.0209     0.0000   -0.0160       -0.0208      0.0524     0.0000   -0.0023
  1.74  0.3025  0.1468  3.7100  1.408E-01  7.46E-03   0.00E+00  1.0698       -0.0295      0.0187     0.0000   -0.0299        0.0224      0.0440     0.0000    0.0186
  1.74  0.3025  0.1468  4.1820  6.283E-02  4.77E-03   0.00E+00  0.9741        0.0286      0.0278     0.0000   -0.0156        0.1011      0.0623     0.0000    0.0150
  1.74  0.3025  0.1753  1.6750  3.576E+00  1.41E-01   0.00E+00  0.9936        0.0209      0.0179     0.0000   -0.0071       -0.0006      0.0321     0.0000    0.0006
  1.74  0.3025  0.1753  1.9530  2.009E+00  5.12E-02   0.00E+00  0.9995        0.0171      0.0104     0.0000   -0.0130        0.0066      0.0170     0.0000    0.0034
  1.74  0.3025  0.1753  2.2380  1.184E+00  2.86E-02   0.00E+00  1.0066       -0.0025      0.0091     0.0000   -0.0170        0.0252      0.0190     0.0000    0.0082
  1.74  0.3025  0.1753  2.5450  7.315E-01  1.81E-02   0.00E+00  1.0145       -0.0129      0.0090     0.0000   -0.0187        0.0054      0.0205     0.0000    0.0107
  1.74  0.3025  0.1753  2.9490  3.482E-01  1.07E-02   0.00E+00  1.0247       -0.0427      0.0108     0.0000   -0.0180       -0.0155      0.0252     0.0000    0.0026
  1.74  0.3025  0.1753  3.2650  1.868E-01  1.11E-02   0.00E+00  1.0383       -0.0594      0.0197     0.0000   -0.0207       -0.0530      0.0474     0.0000    0.0020
  1.74  0.3025  0.1753  3.7100  8.313E-02  4.89E-03   0.00E+00  1.0427       -0.0667      0.0209     0.0000   -0.0339        0.0907      0.0516     0.0000    0.0396
  1.74  0.3025  0.1753  4.1820  3.477E-02  2.88E-03   0.00E+00  0.9412       -0.0082      0.0307     0.0000   -0.0149        0.1044      0.0695     0.0000    0.0152
  1.74  0.3025  0.2051  1.9530  1.346E+00  3.90E-02   0.00E+00  0.9958        0.0081      0.0117     0.0000   -0.0136        0.0405      0.0182     0.0000    0.0052
  1.74  0.3025  0.2051  2.2380  8.221E-01  2.41E-02   0.00E+00  1.0030       -0.0061      0.0114     0.0000   -0.0163       -0.0166      0.0224     0.0000    0.0081
  1.74  0.3025  0.2051  2.5450  5.088E-01  1.38E-02   0.00E+00  1.0098       -0.0438      0.0100     0.0000   -0.0182       -0.0124      0.0235     0.0000    0.0058
  1.74  0.3025  0.2051  2.9490  2.389E-01  8.00E-03   0.00E+00  1.0233       -0.0317      0.0120     0.0000   -0.0203       -0.0383      0.0283     0.0000    0.0034
  1.74  0.3025  0.2051  3.2650  1.347E-01  8.96E-03   0.00E+00  1.0354       -0.0360      0.0234     0.0000   -0.0270        0.0222      0.0571     0.0000    0.0137
  1.74  0.3025  0.2051  3.7100  5.559E-02  3.70E-03   0.00E+00  1.0010       -0.0130      0.0234     0.0000   -0.0237        0.0326      0.0556     0.0000    0.0164
  1.74  0.3025  0.2051  4.1820  2.879E-02  2.51E-03   0.00E+00  0.8913       -0.0460      0.0315     0.0000   -0.0129        0.0710      0.0737     0.0000    0.0103
  1.74  0.3025  0.2362  1.4230  2.385E+00  1.26E-01   0.00E+00  0.9829        0.0420      0.0161     0.0000   -0.0015        0.0604      0.0379     0.0000    0.0000
  1.74  0.3025  0.2362  1.9530  8.527E-01  2.27E-02   0.00E+00  0.9938        0.0094      0.0101     0.0000   -0.0139        0.0173      0.0191     0.0000    0.0060
  1.74  0.3025  0.2362  2.2380  5.469E-01  1.71E-02   0.00E+00  1.0003        0.0019      0.0115     0.0000   -0.0171        0.0280      0.0243     0.0000    0.0056
  1.74  0.3025  0.2362  2.5450  3.295E-01  1.03E-02   0.00E+00  1.0089       -0.0135      0.0119     0.0000   -0.0197       -0.0242      0.0262     0.0000    0.0051
  1.74  0.3025  0.2362  2.9490  1.433E-01  6.02E-03   0.00E+00  1.0239       -0.0366      0.0159     0.0000   -0.0243        0.0451      0.0345     0.0000    0.0091
  1.74  0.3025  0.2362  3.2650  7.814E-02  6.07E-03   0.00E+00  1.0381       -0.0599      0.0279     0.0000   -0.0332        0.0512      0.0696     0.0000    0.0300
  1.74  0.3025  0.2362  3.7100  3.471E-02  2.63E-03   0.00E+00  1.0069        0.0034      0.0276     0.0000   -0.0325        0.0874      0.0645     0.0000    0.0349
  1.74  0.3025  0.2686  1.4230  1.568E+00  6.22E-02   0.00E+00  0.9793       -0.0032      0.0136     0.0000   -0.0053        0.0331      0.0325     0.0000    0.0007
  1.74  0.3025  0.2686  1.9530  6.078E-01  1.74E-02   0.00E+00  0.9915       -0.0108      0.0112     0.0000   -0.0152        0.0242      0.0212     0.0000    0.0044
  1.74  0.3025  0.2686  2.2380  3.714E-01  1.26E-02   0.00E+00  0.9984       -0.0109      0.0121     0.0000   -0.0187       -0.0551      0.0267     0.0000    0.0050
  1.74  0.3025  0.2686  2.5450  2.178E-01  7.26E-03   0.00E+00  1.0093       -0.0295      0.0122     0.0000   -0.0216       -0.0319      0.0272     0.0000    0.0078
  1.74  0.3025  0.2686  2.9490  9.972E-02  5.04E-03   0.00E+00  1.0313       -0.0470      0.0181     0.0000   -0.0302       -0.0182      0.0393     0.0000    0.0216
  1.74  0.3025  0.2686  3.2650  4.680E-02  4.21E-03   0.00E+00  1.0177       -0.0361      0.0326     0.0000   -0.0270        0.0104      0.0762     0.0000    0.0079
  1.74  0.3025  0.2686  3.7100  2.101E-02  1.83E-03   0.00E+00  0.9784       -0.0131      0.0316     0.0000   -0.0283        0.0591      0.0714     0.0000    0.0266
  1.74  0.3025  0.3025  1.4230  1.211E+00  3.86E-02   0.00E+00  0.9772        0.0247      0.0118     0.0000   -0.0070        0.0219      0.0269     0.0000    0.0016
  1.74  0.3025  0.3025  1.9530  4.062E-01  1.40E-02   0.00E+00  0.9888       -0.0160      0.0135     0.0000   -0.0168       -0.0025      0.0260     0.0000    0.0040
  1.74  0.3025  0.3025  2.2380  2.708E-01  9.46E-03   0.00E+00  0.9979       -0.0217      0.0126     0.0000   -0.0199       -0.0246      0.0280     0.0000    0.0074
  1.74  0.3025  0.3025  2.5450  1.352E-01  5.11E-03   0.00E+00  1.0122       -0.0454      0.0141     0.0000   -0.0242        0.0199      0.0310     0.0000    0.0117
  1.74  0.3025  0.3025  2.9490  6.492E-02  4.39E-03   0.00E+00  1.0224       -0.0590      0.0224     0.0000   -0.0275       -0.1175      0.0545     0.0000    0.0066
  1.74  0.3025  0.3025  3.2650  2.491E-02  2.61E-03   0.00E+00  1.0546       -0.0060      0.0368     0.0000   -0.0437       -0.0161      0.0850     0.0000    0.0443
  1.74  0.3025  0.3025  3.7100  1.057E-02  1.31E-03   0.00E+00  0.9119        0.0855      0.0418     0.0000   -0.0322        0.0228      0.1025     0.0000    0.0274
  1.74  0.3025  0.3379  1.4230  7.514E-01  2.42E-02   0.00E+00  0.9748        0.0308      0.0139     0.0000   -0.0088        0.0312      0.0304     0.0000    0.0008
  1.74  0.3025  0.3379  1.9530  2.783E-01  1.14E-02   0.00E+00  0.9871       -0.0085      0.0156     0.0000   -0.0179       -0.0116      0.0304     0.0000    0.0063
  1.74  0.3025  0.3379  2.2380  1.605E-01  5.97E-03   0.00E+00  0.9989       -0.0125      0.0136     0.0000   -0.0214        0.0212      0.0298     0.0000    0.0089
  1.74  0.3025  0.3379  2.5450  8.776E-02  4.00E-03   0.00E+00  1.0106       -0.0675      0.0160     0.0000   -0.0242       -0.0595      0.0366     0.0000    0.0038
  1.74  0.3025  0.3379  2.9490  3.762E-02  3.77E-03   0.00E+00  1.0463       -0.0926      0.0347     0.0000   -0.0375       -0.0344      0.0885     0.0000    0.0220
  1.74  0.3025  0.3379  3.2650  1.294E-02  1.47E-03   0.00E+00  1.0409       -0.1509      0.0404     0.0000   -0.0395        0.1228      0.1061     0.0000    0.0337
  1.74  0.3025  0.3748  1.1870  7.501E-01  3.37E-02   0.00E+00  0.9687        0.0136      0.0145     0.0000   -0.0039        0.0642      0.0329     0.0000    0.0002
  1.74  0.3025  0.3748  1.9530  1.785E-01  7.78E-03   0.00E+00  0.9871        0.0060      0.0166     0.0000   -0.0184       -0.0107      0.0327     0.0000    0.0047
  1.74  0.3025  0.3748  2.2380  1.088E-01  4.25E-03   0.00E+00  0.9979       -0.0108      0.0147     0.0000   -0.0213        0.0409      0.0307     0.0000   -0.0008
  1.74  0.3025  0.3748  2.5450  4.910E-02  3.23E-03   0.00E+00  1.0240       -0.0486      0.0234     0.0000   -0.0299       -0.0032      0.0512     0.0000    0.0066
  1.74  0.3025  0.3748  2.9490  2.232E-02  2.62E-03   0.00E+00  1.0668       -0.1529      0.0436     0.0000   -0.0438        0.2085      0.0905     0.0000    0.0372
  1.74  0.3025  0.3748  3.2650  9.973E-03  1.20E-03   0.00E+00  1.0458       -0.0224      0.0470     0.0000   -0.0456        0.2591      0.0864     0.0000    0.0277
  1.74  0.3025  0.4134  1.1870  5.774E-01  2.48E-02   0.00E+00  0.9661        0.0083      0.0135     0.0000   -0.0070        0.0194      0.0323     0.0000    0.0010
  1.74  0.3025  0.4134  2.2380  6.037E-02  2.98E-03   0.00E+00  1.0073       -0.0220      0.0184     0.0000   -0.0266       -0.0336      0.0401     0.0000    0.0038
  1.74  0.3025  0.4134  2.5450  2.583E-02  3.17E-03   0.00E+00  1.0361       -0.0251      0.0384     0.0000   -0.0338       -0.3068      0.1026     0.0000    0.0132
  1.74  0.3025  0.4134  2.9490  1.116E-02  1.31E-03   0.00E+00  1.0853       -0.0966      0.0431     0.0000   -0.0442        0.1510      0.1009     0.0000    0.0144
  1.74  0.3025  0.4537  1.1870  3.584E-01  1.87E-02   0.00E+00  0.9659       -0.0013      0.0180     0.0000   -0.0094       -0.0089      0.0387     0.0000    0.0009
  1.74  0.3025  0.4537  2.2380  3.711E-02  2.87E-03   0.00E+00  1.0078       -0.0533      0.0290     0.0000   -0.0260       -0.0127      0.0627     0.0000    0.0000
  1.74  0.3025  0.4537  2.5450  1.610E-02  2.52E-03   0.00E+00  1.0643       -0.0945      0.0592     0.0000   -0.0378        0.2040      0.1294     0.0000    0.0053
  1.74  0.3025  0.4958  0.9690  3.997E-01  1.94E-02   0.00E+00  0.9599       -0.0266      0.0157     0.0000   -0.0043       -0.0192      0.0367     0.0000    0.0002
  1.74  0.3025  0.5397  0.9690  3.128E-01  2.43E-02   0.00E+00  0.9588        0.0727      0.0238     0.0000   -0.0095        0.0648      0.0495     0.0000    0.0023
  1.74  0.3025  0.5397  2.2380  1.474E-02  1.89E-03   0.00E+00  1.0887       -0.1144      0.0479     0.0000   -0.0417        0.1685      0.1057     0.0000   -0.0311
  1.74  0.3025  0.6334  0.7650  2.247E-01  1.20E-02   0.00E+00  0.9488        0.0818      0.0126     0.0000   -0.0102       -0.2055      0.0306     0.0000    0.0024
  1.74  0.3025  0.6834  0.7650  9.917E-02  6.86E-03   0.00E+00  0.9480       -0.0097      0.0168     0.0000   -0.0155       -0.2245      0.0426     0.0000    0.0044
  1.74  0.3025  0.7355  0.5760  1.362E-01  7.30E-03   0.00E+00  0.9541        0.0553      0.0119     0.0000   -0.0124       -0.2621      0.0318     0.0000    0.0028
  1.74  0.3025  0.7900  0.5760  4.110E-02  5.40E-03   0.00E+00  0.9828       -0.0365      0.0341     0.0000   -0.0210       -0.1808      0.0910     0.0000    0.0006
  1.74  0.3379  0.1194  2.2380  1.386E+00  5.21E-02   0.00E+00  1.0127        0.0046      0.0151     0.0000   -0.0226       -0.0038      0.0285     0.0000   -0.0005
  1.74  0.3379  0.1194  2.5450  5.744E-01  2.95E-02   0.00E+00  1.0471       -0.0122      0.0192     0.0000   -0.0328       -0.0397      0.0437     0.0000    0.0090
  1.74  0.3379  0.1194  2.9490  2.669E-01  2.61E-02   0.00E+00  1.0807       -0.1028      0.0367     0.0000   -0.0201        0.0346      0.0840     0.0000    0.0036
  1.74  0.3379  0.1194  3.2650  1.472E-01  1.22E-02   0.00E+00  1.1897       -0.1122      0.0300     0.0000   -0.0162        0.0561      0.0759     0.0000   -0.0183
  1.74  0.3379  0.1468  2.2380  1.283E+00  3.33E-02   0.00E+00  0.9974       -0.0037      0.0103     0.0000   -0.0197       -0.0284      0.0218     0.0000    0.0047
  1.74  0.3379  0.1468  2.5450  6.992E-01  2.70E-02   0.00E+00  1.0085       -0.0384      0.0144     0.0000   -0.0228        0.0037      0.0329     0.0000    0.0147
  1.74  0.3379  0.1468  2.9490  2.859E-01  1.99E-02   0.00E+00  1.0273       -0.0213      0.0255     0.0000   -0.0157       -0.0128      0.0582     0.0000   -0.0059
  1.74  0.3379  0.1468  3.2650  1.720E-01  9.93E-03   0.00E+00  1.0872       -0.0123      0.0207     0.0000   -0.0189       -0.0585      0.0495     0.0000    0.0012
  1.74  0.3379  0.1468  3.7100  9.508E-02  8.20E-03   0.00E+00  1.0342        0.0064      0.0268     0.0000   -0.0263       -0.2339      0.0684     0.0000    0.0327
  1.74  0.3379  0.1753  1.6750  3.328E+00  2.22E-01   0.00E+00  0.9755        0.0567      0.0280     0.0000   -0.0073        0.0754      0.0511     0.0000    0.0010
  1.74  0.3379  0.1753  2.2380  9.596E-01  2.57E-02   0.00E+00  0.9897       -0.0276      0.0108     0.0000   -0.0181        0.0273      0.0225     0.0000    0.0086
  1.74  0.3379  0.1753  2.5450  5.452E-01  2.08E-02   0.00E+00  0.9970       -0.0284      0.0141     0.0000   -0.0180       -0.0443      0.0328     0.0000    0.0104
  1.74  0.3379  0.1753  2.9490  2.474E-01  1.71E-02   0.00E+00  1.0181       -0.0356      0.0247     0.0000   -0.0167       -0.0485      0.0597     0.0000   -0.0055
  1.74  0.3379  0.1753  3.2650  1.198E-01  7.25E-03   0.00E+00  1.0508       -0.0095      0.0221     0.0000   -0.0271       -0.0181      0.0548     0.0000    0.0161
  1.74  0.3379  0.1753  3.7100  8.049E-02  6.14E-03   0.00E+00  0.9652        0.0144      0.0271     0.0000   -0.0180       -0.0367      0.0640     0.0000    0.0174
  1.74  0.3379  0.2051  1.6750  2.192E+00  1.16E-01   0.00E+00  0.9729        0.0170      0.0244     0.0000   -0.0087       -0.0183      0.0475     0.0000    0.0014
  1.74  0.3379  0.2051  1.9530  1.245E+00  5.06E-02   0.00E+00  0.9788        0.0300      0.0167     0.0000   -0.0141        0.0356      0.0281     0.0000    0.0052
  1.74  0.3379  0.2051  2.2380  6.745E-01  2.00E-02   0.00E+00  0.9858       -0.0349      0.0121     0.0000   -0.0166       -0.0028      0.0252     0.0000    0.0101
  1.74  0.3379  0.2051  2.5450  3.493E-01  1.53E-02   0.00E+00  0.9930       -0.0508      0.0168     0.0000   -0.0170       -0.0174      0.0392     0.0000    0.0027
  1.74  0.3379  0.2051  2.9490  1.647E-01  1.30E-02   0.00E+00  1.0184       -0.0088      0.0299     0.0000   -0.0210        0.0308      0.0711     0.0000    0.0021
  1.74  0.3379  0.2051  3.2650  9.766E-02  6.21E-03   0.00E+00  1.0379       -0.0333      0.0239     0.0000   -0.0365        0.0691      0.0529     0.0000    0.0431
  1.74  0.3379  0.2051  3.7100  5.254E-02  4.60E-03   0.00E+00  0.9190       -0.0478      0.0320     0.0000   -0.0179        0.0484      0.0780     0.0000    0.0207
  1.74  0.3379  0.2362  1.9530  7.828E-01  3.45E-02   0.00E+00  0.9762       -0.0023      0.0186     0.0000   -0.0143       -0.0026      0.0321     0.0000    0.0070
  1.74  0.3379  0.2362  2.2380  4.381E-01  1.54E-02   0.00E+00  0.9840       -0.0388      0.0143     0.0000   -0.0163       -0.0251      0.0282     0.0000    0.0061
  1.74  0.3379  0.2362  2.5450  2.189E-01  1.22E-02   0.00E+00  0.9942       -0.1005      0.0217     0.0000   -0.0188       -0.0243      0.0476     0.0000   -0.0002
  1.74  0.3379  0.2362  2.9490  1.166E-01  9.62E-03   0.00E+00  1.0249       -0.0235      0.0286     0.0000   -0.0296       -0.1528      0.0709     0.0000    0.0204
  1.74  0.3379  0.2362  3.2650  7.259E-02  4.98E-03   0.00E+00  0.9956       -0.0027      0.0259     0.0000   -0.0251        0.0431      0.0577     0.0000    0.0143
  1.74  0.3379  0.2686  1.4230  1.461E+00  8.63E-02   0.00E+00  0.9632        0.0344      0.0181     0.0000   -0.0050        0.0526      0.0478     0.0000    0.0009
  1.74  0.3379  0.2686  1.9530  5.297E-01  2.07E-02   0.00E+00  0.9762       -0.0011      0.0161     0.0000   -0.0145        0.0265      0.0296     0.0000    0.0063
  1.74  0.3379  0.2686  2.2380  3.029E-01  1.11E-02   0.00E+00  0.9841       -0.0233      0.0144     0.0000   -0.0181        0.0057      0.0299     0.0000    0.0020
  1.74  0.3379  0.2686  2.5450  1.569E-01  1.15E-02   0.00E+00  0.9989       -0.0054      0.0278     0.0000   -0.0219       -0.0358      0.0606     0.0000    0.0043
  1.74  0.3379  0.2686  2.9490  6.928E-02  6.21E-03   0.00E+00  1.0262        0.0052      0.0336     0.0000   -0.0341        0.0110      0.0779     0.0000    0.0312
  1.74  0.3379  0.2686  3.2650  3.901E-02  3.29E-03   0.00E+00  1.0110       -0.0151      0.0321     0.0000   -0.0376        0.0632      0.0743     0.0000    0.0350
  1.74  0.3379  0.3025  1.4230  1.115E+00  5.50E-02   0.00E+00  0.9613        0.0299      0.0172     0.0000   -0.0073        0.1149      0.0416     0.0000    0.0018
  1.74  0.3379  0.3025  1.9530  3.565E-01  1.43E-02   0.00E+00  0.9760        0.0110      0.0161     0.0000   -0.0165        0.0026      0.0316     0.0000    0.0028
  1.74  0.3379  0.3025  2.2380  1.921E-01  8.32E-03   0.00E+00  0.9859       -0.0005      0.0168     0.0000   -0.0209        0.0177      0.0354     0.0000    0.0035
  1.74  0.3379  0.3025  2.5450  8.268E-02  8.80E-03   0.00E+00  1.0096       -0.1017      0.0409     0.0000   -0.0271       -0.0531      0.1003     0.0000    0.0153
  1.74  0.3379  0.3025  2.9490  4.551E-02  3.99E-03   0.00E+00  1.0146       -0.0633      0.0343     0.0000   -0.0291        0.0204      0.0756     0.0000    0.0007
  1.74  0.3379  0.3025  3.2650  2.050E-02  2.25E-03   0.00E+00  0.9701       -0.0674      0.0384     0.0000   -0.0357       -0.0953      0.0874     0.0000    0.0314
  1.74  0.3379  0.3379  1.4230  6.362E-01  3.40E-02   0.00E+00  0.9606        0.0214      0.0187     0.0000   -0.0086       -0.0681      0.0458     0.0000    0.0030
  1.74  0.3379  0.3379  1.9530  2.233E-01  9.56E-03   0.00E+00  0.9751        0.0097      0.0170     0.0000   -0.0191       -0.0169      0.0334     0.0000    0.0028
  1.74  0.3379  0.3379  2.2380  1.325E-01  7.16E-03   0.00E+00  0.9921       -0.0355      0.0203     0.0000   -0.0232       -0.0401      0.0451     0.0000    0.0104
  1.74  0.3379  0.3379  2.9490  2.792E-02  2.61E-03   0.00E+00  1.0759       -0.0424      0.0350     0.0000   -0.0559       -0.0280      0.0851     0.0000    0.0596
  1.74  0.3379  0.3748  1.1870  7.204E-01  4.61E-02   0.00E+00  0.9528        0.0382      0.0211     0.0000   -0.0031        0.0772      0.0518     0.0000    0.0002
  1.74  0.3379  0.3748  2.5450  4.973E-02  5.48E-03   0.00E+00  1.0314       -0.0007      0.0422     0.0000   -0.0325        0.0282      0.0919     0.0000   -0.0074
  1.74  0.3379  0.4134  1.1870  6.139E-01  4.37E-02   0.00E+00  0.9534        0.0390      0.0234     0.0000   -0.0059        0.0897      0.0588     0.0000    0.0000
  1.74  0.3379  0.4134  2.2380  4.155E-02  6.62E-03   0.00E+00  1.0135        0.0302      0.0617     0.0000   -0.0284        0.1371      0.1218     0.0000   -0.0100
  1.74  0.3379  0.4134  2.5450  2.951E-02  3.23E-03   0.00E+00  1.1022        0.0464      0.0409     0.0000   -0.0581       -0.0151      0.0862     0.0000    0.0457
  1.74  0.3379  0.4537  1.1870  3.284E-01  2.60E-02   0.00E+00  0.9532        0.0243      0.0281     0.0000   -0.0093       -0.0513      0.0640     0.0000    0.0008
  1.74  0.3379  0.4958  0.9690  3.400E-01  2.78E-02   0.00E+00  0.9477       -0.0201      0.0270     0.0000   -0.0030       -0.0151      0.0710     0.0000   -0.0002
  1.74  0.3379  0.5397  0.9690  2.594E-01  1.55E-02   0.00E+00  0.9502       -0.0073      0.0200     0.0000   -0.0078        0.0370      0.0500     0.0000   -0.0002
  1.74  0.3379  0.5855  0.9690  1.613E-01  1.21E-02   0.00E+00  0.9533        0.0793      0.0192     0.0000   -0.0138       -0.1490      0.0438     0.0000   -0.0020
  1.74  0.3379  0.6334  0.7650  1.793E-01  1.01E-02   0.00E+00  0.9507        0.1002      0.0158     0.0000   -0.0100       -0.1162      0.0394     0.0000    0.0012
  1.74  0.3379  0.6834  0.7650  7.740E-02  5.49E-03   0.00E+00  0.9526        0.0374      0.0191     0.0000   -0.0181       -0.1821      0.0476     0.0000    0.0029
  1.74  0.3379  0.7355  0.5760  9.524E-02  9.77E-03   0.00E+00  0.9614        0.0695      0.0255     0.0000   -0.0136       -0.3169      0.0668     0.0000    0.0029
  1.74  0.3748  0.1194  2.9490  8.693E-02  1.29E-02   0.00E+00  1.2527        0.0177      0.0538     0.0000   -0.0150       -0.0753      0.1351     0.0000   -0.0529
  1.74  0.3748  0.1468  2.5450  4.926E-01  3.08E-02   0.00E+00  0.9993        0.0142      0.0240     0.0000   -0.0236       -0.0254      0.0578     0.0000    0.0142
  1.74  0.3748  0.1468  2.9490  1.563E-01  1.01E-02   0.00E+00  1.0868        0.0117      0.0254     0.0000   -0.0189        0.0426      0.0556     0.0000   -0.0331
  1.74  0.3748  0.1468  3.2650  1.079E-01  1.02E-02   0.00E+00  1.2882        0.0048      0.0342     0.0000   -0.0438       -0.1039      0.0825     0.0000    0.0906
  1.74  0.3748  0.1753  1.6750  2.757E+00  1.67E-01   0.00E+00  0.9558        0.0497      0.0252     0.0000   -0.0079        0.0898      0.0480     0.0000    0.0006
  1.74  0.3748  0.1753  2.2380  7.225E-01  4.19E-02   0.00E+00  0.9722       -0.0198      0.0239     0.0000   -0.0203       -0.0126      0.0490     0.0000    0.0079
  1.74  0.3748  0.1753  2.5450  3.840E-01  2.64E-02   0.00E+00  0.9817        0.0112      0.0262     0.0000   -0.0160        0.0206      0.0645     0.0000    0.0056
  1.74  0.3748  0.1753  2.9490  1.438E-01  8.80E-03   0.00E+00  1.0555        0.0096      0.0227     0.0000   -0.0238       -0.0228      0.0585     0.0000   -0.0058
  1.74  0.3748  0.1753  3.2650  1.014E-01  8.44E-03   0.00E+00  1.0855       -0.0233      0.0319     0.0000   -0.0327        0.0312      0.0839     0.0000    0.0630
  1.74  0.3748  0.2051  1.6750  2.193E+00  1.02E-01   0.00E+00  0.9543        0.0399      0.0209     0.0000   -0.0093        0.0375      0.0407     0.0000    0.0001
  1.74  0.3748  0.2051  2.2380  5.134E-01  3.27E-02   0.00E+00  0.9665        0.0386      0.0258     0.0000   -0.0176       -0.0225      0.0528     0.0000    0.0103
  1.74  0.3748  0.2051  2.5450  2.704E-01  2.06E-02   0.00E+00  0.9798        0.0241      0.0307     0.0000   -0.0155        0.0475      0.0666     0.0000   -0.0061
  1.74  0.3748  0.2051  2.9490  1.227E-01  7.60E-03   0.00E+00  1.0506       -0.0065      0.0235     0.0000   -0.0318       -0.0150      0.0567     0.0000    0.0284
  1.74  0.3748  0.2051  3.2650  7.394E-02  6.55E-03   0.00E+00  0.9859       -0.0061      0.0353     0.0000   -0.0190        0.0880      0.0791     0.0000    0.0214
  1.74  0.3748  0.2362  1.9530  6.255E-01  3.14E-02   0.00E+00  0.9572       -0.0099      0.0232     0.0000   -0.0159        0.0526      0.0366     0.0000    0.0063
  1.74  0.3748  0.2362  2.5450  1.751E-01  1.45E-02   0.00E+00  0.9846       -0.0507      0.0333     0.0000   -0.0192        0.1141      0.0752     0.0000   -0.0116
  1.74  0.3748  0.2362  2.9490  7.733E-02  5.70E-03   0.00E+00  1.0375       -0.0355      0.0262     0.0000   -0.0375       -0.1360      0.0678     0.0000    0.0539
  1.74  0.3748  0.2686  1.9530  3.911E-01  2.05E-02   0.00E+00  0.9575       -0.0282      0.0239     0.0000   -0.0149        0.0121      0.0403     0.0000    0.0079
  1.74  0.3748  0.2686  2.2380  1.797E-01  1.94E-02   0.00E+00  0.9691       -0.1235      0.0463     0.0000   -0.0172       -0.0191      0.0947     0.0000   -0.0039
  1.74  0.3748  0.2686  2.5450  1.326E-01  1.05E-02   0.00E+00  0.9969       -0.0105      0.0331     0.0000   -0.0259       -0.0289      0.0751     0.0000    0.0006
  1.74  0.3748  0.2686  2.9490  6.292E-02  4.96E-03   0.00E+00  0.9952       -0.0057      0.0328     0.0000   -0.0231        0.1573      0.0642     0.0000    0.0024
  1.74  0.3748  0.3025  1.4230  9.334E-01  5.63E-02   0.00E+00  0.9437       -0.0416      0.0227     0.0000   -0.0078        0.0506      0.0578     0.0000    0.0011
  1.74  0.3748  0.3025  2.5450  7.727E-02  6.71E-03   0.00E+00  1.0274       -0.0283      0.0357     0.0000   -0.0379        0.0111      0.0745     0.0000    0.0401
  1.74  0.3748  0.3025  2.9490  3.217E-02  3.19E-03   0.00E+00  0.9936       -0.0129      0.0389     0.0000   -0.0598       -0.0460      0.0918     0.0000    0.0592
  1.74  0.3748  0.3379  1.4230  6.042E-01  2.98E-02   0.00E+00  0.9421        0.0296      0.0193     0.0000   -0.0100        0.0175      0.0491     0.0000    0.0024
  1.74  0.3748  0.3379  2.5450  6.268E-02  4.78E-03   0.00E+00  1.0140       -0.0693      0.0312     0.0000   -0.0248        0.1478      0.0681     0.0000   -0.0080
  1.74  0.3748  0.3748  1.1870  6.599E-01  4.67E-02   0.00E+00  0.9360        0.0161      0.0227     0.0000   -0.0033       -0.0579      0.0628     0.0000    0.0003
  1.74  0.3748  0.3748  1.4230  3.510E-01  1.78E-02   0.00E+00  0.9446       -0.0214      0.0241     0.0000   -0.0109       -0.0865      0.0547     0.0000    0.0042
  1.74  0.3748  0.3748  2.5450  3.372E-02  3.23E-03   0.00E+00  1.1159       -0.1145      0.0371     0.0000   -0.0601       -0.0315      0.0801     0.0000    0.0192
  1.74  0.3748  0.4134  1.1870  4.858E-01  2.99E-02   0.00E+00  0.9358        0.0246      0.0196     0.0000   -0.0067       -0.0299      0.0504     0.0000    0.0018
  1.74  0.3748  0.4134  2.2380  4.987E-02  4.80E-03   0.00E+00  1.0390       -0.0521      0.0415     0.0000   -0.0289        0.1304      0.0817     0.0000   -0.0409
  1.74  0.3748  0.4537  1.1870  2.798E-01  1.60E-02   0.00E+00  0.9396        0.0206      0.0184     0.0000   -0.0086        0.0186      0.0459     0.0000    0.0000
  1.74  0.3748  0.4537  2.2380  3.111E-02  3.16E-03   0.00E+00  1.1850       -0.0041      0.0457     0.0000   -0.0905        0.3486      0.0644     0.0000    0.0481
  1.74  0.3748  0.4958  0.9690  3.126E-01  1.84E-02   0.00E+00  0.9321        0.0230      0.0211     0.0000   -0.0024        0.0277      0.0536     0.0000    0.0000
  1.74  0.3748  0.4958  1.1870  1.576E-01  1.23E-02   0.00E+00  0.9401       -0.0156      0.0302     0.0000   -0.0132       -0.1200      0.0683     0.0000   -0.0015
  1.74  0.3748  0.5397  0.9690  2.466E-01  1.40E-02   0.00E+00  0.9347        0.0880      0.0181     0.0000   -0.0078        0.0695      0.0441     0.0000   -0.0008
  1.74  0.3748  0.5855  0.9690  1.133E-01  8.72E-03   0.00E+00  0.9406        0.0725      0.0219     0.0000   -0.0125       -0.0981      0.0516     0.0000   -0.0025
  1.74  0.3748  0.6334  0.7650  1.541E-01  1.07E-02   0.00E+00  0.9417        0.1006      0.0210     0.0000   -0.0065       -0.1271      0.0537     0.0000   -0.0007
  1.74  0.3748  0.6834  0.7650  6.888E-02  9.66E-03   0.00E+00  0.9656        0.0348      0.0360     0.0000   -0.0171       -0.3778      0.0940     0.0000   -0.0076
  1.74  0.3748  0.8469  0.4010  7.168E-02  9.17E-03   0.00E+00  1.2732        0.0884      0.0432     0.0000   -0.0308       -0.3468      0.1078     0.0000   -0.0025
  1.74  0.4134  0.1468  2.2380  5.404E-01  4.56E-02   0.00E+00  0.9887       -0.0699      0.0346     0.0000   -0.0281       -0.0856      0.0823     0.0000   -0.0024
  1.74  0.4134  0.1468  2.5450  2.029E-01  1.58E-02   0.00E+00  1.0206        0.0002      0.0324     0.0000   -0.0203        0.0677      0.0703     0.0000    0.0054
  1.74  0.4134  0.1468  2.9490  5.701E-02  7.68E-03   0.00E+00  1.4434        0.0225      0.0591     0.0000   -0.0618        0.2679      0.1033     0.0000   -0.0290
  1.74  0.4134  0.1753  2.2380  5.526E-01  3.89E-02   0.00E+00  0.9610        0.0056      0.0291     0.0000   -0.0223       -0.0860      0.0637     0.0000    0.0084
  1.74  0.4134  0.1753  2.5450  2.099E-01  1.35E-02   0.00E+00  0.9894       -0.0278      0.0269     0.0000   -0.0118        0.0706      0.0594     0.0000   -0.0055
  1.74  0.4134  0.2051  1.6750  1.578E+00  8.98E-02   0.00E+00  0.9394       -0.0118      0.0240     0.0000   -0.0089       -0.0584      0.0525     0.0000   -0.0011
  1.74  0.4134  0.2051  2.5450  1.842E-01  1.21E-02   0.00E+00  0.9899        0.0059      0.0266     0.0000   -0.0139       -0.0187      0.0628     0.0000   -0.0269
  1.74  0.4134  0.2362  1.6750  9.844E-01  5.63E-02   0.00E+00  0.9380        0.0335      0.0262     0.0000   -0.0105        0.0426      0.0531     0.0000   -0.0009
  1.74  0.4134  0.2362  2.2380  2.242E-01  1.97E-02   0.00E+00  0.9524        0.0470      0.0359     0.0000   -0.0129       -0.0224      0.0778     0.0000    0.0050
  1.74  0.4134  0.2362  2.5450  1.152E-01  8.96E-03   0.00E+00  1.0049       -0.1055      0.0297     0.0000   -0.0246       -0.1513      0.0780     0.0000   -0.0319
  1.74  0.4134  0.2686  2.5450  9.808E-02  7.89E-03   0.00E+00  1.0425        0.0447      0.0333     0.0000   -0.0470       -0.0088      0.0725     0.0000    0.0265
  1.74  0.4134  0.3025  1.4230  9.451E-01  6.52E-02   0.00E+00  0.9299        0.0157      0.0251     0.0000   -0.0071        0.0459      0.0661     0.0000    0.0000
  1.74  0.4134  0.3025  2.2380  8.664E-02  8.39E-03   0.00E+00  0.9797       -0.1879      0.0433     0.0000   -0.0236        0.0310      0.0871     0.0000   -0.0261
  1.74  0.4134  0.3025  2.5450  7.053E-02  6.43E-03   0.00E+00  1.0325       -0.0799      0.0398     0.0000   -0.0378        0.1162      0.0809     0.0000    0.0590
  1.74  0.4134  0.3379  1.4230  5.479E-01  3.18E-02   0.00E+00  0.9288        0.0485      0.0232     0.0000   -0.0097        0.1376      0.0579     0.0000    0.0015
  1.74  0.4134  0.3379  2.2380  9.446E-02  8.46E-03   0.00E+00  1.0106        0.0273      0.0388     0.0000   -0.0447        0.0845      0.0726     0.0000    0.0147
  1.74  0.4134  0.3748  1.1870  4.909E-01  3.83E-02   0.00E+00  0.9242        0.0117      0.0294     0.0000   -0.0023        0.0465      0.0726     0.0000    0.0001
  1.74  0.4134  0.3748  1.4230  2.930E-01  2.06E-02   0.00E+00  0.9294       -0.0172      0.0298     0.0000   -0.0121       -0.0146      0.0737     0.0000    0.0031
  1.74  0.4134  0.3748  2.2380  6.358E-02  6.04E-03   0.00E+00  1.0212        0.0462      0.0402     0.0000   -0.0345        0.2372      0.0696     0.0000    0.0297
  1.74  0.4134  0.4134  1.1870  4.103E-01  2.87E-02   0.00E+00  0.9237        0.0312      0.0254     0.0000   -0.0072        0.0547      0.0635     0.0000    0.0011
  1.74  0.4134  0.4537  1.1870  2.673E-01  1.87E-02   0.00E+00  0.9269        0.0198      0.0236     0.0000   -0.0095       -0.0261      0.0607     0.0000    0.0033
  1.74  0.4134  0.4958  0.9690  2.337E-01  2.12E-02   0.00E+00  0.9165        0.0246      0.0358     0.0000   -0.0009        0.0500      0.0872     0.0000    0.0001
  1.74  0.4134  0.5397  0.9690  1.780E-01  1.54E-02   0.00E+00  0.9272        0.0632      0.0302     0.0000   -0.0055       -0.0104      0.0756     0.0000   -0.0003
  1.74  0.4134  0.7900  0.5760  5.622E-02  7.25E-03   0.00E+00  1.1590        0.1031      0.0385     0.0000   -0.0241       -0.2317      0.0993     0.0000   -0.0352
  1.74  0.4537  0.1753  2.2380  3.054E-01  2.32E-02   0.00E+00  0.9530       -0.0081      0.0329     0.0000   -0.0253       -0.0074      0.0733     0.0000    0.0070
  1.74  0.4537  0.1753  2.5450  9.791E-02  1.09E-02   0.00E+00  1.0831        0.0275      0.0432     0.0000   -0.0059       -0.1580      0.1073     0.0000   -0.0383
  1.74  0.4537  0.2051  2.5450  9.618E-02  1.11E-02   0.00E+00  1.0891       -0.0062      0.0462     0.0000   -0.0206       -0.1005      0.1155     0.0000   -0.0861
  1.74  0.4537  0.2362  2.2380  1.665E-01  1.46E-02   0.00E+00  0.9408       -0.0034      0.0377     0.0000   -0.0112       -0.0390      0.0856     0.0000    0.0026
  1.74  0.4537  0.2362  2.5450  1.174E-01  1.24E-02   0.00E+00  1.1575       -0.0249      0.0451     0.0000   -0.0679        0.0111      0.1079     0.0000   -0.0260
  1.74  0.4537  0.2686  1.4230  9.268E-01  1.51E-01   0.00E+00  0.9094        0.0872      0.0516     0.0000   -0.0038       -0.1147      0.1407     0.0000   -0.0003
  1.74  0.4537  0.2686  2.2380  8.826E-02  9.50E-03   0.00E+00  0.9758       -0.0263      0.0444     0.0000   -0.0092       -0.3231      0.1232     0.0000   -0.0307
  1.74  0.4958  0.6834  0.7650  6.233E-02  1.07E-02   0.00E+00  0.9964        0.0757      0.0502     0.0000   -0.0011       -0.3161      0.1404     0.0000   -0.0109
  2.02  0.2051  0.0682  2.5450  8.362E+01  8.54E-01   0.00E+00  1.1345        0.0017      0.0019     0.0000   -0.0069        0.0035      0.0073     0.0000   -0.0007
  2.02  0.2051  0.0682  2.9490  4.597E+01  4.37E-01   0.00E+00  1.1997       -0.0021      0.0018     0.0000   -0.0144        0.0266      0.0073     0.0000   -0.0035
  2.02  0.2051  0.0682  3.2650  3.118E+01  3.44E-01   0.00E+00  1.2801        0.0063      0.0020     0.0000   -0.0235        0.0353      0.0083     0.0000    0.0028
  2.02  0.2051  0.0682  3.7100  1.547E+01  2.16E-01   0.00E+00  1.4222       -0.0041      0.0025     0.0000   -0.0394        0.0342      0.0106     0.0000    0.0364
  2.02  0.2051  0.0682  4.1820  7.495E+00  1.43E-01   0.00E+00  1.5069       -0.0034      0.0033     0.0000   -0.0478       -0.0311      0.0139     0.0000    0.0723
  2.02  0.2051  0.0682  4.7080  3.234E+00  9.63E-02   0.00E+00  1.4509       -0.0129      0.0052     0.0000   -0.0347       -0.0528      0.0221     0.0000    0.0640
  2.02  0.2051  0.0682  5.2930  1.807E+00  6.98E-02   0.00E+00  1.3893       -0.0066      0.0069     0.0000   -0.0119       -0.0522      0.0297     0.0000    0.0116
  2.02  0.2051  0.0682  5.9520  7.744E-01  5.70E-02   0.00E+00  1.3611       -0.0139      0.0140     0.0000   -0.0045        0.0803      0.0537     0.0000   -0.0359
  2.02  0.2051  0.0682  6.6940  2.698E-01  3.47E-02   0.00E+00  1.3568       -0.0245      0.0251     0.0000   -0.0232        0.1159      0.0958     0.0000    0.0123
  2.02  0.2051  0.0933  2.2380  6.053E+01  6.07E-01   0.00E+00  1.1002        0.0023      0.0019     0.0000   -0.0041        0.0082      0.0064     0.0000    0.0014
  2.02  0.2051  0.0933  2.5450  4.326E+01  2.77E-01   0.00E+00  1.1119       -0.0074      0.0012     0.0000   -0.0070       -0.0044      0.0047     0.0000    0.0041
  2.02  0.2051  0.0933  2.9490  2.830E+01  1.90E-01   0.00E+00  1.1285       -0.0097      0.0012     0.0000   -0.0101        0.0131      0.0051     0.0000    0.0081
  2.02  0.2051  0.0933  3.2650  2.058E+01  1.64E-01   0.00E+00  1.1411       -0.0031      0.0015     0.0000   -0.0119        0.0428      0.0062     0.0000    0.0112
  2.02  0.2051  0.0933  3.7100  1.184E+01  1.18E-01   0.00E+00  1.1581       -0.0016      0.0018     0.0000   -0.0128        0.0433      0.0076     0.0000    0.0147
  2.02  0.2051  0.0933  4.1820  6.404E+00  8.56E-02   0.00E+00  1.1774       -0.0106      0.0024     0.0000   -0.0117        0.0433      0.0102     0.0000    0.0123
  2.02  0.2051  0.0933  4.7080  3.570E+00  7.18E-02   0.00E+00  1.1961       -0.0177      0.0036     0.0000   -0.0104        0.0012      0.0150     0.0000   -0.0048
  2.02  0.2051  0.0933  5.2930  1.961E+00  4.64E-02   0.00E+00  1.2179       -0.0252      0.0043     0.0000   -0.0107        0.0045      0.0180     0.0000   -0.0170
  2.02  0.2051  0.0933  5.9520  7.392E-01  3.31E-02   0.00E+00  1.2143       -0.0276      0.0082     0.0000   -0.0184        0.0128      0.0335     0.0000    0.0143
  2.02  0.2051  0.0933  6.6940  3.100E-01  1.73E-02   0.00E+00  1.1092       -0.0161      0.0100     0.0000   -0.0107       -0.0175      0.0412     0.0000    0.0142
  2.02  0.2051  0.1194  2.2380  3.441E+01  3.01E-01   0.00E+00  1.0874       -0.0010      0.0017     0.0000   -0.0041        0.0202      0.0060     0.0000    0.0022
  2.02  0.2051  0.1194  2.5450  2.421E+01  1.76E-01   0.00E+00  1.0942       -0.0130      0.0013     0.0000   -0.0059       -0.0002      0.0054     0.0000    0.0040
  2.02  0.2051  0.1194  2.9490  1.505E+01  1.13E-01   0.00E+00  1.1040       -0.0106      0.0014     0.0000   -0.0072        0.0022      0.0057     0.0000    0.0054
  2.02  0.2051  0.1194  3.2650  1.083E+01  9.50E-02   0.00E+00  1.1122       -0.0062      0.0016     0.0000   -0.0079        0.0311      0.0068     0.0000    0.0045
  2.02  0.2051  0.1194  3.7100  6.553E+00  6.94E-02   0.00E+00  1.1235       -0.0056      0.0020     0.0000   -0.0090        0.0536      0.0084     0.0000    0.0003
  2.02  0.2051  0.1194  4.1820  3.766E+00  5.04E-02   0.00E+00  1.1365       -0.0099      0.0025     0.0000   -0.0102        0.0573      0.0104     0.0000   -0.0021
  2.02  0.2051  0.1194  4.7080  2.002E+00  3.98E-02   0.00E+00  1.1503       -0.0181      0.0035     0.0000   -0.0123        0.0033      0.0150     0.0000    0.0033
  2.02  0.2051  0.1194  5.2930  1.024E+00  2.85E-02   0.00E+00  1.1470       -0.0390      0.0050     0.0000   -0.0139        0.0387      0.0210     0.0000    0.0139
  2.02  0.2051  0.1194  5.9520  3.736E-01  1.83E-02   0.00E+00  1.1131       -0.0173      0.0088     0.0000   -0.0114        0.0456      0.0372     0.0000    0.0098
  2.02  0.2051  0.1194  6.6940  1.403E-01  7.37E-03   0.00E+00  1.0608       -0.0360      0.0094     0.0000   -0.0071        0.0055      0.0395     0.0000    0.0094
  2.02  0.2051  0.1468  1.9530  2.918E+01  5.94E-01   0.00E+00  1.0727        0.0094      0.0041     0.0000   -0.0020        0.0131      0.0109     0.0000    0.0006
  2.02  0.2051  0.1468  2.2380  1.990E+01  1.82E-01   0.00E+00  1.0782       -0.0094      0.0017     0.0000   -0.0038       -0.0164      0.0066     0.0000    0.0015
  2.02  0.2051  0.1468  2.5450  1.371E+01  1.27E-01   0.00E+00  1.0828       -0.0102      0.0016     0.0000   -0.0052       -0.0124      0.0067     0.0000    0.0010
  2.02  0.2051  0.1468  2.9490  8.316E+00  8.06E-02   0.00E+00  1.0887       -0.0148      0.0018     0.0000   -0.0068       -0.0109      0.0072     0.0000    0.0006
  2.02  0.2051  0.1468  3.2650  5.876E+00  6.09E-02   0.00E+00  1.0939       -0.0097      0.0019     0.0000   -0.0080        0.0010      0.0079     0.0000    0.0019
  2.02  0.2051  0.1468  3.7100  3.434E+00  4.23E-02   0.00E+00  1.1022       -0.0122      0.0022     0.0000   -0.0094        0.0281      0.0096     0.0000    0.0066
  2.02  0.2051  0.1468  4.1820  2.049E+00  3.08E-02   0.00E+00  1.1077       -0.0091      0.0028     0.0000   -0.0101        0.0488      0.0116     0.0000    0.0105
  2.02  0.2051  0.1468  4.7080  1.098E+00  2.36E-02   0.00E+00  1.1036       -0.0199      0.0039     0.0000   -0.0093        0.0541      0.0163     0.0000    0.0043
  2.02  0.2051  0.1468  5.2930  4.991E-01  1.65E-02   0.00E+00  1.1032       -0.0274      0.0059     0.0000   -0.0106        0.0509      0.0249     0.0000    0.0059
  2.02  0.2051  0.1468  5.9520  1.864E-01  1.08E-02   0.00E+00  1.0842       -0.0255      0.0106     0.0000   -0.0104        0.0631      0.0445     0.0000    0.0136
  2.02  0.2051  0.1468  6.6940  6.775E-02  4.25E-03   0.00E+00  1.0361       -0.0452      0.0114     0.0000   -0.0057        0.1066      0.0476     0.0000    0.0051
  2.02  0.2051  0.1753  1.9530  1.842E+01  2.75E-01   0.00E+00  1.0656       -0.0003      0.0031     0.0000   -0.0028       -0.0092      0.0089     0.0000    0.0007
  2.02  0.2051  0.1753  2.2380  1.277E+01  1.12E-01   0.00E+00  1.0680       -0.0071      0.0016     0.0000   -0.0043       -0.0290      0.0064     0.0000    0.0016
  2.02  0.2051  0.1753  2.5450  8.559E+00  8.11E-02   0.00E+00  1.0705       -0.0106      0.0017     0.0000   -0.0054       -0.0331      0.0070     0.0000    0.0028
  2.02  0.2051  0.1753  2.9490  5.025E+00  5.60E-02   0.00E+00  1.0745       -0.0050      0.0020     0.0000   -0.0063        0.0098      0.0083     0.0000    0.0043
  2.02  0.2051  0.1753  3.2650  3.414E+00  4.36E-02   0.00E+00  1.0780       -0.0072      0.0023     0.0000   -0.0068        0.0157      0.0095     0.0000    0.0042
  2.02  0.2051  0.1753  3.7100  1.934E+00  2.91E-02   0.00E+00  1.0832       -0.0127      0.0028     0.0000   -0.0074        0.0312      0.0114     0.0000    0.0022
  2.02  0.2051  0.1753  4.1820  1.154E+00  2.04E-02   0.00E+00  1.0900       -0.0125      0.0033     0.0000   -0.0088        0.0614      0.0135     0.0000    0.0016
  2.02  0.2051  0.1753  4.7080  6.303E-01  1.59E-02   0.00E+00  1.0968       -0.0088      0.0046     0.0000   -0.0110        0.0645      0.0189     0.0000    0.0081
  2.02  0.2051  0.1753  5.2930  2.446E-01  9.88E-03   0.00E+00  1.0864       -0.0066      0.0076     0.0000   -0.0107        0.1000      0.0307     0.0000    0.0114
  2.02  0.2051  0.1753  5.9520  1.104E-01  7.52E-03   0.00E+00  1.0593       -0.0146      0.0125     0.0000   -0.0084        0.0801      0.0510     0.0000    0.0080
  2.02  0.2051  0.1753  6.6940  3.164E-02  2.75E-03   0.00E+00  1.0190       -0.0036      0.0166     0.0000   -0.0055        0.1155      0.0641     0.0000    0.0050
  2.02  0.2051  0.2051  1.9530  1.272E+01  1.74E-01   0.00E+00  1.0576        0.0023      0.0028     0.0000   -0.0030       -0.0066      0.0085     0.0000    0.0012
  2.02  0.2051  0.2051  2.2380  8.051E+00  7.89E-02   0.00E+00  1.0602       -0.0030      0.0018     0.0000   -0.0041       -0.0278      0.0071     0.0000    0.0016
  2.02  0.2051  0.2051  2.5450  5.239E+00  5.58E-02   0.00E+00  1.0632       -0.0102      0.0019     0.0000   -0.0050       -0.0282      0.0079     0.0000    0.0013
  2.02  0.2051  0.2051  2.9490  3.106E+00  3.84E-02   0.00E+00  1.0681       -0.0091      0.0022     0.0000   -0.0062       -0.0160      0.0092     0.0000    0.0007
  2.02  0.2051  0.2051  3.2650  2.003E+00  2.98E-02   0.00E+00  1.0729       -0.0009      0.0027     0.0000   -0.0073        0.0156      0.0111     0.0000    0.0015
  2.02  0.2051  0.2051  3.7100  1.163E+00  2.10E-02   0.00E+00  1.0798       -0.0049      0.0032     0.0000   -0.0090        0.0127      0.0133     0.0000    0.0051
  2.02  0.2051  0.2051  4.1820  6.755E-01  1.52E-02   0.00E+00  1.0820        0.0025      0.0042     0.0000   -0.0099        0.0858      0.0166     0.0000    0.0084
  2.02  0.2051  0.2051  4.7080  3.241E-01  1.09E-02   0.00E+00  1.0769       -0.0174      0.0063     0.0000   -0.0096        0.1078      0.0253     0.0000    0.0073
  2.02  0.2051  0.2051  5.2930  1.365E-01  6.53E-03   0.00E+00  1.0673       -0.0266      0.0086     0.0000   -0.0094        0.0998      0.0354     0.0000    0.0074
  2.02  0.2051  0.2051  5.9520  5.021E-02  4.81E-03   0.00E+00  1.0457       -0.0104      0.0177     0.0000   -0.0083        0.0440      0.0808     0.0000    0.0088
  2.02  0.2051  0.2051  6.6940  2.740E-02  3.16E-03   0.00E+00  1.0007       -0.0217      0.0223     0.0000   -0.0053        0.1452      0.0877     0.0000    0.0049
  2.02  0.2051  0.2362  1.9530  8.144E+00  1.12E-01   0.00E+00  1.0507        0.0068      0.0027     0.0000   -0.0033       -0.0114      0.0086     0.0000    0.0006
  2.02  0.2051  0.2362  2.2380  5.099E+00  5.65E-02   0.00E+00  1.0529       -0.0057      0.0020     0.0000   -0.0045       -0.0107      0.0080     0.0000    0.0009
  2.02  0.2051  0.2362  2.5450  3.319E+00  3.98E-02   0.00E+00  1.0558       -0.0135      0.0022     0.0000   -0.0056       -0.0231      0.0088     0.0000    0.0020
  2.02  0.2051  0.2362  2.9490  1.883E+00  2.62E-02   0.00E+00  1.0596       -0.0146      0.0025     0.0000   -0.0068       -0.0277      0.0104     0.0000    0.0040
  2.02  0.2051  0.2362  3.2650  1.221E+00  2.09E-02   0.00E+00  1.0616       -0.0093      0.0031     0.0000   -0.0074        0.0105      0.0129     0.0000    0.0049
  2.02  0.2051  0.2362  3.7100  7.039E-01  1.47E-02   0.00E+00  1.0634       -0.0065      0.0038     0.0000   -0.0078        0.0449      0.0156     0.0000    0.0049
  2.02  0.2051  0.2362  4.1820  3.812E-01  1.05E-02   0.00E+00  1.0653       -0.0059      0.0052     0.0000   -0.0083        0.1393      0.0206     0.0000    0.0042
  2.02  0.2051  0.2362  4.7080  2.006E-01  8.73E-03   0.00E+00  1.0658        0.0060      0.0081     0.0000   -0.0092        0.0712      0.0330     0.0000    0.0053
  2.02  0.2051  0.2362  5.2930  7.371E-02  4.29E-03   0.00E+00  1.0578       -0.0124      0.0110     0.0000   -0.0097        0.1338      0.0444     0.0000    0.0097
  2.02  0.2051  0.2362  5.9520  1.814E-02  2.60E-03   0.00E+00  1.0297       -0.0317      0.0268     0.0000   -0.0077        0.2076      0.0947     0.0000    0.0082
  2.02  0.2051  0.2362  6.6940  1.297E-02  2.93E-03   0.00E+00  0.9770       -0.0337      0.0488     0.0000   -0.0049        0.2225      0.1718     0.0000    0.0046
  2.02  0.2051  0.2686  1.9530  5.115E+00  7.41E-02   0.00E+00  1.0422        0.0030      0.0029     0.0000   -0.0036        0.0042      0.0093     0.0000    0.0018
  2.02  0.2051  0.2686  2.2380  3.236E+00  4.09E-02   0.00E+00  1.0435       -0.0131      0.0023     0.0000   -0.0046       -0.0379      0.0091     0.0000    0.0024
  2.02  0.2051  0.2686  2.5450  2.013E+00  2.82E-02   0.00E+00  1.0448       -0.0175      0.0025     0.0000   -0.0053       -0.0289      0.0102     0.0000    0.0028
  2.02  0.2051  0.2686  2.9490  1.114E+00  1.82E-02   0.00E+00  1.0471       -0.0137      0.0030     0.0000   -0.0060        0.0054      0.0120     0.0000    0.0031
  2.02  0.2051  0.2686  3.2650  7.064E-01  1.42E-02   0.00E+00  1.0495       -0.0209      0.0038     0.0000   -0.0065        0.0251      0.0151     0.0000    0.0031
  2.02  0.2051  0.2686  3.7100  3.661E-01  9.37E-03   0.00E+00  1.0537        0.0000      0.0048     0.0000   -0.0073        0.0825      0.0197     0.0000    0.0026
  2.02  0.2051  0.2686  4.1820  1.885E-01  6.75E-03   0.00E+00  1.0580       -0.0009      0.0066     0.0000   -0.0086        0.1317      0.0273     0.0000    0.0038
  2.02  0.2051  0.2686  4.7080  8.752E-02  5.29E-03   0.00E+00  1.0578        0.0005      0.0113     0.0000   -0.0097        0.1042      0.0468     0.0000    0.0087
  2.02  0.2051  0.2686  5.2930  4.187E-02  3.53E-03   0.00E+00  1.0435        0.0342      0.0151     0.0000   -0.0090        0.0934      0.0632     0.0000    0.0097
  2.02  0.2051  0.2686  5.9520  2.036E-02  3.13E-03   0.00E+00  1.0135       -0.0439      0.0285     0.0000   -0.0070        0.1318      0.1126     0.0000    0.0079
  2.02  0.2051  0.3025  1.9530  3.348E+00  5.20E-02   0.00E+00  1.0343        0.0035      0.0031     0.0000   -0.0037        0.0003      0.0103     0.0000    0.0018
  2.02  0.2051  0.3025  2.2380  2.112E+00  3.10E-02   0.00E+00  1.0349       -0.0057      0.0027     0.0000   -0.0044       -0.0124      0.0105     0.0000    0.0021
  2.02  0.2051  0.3025  2.5450  1.273E+00  2.08E-02   0.00E+00  1.0361       -0.0115      0.0030     0.0000   -0.0050       -0.0030      0.0119     0.0000    0.0023
  2.02  0.2051  0.3025  2.9490  6.499E-01  1.27E-02   0.00E+00  1.0388       -0.0147      0.0036     0.0000   -0.0057       -0.0048      0.0145     0.0000    0.0022
  2.02  0.2051  0.3025  3.2650  3.984E-01  9.62E-03   0.00E+00  1.0417       -0.0286      0.0045     0.0000   -0.0064        0.0502      0.0182     0.0000    0.0020
  2.02  0.2051  0.3025  3.7100  2.150E-01  6.66E-03   0.00E+00  1.0463       -0.0103      0.0058     0.0000   -0.0076        0.0425      0.0233     0.0000    0.0032
  2.02  0.2051  0.3025  4.1820  1.070E-01  5.12E-03   0.00E+00  1.0487        0.0088      0.0090     0.0000   -0.0088        0.1106      0.0357     0.0000    0.0067
  2.02  0.2051  0.3025  4.7080  5.124E-02  3.41E-03   0.00E+00  1.0433        0.0310      0.0124     0.0000   -0.0089        0.2016      0.0505     0.0000    0.0092
  2.02  0.2051  0.3025  5.9520  1.456E-02  2.87E-03   0.00E+00  0.9942       -0.0120      0.0404     0.0000   -0.0062        0.1956      0.1487     0.0000    0.0067
  2.02  0.2051  0.3379  1.9530  2.126E+00  3.69E-02   0.00E+00  1.0266        0.0018      0.0034     0.0000   -0.0037       -0.0038      0.0117     0.0000    0.0016
  2.02  0.2051  0.3379  2.2380  1.265E+00  2.20E-02   0.00E+00  1.0270       -0.0070      0.0033     0.0000   -0.0043       -0.0073      0.0124     0.0000    0.0018
  2.02  0.2051  0.3379  2.5450  7.520E-01  1.50E-02   0.00E+00  1.0281       -0.0025      0.0036     0.0000   -0.0049       -0.0073      0.0146     0.0000    0.0018
  2.02  0.2051  0.3379  2.9490  3.562E-01  8.64E-03   0.00E+00  1.0308       -0.0203      0.0044     0.0000   -0.0057       -0.0102      0.0175     0.0000    0.0019
  2.02  0.2051  0.3379  3.2650  2.280E-01  6.70E-03   0.00E+00  1.0336       -0.0274      0.0054     0.0000   -0.0065        0.0014      0.0217     0.0000    0.0027
  2.02  0.2051  0.3379  3.7100  1.066E-01  4.42E-03   0.00E+00  1.0366       -0.0341      0.0074     0.0000   -0.0076       -0.0358      0.0299     0.0000    0.0046
  2.02  0.2051  0.3379  4.1820  4.994E-02  3.41E-03   0.00E+00  1.0357       -0.0007      0.0130     0.0000   -0.0082        0.1048      0.0518     0.0000    0.0070
  2.02  0.2051  0.3379  4.7080  2.314E-02  1.94E-03   0.00E+00  1.0292        0.0230      0.0164     0.0000   -0.0081        0.3229      0.0614     0.0000    0.0077
  2.02  0.2051  0.3748  1.9530  1.308E+00  2.59E-02   0.00E+00  1.0199        0.0040      0.0039     0.0000   -0.0037        0.0148      0.0132     0.0000    0.0014
  2.02  0.2051  0.3748  2.2380  7.478E-01  1.56E-02   0.00E+00  1.0202       -0.0050      0.0040     0.0000   -0.0043       -0.0087      0.0153     0.0000    0.0015
  2.02  0.2051  0.3748  2.5450  4.387E-01  1.07E-02   0.00E+00  1.0213       -0.0027      0.0046     0.0000   -0.0049       -0.0010      0.0178     0.0000    0.0018
  2.02  0.2051  0.3748  2.9490  2.027E-01  6.01E-03   0.00E+00  1.0237       -0.0191      0.0056     0.0000   -0.0058        0.0367      0.0222     0.0000    0.0022
  2.02  0.2051  0.3748  3.2650  1.154E-01  4.43E-03   0.00E+00  1.0257       -0.0274      0.0070     0.0000   -0.0065       -0.0183      0.0293     0.0000    0.0031
  2.02  0.2051  0.3748  3.7100  5.589E-02  3.38E-03   0.00E+00  1.0268       -0.0303      0.0119     0.0000   -0.0074        0.1369      0.0429     0.0000    0.0053
  2.02  0.2051  0.3748  4.1820  2.271E-02  1.90E-03   0.00E+00  1.0238        0.0399      0.0158     0.0000   -0.0076        0.0688      0.0618     0.0000    0.0069
  2.02  0.2051  0.4134  1.9530  7.303E-01  1.67E-02   0.00E+00  1.0129       -0.0016      0.0045     0.0000   -0.0038       -0.0126      0.0161     0.0000    0.0013
  2.02  0.2051  0.4134  2.2380  4.158E-01  1.06E-02   0.00E+00  1.0130       -0.0043      0.0050     0.0000   -0.0043        0.0257      0.0183     0.0000    0.0014
  2.02  0.2051  0.4134  2.5450  2.353E-01  7.07E-03   0.00E+00  1.0140       -0.0149      0.0058     0.0000   -0.0049       -0.0125      0.0223     0.0000    0.0017
  2.02  0.2051  0.4134  2.9490  1.081E-01  4.01E-03   0.00E+00  1.0159       -0.0162      0.0068     0.0000   -0.0058       -0.0435      0.0285     0.0000    0.0025
  2.02  0.2051  0.4134  3.2650  5.618E-02  2.99E-03   0.00E+00  1.0172       -0.0428      0.0099     0.0000   -0.0064        0.0440      0.0408     0.0000    0.0036
  2.02  0.2051  0.4134  3.7100  2.472E-02  2.23E-03   0.00E+00  1.0164        0.0112      0.0175     0.0000   -0.0071        0.2981      0.0582     0.0000    0.0056
  2.02  0.2051  0.4134  4.1820  1.272E-02  1.31E-03   0.00E+00  1.0109       -0.0323      0.0193     0.0000   -0.0069        0.0393      0.0742     0.0000    0.0064
  2.02  0.2051  0.4537  1.9530  4.286E-01  1.15E-02   0.00E+00  1.0065       -0.0049      0.0053     0.0000   -0.0038        0.0392      0.0182     0.0000    0.0011
  2.02  0.2051  0.4537  2.2380  2.357E-01  7.20E-03   0.00E+00  1.0065       -0.0071      0.0060     0.0000   -0.0043       -0.0298      0.0221     0.0000    0.0013
  2.02  0.2051  0.4537  2.5450  1.271E-01  4.80E-03   0.00E+00  1.0073       -0.0247      0.0073     0.0000   -0.0049       -0.0235      0.0288     0.0000    0.0017
  2.02  0.2051  0.4537  2.9490  5.766E-02  2.90E-03   0.00E+00  1.0088       -0.0144      0.0095     0.0000   -0.0057       -0.0134      0.0377     0.0000    0.0026
  2.02  0.2051  0.4537  3.2650  2.588E-02  2.28E-03   0.00E+00  1.0093       -0.0476      0.0164     0.0000   -0.0063        0.0481      0.0689     0.0000    0.0037
  2.02  0.2051  0.4537  3.7100  1.250E-02  1.18E-03   0.00E+00  1.0059       -0.0393      0.0189     0.0000   -0.0067        0.1498      0.0683     0.0000    0.0057
  2.02  0.2051  0.4958  1.6750  4.154E-01  1.51E-02   0.00E+00  1.0001       -0.0170      0.0080     0.0000   -0.0033        0.0033      0.0237     0.0000    0.0008
  2.02  0.2051  0.4958  1.9530  2.294E-01  7.10E-03   0.00E+00  0.9993       -0.0184      0.0060     0.0000   -0.0038       -0.0278      0.0225     0.0000    0.0009
  2.02  0.2051  0.4958  2.2380  1.232E-01  4.53E-03   0.00E+00  0.9993       -0.0305      0.0072     0.0000   -0.0043       -0.0508      0.0286     0.0000    0.0011
  2.02  0.2051  0.4958  2.5450  6.421E-02  3.29E-03   0.00E+00  1.0001       -0.0220      0.0102     0.0000   -0.0049        0.0460      0.0382     0.0000    0.0015
  2.02  0.2051  0.4958  2.9490  2.970E-02  2.27E-03   0.00E+00  1.0010       -0.0226      0.0159     0.0000   -0.0056        0.1580      0.0596     0.0000    0.0026
  2.02  0.2051  0.4958  3.2650  1.256E-02  1.20E-03   0.00E+00  0.9999       -0.0366      0.0167     0.0000   -0.0061       -0.0657      0.0690     0.0000    0.0038
  2.02  0.2051  0.5397  1.9530  1.318E-01  4.84E-03   0.00E+00  0.9917       -0.0180      0.0074     0.0000   -0.0037        0.0367      0.0270     0.0000    0.0005
  2.02  0.2051  0.5397  2.2380  7.396E-02  3.48E-03   0.00E+00  0.9917       -0.0126      0.0094     0.0000   -0.0042        0.0436      0.0343     0.0000    0.0007
  2.02  0.2051  0.5397  2.5450  3.767E-02  2.96E-03   0.00E+00  0.9923       -0.0393      0.0157     0.0000   -0.0048        0.0141      0.0616     0.0000    0.0013
  2.02  0.2051  0.5397  2.9490  1.293E-02  1.18E-03   0.00E+00  0.9919       -0.0580      0.0174     0.0000   -0.0055        0.0323      0.0670     0.0000    0.0023
  2.02  0.2051  0.5855  1.6750  1.577E-01  7.93E-03   0.00E+00  0.9846       -0.0196      0.0112     0.0000   -0.0032       -0.0045      0.0338     0.0000    0.0000
  2.02  0.2051  0.5855  1.9530  7.882E-02  4.33E-03   0.00E+00  0.9837       -0.0240      0.0114     0.0000   -0.0037       -0.0440      0.0412     0.0000    0.0000
  2.02  0.2051  0.5855  2.2380  3.921E-02  3.30E-03   0.00E+00  0.9836       -0.0355      0.0177     0.0000   -0.0041        0.0346      0.0637     0.0000    0.0002
  2.02  0.2051  0.5855  2.5450  1.647E-02  1.43E-03   0.00E+00  0.9839       -0.0506      0.0181     0.0000   -0.0047       -0.0565      0.0694     0.0000    0.0006
  2.02  0.2051  0.6334  1.9530  4.919E-02  3.85E-03   0.00E+00  0.9750       -0.0086      0.0165     0.0000   -0.0035        0.0481      0.0550     0.0000   -0.0009
  2.02  0.2051  0.6834  1.9530  2.858E-02  2.49E-03   0.00E+00  0.9665       -0.0337      0.0154     0.0000   -0.0036       -0.2058      0.0674     0.0000   -0.0022
  2.02  0.2362  0.0682  2.5450  2.070E+01  2.32E-01   0.00E+00  1.1002        0.0166      0.0032     0.0000   -0.0148        0.0019      0.0071     0.0000    0.0063
  2.02  0.2362  0.0682  2.9490  7.478E+00  5.46E-02   0.00E+00  1.1748       -0.0020      0.0020     0.0000   -0.0258        0.0114      0.0057     0.0000   -0.0040
  2.02  0.2362  0.0682  3.2650  4.198E+00  3.53E-02   0.00E+00  1.2814        0.0099      0.0023     0.0000   -0.0401        0.0225      0.0066     0.0000   -0.0147
  2.02  0.2362  0.0682  3.7100  1.868E+00  2.02E-02   0.00E+00  1.4989        0.0067      0.0029     0.0000   -0.0711        0.0189      0.0083     0.0000    0.0220
  2.02  0.2362  0.0682  4.1820  8.633E-01  1.38E-02   0.00E+00  1.6096       -0.0093      0.0041     0.0000   -0.0836        0.0030      0.0121     0.0000    0.1119
  2.02  0.2362  0.0682  4.7080  4.954E-01  1.14E-02   0.00E+00  1.3933       -0.0314      0.0061     0.0000   -0.0280       -0.0061      0.0176     0.0000    0.0266
  2.02  0.2362  0.0682  5.2930  2.590E-01  8.97E-03   0.00E+00  1.4204       -0.0288      0.0090     0.0000   -0.0027       -0.0416      0.0262     0.0000   -0.0252
  2.02  0.2362  0.0682  5.9520  7.637E-02  3.78E-03   0.00E+00  1.8042        0.0103      0.0139     0.0000   -0.0772        0.0657      0.0379     0.0000    0.0428
  2.02  0.2362  0.0682  6.6940  8.134E-03  7.80E-04   0.00E+00  1.4075       -0.0691      0.0225     0.0000   -0.0437       -0.1117      0.0643     0.0000    0.0331
  2.02  0.2362  0.0933  2.2380  2.093E+01  2.14E-01   0.00E+00  1.0692        0.0105      0.0030     0.0000   -0.0070        0.0002      0.0056     0.0000    0.0008
  2.02  0.2362  0.0933  2.5450  1.314E+01  5.78E-02   0.00E+00  1.0828        0.0028      0.0012     0.0000   -0.0123        0.0087      0.0032     0.0000    0.0030
  2.02  0.2362  0.0933  2.9490  7.326E+00  3.09E-02   0.00E+00  1.1065       -0.0043      0.0012     0.0000   -0.0188        0.0130      0.0033     0.0000    0.0088
  2.02  0.2362  0.0933  3.2650  4.823E+00  2.44E-02   0.00E+00  1.1290       -0.0033      0.0014     0.0000   -0.0243        0.0225      0.0040     0.0000    0.0179
  2.02  0.2362  0.0933  3.7100  2.503E+00  1.68E-02   0.00E+00  1.1581       -0.0021      0.0018     0.0000   -0.0286        0.0214      0.0053     0.0000    0.0327
  2.02  0.2362  0.0933  4.1820  1.279E+00  1.22E-02   0.00E+00  1.1644       -0.0110      0.0025     0.0000   -0.0237        0.0102      0.0075     0.0000    0.0215
  2.02  0.2362  0.0933  4.7080  5.690E-01  7.65E-03   0.00E+00  1.1731       -0.0398      0.0035     0.0000   -0.0155        0.0013      0.0102     0.0000   -0.0028
  2.02  0.2362  0.0933  5.2930  3.455E-01  6.44E-03   0.00E+00  1.1633       -0.0466      0.0049     0.0000   -0.0204        0.0151      0.0144     0.0000   -0.0090
  2.02  0.2362  0.0933  5.9520  1.914E-01  5.17E-03   0.00E+00  1.0829       -0.0321      0.0072     0.0000   -0.0172       -0.0022      0.0211     0.0000    0.0192
  2.02  0.2362  0.0933  6.6940  8.831E-02  3.78E-03   0.00E+00  0.9907       -0.0407      0.0112     0.0000   -0.0051       -0.0345      0.0318     0.0000    0.0024
  2.02  0.2362  0.1194  2.2380  1.233E+01  7.92E-02   0.00E+00  1.0624        0.0058      0.0019     0.0000   -0.0077        0.0130      0.0041     0.0000    0.0025
  2.02  0.2362  0.1194  2.5450  7.877E+00  3.52E-02   0.00E+00  1.0705       -0.0066      0.0012     0.0000   -0.0113        0.0041      0.0033     0.0000    0.0057
  2.02  0.2362  0.1194  2.9490  4.542E+00  2.11E-02   0.00E+00  1.0831       -0.0073      0.0013     0.0000   -0.0150        0.0059      0.0036     0.0000    0.0109
  2.02  0.2362  0.1194  3.2650  3.031E+00  1.64E-02   0.00E+00  1.0934       -0.0097      0.0015     0.0000   -0.0168        0.0238      0.0042     0.0000    0.0135
  2.02  0.2362  0.1194  3.7100  1.691E+00  1.16E-02   0.00E+00  1.1057       -0.0092      0.0019     0.0000   -0.0179        0.0348      0.0054     0.0000    0.0112
  2.02  0.2362  0.1194  4.1820  9.311E-01  8.81E-03   0.00E+00  1.1170       -0.0193      0.0026     0.0000   -0.0176        0.0370      0.0075     0.0000    0.0045
  2.02  0.2362  0.1194  4.7080  5.045E-01  6.90E-03   0.00E+00  1.1211       -0.0216      0.0037     0.0000   -0.0195        0.0280      0.0107     0.0000   -0.0006
  2.02  0.2362  0.1194  5.2930  2.578E-01  4.99E-03   0.00E+00  1.1194       -0.0426      0.0052     0.0000   -0.0263        0.0543      0.0150     0.0000    0.0279
  2.02  0.2362  0.1194  5.9520  9.552E-02  2.67E-03   0.00E+00  1.0452       -0.0180      0.0076     0.0000   -0.0142        0.0453      0.0215     0.0000    0.0164
  2.02  0.2362  0.1194  6.6940  4.320E-02  1.72E-03   0.00E+00  0.9656       -0.0513      0.0109     0.0000   -0.0045        0.0701      0.0302     0.0000    0.0020
  2.02  0.2362  0.1468  2.2380  7.179E+00  4.63E-02   0.00E+00  1.0556        0.0005      0.0019     0.0000   -0.0080        0.0033      0.0044     0.0000    0.0034
  2.02  0.2362  0.1468  2.5450  4.679E+00  2.57E-02   0.00E+00  1.0628       -0.0068      0.0015     0.0000   -0.0107       -0.0037      0.0040     0.0000    0.0060
  2.02  0.2362  0.1468  2.9490  2.726E+00  1.57E-02   0.00E+00  1.0725       -0.0087      0.0016     0.0000   -0.0136        0.0076      0.0044     0.0000    0.0074
  2.02  0.2362  0.1468  3.2650  1.809E+00  1.14E-02   0.00E+00  1.0800       -0.0120      0.0017     0.0000   -0.0153        0.0131      0.0049     0.0000    0.0073
  2.02  0.2362  0.1468  3.7100  1.015E+00  7.78E-03   0.00E+00  1.0901       -0.0130      0.0021     0.0000   -0.0170        0.0130      0.0060     0.0000    0.0065
  2.02  0.2362  0.1468  4.1820  5.787E-01  5.91E-03   0.00E+00  1.0976       -0.0307      0.0028     0.0000   -0.0190        0.0422      0.0079     0.0000    0.0064
  2.02  0.2362  0.1468  4.7080  2.904E-01  4.38E-03   0.00E+00  1.1024       -0.0190      0.0041     0.0000   -0.0229        0.0586      0.0118     0.0000    0.0177
  2.02  0.2362  0.1468  5.2930  1.338E-01  3.08E-03   0.00E+00  1.0712       -0.0232      0.0062     0.0000   -0.0187        0.0395      0.0179     0.0000    0.0144
  2.02  0.2362  0.1468  5.9520  4.428E-02  1.55E-03   0.00E+00  1.0229       -0.0218      0.0094     0.0000   -0.0131        0.0365      0.0280     0.0000    0.0148
  2.02  0.2362  0.1468  6.6940  1.949E-02  9.87E-04   0.00E+00  0.9344       -0.0158      0.0143     0.0000   -0.0057        0.1088      0.0396     0.0000    0.0030
  2.02  0.2362  0.1753  1.9530  6.874E+00  9.41E-02   0.00E+00  1.0446       -0.0010      0.0045     0.0000   -0.0049       -0.0003      0.0079     0.0000    0.0013
  2.02  0.2362  0.1753  2.2380  4.621E+00  2.66E-02   0.00E+00  1.0500       -0.0023      0.0016     0.0000   -0.0082       -0.0115      0.0041     0.0000    0.0028
  2.02  0.2362  0.1753  2.5450  2.941E+00  1.70E-02   0.00E+00  1.0557       -0.0096      0.0015     0.0000   -0.0109       -0.0177      0.0043     0.0000    0.0040
  2.02  0.2362  0.1753  2.9490  1.668E+00  1.09E-02   0.00E+00  1.0634       -0.0104      0.0018     0.0000   -0.0136        0.0036      0.0049     0.0000    0.0056
  2.02  0.2362  0.1753  3.2650  1.089E+00  8.24E-03   0.00E+00  1.0697       -0.0142      0.0021     0.0000   -0.0153        0.0109      0.0058     0.0000    0.0070
  2.02  0.2362  0.1753  3.7100  6.177E-01  5.59E-03   0.00E+00  1.0782       -0.0187      0.0025     0.0000   -0.0175        0.0181      0.0070     0.0000    0.0097
  2.02  0.2362  0.1753  4.1820  3.325E-01  4.00E-03   0.00E+00  1.0849       -0.0297      0.0033     0.0000   -0.0202        0.0479      0.0095     0.0000    0.0149
  2.02  0.2362  0.1753  4.7080  1.642E-01  2.94E-03   0.00E+00  1.0750       -0.0230      0.0049     0.0000   -0.0190        0.0705      0.0140     0.0000    0.0097
  2.02  0.2362  0.1753  5.2930  7.283E-02  1.99E-03   0.00E+00  1.0706       -0.0159      0.0074     0.0000   -0.0231        0.0478      0.0216     0.0000    0.0284
  2.02  0.2362  0.1753  5.9520  2.546E-02  1.10E-03   0.00E+00  1.0012        0.0131      0.0115     0.0000   -0.0116        0.0218      0.0338     0.0000    0.0103
  2.02  0.2362  0.1753  6.6940  1.045E-02  7.32E-04   0.00E+00  0.8560       -0.0261      0.0196     0.0000   -0.0062        0.0730      0.0527     0.0000    0.0038
  2.02  0.2362  0.2051  1.9530  4.934E+00  5.69E-02   0.00E+00  1.0390        0.0076      0.0037     0.0000   -0.0060        0.0141      0.0066     0.0000    0.0009
  2.02  0.2362  0.2051  2.2380  3.033E+00  1.83E-02   0.00E+00  1.0431       -0.0022      0.0017     0.0000   -0.0090       -0.0130      0.0044     0.0000    0.0026
  2.02  0.2362  0.2051  2.5450  1.902E+00  1.20E-02   0.00E+00  1.0478       -0.0138      0.0017     0.0000   -0.0113       -0.0146      0.0048     0.0000    0.0047
  2.02  0.2362  0.2051  2.9490  1.052E+00  7.72E-03   0.00E+00  1.0548       -0.0108      0.0020     0.0000   -0.0136       -0.0124      0.0056     0.0000    0.0075
  2.02  0.2362  0.2051  3.2650  6.727E-01  5.92E-03   0.00E+00  1.0603       -0.0113      0.0023     0.0000   -0.0153       -0.0050      0.0067     0.0000    0.0090
  2.02  0.2362  0.2051  3.7100  3.714E-01  4.07E-03   0.00E+00  1.0651       -0.0177      0.0030     0.0000   -0.0166        0.0328      0.0084     0.0000    0.0079
  2.02  0.2362  0.2051  4.1820  1.975E-01  2.95E-03   0.00E+00  1.0685       -0.0184      0.0041     0.0000   -0.0181        0.0440      0.0115     0.0000    0.0060
  2.02  0.2362  0.2051  4.7080  9.644E-02  2.06E-03   0.00E+00  1.0787       -0.0216      0.0058     0.0000   -0.0237        0.0517      0.0167     0.0000    0.0226
  2.02  0.2362  0.2051  5.2930  3.904E-02  1.31E-03   0.00E+00  1.0452        0.0062      0.0092     0.0000   -0.0194        0.1016      0.0270     0.0000    0.0204
  2.02  0.2362  0.2051  5.9520  1.482E-02  8.01E-04   0.00E+00  0.9809       -0.0010      0.0159     0.0000   -0.0117        0.1569      0.0430     0.0000    0.0110
  2.02  0.2362  0.2362  1.9530  3.069E+00  3.33E-02   0.00E+00  1.0333        0.0136      0.0034     0.0000   -0.0070        0.0065      0.0063     0.0000    0.0023
  2.02  0.2362  0.2362  2.2380  1.929E+00  1.29E-02   0.00E+00  1.0371       -0.0018      0.0019     0.0000   -0.0094       -0.0181      0.0048     0.0000    0.0039
  2.02  0.2362  0.2362  2.5450  1.208E+00  8.56E-03   0.00E+00  1.0413       -0.0109      0.0019     0.0000   -0.0113       -0.0168      0.0053     0.0000    0.0048
  2.02  0.2362  0.2362  2.9490  6.602E-01  5.50E-03   0.00E+00  1.0470       -0.0211      0.0022     0.0000   -0.0133       -0.0115      0.0063     0.0000    0.0045
  2.02  0.2362  0.2362  3.2650  4.151E-01  4.24E-03   0.00E+00  1.0520       -0.0168      0.0028     0.0000   -0.0148       -0.0023      0.0078     0.0000    0.0041
  2.02  0.2362  0.2362  3.7100  2.252E-01  2.95E-03   0.00E+00  1.0610       -0.0179      0.0035     0.0000   -0.0177        0.0172      0.0101     0.0000    0.0069
  2.02  0.2362  0.2362  4.1820  1.176E-01  2.17E-03   0.00E+00  1.0708       -0.0136      0.0051     0.0000   -0.0218        0.0774      0.0142     0.0000    0.0173
  2.02  0.2362  0.2362  4.7080  5.071E-02  1.41E-03   0.00E+00  1.0597       -0.0039      0.0077     0.0000   -0.0213        0.0746      0.0221     0.0000    0.0190
  2.02  0.2362  0.2362  5.2930  2.061E-02  9.02E-04   0.00E+00  1.0292       -0.0221      0.0116     0.0000   -0.0184       -0.0011      0.0334     0.0000    0.0189
  2.02  0.2362  0.2362  5.9520  8.483E-03  6.00E-04   0.00E+00  0.9478       -0.0769      0.0198     0.0000   -0.0108        0.2008      0.0528     0.0000    0.0101
  2.02  0.2362  0.2686  1.9530  2.043E+00  2.19E-02   0.00E+00  1.0290        0.0148      0.0033     0.0000   -0.0077        0.0134      0.0063     0.0000    0.0023
  2.02  0.2362  0.2686  2.2380  1.272E+00  9.48E-03   0.00E+00  1.0328       -0.0035      0.0021     0.0000   -0.0100       -0.0172      0.0054     0.0000    0.0030
  2.02  0.2362  0.2686  2.5450  7.785E-01  6.26E-03   0.00E+00  1.0369       -0.0157      0.0022     0.0000   -0.0120       -0.0173      0.0060     0.0000    0.0036
  2.02  0.2362  0.2686  2.9490  4.122E-01  3.92E-03   0.00E+00  1.0433       -0.0179      0.0026     0.0000   -0.0145        0.0081      0.0072     0.0000    0.0053
  2.02  0.2362  0.2686  3.2650  2.526E-01  2.99E-03   0.00E+00  1.0491       -0.0251      0.0032     0.0000   -0.0164        0.0057      0.0090     0.0000    0.0082
  2.02  0.2362  0.2686  3.7100  1.310E-01  2.09E-03   0.00E+00  1.0545       -0.0173      0.0043     0.0000   -0.0184        0.0321      0.0124     0.0000    0.0117
  2.02  0.2362  0.2686  4.1820  6.407E-02  1.49E-03   0.00E+00  1.0542       -0.0186      0.0063     0.0000   -0.0192        0.0707      0.0177     0.0000    0.0120
  2.02  0.2362  0.2686  4.7080  2.649E-02  9.79E-04   0.00E+00  1.0495       -0.0004      0.0099     0.0000   -0.0209        0.0365      0.0290     0.0000    0.0182
  2.02  0.2362  0.2686  5.2930  1.219E-02  7.27E-04   0.00E+00  1.0118       -0.0039      0.0168     0.0000   -0.0174        0.1504      0.0476     0.0000    0.0191
  2.02  0.2362  0.2686  5.9520  5.905E-03  5.88E-04   0.00E+00  0.8253       -0.1032      0.0260     0.0000   -0.0097        0.0984      0.0696     0.0000    0.0104
  2.02  0.2362  0.3025  1.9530  1.370E+00  1.48E-02   0.00E+00  1.0240        0.0120      0.0033     0.0000   -0.0086        0.0043      0.0066     0.0000    0.0027
  2.02  0.2362  0.3025  2.2380  8.120E-01  6.94E-03   0.00E+00  1.0274       -0.0043      0.0024     0.0000   -0.0108       -0.0167      0.0061     0.0000    0.0043
  2.02  0.2362  0.3025  2.5450  4.722E-01  4.48E-03   0.00E+00  1.0312       -0.0172      0.0026     0.0000   -0.0128       -0.0107      0.0070     0.0000    0.0063
  2.02  0.2362  0.3025  2.9490  2.399E-01  2.72E-03   0.00E+00  1.0352       -0.0226      0.0031     0.0000   -0.0143        0.0037      0.0086     0.0000    0.0075
  2.02  0.2362  0.3025  3.2650  1.461E-01  2.11E-03   0.00E+00  1.0375       -0.0276      0.0040     0.0000   -0.0150        0.0204      0.0110     0.0000    0.0066
  2.02  0.2362  0.3025  3.7100  7.112E-02  1.45E-03   0.00E+00  1.0422       -0.0199      0.0056     0.0000   -0.0165        0.0495      0.0156     0.0000    0.0062
  2.02  0.2362  0.3025  4.1820  3.275E-02  1.01E-03   0.00E+00  1.0482       -0.0213      0.0084     0.0000   -0.0195        0.0670      0.0237     0.0000    0.0122
  2.02  0.2362  0.3025  4.7080  1.538E-02  7.09E-04   0.00E+00  1.0394        0.0434      0.0125     0.0000   -0.0209        0.1061      0.0356     0.0000    0.0219
  2.02  0.2362  0.3025  5.2930  7.577E-03  6.34E-04   0.00E+00  0.9870       -0.0493      0.0243     0.0000   -0.0154        0.1575      0.0633     0.0000    0.0174
  2.02  0.2362  0.3379  1.9530  8.569E-01  9.88E-03   0.00E+00  1.0178        0.0069      0.0035     0.0000   -0.0093        0.0081      0.0072     0.0000    0.0046
  2.02  0.2362  0.3379  2.2380  5.118E-01  5.15E-03   0.00E+00  1.0199       -0.0006      0.0029     0.0000   -0.0109       -0.0061      0.0072     0.0000    0.0055
  2.02  0.2362  0.3379  2.5450  2.843E-01  3.21E-03   0.00E+00  1.0218       -0.0226      0.0031     0.0000   -0.0120       -0.0162      0.0084     0.0000    0.0056
  2.02  0.2362  0.3379  2.9490  1.430E-01  1.95E-03   0.00E+00  1.0251       -0.0204      0.0038     0.0000   -0.0131       -0.0009      0.0102     0.0000    0.0043
  2.02  0.2362  0.3379  3.2650  7.955E-02  1.47E-03   0.00E+00  1.0292       -0.0259      0.0051     0.0000   -0.0144        0.0239      0.0143     0.0000    0.0038
  2.02  0.2362  0.3379  3.7100  3.669E-02  1.01E-03   0.00E+00  1.0372       -0.0461      0.0074     0.0000   -0.0172        0.0153      0.0211     0.0000    0.0075
  2.02  0.2362  0.3379  4.1820  1.847E-02  7.00E-04   0.00E+00  1.0416        0.0103      0.0101     0.0000   -0.0202        0.0415      0.0292     0.0000    0.0179
  2.02  0.2362  0.3379  4.7080  9.676E-03  5.79E-04   0.00E+00  1.0221        0.0096      0.0173     0.0000   -0.0189        0.1764      0.0431     0.0000    0.0196
  2.02  0.2362  0.3379  5.2930  4.608E-03  6.35E-04   0.00E+00  0.9359       -0.0638      0.0373     0.0000   -0.0130        0.4109      0.0663     0.0000    0.0142
  2.02  0.2362  0.3748  1.9530  5.215E-01  6.52E-03   0.00E+00  1.0112       -0.0016      0.0038     0.0000   -0.0093       -0.0003      0.0081     0.0000    0.0043
  2.02  0.2362  0.3748  2.2380  3.098E-01  3.66E-03   0.00E+00  1.0126       -0.0075      0.0034     0.0000   -0.0105       -0.0129      0.0085     0.0000    0.0045
  2.02  0.2362  0.3748  2.5450  1.706E-01  2.32E-03   0.00E+00  1.0143       -0.0181      0.0039     0.0000   -0.0115        0.0139      0.0101     0.0000    0.0038
  2.02  0.2362  0.3748  2.9490  7.769E-02  1.35E-03   0.00E+00  1.0185       -0.0258      0.0048     0.0000   -0.0130       -0.0079      0.0133     0.0000    0.0030
  2.02  0.2362  0.3748  3.2650  4.384E-02  1.08E-03   0.00E+00  1.0237       -0.0320      0.0070     0.0000   -0.0148        0.0327      0.0190     0.0000    0.0043
  2.02  0.2362  0.3748  3.7100  2.148E-02  7.57E-04   0.00E+00  1.0312        0.0081      0.0100     0.0000   -0.0179        0.1138      0.0260     0.0000    0.0115
  2.02  0.2362  0.3748  4.1820  9.841E-03  4.89E-04   0.00E+00  1.0279        0.0023      0.0137     0.0000   -0.0187        0.0883      0.0395     0.0000    0.0162
  2.02  0.2362  0.3748  4.7080  5.272E-03  4.80E-04   0.00E+00  1.0029       -0.0072      0.0271     0.0000   -0.0166        0.1991      0.0683     0.0000    0.0171
  2.02  0.2362  0.4134  1.9530  3.053E-01  4.24E-03   0.00E+00  1.0038       -0.0097      0.0042     0.0000   -0.0092       -0.0048      0.0093     0.0000    0.0036
  2.02  0.2362  0.4134  2.2380  1.743E-01  2.48E-03   0.00E+00  1.0045       -0.0109      0.0041     0.0000   -0.0102       -0.0093      0.0102     0.0000    0.0031
  2.02  0.2362  0.4134  2.5450  9.391E-02  1.62E-03   0.00E+00  1.0064       -0.0206      0.0050     0.0000   -0.0112       -0.0017      0.0129     0.0000    0.0024
  2.02  0.2362  0.4134  2.9490  4.273E-02  9.91E-04   0.00E+00  1.0114       -0.0296      0.0067     0.0000   -0.0132        0.0240      0.0182     0.0000    0.0032
  2.02  0.2362  0.4134  3.2650  2.145E-02  7.27E-04   0.00E+00  1.0162       -0.0328      0.0097     0.0000   -0.0151        0.0916      0.0256     0.0000    0.0064
  2.02  0.2362  0.4134  3.7100  1.186E-02  5.18E-04   0.00E+00  1.0193       -0.0149      0.0124     0.0000   -0.0170        0.1112      0.0326     0.0000    0.0120
  2.02  0.2362  0.4134  4.1820  5.192E-03  3.96E-04   0.00E+00  1.0144       -0.0225      0.0220     0.0000   -0.0172        0.1659      0.0594     0.0000    0.0154
  2.02  0.2362  0.4134  4.7080  2.072E-03  3.32E-04   0.00E+00  0.9423        0.0125      0.0512     0.0000   -0.0137        0.3158      0.0995     0.0000    0.0131
  2.02  0.2362  0.4537  1.9530  1.786E-01  2.87E-03   0.00E+00  0.9967       -0.0078      0.0049     0.0000   -0.0090        0.0007      0.0107     0.0000    0.0024
  2.02  0.2362  0.4537  2.2380  9.879E-02  1.72E-03   0.00E+00  0.9974       -0.0101      0.0051     0.0000   -0.0099       -0.0047      0.0125     0.0000    0.0019
  2.02  0.2362  0.4537  2.5450  5.192E-02  1.19E-03   0.00E+00  0.9996       -0.0215      0.0068     0.0000   -0.0112        0.0088      0.0174     0.0000    0.0018
  2.02  0.2362  0.4537  2.9490  2.301E-02  7.26E-04   0.00E+00  1.0043       -0.0537      0.0092     0.0000   -0.0134        0.0622      0.0243     0.0000    0.0037
  2.02  0.2362  0.4537  3.2650  1.398E-02  5.75E-04   0.00E+00  1.0080       -0.0491      0.0115     0.0000   -0.0152        0.0007      0.0332     0.0000    0.0079
  2.02  0.2362  0.4537  3.7100  5.159E-03  3.52E-04   0.00E+00  1.0079       -0.0210      0.0199     0.0000   -0.0160        0.1003      0.0508     0.0000    0.0115
  2.02  0.2362  0.4537  4.1820  2.542E-03  3.47E-04   0.00E+00  0.9995       -0.0717      0.0372     0.0000   -0.0150        0.3324      0.0916     0.0000    0.0120
  2.02  0.2362  0.4958  1.9530  1.008E-01  1.89E-03   0.00E+00  0.9891       -0.0139      0.0057     0.0000   -0.0088        0.0268      0.0126     0.0000    0.0014
  2.02  0.2362  0.4958  2.2380  5.535E-02  1.23E-03   0.00E+00  0.9896       -0.0172      0.0065     0.0000   -0.0098       -0.0152      0.0162     0.0000    0.0009
  2.02  0.2362  0.4958  2.5450  2.913E-02  9.08E-04   0.00E+00  0.9918       -0.0240      0.0091     0.0000   -0.0111       -0.0044      0.0240     0.0000    0.0011
  2.02  0.2362  0.4958  2.9490  1.428E-02  5.79E-04   0.00E+00  0.9961       -0.0440      0.0118     0.0000   -0.0135        0.0355      0.0300     0.0000    0.0040
  2.02  0.2362  0.4958  3.2650  6.898E-03  3.90E-04   0.00E+00  0.9973       -0.0619      0.0160     0.0000   -0.0149       -0.0160      0.0469     0.0000    0.0078
  2.02  0.2362  0.4958  3.7100  3.468E-03  3.83E-04   0.00E+00  0.9946       -0.0791      0.0296     0.0000   -0.0146        0.3757      0.0700     0.0000    0.0091
  2.02  0.2362  0.5397  1.9530  5.808E-02  1.36E-03   0.00E+00  0.9807       -0.0254      0.0072     0.0000   -0.0086       -0.0104      0.0166     0.0000    0.0000
  2.02  0.2362  0.5397  2.2380  2.817E-02  9.01E-04   0.00E+00  0.9812       -0.0265      0.0096     0.0000   -0.0096        0.0539      0.0229     0.0000   -0.0004
  2.02  0.2362  0.5397  2.5450  1.828E-02  7.16E-04   0.00E+00  0.9837       -0.0543      0.0116     0.0000   -0.0111        0.0506      0.0289     0.0000    0.0001
  2.02  0.2362  0.5397  2.9490  6.994E-03  3.72E-04   0.00E+00  0.9867       -0.0449      0.0157     0.0000   -0.0137        0.0199      0.0415     0.0000    0.0032
  2.02  0.2362  0.5397  3.2650  3.994E-03  4.18E-04   0.00E+00  0.9847       -0.0922      0.0302     0.0000   -0.0149       -0.0504      0.0852     0.0000    0.0080
  2.02  0.2362  0.5855  1.9530  2.981E-02  1.04E-03   0.00E+00  0.9718       -0.0317      0.0108     0.0000   -0.0084        0.0209      0.0247     0.0000   -0.0018
  2.02  0.2362  0.5855  2.2380  2.038E-02  7.81E-04   0.00E+00  0.9726       -0.0282      0.0114     0.0000   -0.0094       -0.0163      0.0283     0.0000   -0.0028
  2.02  0.2362  0.5855  2.5450  9.996E-03  5.14E-04   0.00E+00  0.9758       -0.0249      0.0155     0.0000   -0.0115        0.0952      0.0380     0.0000   -0.0022
  2.02  0.2362  0.5855  2.9490  3.548E-03  4.01E-04   0.00E+00  0.9774       -0.0424      0.0333     0.0000   -0.0152       -0.0007      0.0963     0.0000    0.0027
  2.02  0.2362  0.6334  1.9530  2.328E-02  9.24E-04   0.00E+00  0.9629       -0.0124      0.0121     0.0000   -0.0083        0.0226      0.0270     0.0000   -0.0048
  2.02  0.2362  0.6334  2.2380  1.179E-02  6.08E-04   0.00E+00  0.9661       -0.0469      0.0158     0.0000   -0.0101        0.0142      0.0392     0.0000   -0.0059
  2.02  0.2362  0.6334  2.5450  5.095E-03  5.89E-04   0.00E+00  0.9734       -0.0792      0.0359     0.0000   -0.0138        0.0728      0.0903     0.0000   -0.0051
  2.02  0.2362  0.6834  1.9530  9.782E-03  6.70E-04   0.00E+00  0.9583       -0.0285      0.0207     0.0000   -0.0098       -0.0683      0.0486     0.0000   -0.0092
  2.02  0.2686  0.0682  2.9490  1.677E+00  3.50E-02   0.00E+00  1.2003        0.0182      0.0068     0.0000   -0.0351        0.0029      0.0160     0.0000   -0.0178
  2.02  0.2686  0.0682  3.2650  7.241E-01  1.69E-02   0.00E+00  1.4144        0.0147      0.0071     0.0000   -0.0609       -0.0387      0.0181     0.0000   -0.0462
  2.02  0.2686  0.0682  3.7100  2.869E-01  1.07E-02   0.00E+00  1.7429        0.0141      0.0114     0.0000   -0.1062       -0.0191      0.0286     0.0000    0.0632
  2.02  0.2686  0.0682  4.1820  1.970E-01  9.70E-03   0.00E+00  1.4777        0.0193      0.0155     0.0000   -0.0388        0.0250      0.0397     0.0000    0.0429
  2.02  0.2686  0.0682  4.7080  8.869E-02  7.28E-03   0.00E+00  1.7196       -0.0490      0.0249     0.0000    0.0057       -0.0117      0.0676     0.0000   -0.0415
  2.02  0.2686  0.0682  5.2930  5.649E-03  6.44E-04   0.00E+00  5.2894        0.0350      0.0342     0.0000   -0.1205       -0.1239      0.0934     0.0000    0.0318
  2.02  0.2686  0.0933  2.2380  1.365E+01  2.88E-01   0.00E+00  1.0456        0.0253      0.0073     0.0000   -0.0096        0.0007      0.0106     0.0000    0.0022
  2.02  0.2686  0.0933  2.5450  6.781E+00  4.41E-02   0.00E+00  1.0612        0.0190      0.0021     0.0000   -0.0162        0.0032      0.0045     0.0000    0.0038
  2.02  0.2686  0.0933  2.9490  3.191E+00  1.92E-02   0.00E+00  1.0882        0.0074      0.0019     0.0000   -0.0239        0.0105      0.0048     0.0000    0.0069
  2.02  0.2686  0.0933  3.2650  1.869E+00  1.48E-02   0.00E+00  1.1141        0.0022      0.0025     0.0000   -0.0305        0.0109      0.0063     0.0000    0.0170
  2.02  0.2686  0.0933  3.7100  9.173E-01  1.07E-02   0.00E+00  1.1414       -0.0088      0.0036     0.0000   -0.0324        0.0048      0.0092     0.0000    0.0342
  2.02  0.2686  0.0933  4.1820  4.001E-01  6.74E-03   0.00E+00  1.1392       -0.0140      0.0053     0.0000   -0.0167        0.0313      0.0137     0.0000    0.0033
  2.02  0.2686  0.0933  4.7080  8.750E-02  2.06E-03   0.00E+00  1.1533       -0.0592      0.0070     0.0000   -0.0158       -0.0071      0.0180     0.0000   -0.0156
  2.02  0.2686  0.0933  5.2930  1.045E-01  3.29E-03   0.00E+00  1.0951        0.0011      0.0095     0.0000   -0.0279       -0.0237      0.0246     0.0000    0.0309
  2.02  0.2686  0.0933  5.9520  4.040E-02  2.08E-03   0.00E+00  0.9732        0.0220      0.0165     0.0000   -0.0072        0.0597      0.0421     0.0000    0.0034
  2.02  0.2686  0.1194  2.2380  8.117E+00  7.10E-02   0.00E+00  1.0405        0.0195      0.0030     0.0000   -0.0096        0.0212      0.0052     0.0000    0.0020
  2.02  0.2686  0.1194  2.5450  4.629E+00  2.52E-02   0.00E+00  1.0492        0.0056      0.0018     0.0000   -0.0142        0.0125      0.0040     0.0000    0.0051
  2.02  0.2686  0.1194  2.9490  2.409E+00  1.42E-02   0.00E+00  1.0628       -0.0045      0.0019     0.0000   -0.0190        0.0093      0.0047     0.0000    0.0119
  2.02  0.2686  0.1194  3.2650  1.488E+00  1.13E-02   0.00E+00  1.0736       -0.0074      0.0024     0.0000   -0.0211        0.0128      0.0060     0.0000    0.0170
  2.02  0.2686  0.1194  3.7100  7.455E-01  8.08E-03   0.00E+00  1.0814       -0.0106      0.0034     0.0000   -0.0195        0.0130      0.0087     0.0000    0.0115
  2.02  0.2686  0.1194  4.1820  3.905E-01  6.22E-03   0.00E+00  1.0894       -0.0193      0.0049     0.0000   -0.0173        0.0061      0.0128     0.0000   -0.0006
  2.02  0.2686  0.1194  4.7080  1.963E-01  4.27E-03   0.00E+00  1.0910       -0.0249      0.0067     0.0000   -0.0243        0.0126      0.0171     0.0000    0.0096
  2.02  0.2686  0.1194  5.2930  9.568E-02  2.85E-03   0.00E+00  1.0256       -0.0506      0.0094     0.0000   -0.0155        0.0883      0.0231     0.0000    0.0156
  2.02  0.2686  0.1194  5.9520  4.402E-02  1.96E-03   0.00E+00  0.9368        0.0006      0.0127     0.0000   -0.0051       -0.1023      0.0338     0.0000    0.0021
  2.02  0.2686  0.1468  2.2380  4.666E+00  3.65E-02   0.00E+00  1.0353        0.0140      0.0026     0.0000   -0.0101        0.0172      0.0050     0.0000    0.0034
  2.02  0.2686  0.1468  2.5450  2.930E+00  1.83E-02   0.00E+00  1.0420       -0.0008      0.0020     0.0000   -0.0135        0.0169      0.0046     0.0000    0.0068
  2.02  0.2686  0.1468  2.9490  1.567E+00  1.05E-02   0.00E+00  1.0520       -0.0064      0.0022     0.0000   -0.0166        0.0165      0.0053     0.0000    0.0102
  2.02  0.2686  0.1468  3.2650  9.826E-01  8.13E-03   0.00E+00  1.0589       -0.0117      0.0026     0.0000   -0.0179        0.0191      0.0066     0.0000    0.0097
  2.02  0.2686  0.1468  3.7100  5.121E-01  5.82E-03   0.00E+00  1.0677       -0.0172      0.0035     0.0000   -0.0186       -0.0036      0.0089     0.0000    0.0061
  2.02  0.2686  0.1468  4.1820  2.642E-01  4.39E-03   0.00E+00  1.0723       -0.0220      0.0052     0.0000   -0.0212        0.0300      0.0131     0.0000    0.0049
  2.02  0.2686  0.1468  4.7080  1.252E-01  2.99E-03   0.00E+00  1.0760       -0.0260      0.0073     0.0000   -0.0294        0.0166      0.0190     0.0000    0.0341
  2.02  0.2686  0.1468  5.2930  5.267E-02  1.80E-03   0.00E+00  1.0098       -0.0294      0.0110     0.0000   -0.0175        0.0732      0.0278     0.0000    0.0202
  2.02  0.2686  0.1468  5.9520  2.374E-02  1.20E-03   0.00E+00  0.8953        0.0065      0.0155     0.0000   -0.0067       -0.0004      0.0399     0.0000    0.0036
  2.02  0.2686  0.1753  2.2380  2.921E+00  2.23E-02   0.00E+00  1.0311        0.0074      0.0025     0.0000   -0.0105        0.0045      0.0052     0.0000    0.0045
  2.02  0.2686  0.1753  2.5450  1.821E+00  1.27E-02   0.00E+00  1.0375       -0.0076      0.0022     0.0000   -0.0135        0.0116      0.0052     0.0000    0.0065
  2.02  0.2686  0.1753  2.9490  9.713E-01  7.72E-03   0.00E+00  1.0460       -0.0118      0.0025     0.0000   -0.0166        0.0005      0.0061     0.0000    0.0074
  2.02  0.2686  0.1753  3.2650  6.023E-01  5.93E-03   0.00E+00  1.0528       -0.0146      0.0031     0.0000   -0.0183       -0.0035      0.0077     0.0000    0.0077
  2.02  0.2686  0.1753  3.7100  3.290E-01  4.20E-03   0.00E+00  1.0606       -0.0247      0.0040     0.0000   -0.0207        0.0113      0.0101     0.0000    0.0081
  2.02  0.2686  0.1753  4.1820  1.565E-01  2.95E-03   0.00E+00  1.0675       -0.0271      0.0060     0.0000   -0.0254        0.0451      0.0148     0.0000    0.0183
  2.02  0.2686  0.1753  4.7080  7.200E-02  2.00E-03   0.00E+00  1.0395       -0.0046      0.0086     0.0000   -0.0215        0.0199      0.0217     0.0000    0.0153
  2.02  0.2686  0.1753  5.2930  3.086E-02  1.25E-03   0.00E+00  0.9848       -0.0221      0.0126     0.0000   -0.0151        0.0323      0.0331     0.0000    0.0142
  2.02  0.2686  0.2051  2.2380  1.937E+00  1.44E-02   0.00E+00  1.0266        0.0085      0.0024     0.0000   -0.0112        0.0102      0.0052     0.0000    0.0039
  2.02  0.2686  0.2051  2.5450  1.168E+00  8.80E-03   0.00E+00  1.0323       -0.0057      0.0023     0.0000   -0.0143       -0.0106      0.0057     0.0000    0.0054
  2.02  0.2686  0.2051  2.9490  6.320E-01  5.65E-03   0.00E+00  1.0405       -0.0126      0.0028     0.0000   -0.0173       -0.0093      0.0069     0.0000    0.0077
  2.02  0.2686  0.2051  3.2650  3.889E-01  4.47E-03   0.00E+00  1.0471       -0.0190      0.0036     0.0000   -0.0194       -0.0021      0.0090     0.0000    0.0093
  2.02  0.2686  0.2051  3.7100  2.014E-01  3.12E-03   0.00E+00  1.0563       -0.0226      0.0049     0.0000   -0.0231        0.0171      0.0121     0.0000    0.0146
  2.02  0.2686  0.2051  4.1820  9.406E-02  2.10E-03   0.00E+00  1.0528       -0.0289      0.0070     0.0000   -0.0241        0.0237      0.0178     0.0000    0.0158
  2.02  0.2686  0.2051  4.7080  3.953E-02  1.33E-03   0.00E+00  1.0484       -0.0016      0.0104     0.0000   -0.0293        0.0278      0.0268     0.0000    0.0346
  2.02  0.2686  0.2051  5.2930  1.631E-02  8.12E-04   0.00E+00  0.9618        0.0251      0.0160     0.0000   -0.0151        0.1429      0.0402     0.0000    0.0137
  2.02  0.2686  0.2362  1.9530  2.049E+00  2.65E-02   0.00E+00  1.0168        0.0243      0.0048     0.0000   -0.0087        0.0190      0.0081     0.0000    0.0017
  2.02  0.2686  0.2362  2.2380  1.267E+00  1.00E-02   0.00E+00  1.0213        0.0031      0.0026     0.0000   -0.0122        0.0053      0.0056     0.0000    0.0036
  2.02  0.2686  0.2362  2.5450  7.579E-01  6.40E-03   0.00E+00  1.0269       -0.0115      0.0026     0.0000   -0.0150       -0.0153      0.0064     0.0000    0.0062
  2.02  0.2686  0.2362  2.9490  4.032E-01  4.14E-03   0.00E+00  1.0354       -0.0178      0.0032     0.0000   -0.0180        0.0008      0.0079     0.0000    0.0093
  2.02  0.2686  0.2362  3.2650  2.457E-01  3.32E-03   0.00E+00  1.0425       -0.0256      0.0041     0.0000   -0.0205       -0.0161      0.0105     0.0000    0.0119
  2.02  0.2686  0.2362  3.7100  1.273E-01  2.32E-03   0.00E+00  1.0458       -0.0434      0.0057     0.0000   -0.0221        0.0188      0.0145     0.0000    0.0100
  2.02  0.2686  0.2362  4.1820  5.566E-02  1.53E-03   0.00E+00  1.0545       -0.0391      0.0087     0.0000   -0.0275        0.0361      0.0220     0.0000    0.0206
  2.02  0.2686  0.2362  4.7080  2.319E-02  9.79E-04   0.00E+00  1.0252        0.0003      0.0131     0.0000   -0.0257        0.0284      0.0338     0.0000    0.0274
  2.02  0.2686  0.2362  5.2930  8.634E-03  5.72E-04   0.00E+00  0.9208        0.0039      0.0203     0.0000   -0.0148        0.0061      0.0529     0.0000    0.0145
  2.02  0.2686  0.2686  1.9530  1.326E+00  1.72E-02   0.00E+00  1.0123        0.0114      0.0048     0.0000   -0.0100        0.0117      0.0082     0.0000    0.0028
  2.02  0.2686  0.2686  2.2380  8.466E-01  7.33E-03   0.00E+00  1.0170        0.0035      0.0028     0.0000   -0.0130       -0.0067      0.0062     0.0000    0.0052
  2.02  0.2686  0.2686  2.5450  4.921E-01  4.70E-03   0.00E+00  1.0227       -0.0110      0.0030     0.0000   -0.0155       -0.0156      0.0072     0.0000    0.0072
  2.02  0.2686  0.2686  2.9490  2.563E-01  3.07E-03   0.00E+00  1.0295       -0.0202      0.0038     0.0000   -0.0180        0.0167      0.0092     0.0000    0.0071
  2.02  0.2686  0.2686  3.2650  1.548E-01  2.48E-03   0.00E+00  1.0346       -0.0162      0.0050     0.0000   -0.0197        0.0040      0.0126     0.0000    0.0055
  2.02  0.2686  0.2686  3.7100  7.176E-02  1.63E-03   0.00E+00  1.0490       -0.0430      0.0071     0.0000   -0.0253        0.0532      0.0181     0.0000    0.0141
  2.02  0.2686  0.2686  4.1820  3.179E-02  1.06E-03   0.00E+00  1.0544       -0.0255      0.0104     0.0000   -0.0307        0.0299      0.0259     0.0000    0.0318
  2.02  0.2686  0.2686  4.7080  1.139E-02  6.77E-04   0.00E+00  1.0091        0.0068      0.0190     0.0000   -0.0250        0.0835      0.0500     0.0000    0.0266
  2.02  0.2686  0.3025  1.9530  9.325E-01  1.24E-02   0.00E+00  1.0090        0.0207      0.0048     0.0000   -0.0108        0.0209      0.0082     0.0000    0.0034
  2.02  0.2686  0.3025  2.2380  5.481E-01  5.33E-03   0.00E+00  1.0134       -0.0042      0.0032     0.0000   -0.0135       -0.0077      0.0069     0.0000    0.0042
  2.02  0.2686  0.3025  2.5450  3.169E-01  3.47E-03   0.00E+00  1.0186       -0.0169      0.0035     0.0000   -0.0159       -0.0065      0.0082     0.0000    0.0044
  2.02  0.2686  0.3025  2.9490  1.505E-01  2.20E-03   0.00E+00  1.0275       -0.0236      0.0047     0.0000   -0.0192       -0.0023      0.0112     0.0000    0.0060
  2.02  0.2686  0.3025  3.2650  8.965E-02  1.79E-03   0.00E+00  1.0376       -0.0131      0.0063     0.0000   -0.0228        0.0454      0.0154     0.0000    0.0115
  2.02  0.2686  0.3025  3.7100  4.005E-02  1.14E-03   0.00E+00  1.0474       -0.0286      0.0086     0.0000   -0.0271        0.0025      0.0221     0.0000    0.0208
  2.02  0.2686  0.3025  4.1820  1.748E-02  7.73E-04   0.00E+00  1.0410       -0.0044      0.0138     0.0000   -0.0286        0.0405      0.0348     0.0000    0.0256
  2.02  0.2686  0.3025  4.7080  5.970E-03  4.70E-04   0.00E+00  0.9850       -0.0495      0.0246     0.0000   -0.0239        0.0539      0.0688     0.0000    0.0273
  2.02  0.2686  0.3379  1.4230  1.335E+00  4.44E-02   0.00E+00  0.9972       -0.0017      0.0117     0.0000   -0.0024       -0.0577      0.0230     0.0000    0.0002
  2.02  0.2686  0.3379  1.9530  5.795E-01  8.10E-03   0.00E+00  1.0058        0.0082      0.0051     0.0000   -0.0120       -0.0103      0.0089     0.0000    0.0031
  2.02  0.2686  0.3379  2.2380  3.474E-01  3.89E-03   0.00E+00  1.0101       -0.0070      0.0037     0.0000   -0.0147       -0.0018      0.0080     0.0000    0.0043
  2.02  0.2686  0.3379  2.5450  1.947E-01  2.57E-03   0.00E+00  1.0155       -0.0216      0.0043     0.0000   -0.0173       -0.0058      0.0099     0.0000    0.0064
  2.02  0.2686  0.3379  2.9490  9.007E-02  1.64E-03   0.00E+00  1.0239       -0.0291      0.0060     0.0000   -0.0202        0.0386      0.0137     0.0000    0.0099
  2.02  0.2686  0.3379  3.2650  4.986E-02  1.28E-03   0.00E+00  1.0295       -0.0277      0.0081     0.0000   -0.0219        0.0211      0.0202     0.0000    0.0106
  2.02  0.2686  0.3379  3.7100  2.281E-02  8.12E-04   0.00E+00  1.0408       -0.0323      0.0110     0.0000   -0.0265        0.0205      0.0275     0.0000    0.0171
  2.02  0.2686  0.3379  4.1820  1.015E-02  6.08E-04   0.00E+00  1.0370       -0.0204      0.0196     0.0000   -0.0303        0.1285      0.0477     0.0000    0.0328
  2.02  0.2686  0.3748  1.4230  9.128E-01  2.39E-02   0.00E+00  0.9943       -0.0151      0.0106     0.0000   -0.0055       -0.0547      0.0207     0.0000    0.0010
  2.02  0.2686  0.3748  1.9530  3.814E-01  5.67E-03   0.00E+00  1.0020        0.0086      0.0053     0.0000   -0.0132       -0.0030      0.0095     0.0000    0.0050
  2.02  0.2686  0.3748  2.2380  2.149E-01  2.87E-03   0.00E+00  1.0054       -0.0114      0.0045     0.0000   -0.0155       -0.0039      0.0095     0.0000    0.0069
  2.02  0.2686  0.3748  2.5450  1.120E-01  1.89E-03   0.00E+00  1.0085       -0.0169      0.0055     0.0000   -0.0167       -0.0056      0.0127     0.0000    0.0067
  2.02  0.2686  0.3748  2.9490  4.932E-02  1.16E-03   0.00E+00  1.0154       -0.0444      0.0076     0.0000   -0.0186        0.0228      0.0178     0.0000    0.0048
  2.02  0.2686  0.3748  3.2650  2.690E-02  8.73E-04   0.00E+00  1.0250       -0.0457      0.0104     0.0000   -0.0215        0.0487      0.0263     0.0000    0.0063
  2.02  0.2686  0.3748  3.7100  1.210E-02  5.77E-04   0.00E+00  1.0425       -0.0074      0.0157     0.0000   -0.0288        0.1529      0.0377     0.0000    0.0223
  2.02  0.2686  0.3748  4.1820  6.039E-03  4.87E-04   0.00E+00  1.0196       -0.0726      0.0263     0.0000   -0.0281        0.2121      0.0666     0.0000    0.0291
  2.02  0.2686  0.4134  1.9530  2.264E-01  3.76E-03   0.00E+00  0.9952       -0.0064      0.0060     0.0000   -0.0134       -0.0258      0.0109     0.0000    0.0056
  2.02  0.2686  0.4134  2.2380  1.248E-01  2.12E-03   0.00E+00  0.9970       -0.0121      0.0057     0.0000   -0.0146        0.0065      0.0122     0.0000    0.0049
  2.02  0.2686  0.4134  2.5450  6.594E-02  1.44E-03   0.00E+00  1.0006       -0.0389      0.0072     0.0000   -0.0157       -0.0068      0.0165     0.0000    0.0026
  2.02  0.2686  0.4134  2.9490  2.998E-02  8.79E-04   0.00E+00  1.0115       -0.0250      0.0095     0.0000   -0.0190        0.0114      0.0229     0.0000    0.0020
  2.02  0.2686  0.4134  3.2650  1.504E-02  6.05E-04   0.00E+00  1.0284       -0.0380      0.0130     0.0000   -0.0249        0.0458      0.0317     0.0000    0.0128
  2.02  0.2686  0.4134  3.7100  7.283E-03  4.93E-04   0.00E+00  1.0361       -0.0144      0.0221     0.0000   -0.0288        0.1265      0.0501     0.0000    0.0242
  2.02  0.2686  0.4537  1.1870  6.260E-01  2.44E-02   0.00E+00  0.9808        0.0116      0.0123     0.0000   -0.0029        0.0277      0.0225     0.0000    0.0006
  2.02  0.2686  0.4537  1.9530  1.341E-01  2.65E-03   0.00E+00  0.9885       -0.0103      0.0071     0.0000   -0.0130       -0.0134      0.0131     0.0000    0.0039
  2.02  0.2686  0.4537  2.2380  6.825E-02  1.53E-03   0.00E+00  0.9903       -0.0285      0.0076     0.0000   -0.0140       -0.0191      0.0159     0.0000    0.0019
  2.02  0.2686  0.4537  2.5450  4.103E-02  1.11E-03   0.00E+00  0.9955       -0.0251      0.0089     0.0000   -0.0159        0.0045      0.0202     0.0000   -0.0002
  2.02  0.2686  0.4537  2.9490  1.628E-02  5.83E-04   0.00E+00  1.0126       -0.0625      0.0118     0.0000   -0.0217        0.0373      0.0277     0.0000    0.0073
  2.02  0.2686  0.4537  3.2650  8.313E-03  4.90E-04   0.00E+00  1.0231       -0.0590      0.0198     0.0000   -0.0251        0.1310      0.0457     0.0000    0.0136
  2.02  0.2686  0.4537  3.7100  3.491E-03  3.78E-04   0.00E+00  1.0281        0.0099      0.0361     0.0000   -0.0278        0.1104      0.0880     0.0000    0.0201
  2.02  0.2686  0.4958  1.1870  3.892E-01  1.50E-02   0.00E+00  0.9778       -0.0031      0.0138     0.0000   -0.0059       -0.0229      0.0247     0.0000    0.0018
  2.02  0.2686  0.4958  1.9530  7.646E-02  1.98E-03   0.00E+00  0.9806       -0.0164      0.0094     0.0000   -0.0125       -0.0090      0.0175     0.0000    0.0013
  2.02  0.2686  0.4958  2.2380  3.900E-02  1.13E-03   0.00E+00  0.9830       -0.0373      0.0101     0.0000   -0.0138       -0.0218      0.0218     0.0000   -0.0012
  2.02  0.2686  0.4958  2.5450  2.273E-02  7.71E-04   0.00E+00  0.9915       -0.0263      0.0115     0.0000   -0.0171        0.0620      0.0249     0.0000   -0.0002
  2.02  0.2686  0.4958  2.9490  8.794E-03  4.35E-04   0.00E+00  1.0066       -0.0949      0.0166     0.0000   -0.0224        0.0926      0.0390     0.0000    0.0069
  2.02  0.2686  0.4958  3.2650  4.364E-03  4.31E-04   0.00E+00  1.0209       -0.0952      0.0329     0.0000   -0.0260        0.2171      0.0748     0.0000    0.0135
  2.02  0.2686  0.5397  1.9530  3.945E-02  1.27E-03   0.00E+00  0.9723       -0.0397      0.0119     0.0000   -0.0122       -0.0224      0.0227     0.0000   -0.0016
  2.02  0.2686  0.5397  2.2380  2.495E-02  8.33E-04   0.00E+00  0.9769       -0.0411      0.0115     0.0000   -0.0144        0.0006      0.0240     0.0000   -0.0030
  2.02  0.2686  0.5397  2.5450  1.141E-02  5.42E-04   0.00E+00  0.9859       -0.0577      0.0163     0.0000   -0.0180        0.0219      0.0370     0.0000   -0.0025
  2.02  0.2686  0.5397  2.9490  5.071E-03  4.33E-04   0.00E+00  1.0054       -0.0754      0.0288     0.0000   -0.0252        0.0786      0.0704     0.0000    0.0084
  2.02  0.2686  0.5855  0.9690  2.539E-01  1.15E-02   0.00E+00  0.9668        0.0125      0.0137     0.0000   -0.0055       -0.0553      0.0244     0.0000    0.0017
  2.02  0.2686  0.5855  2.2380  1.267E-02  5.99E-04   0.00E+00  0.9710       -0.0527      0.0166     0.0000   -0.0150       -0.0060      0.0339     0.0000   -0.0082
  2.02  0.2686  0.7900  0.5760  9.949E-02  6.45E-03   0.00E+00  0.9643        0.0086      0.0193     0.0000   -0.0100       -0.1816      0.0381     0.0000    0.0008
  2.02  0.2686  0.8469  0.4010  8.968E-02  7.52E-03   0.00E+00  1.0323        0.0220      0.0260     0.0000   -0.0095       -0.2162      0.0613     0.0000    0.0000
  2.02  0.3025  0.0933  2.5450  3.829E+00  4.95E-02   0.00E+00  1.0424        0.0237      0.0046     0.0000   -0.0195        0.0112      0.0083     0.0000    0.0041
  2.02  0.3025  0.0933  2.9490  1.534E+00  1.81E-02   0.00E+00  1.0799        0.0081      0.0041     0.0000   -0.0291       -0.0018      0.0095     0.0000    0.0029
  2.02  0.3025  0.0933  3.2650  8.490E-01  1.32E-02   0.00E+00  1.1175        0.0012      0.0052     0.0000   -0.0378        0.0048      0.0125     0.0000    0.0221
  2.02  0.3025  0.0933  3.7100  3.727E-01  8.62E-03   0.00E+00  1.1289        0.0110      0.0076     0.0000   -0.0242       -0.0178      0.0190     0.0000    0.0158
  2.02  0.3025  0.0933  4.1820  1.935E-01  6.94E-03   0.00E+00  1.1801       -0.0102      0.0123     0.0000   -0.0058        0.0238      0.0292     0.0000   -0.0136
  2.02  0.3025  0.0933  4.7080  1.050E-01  4.67E-03   0.00E+00  1.1954       -0.0388      0.0147     0.0000   -0.0493        0.0399      0.0329     0.0000    0.0514
  2.02  0.3025  0.0933  5.2930  3.836E-02  2.83E-03   0.00E+00  1.0024        0.0061      0.0244     0.0000   -0.0124       -0.0079      0.0613     0.0000    0.0090
  2.02  0.3025  0.1194  2.2380  5.992E+00  7.89E-02   0.00E+00  1.0199        0.0244      0.0050     0.0000   -0.0113        0.0106      0.0077     0.0000    0.0021
  2.02  0.3025  0.1194  2.5450  3.181E+00  2.44E-02   0.00E+00  1.0294        0.0069      0.0027     0.0000   -0.0164        0.0113      0.0058     0.0000    0.0043
  2.02  0.3025  0.1194  2.9490  1.505E+00  1.35E-02   0.00E+00  1.0434       -0.0079      0.0031     0.0000   -0.0215        0.0012      0.0074     0.0000    0.0117
  2.02  0.3025  0.1194  3.2650  8.950E-01  1.09E-02   0.00E+00  1.0534       -0.0052      0.0040     0.0000   -0.0225       -0.0235      0.0097     0.0000    0.0178
  2.02  0.3025  0.1194  3.7100  4.313E-01  7.56E-03   0.00E+00  1.0600       -0.0070      0.0058     0.0000   -0.0162       -0.0040      0.0142     0.0000    0.0032
  2.02  0.3025  0.1194  4.1820  2.041E-01  5.18E-03   0.00E+00  1.0763        0.0221      0.0084     0.0000   -0.0186        0.0044      0.0207     0.0000   -0.0047
  2.02  0.3025  0.1194  4.7080  1.126E-01  3.32E-03   0.00E+00  1.0363       -0.0065      0.0103     0.0000   -0.0232        0.0585      0.0243     0.0000    0.0276
  2.02  0.3025  0.1194  5.2930  7.106E-02  4.45E-03   0.00E+00  0.9215       -0.1470      0.0170     0.0000   -0.0059        0.1894      0.0354     0.0000    0.0032
  2.02  0.3025  0.1468  2.2380  3.564E+00  3.37E-02   0.00E+00  1.0154        0.0214      0.0035     0.0000   -0.0113        0.0327      0.0060     0.0000    0.0028
  2.02  0.3025  0.1468  2.5450  2.071E+00  1.61E-02   0.00E+00  1.0220       -0.0086      0.0028     0.0000   -0.0154        0.0049      0.0060     0.0000    0.0065
  2.02  0.3025  0.1468  2.9490  1.055E+00  1.02E-02   0.00E+00  1.0318       -0.0129      0.0033     0.0000   -0.0183       -0.0013      0.0079     0.0000    0.0118
  2.02  0.3025  0.1468  3.2650  6.447E-01  8.12E-03   0.00E+00  1.0366       -0.0123      0.0042     0.0000   -0.0182       -0.0307      0.0101     0.0000    0.0090
  2.02  0.3025  0.1468  3.7100  3.111E-01  5.55E-03   0.00E+00  1.0455       -0.0134      0.0060     0.0000   -0.0176       -0.0029      0.0145     0.0000    0.0021
  2.02  0.3025  0.1468  4.1820  1.532E-01  4.02E-03   0.00E+00  1.0530       -0.0243      0.0088     0.0000   -0.0256        0.0260      0.0214     0.0000    0.0148
  2.02  0.3025  0.1468  4.7080  6.778E-02  2.18E-03   0.00E+00  0.9937        0.0085      0.0105     0.0000   -0.0166       -0.0001      0.0261     0.0000    0.0144
  2.02  0.3025  0.1468  5.2930  3.108E-02  1.73E-03   0.00E+00  0.8713       -0.0616      0.0198     0.0000   -0.0071        0.1875      0.0436     0.0000    0.0046
  2.02  0.3025  0.1753  2.2380  2.354E+00  2.36E-02   0.00E+00  1.0114        0.0165      0.0037     0.0000   -0.0119        0.0324      0.0065     0.0000    0.0043
  2.02  0.3025  0.1753  2.5450  1.335E+00  1.26E-02   0.00E+00  1.0179       -0.0061      0.0034     0.0000   -0.0148        0.0210      0.0070     0.0000    0.0078
  2.02  0.3025  0.1753  2.9490  7.033E-01  7.80E-03   0.00E+00  1.0255       -0.0101      0.0039     0.0000   -0.0174        0.0089      0.0088     0.0000    0.0078
  2.02  0.3025  0.1753  3.2650  4.354E-01  6.00E-03   0.00E+00  1.0316       -0.0145      0.0047     0.0000   -0.0183       -0.0009      0.0112     0.0000    0.0059
  2.02  0.3025  0.1753  3.7100  2.097E-01  4.04E-03   0.00E+00  1.0395       -0.0215      0.0064     0.0000   -0.0215       -0.0099      0.0156     0.0000    0.0065
  2.02  0.3025  0.1753  4.1820  9.628E-02  2.81E-03   0.00E+00  1.0476       -0.0096      0.0100     0.0000   -0.0314        0.0546      0.0240     0.0000    0.0361
  2.02  0.3025  0.1753  4.7080  3.934E-02  1.50E-03   0.00E+00  0.9810       -0.0181      0.0124     0.0000   -0.0200       -0.0002      0.0314     0.0000    0.0225
  2.02  0.3025  0.2051  2.2380  1.476E+00  1.38E-02   0.00E+00  1.0085       -0.0027      0.0034     0.0000   -0.0123        0.0161      0.0068     0.0000    0.0054
  2.02  0.3025  0.2051  2.5450  8.627E-01  8.59E-03   0.00E+00  1.0143       -0.0093      0.0034     0.0000   -0.0154       -0.0024      0.0076     0.0000    0.0063
  2.02  0.3025  0.2051  2.9490  4.489E-01  5.75E-03   0.00E+00  1.0224       -0.0179      0.0044     0.0000   -0.0184       -0.0071      0.0101     0.0000    0.0068
  2.02  0.3025  0.2051  3.2650  2.770E-01  4.42E-03   0.00E+00  1.0293       -0.0159      0.0055     0.0000   -0.0204        0.0019      0.0128     0.0000    0.0075
  2.02  0.3025  0.2051  3.7100  1.296E-01  2.88E-03   0.00E+00  1.0399       -0.0241      0.0076     0.0000   -0.0264        0.0168      0.0183     0.0000    0.0178
  2.02  0.3025  0.2051  4.1820  4.884E-02  1.77E-03   0.00E+00  1.0156       -0.0330      0.0118     0.0000   -0.0233       -0.0140      0.0299     0.0000    0.0149
  2.02  0.3025  0.2051  4.7080  2.224E-02  1.01E-03   0.00E+00  0.9503        0.0215      0.0151     0.0000   -0.0171        0.0711      0.0364     0.0000    0.0152
  2.02  0.3025  0.2362  1.6750  2.491E+00  4.91E-02   0.00E+00  0.9947        0.0117      0.0078     0.0000   -0.0036        0.0103      0.0158     0.0000    0.0005
  2.02  0.3025  0.2362  2.2380  9.787E-01  9.61E-03   0.00E+00  1.0052        0.0042      0.0035     0.0000   -0.0135        0.0219      0.0071     0.0000    0.0045
  2.02  0.3025  0.2362  2.5450  5.677E-01  6.33E-03   0.00E+00  1.0110       -0.0130      0.0038     0.0000   -0.0167       -0.0040      0.0087     0.0000    0.0059
  2.02  0.3025  0.2362  2.9490  2.966E-01  4.30E-03   0.00E+00  1.0203       -0.0319      0.0049     0.0000   -0.0199       -0.0344      0.0115     0.0000    0.0086
  2.02  0.3025  0.2362  3.2650  1.792E-01  3.30E-03   0.00E+00  1.0289       -0.0407      0.0064     0.0000   -0.0233        0.0153      0.0148     0.0000    0.0123
  2.02  0.3025  0.2362  3.7100  7.464E-02  2.04E-03   0.00E+00  1.0344       -0.0557      0.0091     0.0000   -0.0275       -0.0240      0.0219     0.0000    0.0200
  2.02  0.3025  0.2362  4.1820  3.209E-02  1.32E-03   0.00E+00  1.0311       -0.0197      0.0137     0.0000   -0.0340        0.0112      0.0328     0.0000    0.0396
  2.02  0.3025  0.2362  4.7080  1.218E-02  7.11E-04   0.00E+00  0.9078        0.0142      0.0189     0.0000   -0.0186       -0.0374      0.0495     0.0000    0.0183
  2.02  0.3025  0.2686  1.6750  1.748E+00  2.96E-02   0.00E+00  0.9919        0.0139      0.0072     0.0000   -0.0057       -0.0114      0.0144     0.0000    0.0011
  2.02  0.3025  0.2686  2.2380  6.558E-01  7.11E-03   0.00E+00  1.0014        0.0030      0.0039     0.0000   -0.0148        0.0122      0.0079     0.0000    0.0044
  2.02  0.3025  0.2686  2.5450  3.789E-01  4.92E-03   0.00E+00  1.0083       -0.0139      0.0044     0.0000   -0.0177        0.0006      0.0100     0.0000    0.0075
  2.02  0.3025  0.2686  2.9490  1.927E-01  3.27E-03   0.00E+00  1.0197       -0.0305      0.0057     0.0000   -0.0218        0.0005      0.0133     0.0000    0.0115
  2.02  0.3025  0.2686  3.2650  1.135E-01  2.42E-03   0.00E+00  1.0291       -0.0211      0.0074     0.0000   -0.0257        0.0296      0.0171     0.0000    0.0160
  2.02  0.3025  0.2686  3.7100  4.372E-02  1.55E-03   0.00E+00  1.0332       -0.0323      0.0123     0.0000   -0.0290        0.0443      0.0283     0.0000    0.0167
  2.02  0.3025  0.2686  4.1820  1.888E-02  9.40E-04   0.00E+00  1.0069       -0.0266      0.0167     0.0000   -0.0298        0.0332      0.0410     0.0000    0.0301
  2.02  0.3025  0.3025  1.6750  1.266E+00  2.10E-02   0.00E+00  0.9890        0.0229      0.0074     0.0000   -0.0077        0.0182      0.0141     0.0000    0.0008
  2.02  0.3025  0.3025  2.2380  4.310E-01  5.41E-03   0.00E+00  0.9989        0.0043      0.0045     0.0000   -0.0156        0.0060      0.0091     0.0000    0.0061
  2.02  0.3025  0.3025  2.5450  2.453E-01  3.80E-03   0.00E+00  1.0068       -0.0167      0.0054     0.0000   -0.0188       -0.0113      0.0120     0.0000    0.0086
  2.02  0.3025  0.3025  2.9490  1.177E-01  2.35E-03   0.00E+00  1.0158       -0.0357      0.0069     0.0000   -0.0218        0.0314      0.0158     0.0000    0.0071
  2.02  0.3025  0.3025  3.2650  6.208E-02  1.68E-03   0.00E+00  1.0263       -0.0286      0.0092     0.0000   -0.0256        0.0069      0.0216     0.0000    0.0085
  2.02  0.3025  0.3025  3.7100  2.486E-02  1.15E-03   0.00E+00  1.0523       -0.0325      0.0150     0.0000   -0.0386       -0.0262      0.0376     0.0000    0.0422
  2.02  0.3025  0.3025  4.1820  9.472E-03  6.31E-04   0.00E+00  0.9928        0.0027      0.0218     0.0000   -0.0316        0.0164      0.0514     0.0000    0.0333
  2.02  0.3025  0.3379  1.4230  1.151E+00  2.79E-02   0.00E+00  0.9820        0.0243      0.0074     0.0000   -0.0025        0.0291      0.0167     0.0000    0.0002
  2.02  0.3025  0.3379  2.2380  2.756E-01  4.10E-03   0.00E+00  0.9962       -0.0048      0.0054     0.0000   -0.0163       -0.0026      0.0109     0.0000    0.0050
  2.02  0.3025  0.3379  2.5450  1.517E-01  2.87E-03   0.00E+00  1.0027       -0.0084      0.0065     0.0000   -0.0188       -0.0130      0.0147     0.0000    0.0035
  2.02  0.3025  0.3379  2.9490  6.801E-02  1.60E-03   0.00E+00  1.0200       -0.0352      0.0081     0.0000   -0.0249        0.0196      0.0191     0.0000    0.0089
  2.02  0.3025  0.3379  3.2650  3.696E-02  1.25E-03   0.00E+00  1.0411       -0.0544      0.0113     0.0000   -0.0328       -0.0173      0.0270     0.0000    0.0254
  2.02  0.3025  0.3379  3.7100  1.502E-02  8.67E-04   0.00E+00  1.0382       -0.0338      0.0188     0.0000   -0.0350        0.0201      0.0456     0.0000    0.0294
  2.02  0.3025  0.3748  1.4230  8.036E-01  1.66E-02   0.00E+00  0.9798        0.0076      0.0072     0.0000   -0.0058       -0.0086      0.0158     0.0000    0.0010
  2.02  0.3025  0.3748  2.2380  1.728E-01  3.18E-03   0.00E+00  0.9952       -0.0158      0.0067     0.0000   -0.0177       -0.0344      0.0135     0.0000    0.0032
  2.02  0.3025  0.3748  2.5450  9.257E-02  2.04E-03   0.00E+00  1.0049       -0.0218      0.0077     0.0000   -0.0215       -0.0081      0.0170     0.0000    0.0063
  2.02  0.3025  0.3748  2.9490  4.186E-02  1.16E-03   0.00E+00  1.0237       -0.0443      0.0098     0.0000   -0.0272        0.0756      0.0218     0.0000    0.0147
  2.02  0.3025  0.3748  3.2650  2.020E-02  9.88E-04   0.00E+00  1.0421       -0.0535      0.0169     0.0000   -0.0331        0.0675      0.0391     0.0000    0.0220
  2.02  0.3025  0.3748  3.7100  7.247E-03  5.29E-04   0.00E+00  1.0492       -0.0438      0.0229     0.0000   -0.0407       -0.0417      0.0600     0.0000    0.0394
  2.02  0.3025  0.4134  1.4230  5.772E-01  1.16E-02   0.00E+00  0.9776        0.0005      0.0084     0.0000   -0.0082       -0.0382      0.0180     0.0000    0.0011
  2.02  0.3025  0.4134  2.2380  1.003E-01  2.30E-03   0.00E+00  0.9923       -0.0264      0.0082     0.0000   -0.0192       -0.0510      0.0168     0.0000    0.0062
  2.02  0.3025  0.4134  2.5450  5.622E-02  1.42E-03   0.00E+00  1.0011       -0.0375      0.0091     0.0000   -0.0214        0.0363      0.0195     0.0000    0.0073
  2.02  0.3025  0.4134  2.9490  2.153E-02  8.39E-04   0.00E+00  1.0257       -0.0300      0.0138     0.0000   -0.0277        0.0512      0.0311     0.0000    0.0081
  2.02  0.3025  0.4134  3.2650  1.054E-02  7.35E-04   0.00E+00  1.0535       -0.0336      0.0242     0.0000   -0.0366        0.0494      0.0569     0.0000    0.0209
  2.02  0.3025  0.4537  1.1870  5.313E-01  1.29E-02   0.00E+00  0.9706       -0.0115      0.0076     0.0000   -0.0033        0.0043      0.0178     0.0000    0.0004
  2.02  0.3025  0.4537  1.9530  1.151E-01  3.25E-03   0.00E+00  0.9810       -0.0247      0.0116     0.0000   -0.0166       -0.0195      0.0202     0.0000    0.0050
  2.02  0.3025  0.4537  2.2380  6.497E-02  1.65E-03   0.00E+00  0.9853       -0.0257      0.0093     0.0000   -0.0175       -0.0181      0.0187     0.0000    0.0025
  2.02  0.3025  0.4537  2.5450  3.060E-02  9.88E-04   0.00E+00  0.9985       -0.0547      0.0116     0.0000   -0.0202       -0.0164      0.0252     0.0000   -0.0028
  2.02  0.3025  0.4537  2.9490  1.163E-02  6.99E-04   0.00E+00  1.0420       -0.0482      0.0208     0.0000   -0.0331       -0.0410      0.0457     0.0000    0.0103
  2.02  0.3025  0.4537  3.2650  5.181E-03  4.61E-04   0.00E+00  1.0762       -0.1130      0.0308     0.0000   -0.0433        0.1004      0.0665     0.0000    0.0281
  2.02  0.3025  0.4958  1.1870  3.933E-01  1.02E-02   0.00E+00  0.9671        0.0148      0.0081     0.0000   -0.0071        0.0085      0.0175     0.0000    0.0022
  2.02  0.3025  0.4958  2.2380  3.647E-02  1.09E-03   0.00E+00  0.9821       -0.0386      0.0111     0.0000   -0.0171       -0.0344      0.0223     0.0000   -0.0056
  2.02  0.3025  0.4958  2.5450  1.741E-02  8.82E-04   0.00E+00  1.0107       -0.0553      0.0188     0.0000   -0.0259        0.0653      0.0380     0.0000   -0.0008
  2.02  0.3025  0.4958  2.9490  6.701E-03  5.50E-04   0.00E+00  1.0659        0.0104      0.0290     0.0000   -0.0401        0.1266      0.0633     0.0000    0.0139
  2.02  0.3025  0.5397  1.1870  2.236E-01  8.50E-03   0.00E+00  0.9628        0.0383      0.0128     0.0000   -0.0097       -0.0012      0.0246     0.0000    0.0026
  2.02  0.3025  0.5397  2.2380  1.908E-02  9.94E-04   0.00E+00  0.9869       -0.0246      0.0206     0.0000   -0.0209        0.0521      0.0379     0.0000   -0.0080
  2.02  0.3025  0.5397  2.5450  9.855E-03  8.33E-04   0.00E+00  1.0236       -0.0917      0.0324     0.0000   -0.0317        0.1078      0.0671     0.0000   -0.0028
  2.02  0.3025  0.5855  0.9690  2.476E-01  7.95E-03   0.00E+00  0.9559        0.0266      0.0094     0.0000   -0.0064       -0.0386      0.0217     0.0000    0.0016
  2.02  0.3025  0.6334  0.9690  1.060E-01  6.55E-03   0.00E+00  0.9513       -0.0197      0.0228     0.0000   -0.0120       -0.4946      0.0518     0.0000    0.0027
  2.02  0.3025  0.6834  0.7650  1.861E-01  5.72E-03   0.00E+00  0.9472        0.0490      0.0072     0.0000   -0.0084       -0.2934      0.0181     0.0000    0.0016
  2.02  0.3025  0.7355  0.7650  9.390E-02  4.85E-03   0.00E+00  0.9467        0.0413      0.0148     0.0000   -0.0127       -0.1454      0.0307     0.0000    0.0017
  2.02  0.3025  0.7900  0.5760  8.634E-02  3.14E-03   0.00E+00  0.9657        0.0608      0.0099     0.0000   -0.0128       -0.1377      0.0245     0.0000    0.0013
  2.02  0.3379  0.0933  2.5450  2.221E+00  7.84E-02   0.00E+00  1.0276        0.0371      0.0131     0.0000   -0.0223        0.0469      0.0210     0.0000    0.0016
  2.02  0.3379  0.0933  2.9490  6.045E-01  1.38E-02   0.00E+00  1.1002        0.0098      0.0082     0.0000   -0.0380       -0.0073      0.0196     0.0000   -0.0031
  2.02  0.3379  0.0933  3.2650  2.802E-01  1.10E-02   0.00E+00  1.1594       -0.0178      0.0139     0.0000   -0.0441       -0.0168      0.0330     0.0000    0.0356
  2.02  0.3379  0.0933  3.7100  1.606E-01  9.82E-03   0.00E+00  1.2223        0.0285      0.0230     0.0000   -0.0136        0.0712      0.0540     0.0000   -0.0220
  2.02  0.3379  0.0933  4.1820  9.897E-02  6.74E-03   0.00E+00  1.4718       -0.0073      0.0259     0.0000   -0.0448        0.0928      0.0536     0.0000    0.0509
  2.02  0.3379  0.0933  4.7080  2.118E-02  3.20E-03   0.00E+00  1.3128        0.0145      0.0580     0.0000   -0.0489       -0.0098      0.1166     0.0000    0.0502
  2.02  0.3379  0.1194  2.5450  2.470E+00  2.73E-02   0.00E+00  1.0103        0.0111      0.0041     0.0000   -0.0183        0.0183      0.0086     0.0000    0.0030
  2.02  0.3379  0.1194  2.9490  9.617E-01  1.16E-02   0.00E+00  1.0269        0.0019      0.0043     0.0000   -0.0236       -0.0099      0.0100     0.0000    0.0124
  2.02  0.3379  0.1194  3.2650  4.918E-01  9.54E-03   0.00E+00  1.0352       -0.0002      0.0066     0.0000   -0.0201       -0.0512      0.0162     0.0000    0.0121
  2.02  0.3379  0.1194  3.7100  2.284E-01  6.15E-03   0.00E+00  1.0717       -0.0151      0.0093     0.0000   -0.0136       -0.0200      0.0228     0.0000   -0.0054
  2.02  0.3379  0.1194  4.1820  1.199E-01  3.68E-03   0.00E+00  1.1131        0.0173      0.0108     0.0000   -0.0423        0.0153      0.0260     0.0000    0.0548
  2.02  0.3379  0.1194  4.7080  8.421E-02  5.60E-03   0.00E+00  0.9338       -0.1214      0.0213     0.0000   -0.0085        0.1716      0.0423     0.0000    0.0075
  2.02  0.3379  0.1468  2.2380  2.764E+00  4.02E-02   0.00E+00  0.9958        0.0168      0.0061     0.0000   -0.0124        0.0260      0.0098     0.0000    0.0022
  2.02  0.3379  0.1468  2.5450  1.688E+00  1.80E-02   0.00E+00  1.0022       -0.0124      0.0040     0.0000   -0.0166        0.0237      0.0087     0.0000    0.0057
  2.02  0.3379  0.1468  2.9490  7.667E-01  9.52E-03   0.00E+00  1.0111       -0.0157      0.0044     0.0000   -0.0185       -0.0004      0.0103     0.0000    0.0117
  2.02  0.3379  0.1468  3.2650  4.051E-01  7.44E-03   0.00E+00  1.0156       -0.0211      0.0064     0.0000   -0.0164       -0.0272      0.0150     0.0000    0.0032
  2.02  0.3379  0.1468  3.7100  2.122E-01  5.55E-03   0.00E+00  1.0363       -0.0267      0.0089     0.0000   -0.0184       -0.0155      0.0223     0.0000    0.0007
  2.02  0.3379  0.1468  4.1820  9.208E-02  2.82E-03   0.00E+00  1.0128       -0.0201      0.0110     0.0000   -0.0248        0.0575      0.0265     0.0000    0.0291
  2.02  0.3379  0.1468  4.7080  4.115E-02  2.18E-03   0.00E+00  0.8752        0.0047      0.0190     0.0000   -0.0074        0.0023      0.0468     0.0000    0.0068
  2.02  0.3379  0.1753  1.9530  3.348E+00  6.91E-02   0.00E+00  0.9874        0.0239      0.0093     0.0000   -0.0076        0.0155      0.0162     0.0000    0.0009
  2.02  0.3379  0.1753  2.2380  1.906E+00  2.58E-02   0.00E+00  0.9920        0.0201      0.0054     0.0000   -0.0127        0.0358      0.0090     0.0000    0.0035
  2.02  0.3379  0.1753  2.5450  1.137E+00  1.35E-02   0.00E+00  0.9981       -0.0060      0.0045     0.0000   -0.0157        0.0018      0.0095     0.0000    0.0081
  2.02  0.3379  0.1753  2.9490  5.307E-01  7.14E-03   0.00E+00  1.0045       -0.0408      0.0049     0.0000   -0.0170       -0.0005      0.0115     0.0000    0.0062
  2.02  0.3379  0.1753  3.2650  2.965E-01  5.71E-03   0.00E+00  1.0122       -0.0235      0.0067     0.0000   -0.0172       -0.0128      0.0160     0.0000    0.0020
  2.02  0.3379  0.1753  3.7100  1.411E-01  3.96E-03   0.00E+00  1.0265       -0.0185      0.0096     0.0000   -0.0253       -0.0127      0.0240     0.0000    0.0145
  2.02  0.3379  0.1753  4.1820  7.080E-02  2.29E-03   0.00E+00  0.9750       -0.0076      0.0115     0.0000   -0.0186        0.0397      0.0278     0.0000    0.0145
  2.02  0.3379  0.2051  1.9530  2.382E+00  4.47E-02   0.00E+00  0.9843        0.0274      0.0083     0.0000   -0.0091        0.0528      0.0144     0.0000    0.0020
  2.02  0.3379  0.2051  2.2380  1.260E+00  1.76E-02   0.00E+00  0.9890       -0.0018      0.0055     0.0000   -0.0131        0.0120      0.0098     0.0000    0.0054
  2.02  0.3379  0.2051  2.5450  7.436E-01  1.02E-02   0.00E+00  0.9951       -0.0215      0.0052     0.0000   -0.0156       -0.0097      0.0112     0.0000    0.0069
  2.02  0.3379  0.2051  2.9490  3.575E-01  5.56E-03   0.00E+00  1.0027       -0.0328      0.0058     0.0000   -0.0179       -0.0007      0.0129     0.0000    0.0040
  2.02  0.3379  0.2051  3.2650  2.075E-01  4.52E-03   0.00E+00  1.0123       -0.0302      0.0078     0.0000   -0.0206       -0.0127      0.0182     0.0000    0.0057
  2.02  0.3379  0.2051  3.7100  8.660E-02  2.76E-03   0.00E+00  1.0277       -0.0144      0.0112     0.0000   -0.0328        0.0112      0.0267     0.0000    0.0364
  2.02  0.3379  0.2051  4.1820  3.609E-02  1.42E-03   0.00E+00  0.9620       -0.0016      0.0140     0.0000   -0.0231        0.0513      0.0339     0.0000    0.0259
  2.02  0.3379  0.2362  1.6750  2.272E+00  4.50E-02   0.00E+00  0.9775        0.0182      0.0071     0.0000   -0.0037        0.0272      0.0161     0.0000    0.0004
  2.02  0.3379  0.2362  1.9530  1.341E+00  2.16E-02   0.00E+00  0.9816        0.0082      0.0076     0.0000   -0.0104        0.0040      0.0139     0.0000    0.0033
  2.02  0.3379  0.2362  2.2380  8.149E-01  1.14E-02   0.00E+00  0.9875        0.0023      0.0054     0.0000   -0.0137        0.0070      0.0104     0.0000    0.0055
  2.02  0.3379  0.2362  2.5450  4.717E-01  7.28E-03   0.00E+00  0.9930       -0.0174      0.0057     0.0000   -0.0170        0.0185      0.0124     0.0000    0.0047
  2.02  0.3379  0.2362  2.9490  2.336E-01  4.23E-03   0.00E+00  1.0039       -0.0348      0.0068     0.0000   -0.0202        0.0000      0.0147     0.0000    0.0065
  2.02  0.3379  0.2362  3.2650  1.335E-01  3.56E-03   0.00E+00  1.0172       -0.0367      0.0098     0.0000   -0.0261        0.0187      0.0223     0.0000    0.0159
  2.02  0.3379  0.2362  3.7100  5.573E-02  1.99E-03   0.00E+00  1.0000       -0.0328      0.0126     0.0000   -0.0250        0.0228      0.0300     0.0000    0.0134
  2.02  0.3379  0.2362  4.1820  2.090E-02  1.02E-03   0.00E+00  0.9166        0.0054      0.0175     0.0000   -0.0201        0.0412      0.0408     0.0000    0.0177
  2.02  0.3379  0.2686  1.6750  1.531E+00  2.52E-02   0.00E+00  0.9745        0.0065      0.0066     0.0000   -0.0064        0.0209      0.0142     0.0000    0.0012
  2.02  0.3379  0.2686  2.2380  5.511E-01  8.27E-03   0.00E+00  0.9856       -0.0027      0.0058     0.0000   -0.0154        0.0019      0.0113     0.0000    0.0041
  2.02  0.3379  0.2686  2.5450  3.210E-01  5.30E-03   0.00E+00  0.9925       -0.0186      0.0060     0.0000   -0.0188        0.0076      0.0131     0.0000    0.0059
  2.02  0.3379  0.2686  2.9490  1.508E-01  3.05E-03   0.00E+00  1.0077       -0.0364      0.0074     0.0000   -0.0237        0.0093      0.0165     0.0000    0.0119
  2.02  0.3379  0.2686  3.2650  7.971E-02  2.66E-03   0.00E+00  1.0224       -0.0482      0.0120     0.0000   -0.0308       -0.0015      0.0271     0.0000    0.0250
  2.02  0.3379  0.2686  3.7100  3.519E-02  1.46E-03   0.00E+00  1.0243       -0.0257      0.0151     0.0000   -0.0389        0.0157      0.0357     0.0000    0.0441
  2.02  0.3379  0.3025  1.6750  1.142E+00  1.83E-02   0.00E+00  0.9732        0.0263      0.0068     0.0000   -0.0079        0.0416      0.0145     0.0000    0.0021
  2.02  0.3379  0.3025  2.2380  3.647E-01  6.27E-03   0.00E+00  0.9838       -0.0019      0.0065     0.0000   -0.0173       -0.0165      0.0132     0.0000    0.0048
  2.02  0.3379  0.3025  2.5450  2.069E-01  3.74E-03   0.00E+00  0.9941       -0.0321      0.0065     0.0000   -0.0205       -0.0086      0.0147     0.0000    0.0091
  2.02  0.3379  0.3025  2.9490  9.395E-02  2.32E-03   0.00E+00  1.0151       -0.0393      0.0089     0.0000   -0.0282       -0.0144      0.0206     0.0000    0.0186
  2.02  0.3379  0.3025  3.2650  4.787E-02  2.01E-03   0.00E+00  1.0153       -0.0154      0.0150     0.0000   -0.0281        0.0015      0.0343     0.0000    0.0068
  2.02  0.3379  0.3025  3.7100  1.625E-02  8.98E-04   0.00E+00  1.0007       -0.0185      0.0206     0.0000   -0.0340        0.1214      0.0478     0.0000    0.0307
  2.02  0.3379  0.3379  1.4230  1.031E+00  2.30E-02   0.00E+00  0.9655        0.0090      0.0071     0.0000   -0.0018        0.0167      0.0172     0.0000    0.0002
  2.02  0.3379  0.3379  1.6750  6.984E-01  1.19E-02   0.00E+00  0.9706        0.0244      0.0077     0.0000   -0.0099       -0.0064      0.0162     0.0000    0.0011
  2.02  0.3379  0.3379  2.2380  2.419E-01  4.57E-03   0.00E+00  0.9839       -0.0062      0.0071     0.0000   -0.0183       -0.0153      0.0146     0.0000    0.0076
  2.02  0.3379  0.3379  2.5450  1.296E-01  2.66E-03   0.00E+00  0.9971       -0.0185      0.0074     0.0000   -0.0228       -0.0051      0.0163     0.0000    0.0107
  2.02  0.3379  0.3379  2.9490  5.940E-02  1.87E-03   0.00E+00  1.0120       -0.0419      0.0113     0.0000   -0.0268        0.0270      0.0261     0.0000    0.0030
  2.02  0.3379  0.3379  3.2650  2.494E-02  1.30E-03   0.00E+00  1.0609       -0.0364      0.0189     0.0000   -0.0469        0.0452      0.0441     0.0000    0.0514
  2.02  0.3379  0.3748  1.4230  7.439E-01  1.52E-02   0.00E+00  0.9650        0.0100      0.0065     0.0000   -0.0059       -0.0121      0.0156     0.0000    0.0002
  2.02  0.3379  0.3748  2.2380  1.541E-01  3.14E-03   0.00E+00  0.9843       -0.0117      0.0078     0.0000   -0.0191       -0.0244      0.0159     0.0000    0.0049
  2.02  0.3379  0.3748  2.5450  7.938E-02  2.01E-03   0.00E+00  0.9975       -0.0196      0.0095     0.0000   -0.0230        0.0087      0.0203     0.0000    0.0003
  2.02  0.3379  0.3748  2.9490  3.444E-02  1.57E-03   0.00E+00  1.0486       -0.0212      0.0169     0.0000   -0.0408        0.0720      0.0376     0.0000    0.0325
  2.02  0.3379  0.3748  3.2650  1.485E-02  8.84E-04   0.00E+00  1.0554       -0.0713      0.0214     0.0000   -0.0414        0.0267      0.0475     0.0000    0.0277
  2.02  0.3379  0.4134  1.4230  5.652E-01  1.25E-02   0.00E+00  0.9626        0.0153      0.0077     0.0000   -0.0086       -0.0201      0.0176     0.0000    0.0016
  2.02  0.3379  0.4134  2.2380  9.768E-02  2.23E-03   0.00E+00  0.9860       -0.0158      0.0089     0.0000   -0.0210       -0.0160      0.0174     0.0000   -0.0005
  2.02  0.3379  0.4134  2.5450  5.008E-02  1.74E-03   0.00E+00  1.0122       -0.0290      0.0130     0.0000   -0.0298       -0.0415      0.0280     0.0000    0.0104
  2.02  0.3379  0.4134  2.9490  2.083E-02  1.21E-03   0.00E+00  1.0619       -0.0716      0.0222     0.0000   -0.0407        0.1523      0.0459     0.0000    0.0224
  2.02  0.3379  0.4537  1.1870  5.285E-01  1.27E-02   0.00E+00  0.9568        0.0000      0.0078     0.0000   -0.0024        0.0070      0.0194     0.0000    0.0002
  2.02  0.3379  0.4537  1.4230  3.410E-01  8.98E-03   0.00E+00  0.9628        0.0281      0.0104     0.0000   -0.0106       -0.0157      0.0226     0.0000    0.0012
  2.02  0.3379  0.4537  2.2380  5.739E-02  1.82E-03   0.00E+00  0.9925       -0.0091      0.0124     0.0000   -0.0252        0.0174      0.0235     0.0000    0.0062
  2.02  0.3379  0.4537  2.5450  2.924E-02  1.55E-03   0.00E+00  1.0265       -0.0673      0.0198     0.0000   -0.0316        0.0223      0.0425     0.0000    0.0091
  2.02  0.3379  0.4537  2.9490  9.152E-03  6.31E-04   0.00E+00  1.1218       -0.0194      0.0254     0.0000   -0.0564        0.0784      0.0551     0.0000    0.0175
  2.02  0.3379  0.4958  1.1870  3.951E-01  1.05E-02   0.00E+00  0.9574        0.0269      0.0084     0.0000   -0.0072        0.0228      0.0194     0.0000    0.0001
  2.02  0.3379  0.4958  2.2380  3.103E-02  1.53E-03   0.00E+00  0.9959       -0.0386      0.0196     0.0000   -0.0236       -0.0006      0.0375     0.0000   -0.0034
  2.02  0.3379  0.4958  2.5450  1.501E-02  1.04E-03   0.00E+00  1.0697       -0.1116      0.0267     0.0000   -0.0386        0.1172      0.0506     0.0000   -0.0080
  2.02  0.3379  0.5397  1.1870  2.248E-01  7.50E-03   0.00E+00  0.9558       -0.0044      0.0118     0.0000   -0.0115       -0.1173      0.0275     0.0000    0.0024
  2.02  0.3379  0.5855  0.9690  2.224E-01  6.97E-03   0.00E+00  0.9477       -0.0143      0.0096     0.0000   -0.0069       -0.0237      0.0238     0.0000    0.0016
  2.02  0.3379  0.6334  0.9690  1.538E-01  4.73E-03   0.00E+00  0.9446        0.0705      0.0075     0.0000   -0.0137       -0.3193      0.0177     0.0000    0.0026
  2.02  0.3379  0.6834  0.7650  1.537E-01  3.82E-03   0.00E+00  0.9406        0.0782      0.0056     0.0000   -0.0093       -0.2899      0.0143     0.0000    0.0019
  2.02  0.3379  0.6834  0.9690  6.514E-02  4.87E-03   0.00E+00  0.9406       -0.0583      0.0309     0.0000   -0.0158       -0.2710      0.0577     0.0000    0.0029
  2.02  0.3379  0.7355  0.7650  7.484E-02  2.75E-03   0.00E+00  0.9429        0.0268      0.0090     0.0000   -0.0148       -0.1968      0.0239     0.0000    0.0021
  2.02  0.3379  0.7900  0.5760  8.437E-02  5.00E-03   0.00E+00  0.9698        0.0644      0.0168     0.0000   -0.0149       -0.1530      0.0439     0.0000    0.0014
  2.02  0.3748  0.0933  2.9490  1.189E-01  1.58E-02   0.00E+00  1.2225       -0.0034      0.0474     0.0000   -0.0608       -0.1709      0.1179     0.0000    0.0037
  2.02  0.3748  0.1194  2.5450  1.398E+00  2.45E-02   0.00E+00  0.9948        0.0164      0.0070     0.0000   -0.0203        0.0103      0.0132     0.0000   -0.0002
  2.02  0.3748  0.1194  2.9490  4.868E-01  1.21E-02   0.00E+00  1.0203        0.0090      0.0092     0.0000   -0.0260       -0.0178      0.0210     0.0000    0.0153
  2.02  0.3748  0.1194  3.2650  2.894E-01  8.48E-03   0.00E+00  1.0465       -0.0014      0.0109     0.0000   -0.0160        0.0287      0.0254     0.0000   -0.0072
  2.02  0.3748  0.1194  3.7100  1.263E-01  4.50E-03   0.00E+00  1.1984       -0.0212      0.0128     0.0000   -0.0238       -0.0430      0.0320     0.0000    0.0181
  2.02  0.3748  0.1194  4.1820  9.356E-02  6.18E-03   0.00E+00  1.0362       -0.0846      0.0252     0.0000   -0.0229        0.0777      0.0547     0.0000    0.0263
  2.02  0.3748  0.1468  2.2380  2.421E+00  4.39E-02   0.00E+00  0.9763        0.0070      0.0080     0.0000   -0.0132       -0.0066      0.0132     0.0000    0.0012
  2.02  0.3748  0.1468  2.5450  1.161E+00  1.61E-02   0.00E+00  0.9836       -0.0070      0.0055     0.0000   -0.0179        0.0076      0.0116     0.0000    0.0048
  2.02  0.3748  0.1468  2.9490  5.242E-01  1.07E-02   0.00E+00  0.9924       -0.0213      0.0077     0.0000   -0.0171        0.0156      0.0176     0.0000    0.0090
  2.02  0.3748  0.1468  3.2650  3.036E-01  7.56E-03   0.00E+00  1.0107       -0.0027      0.0091     0.0000   -0.0154        0.0051      0.0222     0.0000   -0.0067
  2.02  0.3748  0.1468  3.7100  1.409E-01  4.02E-03   0.00E+00  1.0800       -0.0200      0.0102     0.0000   -0.0367       -0.0169      0.0247     0.0000    0.0455
  2.02  0.3748  0.1468  4.1820  7.659E-02  3.62E-03   0.00E+00  0.9286        0.0006      0.0178     0.0000   -0.0121        0.0224      0.0426     0.0000    0.0146
  2.02  0.3748  0.1753  1.9530  2.970E+00  7.25E-02   0.00E+00  0.9682        0.0024      0.0114     0.0000   -0.0079       -0.0482      0.0203     0.0000    0.0004
  2.02  0.3748  0.1753  2.2380  1.703E+00  2.52E-02   0.00E+00  0.9731       -0.0036      0.0063     0.0000   -0.0133        0.0089      0.0113     0.0000    0.0025
  2.02  0.3748  0.1753  2.5450  8.603E-01  1.22E-02   0.00E+00  0.9783       -0.0188      0.0056     0.0000   -0.0164       -0.0011      0.0120     0.0000    0.0081
  2.02  0.3748  0.1753  2.9490  3.958E-01  8.49E-03   0.00E+00  0.9855       -0.0275      0.0081     0.0000   -0.0156        0.0074      0.0189     0.0000    0.0011
  2.02  0.3748  0.1753  3.2650  2.300E-01  5.97E-03   0.00E+00  1.0056       -0.0158      0.0093     0.0000   -0.0181       -0.0326      0.0234     0.0000    0.0001
  2.02  0.3748  0.1753  3.7100  1.049E-01  3.08E-03   0.00E+00  1.0112       -0.0356      0.0109     0.0000   -0.0296        0.0691      0.0255     0.0000    0.0382
  2.02  0.3748  0.2051  1.9530  2.141E+00  4.86E-02   0.00E+00  0.9656        0.0154      0.0103     0.0000   -0.0093        0.0307      0.0177     0.0000    0.0012
  2.02  0.3748  0.2051  2.2380  1.169E+00  1.84E-02   0.00E+00  0.9698        0.0000      0.0066     0.0000   -0.0138        0.0239      0.0118     0.0000    0.0047
  2.02  0.3748  0.2051  2.5450  5.864E-01  9.66E-03   0.00E+00  0.9759       -0.0375      0.0067     0.0000   -0.0153        0.0026      0.0139     0.0000    0.0076
  2.02  0.3748  0.2051  2.9490  2.874E-01  6.91E-03   0.00E+00  0.9856       -0.0230      0.0092     0.0000   -0.0173        0.0086      0.0212     0.0000   -0.0014
  2.02  0.3748  0.2051  3.2650  1.677E-01  4.58E-03   0.00E+00  1.0072       -0.0490      0.0098     0.0000   -0.0241       -0.0019      0.0234     0.0000    0.0126
  2.02  0.3748  0.2051  3.7100  7.621E-02  2.49E-03   0.00E+00  0.9684       -0.0415      0.0116     0.0000   -0.0207       -0.0013      0.0290     0.0000    0.0141
  2.02  0.3748  0.2362  1.6750  2.104E+00  5.90E-02   0.00E+00  0.9596       -0.0135      0.0096     0.0000   -0.0034       -0.0333      0.0238     0.0000    0.0002
  2.02  0.3748  0.2362  1.9530  1.276E+00  2.76E-02   0.00E+00  0.9631        0.0084      0.0100     0.0000   -0.0107        0.0277      0.0177     0.0000    0.0026
  2.02  0.3748  0.2362  2.2380  7.150E-01  1.23E-02   0.00E+00  0.9688       -0.0191      0.0072     0.0000   -0.0137       -0.0153      0.0133     0.0000    0.0067
  2.02  0.3748  0.2362  2.5450  3.711E-01  6.93E-03   0.00E+00  0.9748       -0.0340      0.0073     0.0000   -0.0162       -0.0195      0.0153     0.0000    0.0028
  2.02  0.3748  0.2362  2.9490  1.831E-01  5.38E-03   0.00E+00  0.9908       -0.0215      0.0115     0.0000   -0.0207        0.0242      0.0257     0.0000    0.0040
  2.02  0.3748  0.2362  3.2650  1.112E-01  3.37E-03   0.00E+00  1.0164       -0.0142      0.0113     0.0000   -0.0334        0.0323      0.0264     0.0000    0.0350
  2.02  0.3748  0.2362  3.7100  4.742E-02  1.89E-03   0.00E+00  0.9593       -0.0086      0.0151     0.0000   -0.0294        0.0801      0.0351     0.0000    0.0334
  2.02  0.3748  0.2686  1.6750  1.448E+00  3.19E-02   0.00E+00  0.9572        0.0116      0.0078     0.0000   -0.0064       -0.0135      0.0192     0.0000    0.0009
  2.02  0.3748  0.2686  2.2380  4.654E-01  8.04E-03   0.00E+00  0.9687       -0.0029      0.0068     0.0000   -0.0148        0.0211      0.0136     0.0000    0.0042
  2.02  0.3748  0.2686  2.5450  2.412E-01  5.09E-03   0.00E+00  0.9760       -0.0278      0.0079     0.0000   -0.0190       -0.0287      0.0175     0.0000    0.0013
  2.02  0.3748  0.2686  2.9490  1.247E-01  4.14E-03   0.00E+00  1.0038       -0.0377      0.0127     0.0000   -0.0277       -0.0363      0.0285     0.0000    0.0192
  2.02  0.3748  0.2686  3.2650  7.196E-02  2.47E-03   0.00E+00  0.9938       -0.0198      0.0130     0.0000   -0.0256        0.0190      0.0303     0.0000    0.0086
  2.02  0.3748  0.3025  1.6750  1.110E+00  2.20E-02   0.00E+00  0.9556        0.0140      0.0080     0.0000   -0.0086       -0.0116      0.0186     0.0000    0.0021
  2.02  0.3748  0.3025  2.2380  3.198E-01  5.95E-03   0.00E+00  0.9689       -0.0037      0.0074     0.0000   -0.0176       -0.0049      0.0150     0.0000    0.0019
  2.02  0.3748  0.3025  2.5450  1.574E-01  4.19E-03   0.00E+00  0.9817       -0.0084      0.0101     0.0000   -0.0218        0.0142      0.0214     0.0000    0.0072
  2.02  0.3748  0.3025  2.9490  8.054E-02  3.07E-03   0.00E+00  1.0121       -0.0130      0.0140     0.0000   -0.0318       -0.0526      0.0323     0.0000    0.0237
  2.02  0.3748  0.3025  3.2650  3.709E-02  1.57E-03   0.00E+00  1.0339       -0.0147      0.0157     0.0000   -0.0444        0.0020      0.0353     0.0000    0.0402
  2.02  0.3748  0.3379  1.4230  9.659E-01  3.07E-02   0.00E+00  0.9488        0.0000      0.0110     0.0000   -0.0011        0.0657      0.0278     0.0000    0.0000
  2.02  0.3748  0.3379  1.6750  6.263E-01  1.30E-02   0.00E+00  0.9558        0.0141      0.0091     0.0000   -0.0097       -0.0098      0.0199     0.0000    0.0032
  2.02  0.3748  0.3379  2.2380  1.979E-01  4.37E-03   0.00E+00  0.9702       -0.0025      0.0087     0.0000   -0.0202       -0.0297      0.0176     0.0000    0.0049
  2.02  0.3748  0.3379  2.5450  1.098E-01  3.65E-03   0.00E+00  0.9947       -0.0198      0.0127     0.0000   -0.0264        0.0156      0.0280     0.0000    0.0167
  2.02  0.3748  0.3379  2.9490  4.964E-02  2.02E-03   0.00E+00  1.0194       -0.0361      0.0156     0.0000   -0.0323        0.0385      0.0348     0.0000    0.0006
  2.02  0.3748  0.3379  3.2650  1.872E-02  1.05E-03   0.00E+00  0.9984       -0.0251      0.0204     0.0000   -0.0453       -0.0226      0.0476     0.0000    0.0382
  2.02  0.3748  0.3748  1.4230  6.760E-01  1.80E-02   0.00E+00  0.9490        0.0037      0.0088     0.0000   -0.0054       -0.0308      0.0226     0.0000    0.0013
  2.02  0.3748  0.3748  2.2380  1.182E-01  3.37E-03   0.00E+00  0.9792       -0.0355      0.0117     0.0000   -0.0224       -0.0398      0.0234     0.0000    0.0113
  2.02  0.3748  0.3748  2.5450  7.073E-02  3.14E-03   0.00E+00  1.0008        0.0019      0.0170     0.0000   -0.0264        0.0061      0.0368     0.0000    0.0008
  2.02  0.3748  0.3748  2.9490  3.140E-02  1.44E-03   0.00E+00  1.0872        0.0013      0.0179     0.0000   -0.0578        0.0741      0.0374     0.0000    0.0579
  2.02  0.3748  0.4134  1.4230  4.995E-01  1.31E-02   0.00E+00  0.9487        0.0195      0.0098     0.0000   -0.0082       -0.0145      0.0243     0.0000    0.0000
  2.02  0.3748  0.4134  2.2380  8.460E-02  3.36E-03   0.00E+00  0.9840       -0.0179      0.0167     0.0000   -0.0223        0.0069      0.0318     0.0000   -0.0032
  2.02  0.3748  0.4134  2.5450  4.836E-02  2.26E-03   0.00E+00  1.0387       -0.0352      0.0183     0.0000   -0.0395        0.0699      0.0399     0.0000    0.0063
  2.02  0.3748  0.4537  1.1870  4.821E-01  1.66E-02   0.00E+00  0.9433        0.0046      0.0112     0.0000   -0.0016        0.0037      0.0282     0.0000    0.0001
  2.02  0.3748  0.4537  1.4230  3.144E-01  7.89E-03   0.00E+00  0.9486        0.0410      0.0103     0.0000   -0.0116       -0.0104      0.0242     0.0000    0.0015
  2.02  0.3748  0.4537  2.2380  5.751E-02  3.03E-03   0.00E+00  1.0082        0.0139      0.0213     0.0000   -0.0311        0.1328      0.0386     0.0000   -0.0057
  2.02  0.3748  0.4537  2.5450  2.451E-02  1.27E-03   0.00E+00  1.0975       -0.0934      0.0209     0.0000   -0.0547        0.1404      0.0426     0.0000    0.0329
  2.02  0.3748  0.4958  1.1870  3.234E-01  9.13E-03   0.00E+00  0.9434        0.0408      0.0087     0.0000   -0.0070        0.0146      0.0216     0.0000    0.0006
  2.02  0.3748  0.4958  2.2380  3.433E-02  1.88E-03   0.00E+00  1.0547       -0.0534      0.0207     0.0000   -0.0461       -0.0907      0.0461     0.0000    0.0163
  2.02  0.3748  0.5397  1.1870  1.974E-01  5.91E-03   0.00E+00  0.9464        0.0340      0.0096     0.0000   -0.0102       -0.0084      0.0217     0.0000   -0.0008
  2.02  0.3748  0.5855  0.9690  2.294E-01  5.16E-03   0.00E+00  0.9436        0.0107      0.0074     0.0000   -0.0061       -0.0299      0.0187     0.0000   -0.0002
  2.02  0.3748  0.5855  1.1870  1.125E-01  5.24E-03   0.00E+00  0.9492        0.0251      0.0173     0.0000   -0.0164       -0.2051      0.0363     0.0000   -0.0024
  2.02  0.3748  0.6334  0.9690  1.219E-01  3.43E-03   0.00E+00  0.9444        0.0885      0.0070     0.0000   -0.0150       -0.2763      0.0173     0.0000    0.0008
  2.02  0.3748  0.6834  0.7650  1.169E-01  3.58E-03   0.00E+00  0.9417        0.1154      0.0079     0.0000   -0.0097       -0.2847      0.0198     0.0000    0.0001
  2.02  0.3748  0.7355  0.7650  7.169E-02  4.03E-03   0.00E+00  0.9476        0.0639      0.0141     0.0000   -0.0176       -0.2538      0.0369     0.0000    0.0023
  2.02  0.4134  0.1194  2.5450  7.700E-01  4.64E-02   0.00E+00  0.9897       -0.0070      0.0267     0.0000   -0.0234        0.0668      0.0430     0.0000   -0.0071
  2.02  0.4134  0.1194  2.9490  2.687E-01  1.00E-02   0.00E+00  1.0436        0.0020      0.0142     0.0000   -0.0240       -0.0381      0.0334     0.0000    0.0071
  2.02  0.4134  0.1194  3.2650  1.245E-01  5.77E-03   0.00E+00  1.2131        0.0158      0.0176     0.0000   -0.0259       -0.0463      0.0407     0.0000   -0.0475
  2.02  0.4134  0.1194  3.7100  7.486E-02  5.82E-03   0.00E+00  1.5499       -0.0090      0.0303     0.0000   -0.0407        0.0350      0.0802     0.0000    0.1160
  2.02  0.4134  0.1468  1.9530  3.407E+00  1.60E-01   0.00E+00  0.9486        0.0018      0.0207     0.0000   -0.0068       -0.1240      0.0374     0.0000    0.0011
  2.02  0.4134  0.1468  2.5450  1.076E+00  2.55E-02   0.00E+00  0.9676       -0.0061      0.0098     0.0000   -0.0194        0.0682      0.0196     0.0000    0.0040
  2.02  0.4134  0.1468  2.9490  3.701E-01  8.37E-03   0.00E+00  0.9877       -0.0079      0.0085     0.0000   -0.0140       -0.0283      0.0206     0.0000   -0.0011
  2.02  0.4134  0.1468  3.2650  1.795E-01  4.97E-03   0.00E+00  1.0723       -0.0150      0.0103     0.0000   -0.0260       -0.0322      0.0253     0.0000   -0.0102
  2.02  0.4134  0.1468  3.7100  9.398E-02  4.24E-03   0.00E+00  1.0896       -0.0358      0.0165     0.0000   -0.0220       -0.0450      0.0418     0.0000    0.0464
  2.02  0.4134  0.1753  1.9530  2.634E+00  6.24E-02   0.00E+00  0.9490        0.0306      0.0107     0.0000   -0.0080       -0.0059      0.0206     0.0000    0.0002
  2.02  0.4134  0.1753  2.2380  1.346E+00  3.22E-02   0.00E+00  0.9548        0.0139      0.0112     0.0000   -0.0138        0.0155      0.0187     0.0000    0.0009
  2.02  0.4134  0.1753  2.5450  7.009E-01  1.72E-02   0.00E+00  0.9592        0.0036      0.0099     0.0000   -0.0169        0.0183      0.0216     0.0000    0.0080
  2.02  0.4134  0.1753  2.9490  2.992E-01  7.14E-03   0.00E+00  0.9783       -0.0331      0.0090     0.0000   -0.0147       -0.0041      0.0221     0.0000   -0.0104
  2.02  0.4134  0.1753  3.2650  1.590E-01  4.32E-03   0.00E+00  1.0407       -0.0283      0.0099     0.0000   -0.0287       -0.0470      0.0242     0.0000    0.0202
  2.02  0.4134  0.1753  3.7100  7.534E-02  3.35E-03   0.00E+00  0.9452       -0.0451      0.0169     0.0000   -0.0154        0.0356      0.0416     0.0000    0.0231
  2.02  0.4134  0.2051  1.9530  1.901E+00  3.69E-02   0.00E+00  0.9474        0.0094      0.0092     0.0000   -0.0093       -0.0128      0.0176     0.0000    0.0001
  2.02  0.4134  0.2051  2.2380  9.326E-01  2.07E-02   0.00E+00  0.9513       -0.0051      0.0102     0.0000   -0.0142        0.0351      0.0168     0.0000    0.0038
  2.02  0.4134  0.2051  2.5450  4.658E-01  1.26E-02   0.00E+00  0.9570       -0.0007      0.0108     0.0000   -0.0142        0.0151      0.0234     0.0000    0.0073
  2.02  0.4134  0.2051  2.9490  2.222E-01  5.58E-03   0.00E+00  0.9809       -0.0208      0.0094     0.0000   -0.0195       -0.0295      0.0224     0.0000   -0.0099
  2.02  0.4134  0.2051  3.2650  1.357E-01  3.92E-03   0.00E+00  1.0336       -0.0271      0.0109     0.0000   -0.0377        0.0174      0.0267     0.0000    0.0596
  2.02  0.4134  0.2362  1.6750  2.026E+00  5.66E-02   0.00E+00  0.9410        0.0218      0.0100     0.0000   -0.0028        0.0290      0.0227     0.0000   -0.0001
  2.02  0.4134  0.2362  1.9530  1.165E+00  2.55E-02   0.00E+00  0.9452        0.0112      0.0105     0.0000   -0.0107        0.0291      0.0186     0.0000    0.0015
  2.02  0.4134  0.2362  2.2380  5.892E-01  1.54E-02   0.00E+00  0.9495       -0.0090      0.0120     0.0000   -0.0142        0.0563      0.0191     0.0000    0.0066
  2.02  0.4134  0.2362  2.5450  3.132E-01  9.78E-03   0.00E+00  0.9588       -0.0136      0.0125     0.0000   -0.0145       -0.0459      0.0278     0.0000   -0.0006
  2.02  0.4134  0.2362  2.9490  1.482E-01  4.08E-03   0.00E+00  0.9958       -0.0270      0.0104     0.0000   -0.0280       -0.0406      0.0252     0.0000    0.0133
  2.02  0.4134  0.2362  3.2650  8.792E-02  2.91E-03   0.00E+00  0.9802       -0.0271      0.0126     0.0000   -0.0211       -0.0010      0.0299     0.0000    0.0167
  2.02  0.4134  0.2686  1.6750  1.377E+00  3.25E-02   0.00E+00  0.9397        0.0183      0.0090     0.0000   -0.0060        0.0378      0.0207     0.0000    0.0003
  2.02  0.4134  0.2686  2.2380  3.748E-01  1.02E-02   0.00E+00  0.9520       -0.0005      0.0117     0.0000   -0.0135       -0.0033      0.0217     0.0000    0.0057
  2.02  0.4134  0.2686  2.5450  1.972E-01  7.03E-03   0.00E+00  0.9635       -0.0354      0.0146     0.0000   -0.0189       -0.0384      0.0325     0.0000   -0.0068
  2.02  0.4134  0.2686  2.9490  1.047E-01  3.12E-03   0.00E+00  1.0179       -0.0184      0.0119     0.0000   -0.0376        0.0048      0.0275     0.0000    0.0499
  2.02  0.4134  0.2686  3.2650  4.845E-02  2.10E-03   0.00E+00  0.9768       -0.0137      0.0171     0.0000   -0.0399        0.0175      0.0398     0.0000    0.0336
  2.02  0.4134  0.3025  1.6750  9.046E-01  1.84E-02   0.00E+00  0.9386        0.0162      0.0088     0.0000   -0.0085        0.0265      0.0205     0.0000    0.0014
  2.02  0.4134  0.3025  2.2380  2.350E-01  7.72E-03   0.00E+00  0.9556       -0.0279      0.0143     0.0000   -0.0163        0.0005      0.0265     0.0000   -0.0018
  2.02  0.4134  0.3025  2.5450  1.459E-01  5.45E-03   0.00E+00  0.9738        0.0003      0.0150     0.0000   -0.0257       -0.0185      0.0325     0.0000    0.0019
  2.02  0.4134  0.3025  2.9490  6.654E-02  2.29E-03   0.00E+00  0.9973       -0.0262      0.0140     0.0000   -0.0230        0.0726      0.0301     0.0000   -0.0067
  2.02  0.4134  0.3379  1.6750  5.457E-01  1.07E-02   0.00E+00  0.9381        0.0306      0.0087     0.0000   -0.0104        0.0059      0.0206     0.0000    0.0030
  2.02  0.4134  0.3379  2.2380  1.604E-01  6.70E-03   0.00E+00  0.9597        0.0237      0.0172     0.0000   -0.0220        0.0263      0.0335     0.0000   -0.0035
  2.02  0.4134  0.3379  2.5450  1.075E-01  3.82E-03   0.00E+00  1.0077       -0.0207      0.0143     0.0000   -0.0356        0.0421      0.0316     0.0000    0.0381
  2.02  0.4134  0.3379  2.9490  3.474E-02  1.45E-03   0.00E+00  1.0437       -0.0179      0.0165     0.0000   -0.0747        0.0411      0.0374     0.0000    0.0670
  2.02  0.4134  0.3748  1.4230  6.397E-01  1.52E-02   0.00E+00  0.9330        0.0341      0.0080     0.0000   -0.0060        0.0292      0.0205     0.0000    0.0010
  2.02  0.4134  0.3748  1.6750  3.548E-01  7.46E-03   0.00E+00  0.9429        0.0293      0.0099     0.0000   -0.0112       -0.0299      0.0232     0.0000    0.0039
  2.02  0.4134  0.3748  2.2380  1.322E-01  5.84E-03   0.00E+00  0.9745        0.0184      0.0179     0.0000   -0.0280        0.0272      0.0365     0.0000    0.0139
  2.02  0.4134  0.3748  2.5450  7.015E-02  2.58E-03   0.00E+00  1.0100       -0.0296      0.0153     0.0000   -0.0230        0.1068      0.0315     0.0000   -0.0205
  2.02  0.4134  0.4134  1.4230  4.281E-01  1.01E-02   0.00E+00  0.9349        0.0337      0.0078     0.0000   -0.0079       -0.0127      0.0198     0.0000    0.0027
  2.02  0.4134  0.4134  2.2380  1.023E-01  4.23E-03   0.00E+00  1.0011       -0.0008      0.0176     0.0000   -0.0280        0.1258      0.0331     0.0000    0.0117
  2.02  0.4134  0.4134  2.5450  3.940E-02  1.71E-03   0.00E+00  1.1585       -0.0513      0.0179     0.0000   -0.0771        0.1270      0.0364     0.0000    0.0451
  2.02  0.4134  0.4537  1.4230  2.375E-01  6.39E-03   0.00E+00  0.9384        0.0249      0.0099     0.0000   -0.0108       -0.0307      0.0236     0.0000   -0.0013
  2.02  0.4134  0.4537  1.9530  1.019E-01  6.70E-03   0.00E+00  0.9766        0.0446      0.0288     0.0000   -0.0233        0.1654      0.0480     0.0000    0.0081
  2.02  0.4134  0.4537  2.2380  5.484E-02  2.37E-03   0.00E+00  1.0624       -0.0151      0.0187     0.0000   -0.0391        0.1092      0.0351     0.0000   -0.0332
  2.02  0.4134  0.4958  1.1870  3.033E-01  6.84E-03   0.00E+00  0.9323        0.0289      0.0073     0.0000   -0.0060       -0.0502      0.0190     0.0000   -0.0005
  2.02  0.4134  0.4958  1.4230  1.559E-01  5.61E-03   0.00E+00  0.9397        0.0054      0.0154     0.0000   -0.0158       -0.0960      0.0358     0.0000    0.0003
  2.02  0.4134  0.4958  1.9530  6.949E-02  4.00E-03   0.00E+00  1.0153        0.0262      0.0248     0.0000   -0.0279        0.0729      0.0435     0.0000   -0.0369
  2.02  0.4134  0.5397  1.1870  1.742E-01  4.86E-03   0.00E+00  0.9338        0.0457      0.0085     0.0000   -0.0110       -0.0675      0.0212     0.0000   -0.0006
  2.02  0.4134  0.5397  1.9530  3.077E-02  2.05E-03   0.00E+00  1.1173        0.0062      0.0301     0.0000   -0.0823       -0.0030      0.0548     0.0000    0.0209
  2.02  0.4134  0.5855  0.9690  1.953E-01  5.14E-03   0.00E+00  0.9312        0.0223      0.0094     0.0000   -0.0050        0.0061      0.0231     0.0000   -0.0007
  2.02  0.4134  0.5855  1.1870  9.992E-02  6.21E-03   0.00E+00  0.9452        0.1001      0.0166     0.0000   -0.0139       -0.1495      0.0372     0.0000   -0.0037
  2.02  0.4134  0.6334  0.9690  1.041E-01  3.82E-03   0.00E+00  0.9457        0.1335      0.0100     0.0000   -0.0112       -0.2121      0.0253     0.0000   -0.0032
  2.02  0.4134  0.6834  0.7650  1.146E-01  9.14E-03   0.00E+00  0.9541        0.0968      0.0256     0.0000   -0.0052       -0.1735      0.0666     0.0000   -0.0011
  2.02  0.4134  0.6834  0.9690  6.627E-02  7.55E-03   0.00E+00  0.9653        0.0340      0.0298     0.0000   -0.0200       -0.3369      0.0765     0.0000   -0.0122
  2.02  0.4134  0.7900  0.5760  9.364E-02  7.28E-03   0.00E+00  1.0242        0.0900      0.0247     0.0000   -0.0183       -0.1232      0.0634     0.0000    0.0004
  2.02  0.4537  0.1194  3.2650  4.025E-02  6.64E-03   0.00E+00  2.1134       -0.0221      0.0703     0.0000   -0.0913        0.2709      0.1404     0.0000   -0.0471
  2.02  0.4537  0.1468  2.5450  6.507E-01  1.49E-02   0.00E+00  0.9600       -0.0363      0.0094     0.0000   -0.0225       -0.0164      0.0219     0.0000    0.0041
  2.02  0.4537  0.1468  2.9490  1.761E-01  4.96E-03   0.00E+00  1.0511       -0.0185      0.0112     0.0000   -0.0132       -0.0132      0.0278     0.0000   -0.0304
  2.02  0.4537  0.1468  3.2650  1.013E-01  4.40E-03   0.00E+00  1.4236        0.0182      0.0162     0.0000   -0.0806       -0.0684      0.0401     0.0000    0.0830
  2.02  0.4537  0.1753  1.9530  1.970E+00  8.38E-02   0.00E+00  0.9297        0.0246      0.0167     0.0000   -0.0079       -0.0328      0.0345     0.0000    0.0002
  2.02  0.4537  0.1753  2.2380  1.265E+00  3.99E-02   0.00E+00  0.9383        0.0082      0.0148     0.0000   -0.0145        0.0668      0.0265     0.0000   -0.0018
  2.02  0.4537  0.1753  2.5450  5.516E-01  1.21E-02   0.00E+00  0.9423       -0.0072      0.0091     0.0000   -0.0171        0.0498      0.0206     0.0000    0.0069
  2.02  0.4537  0.1753  2.9490  1.781E-01  4.70E-03   0.00E+00  1.0181        0.0009      0.0106     0.0000   -0.0211        0.0391      0.0250     0.0000   -0.0372
  2.02  0.4537  0.1753  3.2650  1.075E-01  4.23E-03   0.00E+00  1.1793        0.0050      0.0149     0.0000   -0.0460       -0.0290      0.0361     0.0000    0.1274
  2.02  0.4537  0.2051  1.9530  1.568E+00  4.31E-02   0.00E+00  0.9295        0.0081      0.0116     0.0000   -0.0091       -0.0065      0.0249     0.0000   -0.0017
  2.02  0.4537  0.2051  2.2380  8.076E-01  2.57E-02   0.00E+00  0.9341        0.0014      0.0145     0.0000   -0.0149        0.0093      0.0280     0.0000    0.0030
  2.02  0.4537  0.2051  2.5450  3.604E-01  8.69E-03   0.00E+00  0.9404       -0.0010      0.0098     0.0000   -0.0126       -0.0271      0.0227     0.0000    0.0056
  2.02  0.4537  0.2051  2.9490  1.389E-01  3.92E-03   0.00E+00  1.0274       -0.0172      0.0113     0.0000   -0.0383        0.0262      0.0272     0.0000   -0.0043
  2.02  0.4537  0.2362  1.6750  1.483E+00  4.99E-02   0.00E+00  0.9218       -0.0072      0.0122     0.0000   -0.0023       -0.0018      0.0295     0.0000    0.0000
  2.02  0.4537  0.2362  1.9530  8.419E-01  2.31E-02   0.00E+00  0.9282        0.0001      0.0128     0.0000   -0.0107        0.0175      0.0261     0.0000   -0.0003
  2.02  0.4537  0.2362  2.2380  5.086E-01  1.80E-02   0.00E+00  0.9307        0.0160      0.0155     0.0000   -0.0149        0.0374      0.0303     0.0000    0.0059
  2.02  0.4537  0.2362  2.5450  2.320E-01  6.21E-03   0.00E+00  0.9497       -0.0312      0.0112     0.0000   -0.0120        0.0204      0.0255     0.0000   -0.0062
  2.02  0.4537  0.2362  2.9490  1.181E-01  3.51E-03   0.00E+00  1.0439       -0.0279      0.0116     0.0000   -0.0540       -0.0153      0.0283     0.0000    0.0750
  2.02  0.4537  0.2686  1.6750  1.195E+00  3.42E-02   0.00E+00  0.9220        0.0187      0.0102     0.0000   -0.0054       -0.0171      0.0240     0.0000   -0.0007
  2.02  0.4537  0.2686  2.2380  2.860E-01  1.16E-02   0.00E+00  0.9340       -0.0318      0.0182     0.0000   -0.0127       -0.0705      0.0363     0.0000    0.0069
  2.02  0.4537  0.2686  2.5450  1.742E-01  5.20E-03   0.00E+00  0.9640       -0.0145      0.0129     0.0000   -0.0198        0.0284      0.0276     0.0000   -0.0229
  2.02  0.4537  0.2686  2.9490  7.377E-02  2.74E-03   0.00E+00  0.9658       -0.0205      0.0155     0.0000   -0.0154       -0.0024      0.0363     0.0000    0.0351
  2.02  0.4537  0.3025  1.6750  8.172E-01  2.06E-02   0.00E+00  0.9218        0.0236      0.0093     0.0000   -0.0080        0.0233      0.0240     0.0000    0.0002
  2.02  0.4537  0.3025  2.2380  2.027E-01  8.21E-03   0.00E+00  0.9465       -0.0043      0.0180     0.0000   -0.0132        0.0405      0.0340     0.0000   -0.0042
  2.02  0.4537  0.3025  2.5450  1.161E-01  3.68E-03   0.00E+00  0.9918       -0.0127      0.0135     0.0000   -0.0403        0.0236      0.0285     0.0000    0.0033
  2.02  0.4537  0.3379  1.6750  4.730E-01  1.23E-02   0.00E+00  0.9215        0.0173      0.0098     0.0000   -0.0106       -0.0096      0.0249     0.0000    0.0019
  2.02  0.4537  0.3379  2.2380  1.591E-01  5.60E-03   0.00E+00  0.9603        0.0105      0.0150     0.0000   -0.0227        0.0657      0.0295     0.0000   -0.0192
  2.02  0.4537  0.3379  2.5450  8.078E-02  2.86E-03   0.00E+00  1.0162       -0.0271      0.0150     0.0000   -0.0485        0.0527      0.0312     0.0000    0.0685
  2.02  0.4537  0.3748  1.4230  5.471E-01  1.38E-02   0.00E+00  0.9179        0.0365      0.0089     0.0000   -0.0055        0.0153      0.0231     0.0000    0.0004
  2.02  0.4537  0.3748  1.6750  2.773E-01  1.01E-02   0.00E+00  0.9251        0.0296      0.0157     0.0000   -0.0123       -0.0236      0.0381     0.0000    0.0044
  2.02  0.4537  0.3748  1.9530  1.602E-01  9.20E-03   0.00E+00  0.9487       -0.0016      0.0275     0.0000   -0.0162       -0.0299      0.0539     0.0000   -0.0087
  2.02  0.4537  0.3748  2.2380  1.114E-01  3.98E-03   0.00E+00  0.9867       -0.0065      0.0158     0.0000   -0.0444        0.0881      0.0298     0.0000    0.0146
  2.02  0.4537  0.4134  1.4230  3.934E-01  1.06E-02   0.00E+00  0.9189        0.0527      0.0088     0.0000   -0.0093       -0.0350      0.0232     0.0000    0.0018
  2.02  0.4537  0.4134  1.9530  1.532E-01  8.06E-03   0.00E+00  0.9606        0.0105      0.0243     0.0000   -0.0295        0.1191      0.0407     0.0000   -0.0114
  2.02  0.4537  0.4134  2.2380  7.041E-02  2.77E-03   0.00E+00  1.0037       -0.0326      0.0170     0.0000   -0.0292        0.0108      0.0344     0.0000    0.0161
  2.02  0.4537  0.4537  1.4230  1.936E-01  7.00E-03   0.00E+00  0.9282        0.0340      0.0120     0.0000   -0.0100       -0.0182      0.0302     0.0000    0.0044
  2.02  0.4537  0.4537  1.9530  9.479E-02  4.62E-03   0.00E+00  0.9911       -0.0295      0.0241     0.0000   -0.0465        0.0752      0.0419     0.0000    0.0409
  2.02  0.4537  0.4958  1.1870  2.480E-01  7.63E-03   0.00E+00  0.9175        0.0501      0.0111     0.0000   -0.0062        0.0205      0.0279     0.0000    0.0021
  2.02  0.4537  0.4958  1.4230  1.316E-01  1.00E-02   0.00E+00  0.9394        0.0657      0.0245     0.0000   -0.0149       -0.0189      0.0575     0.0000   -0.0077
  2.02  0.4537  0.4958  1.9530  4.889E-02  2.94E-03   0.00E+00  1.0591       -0.0137      0.0308     0.0000   -0.0236        0.0108      0.0562     0.0000   -0.0980
  2.02  0.4537  0.5397  1.1870  1.701E-01  7.02E-03   0.00E+00  0.9313        0.0876      0.0137     0.0000   -0.0092       -0.0055      0.0364     0.0000   -0.0032
  2.02  0.4537  0.5855  0.9690  1.476E-01  1.06E-02   0.00E+00  0.9232        0.0150      0.0268     0.0000   -0.0032       -0.0617      0.0687     0.0000    0.0002
  2.02  0.4537  0.5855  1.1870  1.127E-01  8.66E-03   0.00E+00  0.9382        0.0980      0.0245     0.0000   -0.0187       -0.1502      0.0613     0.0000   -0.0037
  2.02  0.4537  0.7355  0.7650  1.023E-01  5.98E-03   0.00E+00  1.0352        0.0814      0.0155     0.0000   -0.0038       -0.2529      0.0421     0.0000   -0.0181
  2.02  0.4537  0.7900  0.5760  9.496E-02  4.74E-03   0.00E+00  1.1440        0.1121      0.0158     0.0000   -0.0038       -0.2039      0.0406     0.0000   -0.0059
  2.02  0.4958  0.1468  2.5450  2.895E-01  1.10E-02   0.00E+00  0.9745       -0.0021      0.0170     0.0000   -0.0268        0.0606      0.0329     0.0000    0.0017
  2.02  0.4958  0.1468  2.9490  8.386E-02  4.17E-03   0.00E+00  1.4803        0.0002      0.0214     0.0000   -0.0307        0.0693      0.0486     0.0000   -0.1296
  2.02  0.4958  0.1753  2.2380  8.280E-01  2.54E-02   0.00E+00  0.9263       -0.0393      0.0161     0.0000   -0.0156       -0.0201      0.0277     0.0000   -0.0068
  2.02  0.4958  0.1753  2.5450  3.318E-01  8.25E-03   0.00E+00  0.9342       -0.0152      0.0107     0.0000   -0.0172       -0.0008      0.0244     0.0000    0.0007
  2.02  0.4958  0.1753  2.9490  1.064E-01  3.85E-03   0.00E+00  1.3253        0.0316      0.0151     0.0000   -0.0764        0.0222      0.0365     0.0000   -0.0584
  2.02  0.4958  0.2051  2.2380  6.727E-01  1.91E-02   0.00E+00  0.9193        0.0299      0.0131     0.0000   -0.0160        0.0583      0.0243     0.0000    0.0024
  2.02  0.4958  0.2051  2.5450  2.593E-01  6.77E-03   0.00E+00  0.9337       -0.0111      0.0110     0.0000   -0.0117       -0.0243      0.0255     0.0000    0.0019
  2.02  0.4958  0.2051  2.9490  8.744E-02  3.38E-03   0.00E+00  1.2433        0.0083      0.0155     0.0000   -0.1243       -0.0054      0.0393     0.0000    0.1239
  2.02  0.4958  0.2362  1.6750  1.264E+00  1.15E-01   0.00E+00  0.9024        0.0169      0.0366     0.0000   -0.0018        0.1151      0.0863     0.0000    0.0000
  2.02  0.4958  0.2362  1.9530  7.513E-01  3.00E-02   0.00E+00  0.9126       -0.0557      0.0202     0.0000   -0.0107       -0.1158      0.0408     0.0000   -0.0038
  2.02  0.4958  0.2362  2.2380  4.221E-01  1.21E-02   0.00E+00  0.9129        0.0106      0.0131     0.0000   -0.0152        0.0242      0.0256     0.0000    0.0048
  2.02  0.4958  0.2362  2.5450  1.945E-01  5.56E-03   0.00E+00  0.9621       -0.0270      0.0124     0.0000   -0.0083        0.0283      0.0288     0.0000   -0.0182
  2.02  0.4958  0.2686  1.6750  9.040E-01  5.19E-02   0.00E+00  0.9044       -0.0105      0.0238     0.0000   -0.0047        0.0620      0.0591     0.0000   -0.0013
  2.02  0.4958  0.2686  1.9530  5.280E-01  2.85E-02   0.00E+00  0.9112       -0.0169      0.0286     0.0000   -0.0128        0.0624      0.0489     0.0000    0.0014
  2.02  0.4958  0.2686  2.2380  2.558E-01  8.28E-03   0.00E+00  0.9147       -0.0095      0.0154     0.0000   -0.0135        0.0553      0.0285     0.0000    0.0044
  2.02  0.4958  0.2686  2.5450  1.429E-01  4.80E-03   0.00E+00  1.0173       -0.0017      0.0149     0.0000   -0.0290        0.0361      0.0318     0.0000   -0.0591
  2.02  0.4958  0.3025  1.6750  8.047E-01  3.65E-02   0.00E+00  0.9059        0.0082      0.0177     0.0000   -0.0074        0.0428      0.0433     0.0000   -0.0020
  2.02  0.4958  0.3025  1.9530  3.096E-01  1.78E-02   0.00E+00  0.9098       -0.0187      0.0297     0.0000   -0.0142        0.0305      0.0514     0.0000    0.0042
  2.02  0.4958  0.3025  2.2380  1.757E-01  6.26E-03   0.00E+00  0.9444        0.0062      0.0168     0.0000   -0.0085       -0.0065      0.0320     0.0000   -0.0030
  2.02  0.4958  0.3025  2.5450  9.235E-02  3.96E-03   0.00E+00  1.0800       -0.0373      0.0200     0.0000   -0.1026        0.0897      0.0393     0.0000    0.0785
  2.02  0.4958  0.3379  1.6750  4.629E-01  2.13E-02   0.00E+00  0.9065        0.0054      0.0191     0.0000   -0.0103        0.0507      0.0437     0.0000    0.0008
  2.02  0.4958  0.3379  1.9530  2.097E-01  1.13E-02   0.00E+00  0.9154       -0.0038      0.0275     0.0000   -0.0140       -0.0202      0.0508     0.0000    0.0051
  2.02  0.4958  0.3379  2.2380  1.315E-01  4.55E-03   0.00E+00  0.9956       -0.0175      0.0160     0.0000   -0.0227        0.0713      0.0305     0.0000   -0.0526
  2.02  0.4958  0.3748  1.4230  5.247E-01  2.69E-02   0.00E+00  0.9022        0.0625      0.0192     0.0000   -0.0044       -0.0102      0.0500     0.0000   -0.0004
  2.02  0.4958  0.3748  1.6750  2.500E-01  1.40E-02   0.00E+00  0.9091       -0.0119      0.0243     0.0000   -0.0133       -0.0863      0.0554     0.0000    0.0026
  2.02  0.4958  0.3748  1.9530  1.504E-01  7.36E-03   0.00E+00  0.9532       -0.0043      0.0251     0.0000   -0.0096       -0.0620      0.0480     0.0000   -0.0041
  2.02  0.4958  0.3748  2.2380  7.797E-02  3.49E-03   0.00E+00  1.0726        0.0117      0.0209     0.0000   -0.0961        0.0950      0.0377     0.0000    0.0610
  2.02  0.4958  0.4134  1.4230  3.571E-01  1.89E-02   0.00E+00  0.9055        0.0170      0.0212     0.0000   -0.0088        0.0707      0.0525     0.0000    0.0007
  2.02  0.4958  0.4134  1.9530  1.111E-01  5.02E-03   0.00E+00  1.0046       -0.0177      0.0229     0.0000   -0.0321        0.0589      0.0402     0.0000   -0.0493
  2.02  0.4958  0.4537  1.4230  1.869E-01  1.12E-02   0.00E+00  0.9124       -0.0142      0.0248     0.0000   -0.0134        0.0824      0.0574     0.0000    0.0025
  2.02  0.4958  0.6334  0.9690  1.463E-01  1.00E-02   0.00E+00  0.9563        0.1095      0.0186     0.0000   -0.0087       -0.2532      0.0491     0.0000   -0.0077
  2.02  0.4958  0.6834  0.9690  7.795E-02  4.31E-03   0.00E+00  0.9838        0.1097      0.0154     0.0000   -0.0188       -0.2066      0.0399     0.0000   -0.0106
  2.02  0.4958  0.7355  0.7650  1.012E-01  4.25E-03   0.00E+00  1.0186        0.1300      0.0132     0.0000   -0.0054       -0.2156      0.0344     0.0000   -0.0139
  2.02  0.5397  0.1753  1.9530  9.657E-01  4.89E-02   0.00E+00  0.8897       -0.0396      0.0228     0.0000   -0.0078       -0.1755      0.0481     0.0000   -0.0002
  2.02  0.5397  0.1753  2.5450  1.603E-01  6.59E-03   0.00E+00  0.9734        0.0423      0.0181     0.0000   -0.0219        0.0542      0.0396     0.0000   -0.0174
  2.02  0.5397  0.2051  1.9530  7.056E-01  2.28E-02   0.00E+00  0.8965       -0.0866      0.0160     0.0000   -0.0074       -0.2087      0.0348     0.0000   -0.0073
  2.02  0.5397  0.2051  2.2380  3.507E-01  1.26E-02   0.00E+00  0.9093        0.0227      0.0179     0.0000   -0.0177        0.0089      0.0338     0.0000    0.0018
  2.02  0.5397  0.2051  2.5450  1.189E-01  5.07E-03   0.00E+00  0.9633        0.0024      0.0191     0.0000   -0.0169        0.0627      0.0449     0.0000   -0.0110
  2.02  0.5397  0.2362  1.9530  5.172E-01  1.72E-02   0.00E+00  0.9000       -0.0114      0.0180     0.0000   -0.0105       -0.0605      0.0388     0.0000   -0.0109
  2.02  0.5397  0.2362  2.2380  2.364E-01  8.78E-03   0.00E+00  0.8973        0.0003      0.0188     0.0000   -0.0153        0.0708      0.0351     0.0000    0.0019
  2.02  0.5397  0.2362  2.5450  9.545E-02  4.47E-03   0.00E+00  1.0487       -0.0336      0.0211     0.0000   -0.0066        0.0838      0.0485     0.0000   -0.0617
  2.02  0.5397  0.2686  1.6750  7.448E-01  3.77E-02   0.00E+00  0.8857       -0.0223      0.0226     0.0000   -0.0042       -0.0612      0.0541     0.0000   -0.0014
  2.02  0.5397  0.3025  1.6750  4.921E-01  2.46E-02   0.00E+00  0.8913        0.0083      0.0246     0.0000   -0.0065        0.1506      0.0532     0.0000   -0.0062
  2.02  0.5397  0.3025  2.2380  1.057E-01  5.34E-03   0.00E+00  0.9436       -0.0352      0.0255     0.0000   -0.0093        0.0573      0.0468     0.0000   -0.0066
  2.02  0.5397  0.3379  1.6750  3.331E-01  1.64E-02   0.00E+00  0.8940       -0.0141      0.0254     0.0000   -0.0105        0.0866      0.0533     0.0000   -0.0023
  2.02  0.5397  0.3748  1.4230  4.077E-01  4.56E-02   0.00E+00  0.8851       -0.0105      0.0517     0.0000   -0.0029        0.2502      0.0968     0.0000   -0.0018
  2.02  0.5397  0.3748  1.9530  9.439E-02  4.55E-03   0.00E+00  0.9438       -0.0145      0.0256     0.0000   -0.0123       -0.0052      0.0518     0.0000   -0.0005
  2.02  0.5397  0.4134  1.4230  3.063E-01  2.11E-02   0.00E+00  0.8932       -0.0431      0.0282     0.0000   -0.0080       -0.0131      0.0765     0.0000   -0.0009
  2.02  0.5397  0.4537  1.4230  2.174E-01  1.17E-02   0.00E+00  0.9038       -0.0207      0.0241     0.0000   -0.0141        0.0381      0.0636     0.0000    0.0004
  2.02  0.5397  0.4958  1.1870  3.105E-01  2.15E-02   0.00E+00  0.9012       -0.0227      0.0264     0.0000   -0.0060        0.1097      0.0712     0.0000    0.0000
  2.02  0.5397  0.4958  1.4230  1.201E-01  5.75E-03   0.00E+00  0.9272       -0.0428      0.0241     0.0000   -0.0213       -0.0314      0.0593     0.0000    0.0008
  2.02  0.5397  0.5397  1.1870  2.067E-01  1.01E-02   0.00E+00  0.9185        0.0304      0.0168     0.0000   -0.0168       -0.0282      0.0463     0.0000    0.0003
  2.02  0.5397  0.5397  1.4230  5.737E-02  3.27E-03   0.00E+00  1.0623       -0.0262      0.0276     0.0000   -0.0092       -0.1695      0.0698     0.0000   -0.0404
  2.02  0.5397  0.5855  1.1870  1.105E-01  5.73E-03   0.00E+00  0.9844        0.0892      0.0150     0.0000   -0.0141       -0.1558      0.0427     0.0000    0.0018
  2.02  0.5397  0.6334  0.9690  1.312E-01  5.01E-03   0.00E+00  0.9457        0.0916      0.0125     0.0000   -0.0148       -0.2240      0.0341     0.0000    0.0029
  2.02  0.5855  0.1753  2.5450  3.814E-02  3.16E-03   0.00E+00  1.2950        0.0228      0.0384     0.0000   -0.0516       -0.0668      0.0902     0.0000   -0.0805
  2.02  0.5855  0.2051  1.9530  5.918E-01  2.18E-02   0.00E+00  0.8832       -0.0107      0.0173     0.0000   -0.0053       -0.1189      0.0408     0.0000   -0.0122
  2.02  0.5855  0.2362  1.9530  4.011E-01  1.26E-02   0.00E+00  0.8962       -0.0133      0.0156     0.0000   -0.0098       -0.1189      0.0367     0.0000   -0.0263
  2.02  0.5855  0.2686  1.6750  6.694E-01  2.47E-02   0.00E+00  0.8657        0.0200      0.0154     0.0000   -0.0041       -0.0324      0.0397     0.0000   -0.0018
  2.02  0.5855  0.2686  1.9530  2.909E-01  9.79E-03   0.00E+00  0.8941       -0.0190      0.0178     0.0000   -0.0165       -0.0472      0.0398     0.0000   -0.0083
  2.02  0.5855  0.3025  1.6750  4.997E-01  1.66E-02   0.00E+00  0.8786        0.0072      0.0144     0.0000   -0.0048        0.0158      0.0362     0.0000   -0.0122
  2.02  0.5855  0.3025  1.9530  1.900E-01  7.44E-03   0.00E+00  0.8820       -0.0369      0.0222     0.0000   -0.0165        0.0652      0.0468     0.0000    0.0038
  2.02  0.5855  0.3379  1.6750  3.427E-01  1.19E-02   0.00E+00  0.8884       -0.0705      0.0176     0.0000   -0.0112       -0.0309      0.0416     0.0000   -0.0125
  2.02  0.5855  0.3748  1.4230  4.979E-01  2.14E-02   0.00E+00  0.8651       -0.0179      0.0185     0.0000   -0.0019       -0.0219      0.0459     0.0000   -0.0020
  2.02  0.5855  0.3748  1.6750  2.059E-01  7.62E-03   0.00E+00  0.8903       -0.0325      0.0175     0.0000   -0.0159        0.0146      0.0412     0.0000    0.0024
  2.02  0.5855  0.4134  1.4230  3.947E-01  1.35E-02   0.00E+00  0.8844       -0.0097      0.0136     0.0000   -0.0070        0.0135      0.0367     0.0000   -0.0071
  2.02  0.5855  0.4134  1.6750  1.160E-01  5.19E-03   0.00E+00  0.8941       -0.0118      0.0223     0.0000   -0.0229        0.0429      0.0546     0.0000   -0.0041
  2.02  0.5855  0.4537  1.4230  2.624E-01  9.64E-03   0.00E+00  0.9023        0.0538      0.0137     0.0000   -0.0147        0.0178      0.0378     0.0000    0.0003
  2.02  0.5855  0.4958  1.1870  3.240E-01  1.20E-02   0.00E+00  0.8942       -0.0449      0.0157     0.0000   -0.0037        0.0672      0.0426     0.0000   -0.0011
  2.02  0.5855  0.4958  1.4230  1.151E-01  5.70E-03   0.00E+00  0.9189        0.0385      0.0182     0.0000   -0.0306       -0.0488      0.0501     0.0000   -0.0081
  2.02  0.5855  0.5397  1.1870  2.266E-01  7.97E-03   0.00E+00  0.9327        0.0374      0.0130     0.0000   -0.0169       -0.1020      0.0358     0.0000   -0.0021
  2.02  0.5855  0.6334  0.9690  1.317E-01  6.59E-03   0.00E+00  0.9657        0.1116      0.0185     0.0000   -0.0283       -0.1371      0.0509     0.0000   -0.0036
  2.02  0.6334  0.2051  1.9530  3.676E-01  2.09E-02   0.00E+00  0.8744        0.0156      0.0255     0.0000   -0.0023       -0.1150      0.0625     0.0000   -0.0233
  2.02  0.6334  0.2362  1.9530  2.950E-01  1.22E-02   0.00E+00  0.9168       -0.0413      0.0210     0.0000   -0.0070       -0.0874      0.0513     0.0000   -0.0624
  2.02  0.6334  0.2686  1.6750  4.744E-01  2.29E-02   0.00E+00  0.8448        0.0005      0.0216     0.0000   -0.0040        0.1181      0.0581     0.0000   -0.0027
  2.02  0.6334  0.2686  1.9530  2.177E-01  9.32E-03   0.00E+00  0.9092       -0.0421      0.0230     0.0000   -0.0221       -0.1307      0.0544     0.0000   -0.0304
  2.02  0.6334  0.3025  1.6750  4.071E-01  1.57E-02   0.00E+00  0.8652       -0.0625      0.0174     0.0000   -0.0029        0.0102      0.0449     0.0000   -0.0200
  2.02  0.6334  0.3379  1.6750  3.368E-01  1.29E-02   0.00E+00  0.8993       -0.0555      0.0184     0.0000   -0.0114       -0.0087      0.0473     0.0000   -0.0425
  2.02  0.6334  0.3748  1.4230  4.431E-01  2.16E-02   0.00E+00  0.8417       -0.0492      0.0228     0.0000   -0.0023        0.0313      0.0556     0.0000   -0.0015
  2.02  0.6334  0.3748  1.6750  1.603E-01  7.57E-03   0.00E+00  0.8802       -0.0942      0.0246     0.0000   -0.0226       -0.0447      0.0571     0.0000   -0.0050
  2.02  0.6334  0.4134  1.4230  3.472E-01  1.42E-02   0.00E+00  0.8812       -0.0157      0.0175     0.0000   -0.0050       -0.0496      0.0445     0.0000   -0.0237
  2.02  0.6334  0.4537  1.4230  2.326E-01  1.03E-02   0.00E+00  0.9020       -0.0596      0.0159     0.0000   -0.0195       -0.2064      0.0487     0.0000   -0.0067
  2.02  0.6334  0.4958  1.1870  3.507E-01  1.96E-02   0.00E+00  0.8761       -0.0878      0.0235     0.0000   -0.0004       -0.0359      0.0688     0.0000   -0.0015
  2.02  0.6834  0.2051  1.9530  2.194E-01  2.58E-02   0.00E+00  0.8739        0.0640      0.0548     0.0000    0.0017       -0.1133      0.1504     0.0000   -0.0555
  2.02  0.6834  0.2362  1.9530  1.670E-01  1.13E-02   0.00E+00  1.0029       -0.0415      0.0352     0.0000    0.0026        0.0328      0.0875     0.0000   -0.1703
  2.02  0.6834  0.2686  1.6750  4.040E-01  2.93E-02   0.00E+00  0.8199       -0.0809      0.0329     0.0000   -0.0038       -0.0379      0.0918     0.0000   -0.0038
  2.02  0.6834  0.3025  1.6750  2.893E-01  1.76E-02   0.00E+00  0.8424       -0.0695      0.0278     0.0000   -0.0031       -0.0599      0.0787     0.0000   -0.0361
  2.02  0.6834  0.3379  1.6750  3.636E-01  2.42E-02   0.00E+00  0.0000       -0.0749      0.0320     0.0000    0.0000        0.0783      0.0884     0.0000    0.0000
  2.02  0.6834  0.4134  1.4230  2.429E-01  1.68E-02   0.00E+00  0.8517       -0.0499      0.0350     0.0000   -0.0041        0.1156      0.0870     0.0000   -0.0586
  2.02  0.7355  0.2686  1.6750  1.938E-01  2.66E-02   0.00E+00  0.7706       -0.0061      0.0713     0.0000   -0.0035       -0.0709      0.2013     0.0000   -0.0063
  2.37  0.2362  0.0682  2.9490  9.849E+01  1.38E+00   0.00E+00  1.1449       -0.0012      0.0023     0.0000   -0.0062       -0.0029      0.0104     0.0000   -0.0025
  2.37  0.2362  0.0682  3.2650  6.993E+01  9.57E-01   0.00E+00  1.1964       -0.0088      0.0022     0.0000   -0.0113        0.0029      0.0105     0.0000   -0.0050
  2.37  0.2362  0.0682  3.7100  3.795E+01  6.39E-01   0.00E+00  1.3054        0.0011      0.0027     0.0000   -0.0228        0.0365      0.0130     0.0000    0.0097
  2.37  0.2362  0.0682  4.1820  1.852E+01  4.21E-01   0.00E+00  1.4211        0.0062      0.0034     0.0000   -0.0350        0.0343      0.0171     0.0000    0.0494
  2.37  0.2362  0.0682  4.7080  8.767E+00  3.44E-01   0.00E+00  1.4237       -0.0249      0.0062     0.0000   -0.0341        0.0536      0.0292     0.0000    0.0637
  2.37  0.2362  0.0682  5.2930  4.107E+00  1.91E-01   0.00E+00  1.3653       -0.0102      0.0070     0.0000   -0.0156       -0.0541      0.0353     0.0000    0.0411
  2.37  0.2362  0.0682  5.9520  1.212E+00  1.10E-01   0.00E+00  1.3543       -0.0228      0.0121     0.0000   -0.0040       -0.2265      0.0625     0.0000   -0.0332
  2.37  0.2362  0.0933  2.5450  8.256E+01  1.16E+00   0.00E+00  1.1003       -0.0005      0.0024     0.0000   -0.0032        0.0030      0.0094     0.0000    0.0011
  2.37  0.2362  0.0933  2.9490  5.368E+01  4.98E-01   0.00E+00  1.1141       -0.0099      0.0015     0.0000   -0.0063       -0.0012      0.0069     0.0000    0.0043
  2.37  0.2362  0.0933  3.2650  3.964E+01  3.97E-01   0.00E+00  1.1252       -0.0122      0.0015     0.0000   -0.0081        0.0101      0.0077     0.0000    0.0072
  2.37  0.2362  0.0933  3.7100  2.368E+01  2.96E-01   0.00E+00  1.1390       -0.0072      0.0020     0.0000   -0.0099        0.0520      0.0098     0.0000    0.0109
  2.37  0.2362  0.0933  4.1820  1.353E+01  2.20E-01   0.00E+00  1.1539        0.0021      0.0026     0.0000   -0.0097        0.0383      0.0128     0.0000    0.0138
  2.37  0.2362  0.0933  4.7080  7.091E+00  1.83E-01   0.00E+00  1.1731       -0.0018      0.0041     0.0000   -0.0081        0.0392      0.0200     0.0000    0.0055
  2.37  0.2362  0.0933  5.2930  3.737E+00  1.17E-01   0.00E+00  1.1951       -0.0196      0.0048     0.0000   -0.0078        0.0052      0.0239     0.0000   -0.0146
  2.37  0.2362  0.0933  5.9520  1.500E+00  8.85E-02   0.00E+00  1.2206       -0.0136      0.0094     0.0000   -0.0138        0.0331      0.0457     0.0000    0.0028
  2.37  0.2362  0.0933  6.6940  5.332E-01  3.75E-02   0.00E+00  1.1331       -0.0185      0.0113     0.0000   -0.0108        0.0463      0.0549     0.0000    0.0127
  2.37  0.2362  0.1194  2.5450  4.889E+01  1.19E+00   0.00E+00  1.0863       -0.0079      0.0027     0.0000   -0.0034       -0.0080      0.0214     0.0000    0.0020
  2.37  0.2362  0.1194  2.9490  2.961E+01  3.17E-01   0.00E+00  1.0938       -0.0123      0.0017     0.0000   -0.0050       -0.0002      0.0080     0.0000    0.0039
  2.37  0.2362  0.1194  3.2650  2.071E+01  2.35E-01   0.00E+00  1.1006       -0.0141      0.0017     0.0000   -0.0057       -0.0151      0.0085     0.0000    0.0050
  2.37  0.2362  0.1194  3.7100  1.243E+01  5.70E-02   0.00E+00  1.1115       -0.0122      0.0003     0.0000   -0.0063        0.0173      0.0036     0.0000    0.0032
  2.37  0.2362  0.1194  4.1820  7.188E+00  1.25E-01   0.00E+00  1.1226       -0.0091      0.0028     0.0000   -0.0074        0.0703      0.0141     0.0000   -0.0019
  2.37  0.2362  0.1194  4.7080  3.909E+00  9.63E-02   0.00E+00  1.1370        0.0001      0.0039     0.0000   -0.0091        0.0588      0.0199     0.0000   -0.0007
  2.37  0.2362  0.1194  5.2930  1.871E+00  6.86E-02   0.00E+00  1.1479       -0.0257      0.0057     0.0000   -0.0117        0.0228      0.0286     0.0000    0.0142
  2.37  0.2362  0.1194  5.9520  7.502E-01  4.96E-02   0.00E+00  1.1156       -0.0350      0.0103     0.0000   -0.0093        0.0921      0.0519     0.0000    0.0070
  2.37  0.2362  0.1194  6.6940  2.580E-01  1.82E-02   0.00E+00  1.0748       -0.0216      0.0118     0.0000   -0.0076        0.1572      0.0539     0.0000    0.0127
  2.37  0.2362  0.1468  2.2380  4.018E+01  1.13E+00   0.00E+00  1.0712       -0.0004      0.0051     0.0000   -0.0015        0.0033      0.0156     0.0000    0.0005
  2.37  0.2362  0.1468  2.5450  2.763E+01  3.64E-01   0.00E+00  1.0765       -0.0079      0.0021     0.0000   -0.0030       -0.0085      0.0097     0.0000    0.0015
  2.37  0.2362  0.1468  2.9490  1.667E+01  2.30E-01   0.00E+00  1.0821       -0.0102      0.0021     0.0000   -0.0044       -0.0182      0.0100     0.0000    0.0005
  2.37  0.2362  0.1468  3.2650  1.095E+01  1.61E-01   0.00E+00  1.0863       -0.0139      0.0023     0.0000   -0.0055       -0.0110      0.0110     0.0000    0.0000
  2.37  0.2362  0.1468  3.7100  6.509E+00  1.05E-01   0.00E+00  1.0933       -0.0149      0.0025     0.0000   -0.0070       -0.0059      0.0123     0.0000    0.0028
  2.37  0.2362  0.1468  4.1820  3.872E+00  7.56E-02   0.00E+00  1.1009       -0.0201      0.0030     0.0000   -0.0081        0.0238      0.0154     0.0000    0.0096
  2.37  0.2362  0.1468  4.7080  2.042E+00  5.55E-02   0.00E+00  1.0993       -0.0184      0.0043     0.0000   -0.0076        0.0742      0.0216     0.0000    0.0073
  2.37  0.2362  0.1468  5.2930  8.292E-01  3.77E-02   0.00E+00  1.0966       -0.0130      0.0072     0.0000   -0.0077        0.0911      0.0350     0.0000    0.0020
  2.37  0.2362  0.1468  5.9520  3.497E-01  2.77E-02   0.00E+00  1.0912       -0.0274      0.0128     0.0000   -0.0094        0.1853      0.0631     0.0000    0.0135
  2.37  0.2362  0.1468  6.6940  1.056E-01  9.76E-03   0.00E+00  1.0453        0.0223      0.0133     0.0000   -0.0055       -0.0792      0.0639     0.0000    0.0062
  2.37  0.2362  0.1753  2.2380  2.538E+01  5.25E-01   0.00E+00  1.0642        0.0027      0.0036     0.0000   -0.0021        0.0127      0.0123     0.0000    0.0003
  2.37  0.2362  0.1753  2.5450  1.679E+01  2.18E-01   0.00E+00  1.0660       -0.0088      0.0021     0.0000   -0.0035       -0.0228      0.0097     0.0000    0.0012
  2.37  0.2362  0.1753  2.9490  9.737E+00  1.40E-01   0.00E+00  1.0687       -0.0119      0.0022     0.0000   -0.0046       -0.0161      0.0108     0.0000    0.0030
  2.37  0.2362  0.1753  3.2650  6.500E+00  1.12E-01   0.00E+00  1.0714       -0.0101      0.0026     0.0000   -0.0051        0.0034      0.0130     0.0000    0.0042
  2.37  0.2362  0.1753  3.7100  3.956E+00  7.89E-02   0.00E+00  1.0755       -0.0097      0.0031     0.0000   -0.0055       -0.0024      0.0151     0.0000    0.0034
  2.37  0.2362  0.1753  4.1820  2.153E+00  5.04E-02   0.00E+00  1.0811       -0.0147      0.0037     0.0000   -0.0062        0.0404      0.0178     0.0000    0.0009
  2.37  0.2362  0.1753  4.7080  1.096E+00  3.63E-02   0.00E+00  1.0892       -0.0268      0.0052     0.0000   -0.0080        0.0525      0.0252     0.0000    0.0037
  2.37  0.2362  0.1753  5.2930  4.594E-01  2.39E-02   0.00E+00  1.0883       -0.0129      0.0082     0.0000   -0.0093        0.0662      0.0398     0.0000    0.0114
  2.37  0.2362  0.1753  5.9520  1.524E-01  1.61E-02   0.00E+00  1.0640       -0.0009      0.0158     0.0000   -0.0074       -0.0215      0.0788     0.0000    0.0082
  2.37  0.2362  0.2051  2.2380  1.708E+01  3.36E-01   0.00E+00  1.0555        0.0071      0.0034     0.0000   -0.0024        0.0147      0.0124     0.0000    0.0010
  2.37  0.2362  0.2051  2.5450  1.072E+01  1.55E-01   0.00E+00  1.0578       -0.0035      0.0023     0.0000   -0.0033       -0.0240      0.0108     0.0000    0.0015
  2.37  0.2362  0.2051  2.9490  6.039E+00  9.72E-02   0.00E+00  1.0617       -0.0104      0.0025     0.0000   -0.0042       -0.0158      0.0121     0.0000    0.0009
  2.37  0.2362  0.2051  3.2650  4.135E+00  7.91E-02   0.00E+00  1.0655       -0.0148      0.0030     0.0000   -0.0051       -0.0222      0.0144     0.0000    0.0005
  2.37  0.2362  0.2051  3.7100  2.290E+00  5.40E-02   0.00E+00  1.0721       -0.0087      0.0036     0.0000   -0.0065        0.0149      0.0181     0.0000    0.0023
  2.37  0.2362  0.2051  4.1820  1.276E+00  3.74E-02   0.00E+00  1.0774       -0.0080      0.0046     0.0000   -0.0078        0.0515      0.0222     0.0000    0.0069
  2.37  0.2362  0.2051  4.7080  5.799E-01  2.54E-02   0.00E+00  1.0747       -0.0194      0.0070     0.0000   -0.0079        0.0729      0.0341     0.0000    0.0076
  2.37  0.2362  0.2051  5.2930  2.567E-01  1.59E-02   0.00E+00  1.0672       -0.0123      0.0102     0.0000   -0.0077        0.0945      0.0468     0.0000    0.0067
  2.37  0.2362  0.2051  6.6940  3.678E-02  5.46E-03   0.00E+00  1.0102        0.0187      0.0229     0.0000   -0.0049        0.0408      0.1097     0.0000    0.0054
  2.37  0.2362  0.2362  2.2380  1.079E+01  2.10E-01   0.00E+00  1.0488        0.0045      0.0034     0.0000   -0.0026        0.0009      0.0128     0.0000    0.0004
  2.37  0.2362  0.2362  2.5450  6.719E+00  1.12E-01   0.00E+00  1.0509        0.0000      0.0027     0.0000   -0.0037       -0.0152      0.0123     0.0000    0.0006
  2.37  0.2362  0.2362  2.9490  3.833E+00  6.91E-02   0.00E+00  1.0542       -0.0170      0.0028     0.0000   -0.0049       -0.0412      0.0136     0.0000    0.0022
  2.37  0.2362  0.2362  3.2650  2.410E+00  5.24E-02   0.00E+00  1.0565       -0.0200      0.0034     0.0000   -0.0056       -0.0117      0.0165     0.0000    0.0038
  2.37  0.2362  0.2362  3.7100  1.354E+00  3.72E-02   0.00E+00  1.0580       -0.0175      0.0044     0.0000   -0.0061        0.0333      0.0207     0.0000    0.0046
  2.37  0.2362  0.2362  4.1820  6.691E-01  2.40E-02   0.00E+00  1.0595       -0.0102      0.0059     0.0000   -0.0064        0.1388      0.0274     0.0000    0.0043
  2.37  0.2362  0.2362  4.7080  3.599E-01  2.11E-02   0.00E+00  1.0611        0.0005      0.0097     0.0000   -0.0071        0.1748      0.0427     0.0000    0.0042
  2.37  0.2362  0.2362  5.2930  1.429E-01  1.09E-02   0.00E+00  1.0577        0.0095      0.0124     0.0000   -0.0079        0.0781      0.0577     0.0000    0.0077
  2.37  0.2362  0.2686  2.2380  6.879E+00  1.44E-01   0.00E+00  1.0395        0.0020      0.0036     0.0000   -0.0030        0.0242      0.0140     0.0000    0.0015
  2.37  0.2362  0.2686  2.5450  4.306E+00  8.24E-02   0.00E+00  1.0404       -0.0078      0.0031     0.0000   -0.0037       -0.0138      0.0144     0.0000    0.0020
  2.37  0.2362  0.2686  2.9490  2.337E+00  5.01E-02   0.00E+00  1.0416       -0.0123      0.0035     0.0000   -0.0044        0.0391      0.0160     0.0000    0.0025
  2.37  0.2362  0.2686  3.2650  1.416E+00  3.64E-02   0.00E+00  1.0432       -0.0181      0.0041     0.0000   -0.0048        0.0016      0.0195     0.0000    0.0027
  2.37  0.2362  0.2686  3.7100  7.422E-01  2.46E-02   0.00E+00  1.0466       -0.0167      0.0054     0.0000   -0.0053        0.0143      0.0264     0.0000    0.0025
  2.37  0.2362  0.2686  4.1820  4.053E-01  1.76E-02   0.00E+00  1.0511       -0.0149      0.0070     0.0000   -0.0063        0.0800      0.0331     0.0000    0.0026
  2.37  0.2362  0.2686  4.7080  1.660E-01  1.39E-02   0.00E+00  1.0540        0.0132      0.0126     0.0000   -0.0076        0.0536      0.0662     0.0000    0.0063
  2.37  0.2362  0.2686  5.2930  8.978E-02  8.35E-03   0.00E+00  1.0446        0.0493      0.0143     0.0000   -0.0076        0.2079      0.0724     0.0000    0.0087
  2.37  0.2362  0.3025  2.2380  4.332E+00  1.01E-01   0.00E+00  1.0310        0.0075      0.0040     0.0000   -0.0030        0.0305      0.0157     0.0000    0.0014
  2.37  0.2362  0.3025  2.5450  2.659E+00  6.15E-02   0.00E+00  1.0315       -0.0027      0.0039     0.0000   -0.0036        0.0080      0.0173     0.0000    0.0017
  2.37  0.2362  0.3025  2.9490  1.426E+00  3.68E-02   0.00E+00  1.0331       -0.0134      0.0043     0.0000   -0.0041        0.0360      0.0192     0.0000    0.0020
  2.37  0.2362  0.3025  3.2650  8.192E-01  2.59E-02   0.00E+00  1.0353       -0.0172      0.0053     0.0000   -0.0046        0.0297      0.0241     0.0000    0.0019
  2.37  0.2362  0.3025  3.7100  3.821E-01  1.59E-02   0.00E+00  1.0394       -0.0431      0.0067     0.0000   -0.0055        0.0229      0.0313     0.0000    0.0020
  2.37  0.2362  0.3025  4.1820  1.964E-01  1.21E-02   0.00E+00  1.0434       -0.0300      0.0095     0.0000   -0.0067       -0.0359      0.0463     0.0000    0.0050
  2.37  0.2362  0.3025  4.7080  7.324E-02  7.28E-03   0.00E+00  1.0406        0.0292      0.0158     0.0000   -0.0071        0.1909      0.0915     0.0000    0.0069
  2.37  0.2362  0.3025  5.9520  3.721E-02  6.62E-03   0.00E+00  1.0014        0.0407      0.0297     0.0000   -0.0054        0.2959      0.1334     0.0000    0.0063
  2.37  0.2362  0.3379  2.2380  2.632E+00  6.73E-02   0.00E+00  1.0233       -0.0026      0.0045     0.0000   -0.0030        0.0251      0.0178     0.0000    0.0014
  2.37  0.2362  0.3379  2.5450  1.523E+00  4.19E-02   0.00E+00  1.0237       -0.0081      0.0047     0.0000   -0.0035        0.0119      0.0205     0.0000    0.0015
  2.37  0.2362  0.3379  2.9490  7.672E-01  2.46E-02   0.00E+00  1.0253       -0.0141      0.0054     0.0000   -0.0041        0.0100      0.0246     0.0000    0.0016
  2.37  0.2362  0.3379  3.2650  4.235E-01  1.69E-02   0.00E+00  1.0275       -0.0213      0.0068     0.0000   -0.0047        0.0764      0.0304     0.0000    0.0019
  2.37  0.2362  0.3379  3.7100  1.858E-01  1.00E-02   0.00E+00  1.0306       -0.0457      0.0088     0.0000   -0.0057        0.0764      0.0387     0.0000    0.0033
  2.37  0.2362  0.3379  4.1820  6.445E-02  7.52E-03   0.00E+00  1.0313       -0.0288      0.0196     0.0000   -0.0064        0.2497      0.0926     0.0000    0.0055
  2.37  0.2362  0.3379  4.7080  3.870E-02  4.36E-03   0.00E+00  1.0267        0.0228      0.0182     0.0000   -0.0065        0.0524      0.0826     0.0000    0.0065
  2.37  0.2362  0.3748  2.2380  1.579E+00  4.54E-02   0.00E+00  1.0167        0.0019      0.0049     0.0000   -0.0031        0.0097      0.0203     0.0000    0.0012
  2.37  0.2362  0.3748  2.5450  8.478E-01  2.86E-02   0.00E+00  1.0169       -0.0072      0.0057     0.0000   -0.0035        0.0048      0.0253     0.0000    0.0014
  2.37  0.2362  0.3748  2.9490  4.196E-01  1.70E-02   0.00E+00  1.0184       -0.0120      0.0068     0.0000   -0.0042       -0.0471      0.0314     0.0000    0.0017
  2.37  0.2362  0.3748  3.2650  2.170E-01  1.12E-02   0.00E+00  1.0201       -0.0214      0.0085     0.0000   -0.0047       -0.0113      0.0373     0.0000    0.0022
  2.37  0.2362  0.3748  3.7100  9.340E-02  7.87E-03   0.00E+00  1.0217       -0.0303      0.0149     0.0000   -0.0056        0.1041      0.0615     0.0000    0.0038
  2.37  0.2362  0.4134  2.2380  9.079E-01  2.96E-02   0.00E+00  1.0095       -0.0025      0.0054     0.0000   -0.0031       -0.0082      0.0228     0.0000    0.0011
  2.37  0.2362  0.4134  2.5450  5.219E-01  2.06E-02   0.00E+00  1.0097        0.0043      0.0066     0.0000   -0.0036       -0.0005      0.0291     0.0000    0.0013
  2.37  0.2362  0.4134  2.9490  2.166E-01  1.12E-02   0.00E+00  1.0110       -0.0050      0.0087     0.0000   -0.0042        0.0124      0.0378     0.0000    0.0018
  2.37  0.2362  0.4134  3.2650  1.117E-01  7.83E-03   0.00E+00  1.0121       -0.0291      0.0123     0.0000   -0.0048        0.1326      0.0518     0.0000    0.0026
  2.37  0.2362  0.4134  4.1820  2.331E-02  3.28E-03   0.00E+00  1.0075       -0.0612      0.0229     0.0000   -0.0056        0.1433      0.1143     0.0000    0.0057
  2.37  0.2362  0.4537  1.9530  8.007E-01  3.76E-02   0.00E+00  1.0037       -0.0112      0.0090     0.0000   -0.0027        0.0027      0.0326     0.0000    0.0009
  2.37  0.2362  0.4537  2.2380  4.623E-01  1.80E-02   0.00E+00  1.0031       -0.0143      0.0067     0.0000   -0.0031        0.0503      0.0270     0.0000    0.0010
  2.37  0.2362  0.4537  2.5450  2.813E-01  1.33E-02   0.00E+00  1.0032        0.0060      0.0080     0.0000   -0.0036        0.0548      0.0331     0.0000    0.0013
  2.37  0.2362  0.4537  2.9490  1.037E-01  7.03E-03   0.00E+00  1.0041       -0.0143      0.0118     0.0000   -0.0042        0.0948      0.0483     0.0000    0.0020
  2.37  0.2362  0.4958  1.9530  4.873E-01  2.30E-02   0.00E+00  0.9966       -0.0170      0.0087     0.0000   -0.0028       -0.0096      0.0341     0.0000    0.0008
  2.37  0.2362  0.4958  2.2380  2.652E-01  1.25E-02   0.00E+00  0.9959       -0.0244      0.0082     0.0000   -0.0032        0.0469      0.0345     0.0000    0.0009
  2.37  0.2362  0.4958  2.5450  1.261E-01  7.69E-03   0.00E+00  0.9958       -0.0556      0.0100     0.0000   -0.0036       -0.0330      0.0486     0.0000    0.0013
  2.37  0.2362  0.4958  2.9490  6.279E-02  6.70E-03   0.00E+00  0.9963       -0.0296      0.0186     0.0000   -0.0042        0.1017      0.0815     0.0000    0.0020
  2.37  0.2362  0.4958  3.2650  2.392E-02  3.39E-03   0.00E+00  0.9956       -0.0199      0.0257     0.0000   -0.0047        0.1304      0.1008     0.0000    0.0029
  2.37  0.2362  0.5397  2.2380  1.301E-01  7.83E-03   0.00E+00  0.9881       -0.0332      0.0100     0.0000   -0.0031       -0.0052      0.0441     0.0000    0.0007
  2.37  0.2362  0.5855  2.2380  6.637E-02  8.12E-03   0.00E+00  0.9799       -0.0263      0.0196     0.0000   -0.0031       -0.0718      0.0959     0.0000    0.0004
  2.37  0.2362  0.5855  2.5450  3.888E-02  4.08E-03   0.00E+00  0.9794       -0.0636      0.0176     0.0000   -0.0035        0.0139      0.0877     0.0000    0.0008
  2.37  0.2362  0.6334  2.2380  3.241E-02  3.81E-03   0.00E+00  0.9707       -0.0626      0.0206     0.0000   -0.0030        0.1456      0.0814     0.0000   -0.0002
  2.37  0.2362  0.6334  2.5450  2.831E-02  4.98E-03   0.00E+00  0.9699       -0.0400      0.0302     0.0000   -0.0035        0.0370      0.1547     0.0000    0.0002
  2.37  0.2686  0.0682  2.9490  2.193E+01  2.16E-01   0.00E+00  1.1004        0.0063      0.0027     0.0000   -0.0139        0.0020      0.0067     0.0000    0.0041
  2.37  0.2686  0.0682  3.2650  1.231E+01  9.09E-02   0.00E+00  1.1488       -0.0002      0.0019     0.0000   -0.0212        0.0089      0.0057     0.0000   -0.0033
  2.37  0.2686  0.0682  3.7100  5.265E+00  4.70E-02   0.00E+00  1.2697       -0.0070      0.0023     0.0000   -0.0391        0.0325      0.0070     0.0000   -0.0070
  2.37  0.2686  0.0682  4.1820  2.371E+00  3.04E-02   0.00E+00  1.4400        0.0000      0.0033     0.0000   -0.0665        0.0466      0.0100     0.0000    0.0538
  2.37  0.2686  0.0682  4.7080  1.118E+00  2.23E-02   0.00E+00  1.4232       -0.0326      0.0051     0.0000   -0.0533        0.0338      0.0159     0.0000    0.0877
  2.37  0.2686  0.0682  5.2930  7.059E-01  1.99E-02   0.00E+00  1.3171       -0.0207      0.0072     0.0000   -0.0099       -0.0275      0.0220     0.0000   -0.0125
  2.37  0.2686  0.0682  5.9520  2.463E-01  1.00E-02   0.00E+00  1.3990       -0.0037      0.0102     0.0000   -0.0278       -0.0689      0.0329     0.0000   -0.0179
  2.37  0.2686  0.0682  6.6940  5.696E-02  3.92E-03   0.00E+00  1.3420       -0.0191      0.0166     0.0000   -0.0567       -0.0732      0.0518     0.0000    0.0749
  2.37  0.2686  0.0933  2.5450  2.409E+01  2.48E-01   0.00E+00  1.0651        0.0081      0.0029     0.0000   -0.0059        0.0045      0.0060     0.0000    0.0004
  2.37  0.2686  0.0933  2.9490  1.435E+01  6.58E-02   0.00E+00  1.0807       -0.0058      0.0012     0.0000   -0.0118        0.0004      0.0034     0.0000    0.0031
  2.37  0.2686  0.0933  3.2650  9.918E+00  4.60E-02   0.00E+00  1.0965       -0.0109      0.0012     0.0000   -0.0163        0.0002      0.0036     0.0000    0.0078
  2.37  0.2686  0.0933  3.7100  5.433E+00  3.16E-02   0.00E+00  1.1224       -0.0048      0.0015     0.0000   -0.0224        0.0196      0.0046     0.0000    0.0209
  2.37  0.2686  0.0933  4.1820  2.850E+00  2.34E-02   0.00E+00  1.1405       -0.0054      0.0021     0.0000   -0.0234        0.0247      0.0066     0.0000    0.0290
  2.37  0.2686  0.0933  4.7080  1.461E+00  1.82E-02   0.00E+00  1.1426       -0.0093      0.0032     0.0000   -0.0171        0.0455      0.0100     0.0000    0.0093
  2.37  0.2686  0.0933  5.2930  7.274E-01  1.27E-02   0.00E+00  1.1508       -0.0330      0.0043     0.0000   -0.0153       -0.0170      0.0137     0.0000   -0.0107
  2.37  0.2686  0.0933  5.9520  2.953E-01  7.44E-03   0.00E+00  1.1468       -0.0420      0.0064     0.0000   -0.0290        0.0034      0.0193     0.0000    0.0397
  2.37  0.2686  0.0933  6.6940  1.581E-01  5.73E-03   0.00E+00  1.0144       -0.0353      0.0091     0.0000   -0.0074       -0.0009      0.0277     0.0000    0.0088
  2.37  0.2686  0.1194  2.5450  1.479E+01  1.01E-01   0.00E+00  1.0586        0.0022      0.0019     0.0000   -0.0068        0.0136      0.0045     0.0000    0.0022
  2.37  0.2686  0.1194  2.9490  8.579E+00  4.19E-02   0.00E+00  1.0679       -0.0104      0.0013     0.0000   -0.0109       -0.0024      0.0037     0.0000    0.0063
  2.37  0.2686  0.1194  3.2650  5.865E+00  3.00E-02   0.00E+00  1.0766       -0.0138      0.0013     0.0000   -0.0133       -0.0108      0.0040     0.0000    0.0103
  2.37  0.2686  0.1194  3.7100  3.286E+00  2.04E-02   0.00E+00  1.0882       -0.0099      0.0016     0.0000   -0.0152        0.0119      0.0049     0.0000    0.0125
  2.37  0.2686  0.1194  4.1820  1.793E+00  1.51E-02   0.00E+00  1.0980       -0.0140      0.0022     0.0000   -0.0157        0.0322      0.0067     0.0000    0.0084
  2.37  0.2686  0.1194  4.7080  9.461E-01  9.80E-03   0.00E+00  1.1065       -0.0101      0.0023     0.0000   -0.0162        0.0372      0.0096     0.0000    0.0016
  2.37  0.2686  0.1194  5.2930  4.627E-01  8.37E-03   0.00E+00  1.1105       -0.0330      0.0045     0.0000   -0.0210        0.0241      0.0141     0.0000    0.0110
  2.37  0.2686  0.1194  5.9520  1.690E-01  4.67E-03   0.00E+00  1.0623       -0.0376      0.0071     0.0000   -0.0160        0.0487      0.0222     0.0000    0.0174
  2.37  0.2686  0.1194  6.6940  7.902E-02  2.80E-03   0.00E+00  0.9887       -0.0426      0.0091     0.0000   -0.0061        0.0544      0.0277     0.0000    0.0048
  2.37  0.2686  0.1468  2.5450  8.848E+00  6.01E-02   0.00E+00  1.0521       -0.0039      0.0018     0.0000   -0.0072       -0.0037      0.0048     0.0000    0.0033
  2.37  0.2686  0.1468  2.9490  5.058E+00  3.06E-02   0.00E+00  1.0606       -0.0107      0.0016     0.0000   -0.0102       -0.0025      0.0045     0.0000    0.0063
  2.37  0.2686  0.1468  3.2650  3.377E+00  2.15E-02   0.00E+00  1.0670       -0.0168      0.0017     0.0000   -0.0122        0.0039      0.0049     0.0000    0.0069
  2.37  0.2686  0.1468  3.7100  1.898E+00  1.37E-02   0.00E+00  1.0757       -0.0164      0.0019     0.0000   -0.0142        0.0033      0.0057     0.0000    0.0066
  2.37  0.2686  0.1468  4.1820  1.079E+00  1.00E-02   0.00E+00  1.0842       -0.0269      0.0024     0.0000   -0.0159        0.0314      0.0073     0.0000    0.0061
  2.37  0.2686  0.1468  4.7080  5.348E-01  7.35E-03   0.00E+00  1.0914       -0.0221      0.0035     0.0000   -0.0189        0.0331      0.0108     0.0000    0.0107
  2.37  0.2686  0.1468  5.2930  2.502E-01  5.12E-03   0.00E+00  1.0852       -0.0219      0.0053     0.0000   -0.0210        0.0809      0.0160     0.0000    0.0226
  2.37  0.2686  0.1468  5.9520  8.915E-02  2.93E-03   0.00E+00  1.0496       -0.0204      0.0085     0.0000   -0.0177        0.0659      0.0263     0.0000    0.0238
  2.37  0.2686  0.1468  6.6940  3.286E-02  1.52E-03   0.00E+00  0.9673       -0.0485      0.0119     0.0000   -0.0070        0.0740      0.0358     0.0000    0.0053
  2.37  0.2686  0.1753  2.2380  8.118E+00  1.17E-01   0.00E+00  1.0415        0.0079      0.0044     0.0000   -0.0044        0.0118      0.0083     0.0000    0.0013
  2.37  0.2686  0.1753  2.5450  5.620E+00  3.45E-02   0.00E+00  1.0468       -0.0073      0.0016     0.0000   -0.0075       -0.0161      0.0045     0.0000    0.0028
  2.37  0.2686  0.1753  2.9490  3.206E+00  2.03E-02   0.00E+00  1.0531       -0.0108      0.0016     0.0000   -0.0105       -0.0180      0.0048     0.0000    0.0040
  2.37  0.2686  0.1753  3.2650  2.030E+00  1.51E-02   0.00E+00  1.0583       -0.0119      0.0019     0.0000   -0.0124        0.0059      0.0057     0.0000    0.0052
  2.37  0.2686  0.1753  3.7100  1.145E+00  9.98E-03   0.00E+00  1.0662       -0.0214      0.0023     0.0000   -0.0145        0.0166      0.0067     0.0000    0.0076
  2.37  0.2686  0.1753  4.1820  6.223E-01  6.95E-03   0.00E+00  1.0745       -0.0316      0.0029     0.0000   -0.0171        0.0532      0.0088     0.0000    0.0120
  2.37  0.2686  0.1753  4.7080  3.165E-01  5.03E-03   0.00E+00  1.0749       -0.0298      0.0041     0.0000   -0.0185        0.0687      0.0125     0.0000    0.0143
  2.37  0.2686  0.1753  5.2930  1.304E-01  3.25E-03   0.00E+00  1.0665       -0.0249      0.0064     0.0000   -0.0192        0.0830      0.0196     0.0000    0.0158
  2.37  0.2686  0.1753  5.9520  3.991E-02  1.75E-03   0.00E+00  1.0245        0.0169      0.0116     0.0000   -0.0148        0.1267      0.0351     0.0000    0.0167
  2.37  0.2686  0.1753  6.6940  1.884E-02  1.10E-03   0.00E+00  0.9333        0.0149      0.0147     0.0000   -0.0072        0.0399      0.0475     0.0000    0.0055
  2.37  0.2686  0.2051  2.2380  5.486E+00  6.42E-02   0.00E+00  1.0361        0.0052      0.0035     0.0000   -0.0054       -0.0013      0.0070     0.0000    0.0007
  2.37  0.2686  0.2051  2.5450  3.592E+00  2.37E-02   0.00E+00  1.0398       -0.0070      0.0018     0.0000   -0.0082       -0.0162      0.0049     0.0000    0.0024
  2.37  0.2686  0.2051  2.9490  2.020E+00  1.42E-02   0.00E+00  1.0454       -0.0141      0.0018     0.0000   -0.0109       -0.0219      0.0053     0.0000    0.0051
  2.37  0.2686  0.2051  3.2650  1.254E+00  1.06E-02   0.00E+00  1.0505       -0.0121      0.0021     0.0000   -0.0125       -0.0013      0.0064     0.0000    0.0074
  2.37  0.2686  0.2051  3.7100  6.796E-01  7.02E-03   0.00E+00  1.0572       -0.0152      0.0026     0.0000   -0.0146        0.0114      0.0080     0.0000    0.0095
  2.37  0.2686  0.2051  4.1820  3.770E-01  5.18E-03   0.00E+00  1.0590       -0.0149      0.0035     0.0000   -0.0153        0.0447      0.0106     0.0000    0.0059
  2.37  0.2686  0.2051  4.7080  1.671E-01  3.40E-03   0.00E+00  1.0668       -0.0280      0.0052     0.0000   -0.0188        0.0427      0.0161     0.0000    0.0113
  2.37  0.2686  0.2051  5.2930  7.629E-02  2.29E-03   0.00E+00  1.0617       -0.0020      0.0078     0.0000   -0.0217        0.0938      0.0242     0.0000    0.0268
  2.37  0.2686  0.2051  5.9520  2.640E-02  1.35E-03   0.00E+00  1.0059       -0.0162      0.0131     0.0000   -0.0141        0.0370      0.0410     0.0000    0.0153
  2.37  0.2686  0.2051  6.6940  1.321E-02  1.05E-03   0.00E+00  0.8231        0.0194      0.0204     0.0000   -0.0071        0.0284      0.0607     0.0000    0.0058
  2.37  0.2686  0.2362  2.2380  3.717E+00  4.08E-02   0.00E+00  1.0305        0.0093      0.0032     0.0000   -0.0064        0.0159      0.0067     0.0000    0.0022
  2.37  0.2686  0.2362  2.5450  2.308E+00  1.69E-02   0.00E+00  1.0340       -0.0054      0.0020     0.0000   -0.0087       -0.0089      0.0054     0.0000    0.0038
  2.37  0.2686  0.2362  2.9490  1.269E+00  1.01E-02   0.00E+00  1.0387       -0.0187      0.0021     0.0000   -0.0108       -0.0095      0.0061     0.0000    0.0045
  2.37  0.2686  0.2362  3.2650  7.822E-01  7.53E-03   0.00E+00  1.0424       -0.0208      0.0025     0.0000   -0.0121       -0.0042      0.0074     0.0000    0.0041
  2.37  0.2686  0.2362  3.7100  4.109E-01  5.01E-03   0.00E+00  1.0491       -0.0200      0.0031     0.0000   -0.0142        0.0275      0.0095     0.0000    0.0041
  2.37  0.2686  0.2362  4.1820  2.186E-01  3.68E-03   0.00E+00  1.0596       -0.0184      0.0043     0.0000   -0.0179        0.0715      0.0134     0.0000    0.0108
  2.37  0.2686  0.2362  4.7080  9.295E-02  2.47E-03   0.00E+00  1.0640       -0.0075      0.0071     0.0000   -0.0212        0.1089      0.0203     0.0000    0.0215
  2.37  0.2686  0.2362  5.2930  4.375E-02  1.70E-03   0.00E+00  1.0421        0.0388      0.0103     0.0000   -0.0192        0.1506      0.0303     0.0000    0.0198
  2.37  0.2686  0.2362  5.9520  1.502E-02  9.28E-04   0.00E+00  0.9825       -0.0108      0.0166     0.0000   -0.0133        0.1478      0.0491     0.0000    0.0145
  2.37  0.2686  0.2686  2.2380  2.431E+00  2.68E-02   0.00E+00  1.0263        0.0119      0.0032     0.0000   -0.0071        0.0175      0.0068     0.0000    0.0021
  2.37  0.2686  0.2686  2.5450  1.471E+00  1.22E-02   0.00E+00  1.0297       -0.0033      0.0022     0.0000   -0.0093       -0.0156      0.0061     0.0000    0.0028
  2.37  0.2686  0.2686  2.9490  7.808E-01  7.21E-03   0.00E+00  1.0344       -0.0203      0.0024     0.0000   -0.0116       -0.0097      0.0071     0.0000    0.0036
  2.37  0.2686  0.2686  3.2650  4.751E-01  5.31E-03   0.00E+00  1.0390       -0.0235      0.0029     0.0000   -0.0134        0.0001      0.0086     0.0000    0.0054
  2.37  0.2686  0.2686  3.7100  2.333E-01  3.46E-03   0.00E+00  1.0464       -0.0284      0.0039     0.0000   -0.0159        0.0200      0.0115     0.0000    0.0101
  2.37  0.2686  0.2686  4.1820  1.229E-01  2.60E-03   0.00E+00  1.0494       -0.0229      0.0055     0.0000   -0.0175        0.0777      0.0163     0.0000    0.0122
  2.37  0.2686  0.2686  4.7080  5.402E-02  1.73E-03   0.00E+00  1.0482       -0.0009      0.0083     0.0000   -0.0190        0.0992      0.0251     0.0000    0.0151
  2.37  0.2686  0.2686  5.2930  2.195E-02  1.18E-03   0.00E+00  1.0297        0.0086      0.0150     0.0000   -0.0192        0.3169      0.0370     0.0000    0.0224
  2.37  0.2686  0.2686  5.9520  1.085E-02  8.05E-04   0.00E+00  0.9426        0.0172      0.0208     0.0000   -0.0115        0.2673      0.0527     0.0000    0.0122
  2.37  0.2686  0.3025  2.2380  1.532E+00  1.70E-02   0.00E+00  1.0213       -0.0005      0.0032     0.0000   -0.0080        0.0012      0.0073     0.0000    0.0025
  2.37  0.2686  0.3025  2.5450  9.344E-01  8.95E-03   0.00E+00  1.0242       -0.0047      0.0026     0.0000   -0.0101       -0.0015      0.0071     0.0000    0.0042
  2.37  0.2686  0.3025  2.9490  4.628E-01  5.08E-03   0.00E+00  1.0280       -0.0163      0.0029     0.0000   -0.0121       -0.0020      0.0083     0.0000    0.0065
  2.37  0.2686  0.3025  3.2650  2.754E-01  3.73E-03   0.00E+00  1.0300       -0.0319      0.0036     0.0000   -0.0130        0.0202      0.0104     0.0000    0.0069
  2.37  0.2686  0.3025  3.7100  1.339E-01  2.52E-03   0.00E+00  1.0333       -0.0367      0.0050     0.0000   -0.0141        0.0473      0.0147     0.0000    0.0058
  2.37  0.2686  0.3025  4.1820  6.202E-02  1.73E-03   0.00E+00  1.0397       -0.0158      0.0073     0.0000   -0.0166        0.0734      0.0220     0.0000    0.0085
  2.37  0.2686  0.3025  4.7080  2.941E-02  1.19E-03   0.00E+00  1.0431        0.0035      0.0103     0.0000   -0.0202        0.1151      0.0334     0.0000    0.0198
  2.37  0.2686  0.3025  5.2930  1.212E-02  9.15E-04   0.00E+00  1.0079        0.0234      0.0211     0.0000   -0.0170        0.1859      0.0592     0.0000    0.0194
  2.37  0.2686  0.3379  2.2380  1.009E+00  1.20E-02   0.00E+00  1.0145        0.0023      0.0034     0.0000   -0.0086        0.0014      0.0080     0.0000    0.0042
  2.37  0.2686  0.3379  2.5450  5.728E-01  6.49E-03   0.00E+00  1.0158       -0.0020      0.0031     0.0000   -0.0099        0.0030      0.0084     0.0000    0.0049
  2.37  0.2686  0.3379  2.9490  2.664E-01  3.55E-03   0.00E+00  1.0175       -0.0157      0.0036     0.0000   -0.0110        0.0066      0.0102     0.0000    0.0043
  2.37  0.2686  0.3379  3.2650  1.517E-01  2.62E-03   0.00E+00  1.0200       -0.0263      0.0047     0.0000   -0.0119        0.0250      0.0134     0.0000    0.0034
  2.37  0.2686  0.3379  3.7100  6.966E-02  1.77E-03   0.00E+00  1.0266       -0.0302      0.0068     0.0000   -0.0142        0.0541      0.0196     0.0000    0.0045
  2.37  0.2686  0.3379  4.1820  3.159E-02  1.15E-03   0.00E+00  1.0352       -0.0102      0.0094     0.0000   -0.0178        0.0384      0.0282     0.0000    0.0131
  2.37  0.2686  0.3379  4.7080  1.657E-02  9.08E-04   0.00E+00  1.0268        0.0091      0.0144     0.0000   -0.0186        0.0815      0.0416     0.0000    0.0197
  2.37  0.2686  0.3379  5.2930  5.609E-03  6.46E-04   0.00E+00  0.9784        0.0144      0.0318     0.0000   -0.0143        0.3856      0.0895     0.0000    0.0156
  2.37  0.2686  0.3748  2.2380  5.936E-01  7.94E-03   0.00E+00  1.0076        0.0038      0.0038     0.0000   -0.0085        0.0062      0.0091     0.0000    0.0037
  2.37  0.2686  0.3748  2.5450  3.318E-01  4.54E-03   0.00E+00  1.0084       -0.0060      0.0038     0.0000   -0.0095       -0.0018      0.0103     0.0000    0.0036
  2.37  0.2686  0.3748  2.9490  1.533E-01  2.51E-03   0.00E+00  1.0105       -0.0162      0.0045     0.0000   -0.0107        0.0243      0.0125     0.0000    0.0026
  2.37  0.2686  0.3748  3.2650  8.452E-02  1.90E-03   0.00E+00  1.0140       -0.0360      0.0062     0.0000   -0.0121        0.0498      0.0174     0.0000    0.0028
  2.37  0.2686  0.3748  3.7100  3.623E-02  1.26E-03   0.00E+00  1.0217       -0.0181      0.0095     0.0000   -0.0151        0.0721      0.0268     0.0000    0.0078
  2.37  0.2686  0.3748  4.1820  1.760E-02  8.20E-04   0.00E+00  1.0237       -0.0442      0.0124     0.0000   -0.0171        0.0463      0.0366     0.0000    0.0141
  2.37  0.2686  0.3748  4.7080  9.178E-03  8.27E-04   0.00E+00  1.0089       -0.0544      0.0247     0.0000   -0.0165        0.3598      0.0583     0.0000    0.0166
  2.37  0.2686  0.4134  2.2380  3.442E-01  5.16E-03   0.00E+00  1.0002       -0.0037      0.0043     0.0000   -0.0084       -0.0066      0.0105     0.0000    0.0030
  2.37  0.2686  0.4134  2.5450  1.806E-01  3.05E-03   0.00E+00  1.0006       -0.0098      0.0047     0.0000   -0.0094        0.0142      0.0125     0.0000    0.0025
  2.37  0.2686  0.4134  2.9490  8.278E-02  1.81E-03   0.00E+00  1.0032       -0.0193      0.0061     0.0000   -0.0108        0.0329      0.0170     0.0000    0.0022
  2.37  0.2686  0.4134  3.2650  4.280E-02  1.36E-03   0.00E+00  1.0069       -0.0347      0.0086     0.0000   -0.0125        0.0304      0.0252     0.0000    0.0040
  2.37  0.2686  0.4134  3.7100  1.822E-02  8.39E-04   0.00E+00  1.0119       -0.0246      0.0121     0.0000   -0.0150       -0.0026      0.0342     0.0000    0.0097
  2.37  0.2686  0.4134  4.1820  8.541E-03  6.12E-04   0.00E+00  1.0088       -0.0469      0.0194     0.0000   -0.0157        0.1055      0.0556     0.0000    0.0130
  2.37  0.2686  0.4134  4.7080  3.289E-03  5.89E-04   0.00E+00  0.9851       -0.0453      0.0551     0.0000   -0.0139        0.2918      0.1212     0.0000    0.0133
  2.37  0.2686  0.4537  2.2380  1.836E-01  3.24E-03   0.00E+00  0.9932       -0.0175      0.0051     0.0000   -0.0083       -0.0046      0.0128     0.0000    0.0021
  2.37  0.2686  0.4537  2.5450  1.004E-01  2.13E-03   0.00E+00  0.9936       -0.0117      0.0059     0.0000   -0.0093        0.0076      0.0158     0.0000    0.0017
  2.37  0.2686  0.4537  2.9490  4.273E-02  1.29E-03   0.00E+00  0.9963       -0.0370      0.0085     0.0000   -0.0110        0.0443      0.0232     0.0000    0.0022
  2.37  0.2686  0.4537  3.2650  2.062E-02  8.79E-04   0.00E+00  0.9997       -0.0318      0.0121     0.0000   -0.0129        0.1235      0.0325     0.0000    0.0053
  2.37  0.2686  0.4537  3.7100  1.051E-02  5.99E-04   0.00E+00  1.0003       -0.0539      0.0157     0.0000   -0.0144        0.0810      0.0434     0.0000    0.0101
  2.37  0.2686  0.4537  4.1820  3.960E-03  5.19E-04   0.00E+00  0.9934        0.0417      0.0375     0.0000   -0.0141        0.0334      0.1159     0.0000    0.0111
  2.37  0.2686  0.4958  2.2380  9.834E-02  2.14E-03   0.00E+00  0.9853       -0.0197      0.0062     0.0000   -0.0082        0.0124      0.0157     0.0000    0.0012
  2.37  0.2686  0.4958  2.5450  5.140E-02  1.51E-03   0.00E+00  0.9858       -0.0320      0.0081     0.0000   -0.0092       -0.0164      0.0228     0.0000    0.0009
  2.37  0.2686  0.4958  2.9490  1.973E-02  8.13E-04   0.00E+00  0.9887       -0.0530      0.0111     0.0000   -0.0113       -0.0360      0.0305     0.0000    0.0028
  2.37  0.2686  0.4958  3.2650  1.237E-02  6.63E-04   0.00E+00  0.9896       -0.0459      0.0146     0.0000   -0.0129       -0.0379      0.0442     0.0000    0.0057
  2.37  0.2686  0.4958  3.7100  5.253E-03  5.92E-04   0.00E+00  0.9851       -0.0779      0.0298     0.0000   -0.0133        0.0723      0.0871     0.0000    0.0088
  2.37  0.2686  0.5397  2.2380  5.470E-02  1.62E-03   0.00E+00  0.9768       -0.0388      0.0085     0.0000   -0.0081       -0.0256      0.0228     0.0000    0.0000
  2.37  0.2686  0.5397  2.5450  2.548E-02  1.04E-03   0.00E+00  0.9775       -0.0197      0.0115     0.0000   -0.0093        0.0199      0.0308     0.0000    0.0003
  2.37  0.2686  0.5397  2.9490  1.278E-02  6.14E-04   0.00E+00  0.9791       -0.0526      0.0129     0.0000   -0.0115       -0.0437      0.0374     0.0000    0.0023
  2.37  0.2686  0.5397  3.2650  6.325E-03  6.34E-04   0.00E+00  0.9771       -0.0509      0.0285     0.0000   -0.0133        0.1937      0.0699     0.0000    0.0061
  2.37  0.2686  0.5855  2.2380  2.829E-02  1.10E-03   0.00E+00  0.9677       -0.0378      0.0110     0.0000   -0.0080       -0.0336      0.0296     0.0000   -0.0014
  2.37  0.2686  0.5855  2.5450  1.833E-02  8.44E-04   0.00E+00  0.9685       -0.0230      0.0130     0.0000   -0.0095       -0.0066      0.0356     0.0000   -0.0013
  2.37  0.2686  0.5855  3.2650  3.004E-03  5.58E-04   0.00E+00  0.9476       -0.0857      0.0517     0.0000   -0.0144        0.2760      0.1236     0.0000    0.0048
  2.37  0.2686  0.6334  2.2380  2.052E-02  1.02E-03   0.00E+00  0.9582       -0.0131      0.0142     0.0000   -0.0083        0.0339      0.0356     0.0000   -0.0037
  2.37  0.2686  0.6334  2.5450  7.622E-03  8.36E-04   0.00E+00  0.9605       -0.0662      0.0318     0.0000   -0.0109        0.0392      0.0816     0.0000   -0.0029
  2.37  0.2686  0.6834  2.2380  9.918E-03  1.33E-03   0.00E+00  0.9528       -0.0188      0.0375     0.0000   -0.0108        0.1138      0.1020     0.0000   -0.0072
  2.37  0.3025  0.0682  2.9490  8.007E+00  2.35E-01   0.00E+00  1.0739        0.0377      0.0091     0.0000   -0.0191        0.0022      0.0155     0.0000    0.0083
  2.37  0.3025  0.0682  3.2650  2.760E+00  3.41E-02   0.00E+00  1.1371       -0.0008      0.0038     0.0000   -0.0274       -0.0168      0.0098     0.0000   -0.0089
  2.37  0.3025  0.0682  3.7100  8.936E-01  1.41E-02   0.00E+00  1.3292        0.0111      0.0048     0.0000   -0.0562        0.0122      0.0126     0.0000   -0.0172
  2.37  0.3025  0.0682  4.1820  3.776E-01  9.05E-03   0.00E+00  1.5012        0.0024      0.0072     0.0000   -0.0786        0.0171      0.0188     0.0000    0.0921
  2.37  0.3025  0.0682  4.7080  2.540E-01  8.87E-03   0.00E+00  1.3369       -0.0049      0.0101     0.0000   -0.0136       -0.0211      0.0285     0.0000   -0.0120
  2.37  0.3025  0.0682  5.2930  8.370E-02  4.40E-03   0.00E+00  1.6975       -0.0246      0.0162     0.0000   -0.0168        0.0728      0.0411     0.0000   -0.0230
  2.37  0.3025  0.0682  5.9520  7.096E-03  4.93E-04   0.00E+00  2.4757       -0.0063      0.0207     0.0000   -0.1406        0.0189      0.0565     0.0000    0.1622
  2.37  0.3025  0.0933  2.5450  1.495E+01  2.60E-01   0.00E+00  1.0387        0.0341      0.0056     0.0000   -0.0077        0.0068      0.0089     0.0000    0.0014
  2.37  0.3025  0.0933  2.9490  6.456E+00  3.57E-02   0.00E+00  1.0543        0.0094      0.0018     0.0000   -0.0147        0.0047      0.0039     0.0000    0.0030
  2.37  0.3025  0.0933  3.2650  3.895E+00  2.06E-02   0.00E+00  1.0697       -0.0030      0.0016     0.0000   -0.0196       -0.0051      0.0042     0.0000    0.0057
  2.37  0.3025  0.0933  3.7100  1.869E+00  1.35E-02   0.00E+00  1.0956       -0.0037      0.0022     0.0000   -0.0259        0.0080      0.0058     0.0000    0.0203
  2.37  0.3025  0.0933  4.1820  8.988E-01  9.64E-03   0.00E+00  1.1054       -0.0051      0.0032     0.0000   -0.0230        0.0300      0.0086     0.0000    0.0217
  2.37  0.3025  0.0933  4.7080  4.499E-01  7.19E-03   0.00E+00  1.1168       -0.0067      0.0047     0.0000   -0.0123        0.0012      0.0128     0.0000   -0.0044
  2.37  0.3025  0.0933  5.2930  2.157E-01  4.62E-03   0.00E+00  1.1310       -0.0176      0.0064     0.0000   -0.0289        0.0113      0.0169     0.0000    0.0185
  2.37  0.3025  0.0933  5.9520  1.083E-01  3.21E-03   0.00E+00  1.0076       -0.0511      0.0089     0.0000   -0.0117        0.0573      0.0235     0.0000    0.0127
  2.37  0.3025  0.0933  6.6940  3.169E-02  2.01E-03   0.00E+00  0.8749       -0.0313      0.0186     0.0000   -0.0044        0.0038      0.0501     0.0000    0.0018
  2.37  0.3025  0.1194  2.5450  8.675E+00  7.05E-02   0.00E+00  1.0343        0.0155      0.0027     0.0000   -0.0082        0.0147      0.0050     0.0000    0.0014
  2.37  0.3025  0.1194  2.9490  4.343E+00  2.16E-02   0.00E+00  1.0432       -0.0030      0.0016     0.0000   -0.0132        0.0007      0.0038     0.0000    0.0052
  2.37  0.3025  0.1194  3.2650  2.689E+00  1.46E-02   0.00E+00  1.0516       -0.0100      0.0017     0.0000   -0.0162        0.0054      0.0043     0.0000    0.0103
  2.37  0.3025  0.1194  3.7100  1.390E+00  1.01E-02   0.00E+00  1.0622       -0.0121      0.0022     0.0000   -0.0181        0.0065      0.0059     0.0000    0.0146
  2.37  0.3025  0.1194  4.1820  7.027E-01  7.43E-03   0.00E+00  1.0669       -0.0157      0.0032     0.0000   -0.0161        0.0282      0.0086     0.0000    0.0065
  2.37  0.3025  0.1194  4.7080  3.429E-01  5.40E-03   0.00E+00  1.0725       -0.0213      0.0047     0.0000   -0.0177        0.0176      0.0127     0.0000   -0.0003
  2.37  0.3025  0.1194  5.2930  1.634E-01  3.53E-03   0.00E+00  1.0755       -0.0317      0.0063     0.0000   -0.0288       -0.0192      0.0171     0.0000    0.0404
  2.37  0.3025  0.1194  5.9520  7.139E-02  2.14E-03   0.00E+00  0.9751       -0.0174      0.0092     0.0000   -0.0086        0.0626      0.0249     0.0000    0.0078
  2.37  0.3025  0.1468  2.5450  5.376E+00  4.11E-02   0.00E+00  1.0297        0.0079      0.0025     0.0000   -0.0089        0.0189      0.0050     0.0000    0.0029
  2.37  0.3025  0.1468  2.9490  2.759E+00  1.62E-02   0.00E+00  1.0372       -0.0048      0.0019     0.0000   -0.0126        0.0140      0.0044     0.0000    0.0072
  2.37  0.3025  0.1468  3.2650  1.707E+00  1.09E-02   0.00E+00  1.0434       -0.0150      0.0020     0.0000   -0.0147        0.0107      0.0051     0.0000    0.0091
  2.37  0.3025  0.1468  3.7100  8.943E-01  7.24E-03   0.00E+00  1.0505       -0.0199      0.0024     0.0000   -0.0163       -0.0017      0.0066     0.0000    0.0078
  2.37  0.3025  0.1468  4.1820  4.578E-01  5.23E-03   0.00E+00  1.0569       -0.0209      0.0034     0.0000   -0.0175        0.0166      0.0092     0.0000    0.0050
  2.37  0.3025  0.1468  4.7080  2.110E-01  3.66E-03   0.00E+00  1.0629       -0.0290      0.0052     0.0000   -0.0226        0.0069      0.0138     0.0000    0.0142
  2.37  0.3025  0.1468  5.2930  9.351E-02  2.34E-03   0.00E+00  1.0251       -0.0343      0.0077     0.0000   -0.0178        0.0748      0.0199     0.0000    0.0158
  2.37  0.3025  0.1468  5.9520  3.486E-02  1.27E-03   0.00E+00  0.9509        0.0055      0.0105     0.0000   -0.0091       -0.0330      0.0289     0.0000    0.0065
  2.37  0.3025  0.1753  2.5450  3.159E+00  2.16E-02   0.00E+00  1.0261        0.0024      0.0022     0.0000   -0.0095        0.0026      0.0049     0.0000    0.0042
  2.37  0.3025  0.1753  2.9490  1.673E+00  1.07E-02   0.00E+00  1.0330       -0.0107      0.0020     0.0000   -0.0129        0.0070      0.0049     0.0000    0.0061
  2.37  0.3025  0.1753  3.2650  1.026E+00  7.79E-03   0.00E+00  1.0383       -0.0173      0.0023     0.0000   -0.0151        0.0038      0.0059     0.0000    0.0067
  2.37  0.3025  0.1753  3.7100  5.475E-01  5.30E-03   0.00E+00  1.0459       -0.0229      0.0030     0.0000   -0.0173       -0.0024      0.0076     0.0000    0.0076
  2.37  0.3025  0.1753  4.1820  2.767E-01  3.63E-03   0.00E+00  1.0527       -0.0321      0.0039     0.0000   -0.0203       -0.0009      0.0104     0.0000    0.0103
  2.37  0.3025  0.1753  4.7080  1.228E-01  2.45E-03   0.00E+00  1.0595       -0.0279      0.0060     0.0000   -0.0266        0.0371      0.0162     0.0000    0.0295
  2.37  0.3025  0.1753  5.2930  5.291E-02  1.56E-03   0.00E+00  1.0246       -0.0263      0.0087     0.0000   -0.0231        0.0139      0.0234     0.0000    0.0284
  2.37  0.3025  0.1753  5.9520  1.784E-02  8.48E-04   0.00E+00  0.9160       -0.0073      0.0142     0.0000   -0.0102        0.0246      0.0384     0.0000    0.0084
  2.37  0.3025  0.2051  2.5450  2.038E+00  1.39E-02   0.00E+00  1.0220        0.0004      0.0022     0.0000   -0.0103       -0.0071      0.0050     0.0000    0.0036
  2.37  0.3025  0.2051  2.9490  1.079E+00  7.55E-03   0.00E+00  1.0282       -0.0078      0.0021     0.0000   -0.0139       -0.0094      0.0054     0.0000    0.0055
  2.37  0.3025  0.2051  3.2650  6.604E-01  5.61E-03   0.00E+00  1.0337       -0.0219      0.0025     0.0000   -0.0160       -0.0111      0.0066     0.0000    0.0074
  2.37  0.3025  0.2051  3.7100  3.450E-01  3.90E-03   0.00E+00  1.0418       -0.0184      0.0034     0.0000   -0.0189        0.0233      0.0089     0.0000    0.0104
  2.37  0.3025  0.2051  4.1820  1.675E-01  2.63E-03   0.00E+00  1.0523       -0.0286      0.0048     0.0000   -0.0239        0.0514      0.0126     0.0000    0.0204
  2.37  0.3025  0.2051  4.7080  7.108E-02  1.72E-03   0.00E+00  1.0377       -0.0228      0.0074     0.0000   -0.0222        0.0384      0.0196     0.0000    0.0142
  2.37  0.3025  0.2051  5.2930  2.835E-02  1.07E-03   0.00E+00  1.0004       -0.0095      0.0113     0.0000   -0.0202        0.0260      0.0293     0.0000    0.0219
  2.37  0.3025  0.2362  2.2380  2.328E+00  2.83E-02   0.00E+00  1.0130        0.0058      0.0044     0.0000   -0.0080       -0.0043      0.0079     0.0000    0.0015
  2.37  0.3025  0.2362  2.5450  1.342E+00  9.88E-03   0.00E+00  1.0169       -0.0012      0.0024     0.0000   -0.0114       -0.0011      0.0054     0.0000    0.0035
  2.37  0.3025  0.2362  2.9490  7.006E-01  5.49E-03   0.00E+00  1.0236       -0.0138      0.0024     0.0000   -0.0146       -0.0144      0.0061     0.0000    0.0068
  2.37  0.3025  0.2362  3.2650  4.182E-01  4.17E-03   0.00E+00  1.0296       -0.0181      0.0030     0.0000   -0.0169       -0.0085      0.0078     0.0000    0.0092
  2.37  0.3025  0.2362  3.7100  2.175E-01  2.94E-03   0.00E+00  1.0386       -0.0250      0.0040     0.0000   -0.0205        0.0089      0.0106     0.0000    0.0135
  2.37  0.3025  0.2362  4.1820  9.929E-02  1.92E-03   0.00E+00  1.0384       -0.0415      0.0059     0.0000   -0.0212        0.0564      0.0153     0.0000    0.0090
  2.37  0.3025  0.2362  4.7080  3.991E-02  1.26E-03   0.00E+00  1.0528       -0.0310      0.0098     0.0000   -0.0313        0.0788      0.0256     0.0000    0.0392
  2.37  0.3025  0.2362  5.2930  1.594E-02  7.37E-04   0.00E+00  0.9798       -0.0075      0.0135     0.0000   -0.0201        0.0229      0.0384     0.0000    0.0219
  2.37  0.3025  0.2686  2.2380  1.459E+00  1.76E-02   0.00E+00  1.0087        0.0192      0.0042     0.0000   -0.0094        0.0093      0.0076     0.0000    0.0026
  2.37  0.3025  0.2686  2.5450  8.498E-01  6.92E-03   0.00E+00  1.0131       -0.0045      0.0026     0.0000   -0.0122       -0.0204      0.0060     0.0000    0.0051
  2.37  0.3025  0.2686  2.9490  4.275E-01  3.88E-03   0.00E+00  1.0197       -0.0180      0.0028     0.0000   -0.0153       -0.0121      0.0070     0.0000    0.0074
  2.37  0.3025  0.2686  3.2650  2.592E-01  3.06E-03   0.00E+00  1.0237       -0.0266      0.0036     0.0000   -0.0169       -0.0041      0.0093     0.0000    0.0067
  2.37  0.3025  0.2686  3.7100  1.267E-01  2.10E-03   0.00E+00  1.0313       -0.0360      0.0050     0.0000   -0.0197        0.0229      0.0134     0.0000    0.0064
  2.37  0.3025  0.2686  4.1820  5.556E-02  1.33E-03   0.00E+00  1.0522       -0.0184      0.0072     0.0000   -0.0287        0.0412      0.0194     0.0000    0.0276
  2.37  0.3025  0.2686  4.7080  2.321E-02  8.97E-04   0.00E+00  1.0300        0.0194      0.0114     0.0000   -0.0270        0.0507      0.0305     0.0000    0.0282
  2.37  0.3025  0.2686  5.2930  7.707E-03  4.88E-04   0.00E+00  0.9380       -0.0057      0.0202     0.0000   -0.0186        0.1549      0.0488     0.0000    0.0210
  2.37  0.3025  0.3025  2.2380  9.441E-01  1.14E-02   0.00E+00  1.0055        0.0111      0.0042     0.0000   -0.0102        0.0021      0.0078     0.0000    0.0032
  2.37  0.3025  0.3025  2.5450  5.432E-01  5.07E-03   0.00E+00  1.0094        0.0016      0.0030     0.0000   -0.0128        0.0025      0.0069     0.0000    0.0038
  2.37  0.3025  0.3025  2.9490  2.677E-01  2.86E-03   0.00E+00  1.0153       -0.0236      0.0033     0.0000   -0.0156       -0.0179      0.0083     0.0000    0.0042
  2.37  0.3025  0.3025  3.2650  1.513E-01  2.23E-03   0.00E+00  1.0222       -0.0295      0.0046     0.0000   -0.0182        0.0077      0.0114     0.0000    0.0064
  2.37  0.3025  0.3025  3.7100  7.243E-02  1.48E-03   0.00E+00  1.0374       -0.0394      0.0062     0.0000   -0.0240        0.0320      0.0160     0.0000    0.0176
  2.37  0.3025  0.3025  4.1820  3.302E-02  9.62E-04   0.00E+00  1.0404       -0.0151      0.0088     0.0000   -0.0270        0.0743      0.0235     0.0000    0.0234
  2.37  0.3025  0.3025  4.7080  1.174E-02  6.17E-04   0.00E+00  1.0202        0.0281      0.0157     0.0000   -0.0279        0.0862      0.0440     0.0000    0.0322
  2.37  0.3025  0.3379  1.6750  1.434E+00  5.05E-02   0.00E+00  0.9950        0.0034      0.0128     0.0000   -0.0029       -0.0072      0.0233     0.0000    0.0003
  2.37  0.3025  0.3379  2.2380  6.184E-01  7.92E-03   0.00E+00  1.0023        0.0178      0.0044     0.0000   -0.0115        0.0103      0.0082     0.0000    0.0030
  2.37  0.3025  0.3379  2.5450  3.426E-01  3.71E-03   0.00E+00  1.0061       -0.0001      0.0035     0.0000   -0.0141        0.0003      0.0079     0.0000    0.0043
  2.37  0.3025  0.3379  2.9490  1.556E-01  2.07E-03   0.00E+00  1.0127       -0.0279      0.0042     0.0000   -0.0171        0.0145      0.0102     0.0000    0.0077
  2.37  0.3025  0.3379  3.2650  8.713E-02  1.63E-03   0.00E+00  1.0190       -0.0277      0.0058     0.0000   -0.0194        0.0015      0.0144     0.0000    0.0108
  2.37  0.3025  0.3379  3.7100  3.841E-02  1.01E-03   0.00E+00  1.0270       -0.0059      0.0080     0.0000   -0.0223        0.0251      0.0213     0.0000    0.0125
  2.37  0.3025  0.3379  4.1820  1.589E-02  6.58E-04   0.00E+00  1.0365       -0.0263      0.0126     0.0000   -0.0280        0.0620      0.0330     0.0000    0.0250
  2.37  0.3025  0.3379  4.7080  5.846E-03  4.41E-04   0.00E+00  0.9913       -0.0462      0.0237     0.0000   -0.0249        0.0552      0.0652     0.0000    0.0288
  2.37  0.3025  0.3748  2.2380  3.600E-01  4.91E-03   0.00E+00  0.9983       -0.0072      0.0048     0.0000   -0.0126       -0.0161      0.0093     0.0000    0.0050
  2.37  0.3025  0.3748  2.5450  2.001E-01  2.65E-03   0.00E+00  1.0008       -0.0114      0.0043     0.0000   -0.0146       -0.0008      0.0099     0.0000    0.0066
  2.37  0.3025  0.3748  2.9490  8.975E-02  1.54E-03   0.00E+00  1.0041       -0.0392      0.0054     0.0000   -0.0159       -0.0033      0.0133     0.0000    0.0055
  2.37  0.3025  0.3748  3.2650  4.872E-02  1.19E-03   0.00E+00  1.0102       -0.0152      0.0077     0.0000   -0.0178        0.0159      0.0189     0.0000    0.0048
  2.37  0.3025  0.3748  3.7100  2.131E-02  7.11E-04   0.00E+00  1.0276       -0.0408      0.0104     0.0000   -0.0242        0.0417      0.0261     0.0000    0.0146
  2.37  0.3025  0.3748  4.1820  8.956E-03  5.35E-04   0.00E+00  1.0295       -0.0555      0.0187     0.0000   -0.0285        0.0841      0.0497     0.0000    0.0292
  2.37  0.3025  0.4134  2.2380  2.187E-01  3.39E-03   0.00E+00  0.9906       -0.0044      0.0054     0.0000   -0.0124        0.0079      0.0105     0.0000    0.0049
  2.37  0.3025  0.4134  2.5450  1.149E-01  1.97E-03   0.00E+00  0.9919       -0.0208      0.0057     0.0000   -0.0134       -0.0135      0.0128     0.0000    0.0037
  2.37  0.3025  0.4134  2.9490  4.937E-02  1.13E-03   0.00E+00  0.9977       -0.0386      0.0074     0.0000   -0.0156       -0.0129      0.0182     0.0000    0.0020
  2.37  0.3025  0.4134  3.2650  2.586E-02  7.88E-04   0.00E+00  1.0087       -0.0434      0.0098     0.0000   -0.0194        0.0423      0.0245     0.0000    0.0057
  2.37  0.3025  0.4134  3.7100  1.143E-02  5.48E-04   0.00E+00  1.0242       -0.0205      0.0152     0.0000   -0.0257        0.0611      0.0381     0.0000    0.0196
  2.37  0.3025  0.4134  4.1820  4.862E-03  4.25E-04   0.00E+00  1.0089       -0.0555      0.0272     0.0000   -0.0259        0.3414      0.0670     0.0000    0.0247
  2.37  0.3025  0.4537  1.4230  5.925E-01  2.26E-02   0.00E+00  0.9794       -0.0155      0.0133     0.0000   -0.0040       -0.0069      0.0229     0.0000    0.0010
  2.37  0.3025  0.4537  2.2380  1.199E-01  2.28E-03   0.00E+00  0.9838       -0.0236      0.0067     0.0000   -0.0120       -0.0188      0.0134     0.0000    0.0029
  2.37  0.3025  0.4537  2.5450  6.076E-02  1.39E-03   0.00E+00  0.9858       -0.0350      0.0076     0.0000   -0.0133       -0.0232      0.0175     0.0000    0.0011
  2.37  0.3025  0.4537  2.9490  2.758E-02  7.90E-04   0.00E+00  0.9950       -0.0381      0.0093     0.0000   -0.0170        0.0072      0.0226     0.0000    0.0025
  2.37  0.3025  0.4537  3.2650  1.416E-02  5.71E-04   0.00E+00  1.0068       -0.0603      0.0132     0.0000   -0.0215        0.0676      0.0319     0.0000    0.0105
  2.37  0.3025  0.4537  3.7100  6.332E-03  4.52E-04   0.00E+00  1.0166       -0.0577      0.0223     0.0000   -0.0254        0.1196      0.0579     0.0000    0.0195
  2.37  0.3025  0.4958  2.2380  6.732E-02  1.70E-03   0.00E+00  0.9762       -0.0225      0.0088     0.0000   -0.0119       -0.0262      0.0180     0.0000    0.0008
  2.37  0.3025  0.4958  2.5450  3.732E-02  1.05E-03   0.00E+00  0.9793       -0.0351      0.0093     0.0000   -0.0136       -0.0318      0.0216     0.0000   -0.0005
  2.37  0.3025  0.4958  2.9490  1.558E-02  5.80E-04   0.00E+00  0.9907       -0.0470      0.0127     0.0000   -0.0187        0.0333      0.0297     0.0000    0.0047
  2.37  0.3025  0.4958  3.2650  8.538E-03  5.40E-04   0.00E+00  1.0007       -0.0810      0.0209     0.0000   -0.0225        0.1188      0.0505     0.0000    0.0121
  2.37  0.3025  0.5397  1.1870  3.720E-01  1.65E-02   0.00E+00  0.9682        0.0180      0.0140     0.0000   -0.0031        0.0501      0.0239     0.0000    0.0007
  2.37  0.3025  0.5397  2.2380  4.505E-02  1.37E-03   0.00E+00  0.9681       -0.0121      0.0105     0.0000   -0.0119        0.0009      0.0217     0.0000   -0.0015
  2.37  0.3025  0.5397  2.5450  2.017E-02  7.18E-04   0.00E+00  0.9736       -0.0384      0.0121     0.0000   -0.0148       -0.0124      0.0271     0.0000   -0.0010
  2.37  0.3025  0.5397  2.9490  6.616E-03  4.18E-04   0.00E+00  0.9853       -0.0860      0.0206     0.0000   -0.0210       -0.0058      0.0526     0.0000    0.0062
  2.37  0.3025  0.5855  2.2380  2.094E-02  7.53E-04   0.00E+00  0.9605       -0.0416      0.0125     0.0000   -0.0123       -0.0275      0.0264     0.0000   -0.0045
  2.37  0.3025  0.5855  2.5450  8.783E-03  5.31E-04   0.00E+00  0.9688       -0.0705      0.0200     0.0000   -0.0170        0.0088      0.0482     0.0000   -0.0033
  2.37  0.3025  0.6334  0.9690  2.329E-01  1.23E-02   0.00E+00  0.9578        0.0224      0.0161     0.0000   -0.0036       -0.0284      0.0294     0.0000    0.0009
  2.37  0.3025  0.7355  0.7650  1.521E-01  9.45E-03   0.00E+00  0.9482        0.0014      0.0188     0.0000   -0.0063       -0.2863      0.0405     0.0000    0.0007
  2.37  0.3025  0.7900  0.5760  1.315E-01  7.34E-03   0.00E+00  0.9554        0.0041      0.0175     0.0000   -0.0033       -0.0512      0.0375     0.0000    0.0002
  2.37  0.3379  0.0682  3.2650  5.695E-01  3.89E-02   0.00E+00  1.1829        0.0148      0.0242     0.0000   -0.0343       -0.0253      0.0548     0.0000   -0.0379
  2.37  0.3379  0.0682  3.7100  1.335E-01  1.40E-02   0.00E+00  1.6080       -0.0207      0.0348     0.0000   -0.0933       -0.0793      0.1008     0.0000    0.0085
  2.37  0.3379  0.0682  4.1820  7.824E-02  8.47E-03   0.00E+00  1.5463       -0.0338      0.0352     0.0000   -0.0288       -0.0489      0.0864     0.0000    0.0293
  2.37  0.3379  0.0933  2.9490  3.296E+00  3.27E-02   0.00E+00  1.0322        0.0302      0.0034     0.0000   -0.0173        0.0153      0.0064     0.0000    0.0028
  2.37  0.3379  0.0933  3.2650  1.806E+00  1.63E-02   0.00E+00  1.0503       -0.0006      0.0031     0.0000   -0.0227        0.0065      0.0074     0.0000    0.0040
  2.37  0.3379  0.0933  3.7100  7.883E-01  9.51E-03   0.00E+00  1.0802       -0.0055      0.0039     0.0000   -0.0278       -0.0101      0.0099     0.0000    0.0244
  2.37  0.3379  0.0933  4.1820  3.378E-01  6.34E-03   0.00E+00  1.0878       -0.0044      0.0062     0.0000   -0.0149        0.0186      0.0151     0.0000   -0.0018
  2.37  0.3379  0.0933  4.7080  1.876E-01  4.78E-03   0.00E+00  1.1458        0.0075      0.0082     0.0000   -0.0198       -0.0183      0.0216     0.0000   -0.0054
  2.37  0.3379  0.0933  5.2930  7.913E-02  2.67E-03   0.00E+00  1.0418       -0.0057      0.0114     0.0000   -0.0231        0.0350      0.0279     0.0000    0.0259
  2.37  0.3379  0.0933  5.9520  1.152E-02  8.40E-04   0.00E+00  0.8927       -0.0843      0.0227     0.0000   -0.0062        0.1202      0.0559     0.0000    0.0053
  2.37  0.3379  0.1194  2.5450  6.019E+00  7.40E-02   0.00E+00  1.0125        0.0148      0.0047     0.0000   -0.0095        0.0097      0.0075     0.0000    0.0015
  2.37  0.3379  0.1194  2.9490  2.709E+00  1.82E-02   0.00E+00  1.0211        0.0058      0.0023     0.0000   -0.0149        0.0095      0.0051     0.0000    0.0044
  2.37  0.3379  0.1194  3.2650  1.566E+00  1.23E-02   0.00E+00  1.0286       -0.0070      0.0026     0.0000   -0.0177       -0.0043      0.0064     0.0000    0.0097
  2.37  0.3379  0.1194  3.7100  7.375E-01  8.24E-03   0.00E+00  1.0358       -0.0052      0.0037     0.0000   -0.0177       -0.0064      0.0091     0.0000    0.0117
  2.37  0.3379  0.1194  4.1820  3.459E-01  5.52E-03   0.00E+00  1.0441       -0.0160      0.0052     0.0000   -0.0140       -0.0158      0.0132     0.0000   -0.0002
  2.37  0.3379  0.1194  4.7080  1.736E-01  3.97E-03   0.00E+00  1.0634       -0.0303      0.0075     0.0000   -0.0271       -0.0083      0.0187     0.0000    0.0217
  2.37  0.3379  0.1194  5.2930  8.172E-02  2.46E-03   0.00E+00  0.9765       -0.0161      0.0097     0.0000   -0.0124       -0.0065      0.0255     0.0000    0.0125
  2.37  0.3379  0.1468  2.5450  3.895E+00  3.50E-02   0.00E+00  1.0087        0.0116      0.0033     0.0000   -0.0099        0.0173      0.0059     0.0000    0.0023
  2.37  0.3379  0.1468  2.9490  1.826E+00  1.31E-02   0.00E+00  1.0153       -0.0006      0.0025     0.0000   -0.0140        0.0198      0.0054     0.0000    0.0069
  2.37  0.3379  0.1468  3.2650  1.071E+00  9.13E-03   0.00E+00  1.0209       -0.0107      0.0029     0.0000   -0.0158       -0.0001      0.0070     0.0000    0.0097
  2.37  0.3379  0.1468  3.7100  5.358E-01  6.27E-03   0.00E+00  1.0253       -0.0182      0.0039     0.0000   -0.0159        0.0006      0.0097     0.0000    0.0056
  2.37  0.3379  0.1468  4.1820  2.494E-01  4.16E-03   0.00E+00  1.0319       -0.0103      0.0054     0.0000   -0.0177        0.0025      0.0138     0.0000    0.0028
  2.37  0.3379  0.1468  4.7080  1.048E-01  2.66E-03   0.00E+00  1.0391        0.0017      0.0081     0.0000   -0.0291        0.0066      0.0210     0.0000    0.0382
  2.37  0.3379  0.1468  5.2930  4.667E-02  1.58E-03   0.00E+00  0.9474       -0.0433      0.0111     0.0000   -0.0116        0.0315      0.0277     0.0000    0.0100
  2.37  0.3379  0.1753  2.5450  2.214E+00  2.07E-02   0.00E+00  1.0054        0.0064      0.0034     0.0000   -0.0107        0.0207      0.0064     0.0000    0.0039
  2.37  0.3379  0.1753  2.9490  1.125E+00  9.41E-03   0.00E+00  1.0121       -0.0109      0.0029     0.0000   -0.0139       -0.0046      0.0064     0.0000    0.0071
  2.37  0.3379  0.1753  3.2650  6.859E-01  6.88E-03   0.00E+00  1.0163       -0.0222      0.0034     0.0000   -0.0157        0.0078      0.0080     0.0000    0.0066
  2.37  0.3379  0.1753  3.7100  3.352E-01  4.48E-03   0.00E+00  1.0230       -0.0255      0.0044     0.0000   -0.0174       -0.0143      0.0111     0.0000    0.0057
  2.37  0.3379  0.1753  4.1820  1.604E-01  2.97E-03   0.00E+00  1.0308       -0.0183      0.0060     0.0000   -0.0227       -0.0020      0.0153     0.0000    0.0132
  2.37  0.3379  0.1753  4.7080  6.282E-02  1.84E-03   0.00E+00  1.0005       -0.0005      0.0098     0.0000   -0.0195        0.0701      0.0243     0.0000    0.0147
  2.37  0.3379  0.1753  5.2930  2.496E-02  1.04E-03   0.00E+00  0.9131       -0.0084      0.0138     0.0000   -0.0121        0.0372      0.0342     0.0000    0.0097
  2.37  0.3379  0.2051  2.5450  1.415E+00  1.20E-02   0.00E+00  1.0032       -0.0027      0.0030     0.0000   -0.0113        0.0039      0.0063     0.0000    0.0049
  2.37  0.3379  0.2051  2.9490  7.313E-01  6.53E-03   0.00E+00  1.0090       -0.0092      0.0029     0.0000   -0.0150       -0.0174      0.0071     0.0000    0.0057
  2.37  0.3379  0.2051  3.2650  4.372E-01  5.01E-03   0.00E+00  1.0142       -0.0216      0.0038     0.0000   -0.0171        0.0080      0.0092     0.0000    0.0067
  2.37  0.3379  0.2051  3.7100  2.079E-01  3.32E-03   0.00E+00  1.0226       -0.0296      0.0053     0.0000   -0.0205       -0.0205      0.0130     0.0000    0.0096
  2.37  0.3379  0.2051  4.1820  9.671E-02  2.16E-03   0.00E+00  1.0364       -0.0387      0.0075     0.0000   -0.0293        0.0234      0.0183     0.0000    0.0312
  2.37  0.3379  0.2051  4.7080  3.790E-02  1.31E-03   0.00E+00  1.0052        0.0019      0.0114     0.0000   -0.0272        0.0247      0.0281     0.0000    0.0320
  2.37  0.3379  0.2051  5.2930  1.699E-02  8.74E-04   0.00E+00  0.0000        0.0119      0.0168     0.0000    0.0000        0.0262      0.0427     0.0000    0.0000
  2.37  0.3379  0.2362  1.9530  2.561E+00  5.18E-02   0.00E+00  0.9910        0.0161      0.0078     0.0000   -0.0036        0.0252      0.0151     0.0000    0.0005
  2.37  0.3379  0.2362  2.5450  9.467E-01  8.55E-03   0.00E+00  1.0003       -0.0023      0.0032     0.0000   -0.0128        0.0028      0.0067     0.0000    0.0042
  2.37  0.3379  0.2362  2.9490  4.762E-01  4.86E-03   0.00E+00  1.0068       -0.0111      0.0034     0.0000   -0.0165       -0.0042      0.0081     0.0000    0.0067
  2.37  0.3379  0.2362  3.2650  2.854E-01  3.85E-03   0.00E+00  1.0134       -0.0216      0.0045     0.0000   -0.0189       -0.0040      0.0108     0.0000    0.0091
  2.37  0.3379  0.2362  3.7100  1.292E-01  2.43E-03   0.00E+00  1.0264       -0.0299      0.0062     0.0000   -0.0248       -0.0226      0.0152     0.0000    0.0186
  2.37  0.3379  0.2362  4.1820  5.768E-02  1.61E-03   0.00E+00  1.0158       -0.0226      0.0093     0.0000   -0.0238       -0.0038      0.0226     0.0000    0.0129
  2.37  0.3379  0.2362  4.7080  2.011E-02  8.87E-04   0.00E+00  0.9793        0.0032      0.0150     0.0000   -0.0241        0.1022      0.0357     0.0000    0.0248
  2.37  0.3379  0.2686  1.9530  1.678E+00  2.98E-02   0.00E+00  0.9887        0.0187      0.0072     0.0000   -0.0056       -0.0089      0.0140     0.0000    0.0012
  2.37  0.3379  0.2686  2.5450  6.177E-01  6.29E-03   0.00E+00  0.9969        0.0029      0.0036     0.0000   -0.0142        0.0184      0.0075     0.0000    0.0047
  2.37  0.3379  0.2686  2.9490  3.014E-01  3.59E-03   0.00E+00  1.0054       -0.0198      0.0040     0.0000   -0.0177       -0.0213      0.0095     0.0000    0.0087
  2.37  0.3379  0.2686  3.2650  1.730E-01  2.82E-03   0.00E+00  1.0142       -0.0215      0.0054     0.0000   -0.0213       -0.0107      0.0130     0.0000    0.0128
  2.37  0.3379  0.2686  3.7100  7.980E-02  1.75E-03   0.00E+00  1.0181       -0.0256      0.0073     0.0000   -0.0234        0.0164      0.0173     0.0000    0.0106
  2.37  0.3379  0.2686  4.1820  3.168E-02  1.15E-03   0.00E+00  1.0412       -0.0086      0.0119     0.0000   -0.0368        0.0089      0.0294     0.0000    0.0438
  2.37  0.3379  0.2686  4.7080  1.092E-02  6.04E-04   0.00E+00  0.9513       -0.0095      0.0181     0.0000   -0.0259        0.0220      0.0438     0.0000    0.0286
  2.37  0.3379  0.3025  1.9530  1.175E+00  1.96E-02   0.00E+00  0.9857        0.0157      0.0071     0.0000   -0.0077        0.0032      0.0135     0.0000    0.0008
  2.37  0.3379  0.3025  2.2380  6.995E-01  9.95E-03   0.00E+00  0.9893        0.0156      0.0056     0.0000   -0.0120        0.0039      0.0099     0.0000    0.0033
  2.37  0.3379  0.3025  2.5450  4.083E-01  4.77E-03   0.00E+00  0.9952        0.0015      0.0042     0.0000   -0.0151        0.0099      0.0086     0.0000    0.0065
  2.37  0.3379  0.3025  2.9490  1.885E-01  2.70E-03   0.00E+00  1.0048       -0.0246      0.0049     0.0000   -0.0193       -0.0166      0.0115     0.0000    0.0099
  2.37  0.3379  0.3025  3.2650  1.049E-01  2.04E-03   0.00E+00  1.0095       -0.0115      0.0064     0.0000   -0.0209       -0.0007      0.0156     0.0000    0.0070
  2.37  0.3379  0.3025  3.7100  4.539E-02  1.22E-03   0.00E+00  1.0322       -0.0408      0.0089     0.0000   -0.0301        0.0817      0.0221     0.0000    0.0219
  2.37  0.3379  0.3025  4.1820  1.726E-02  8.33E-04   0.00E+00  1.0217       -0.0202      0.0154     0.0000   -0.0325        0.0336      0.0396     0.0000    0.0323
  2.37  0.3379  0.3379  1.6750  1.178E+00  2.73E-02   0.00E+00  0.9793        0.0217      0.0076     0.0000   -0.0031        0.0149      0.0160     0.0000    0.0003
  2.37  0.3379  0.3379  2.5450  2.483E-01  3.45E-03   0.00E+00  0.9922       -0.0133      0.0050     0.0000   -0.0158        0.0060      0.0104     0.0000    0.0049
  2.37  0.3379  0.3379  2.9490  1.144E-01  2.01E-03   0.00E+00  1.0005       -0.0308      0.0061     0.0000   -0.0192       -0.0011      0.0140     0.0000    0.0037
  2.37  0.3379  0.3379  3.2650  5.747E-02  1.38E-03   0.00E+00  1.0163       -0.0310      0.0081     0.0000   -0.0249        0.0252      0.0189     0.0000    0.0120
  2.37  0.3379  0.3379  3.7100  2.531E-02  9.06E-04   0.00E+00  1.0383       -0.0217      0.0118     0.0000   -0.0340        0.0106      0.0298     0.0000    0.0319
  2.37  0.3379  0.3379  4.1820  7.670E-03  5.08E-04   0.00E+00  1.0193       -0.0339      0.0222     0.0000   -0.0364        0.0950      0.0536     0.0000    0.0404
  2.37  0.3379  0.3748  1.6750  7.732E-01  1.55E-02   0.00E+00  0.9771        0.0153      0.0072     0.0000   -0.0061       -0.0038      0.0149     0.0000    0.0012
  2.37  0.3379  0.3748  2.5450  1.505E-01  2.62E-03   0.00E+00  0.9911       -0.0055      0.0062     0.0000   -0.0173        0.0058      0.0128     0.0000    0.0037
  2.37  0.3379  0.3748  2.9490  6.566E-02  1.44E-03   0.00E+00  1.0064       -0.0148      0.0077     0.0000   -0.0230        0.0354      0.0170     0.0000    0.0118
  2.37  0.3379  0.3748  3.2650  3.586E-02  1.06E-03   0.00E+00  1.0205       -0.0255      0.0102     0.0000   -0.0274        0.0224      0.0237     0.0000    0.0178
  2.37  0.3379  0.3748  3.7100  1.335E-02  7.06E-04   0.00E+00  1.0396       -0.0326      0.0183     0.0000   -0.0347        0.1119      0.0428     0.0000    0.0270
  2.37  0.3379  0.4134  1.6750  5.387E-01  1.07E-02   0.00E+00  0.9750        0.0065      0.0082     0.0000   -0.0084        0.0037      0.0162     0.0000    0.0011
  2.37  0.3379  0.4134  2.5450  9.188E-02  1.96E-03   0.00E+00  0.9885       -0.0212      0.0077     0.0000   -0.0187       -0.0217      0.0163     0.0000    0.0074
  2.37  0.3379  0.4134  2.9490  3.717E-02  9.58E-04   0.00E+00  1.0005       -0.0404      0.0092     0.0000   -0.0215        0.0331      0.0203     0.0000    0.0064
  2.37  0.3379  0.4134  3.2650  1.780E-02  7.42E-04   0.00E+00  1.0254       -0.0713      0.0143     0.0000   -0.0292        0.0066      0.0321     0.0000    0.0142
  2.37  0.3379  0.4134  3.7100  6.742E-03  4.73E-04   0.00E+00  1.0520       -0.0346      0.0234     0.0000   -0.0405        0.0543      0.0593     0.0000    0.0376
  2.37  0.3379  0.4537  1.4230  5.157E-01  1.20E-02   0.00E+00  0.9689       -0.0005      0.0075     0.0000   -0.0049       -0.0154      0.0163     0.0000    0.0007
  2.37  0.3379  0.4537  2.5450  5.186E-02  1.29E-03   0.00E+00  0.9817       -0.0299      0.0089     0.0000   -0.0169       -0.0428      0.0193     0.0000    0.0020
  2.37  0.3379  0.4537  2.9490  2.196E-02  7.61E-04   0.00E+00  1.0099       -0.0186      0.0123     0.0000   -0.0253        0.0444      0.0267     0.0000    0.0063
  2.37  0.3379  0.4537  3.2650  1.096E-02  6.98E-04   0.00E+00  1.0431       -0.0421      0.0231     0.0000   -0.0354        0.1539      0.0477     0.0000    0.0213
  2.37  0.3379  0.4958  1.4230  3.612E-01  9.28E-03   0.00E+00  0.9646        0.0103      0.0091     0.0000   -0.0078       -0.0237      0.0179     0.0000    0.0025
  2.37  0.3379  0.4958  2.2380  5.836E-02  1.58E-03   0.00E+00  0.9693       -0.0225      0.0103     0.0000   -0.0145       -0.0281      0.0195     0.0000   -0.0001
  2.37  0.3379  0.4958  2.5450  2.690E-02  8.95E-04   0.00E+00  0.9823       -0.0255      0.0121     0.0000   -0.0185       -0.0005      0.0252     0.0000   -0.0028
  2.37  0.3379  0.4958  2.9490  1.131E-02  6.63E-04   0.00E+00  1.0223       -0.0637      0.0214     0.0000   -0.0308        0.0217      0.0464     0.0000    0.0101
  2.37  0.3379  0.5397  1.1870  3.410E-01  8.49E-03   0.00E+00  0.9560       -0.0011      0.0082     0.0000   -0.0031        0.0613      0.0184     0.0000    0.0007
  2.37  0.3379  0.5397  1.4230  1.778E-01  6.40E-03   0.00E+00  0.9594       -0.0107      0.0149     0.0000   -0.0099       -0.0877      0.0288     0.0000    0.0026
  2.37  0.3379  0.5397  2.5450  1.446E-02  8.09E-04   0.00E+00  0.9881       -0.0636      0.0213     0.0000   -0.0232        0.0602      0.0407     0.0000   -0.0030
  2.37  0.3379  0.5855  1.1870  2.133E-01  7.37E-03   0.00E+00  0.9530        0.0505      0.0105     0.0000   -0.0077       -0.0696      0.0225     0.0000    0.0017
  2.37  0.3379  0.6334  0.9690  1.864E-01  7.33E-03   0.00E+00  0.9465       -0.0196      0.0124     0.0000   -0.0038       -0.0030      0.0297     0.0000    0.0010
  2.37  0.3379  0.6834  0.9690  1.443E-01  5.54E-03   0.00E+00  0.9413        0.0343      0.0107     0.0000   -0.0096       -0.3015      0.0245     0.0000    0.0018
  2.37  0.3379  0.7355  0.7650  1.178E-01  3.44E-03   0.00E+00  0.9406        0.0501      0.0078     0.0000   -0.0075       -0.2144      0.0197     0.0000    0.0011
  2.37  0.3379  0.7900  0.7650  5.497E-02  4.06E-03   0.00E+00  0.9455        0.0027      0.0253     0.0000   -0.0118       -0.0993      0.0473     0.0000   -0.0010
  2.37  0.3379  0.8469  0.5760  6.091E-02  9.31E-03   0.00E+00  1.0123        0.0567      0.0432     0.0000   -0.0140       -0.1810      0.0973     0.0000   -0.0037
  2.37  0.3748  0.0933  2.9490  1.923E+00  3.94E-02   0.00E+00  1.0137        0.0440      0.0076     0.0000   -0.0194        0.0457      0.0130     0.0000    0.0001
  2.37  0.3748  0.0933  3.2650  7.999E-01  1.25E-02   0.00E+00  1.0440        0.0086      0.0056     0.0000   -0.0273        0.0064      0.0130     0.0000    0.0019
  2.37  0.3748  0.0933  3.7100  2.733E-01  7.11E-03   0.00E+00  1.0827        0.0062      0.0092     0.0000   -0.0234        0.0129      0.0218     0.0000    0.0176
  2.37  0.3748  0.0933  4.1820  1.681E-01  6.02E-03   0.00E+00  1.1757       -0.0510      0.0126     0.0000   -0.0119        0.0919      0.0291     0.0000   -0.0221
  2.37  0.3748  0.0933  4.7080  1.004E-01  4.55E-03   0.00E+00  1.2111       -0.0421      0.0139     0.0000   -0.0511       -0.1181      0.0360     0.0000    0.0583
  2.37  0.3748  0.0933  5.2930  2.743E-02  2.86E-03   0.00E+00  1.0069       -0.0490      0.0371     0.0000   -0.0094        0.0672      0.0743     0.0000    0.0142
  2.37  0.3748  0.1194  2.5450  4.951E+00  9.20E-02   0.00E+00  0.9908        0.0222      0.0076     0.0000   -0.0105       -0.0014      0.0119     0.0000    0.0016
  2.37  0.3748  0.1194  2.9490  1.942E+00  1.79E-02   0.00E+00  0.9998        0.0017      0.0034     0.0000   -0.0161        0.0108      0.0072     0.0000    0.0034
  2.37  0.3748  0.1194  3.2650  9.496E-01  1.08E-02   0.00E+00  1.0075       -0.0112      0.0040     0.0000   -0.0187       -0.0072      0.0096     0.0000    0.0101
  2.37  0.3748  0.1194  3.7100  4.323E-01  7.08E-03   0.00E+00  1.0143       -0.0148      0.0057     0.0000   -0.0148       -0.0026      0.0139     0.0000    0.0027
  2.37  0.3748  0.1194  4.1820  1.968E-01  4.34E-03   0.00E+00  1.0496       -0.0043      0.0077     0.0000   -0.0164        0.0087      0.0193     0.0000   -0.0011
  2.37  0.3748  0.1194  4.7080  1.154E-01  3.47E-03   0.00E+00  1.0057       -0.0597      0.0106     0.0000   -0.0200        0.0378      0.0243     0.0000    0.0229
  2.37  0.3748  0.1468  2.5450  3.112E+00  3.92E-02   0.00E+00  0.9880        0.0149      0.0051     0.0000   -0.0106        0.0186      0.0087     0.0000    0.0017
  2.37  0.3748  0.1468  2.9490  1.352E+00  1.25E-02   0.00E+00  0.9937       -0.0088      0.0034     0.0000   -0.0148        0.0079      0.0075     0.0000    0.0062
  2.37  0.3748  0.1468  3.2650  7.194E-01  8.51E-03   0.00E+00  0.9982       -0.0232      0.0042     0.0000   -0.0156       -0.0047      0.0100     0.0000    0.0091
  2.37  0.3748  0.1468  3.7100  3.319E-01  5.55E-03   0.00E+00  1.0040       -0.0153      0.0058     0.0000   -0.0147       -0.0221      0.0141     0.0000    0.0009
  2.37  0.3748  0.1468  4.1820  1.531E-01  3.47E-03   0.00E+00  1.0232       -0.0011      0.0077     0.0000   -0.0236       -0.0181      0.0193     0.0000    0.0152
  2.37  0.3748  0.1468  4.7080  6.952E-02  2.08E-03   0.00E+00  0.9596       -0.0105      0.0105     0.0000   -0.0151        0.0307      0.0260     0.0000    0.0133
  2.37  0.3748  0.1753  2.2380  3.094E+00  6.27E-02   0.00E+00  0.9816        0.0254      0.0086     0.0000   -0.0065        0.0105      0.0153     0.0000    0.0006
  2.37  0.3748  0.1753  2.5450  1.808E+00  2.30E-02   0.00E+00  0.9850        0.0182      0.0050     0.0000   -0.0112        0.0287      0.0088     0.0000    0.0031
  2.37  0.3748  0.1753  2.9490  8.986E-01  9.55E-03   0.00E+00  0.9910       -0.0120      0.0040     0.0000   -0.0142        0.0165      0.0085     0.0000    0.0075
  2.37  0.3748  0.1753  3.2650  5.005E-01  6.57E-03   0.00E+00  0.9938       -0.0316      0.0048     0.0000   -0.0153        0.0014      0.0114     0.0000    0.0048
  2.37  0.3748  0.1753  3.7100  2.286E-01  4.21E-03   0.00E+00  1.0030       -0.0364      0.0063     0.0000   -0.0174       -0.0378      0.0154     0.0000    0.0041
  2.37  0.3748  0.1753  4.1820  9.881E-02  2.53E-03   0.00E+00  1.0197       -0.0229      0.0086     0.0000   -0.0310       -0.0263      0.0214     0.0000    0.0391
  2.37  0.3748  0.1753  4.7080  4.087E-02  1.43E-03   0.00E+00  0.9286       -0.0206      0.0120     0.0000   -0.0151        0.0050      0.0296     0.0000    0.0144
  2.37  0.3748  0.2051  2.2380  2.142E+00  3.52E-02   0.00E+00  0.9788        0.0105      0.0073     0.0000   -0.0082        0.0191      0.0133     0.0000    0.0017
  2.37  0.3748  0.2051  2.5450  1.146E+00  1.43E-02   0.00E+00  0.9829        0.0067      0.0049     0.0000   -0.0118        0.0170      0.0092     0.0000    0.0050
  2.37  0.3748  0.2051  2.9490  5.770E-01  6.81E-03   0.00E+00  0.9884       -0.0297      0.0044     0.0000   -0.0149       -0.0008      0.0096     0.0000    0.0051
  2.37  0.3748  0.2051  3.2650  3.138E-01  4.94E-03   0.00E+00  0.9931       -0.0274      0.0058     0.0000   -0.0168       -0.0111      0.0131     0.0000    0.0041
  2.37  0.3748  0.2051  3.7100  1.452E-01  3.16E-03   0.00E+00  1.0051       -0.0319      0.0076     0.0000   -0.0220       -0.0201      0.0182     0.0000    0.0114
  2.37  0.3748  0.2051  4.1820  6.316E-02  1.83E-03   0.00E+00  0.9844       -0.0164      0.0099     0.0000   -0.0211       -0.0316      0.0249     0.0000    0.0143
  2.37  0.3748  0.2051  4.7080  2.160E-02  9.73E-04   0.00E+00  0.8499       -0.0245      0.0159     0.0000   -0.0161        0.0680      0.0386     0.0000    0.0154
  2.37  0.3748  0.2362  1.9530  2.294E+00  3.92E-02   0.00E+00  0.9732        0.0182      0.0063     0.0000   -0.0036        0.0222      0.0142     0.0000    0.0003
  2.37  0.3748  0.2362  2.2380  1.404E+00  2.07E-02   0.00E+00  0.9766        0.0005      0.0067     0.0000   -0.0096        0.0072      0.0124     0.0000    0.0031
  2.37  0.3748  0.2362  2.5450  7.549E-01  9.28E-03   0.00E+00  0.9817       -0.0057      0.0047     0.0000   -0.0128        0.0009      0.0094     0.0000    0.0048
  2.37  0.3748  0.2362  2.9490  3.606E-01  4.75E-03   0.00E+00  0.9875       -0.0280      0.0047     0.0000   -0.0168       -0.0001      0.0106     0.0000    0.0046
  2.37  0.3748  0.2362  3.2650  2.054E-01  3.59E-03   0.00E+00  0.9956       -0.0413      0.0062     0.0000   -0.0193       -0.0242      0.0145     0.0000    0.0078
  2.37  0.3748  0.2362  3.7100  9.119E-02  2.38E-03   0.00E+00  1.0159       -0.0211      0.0092     0.0000   -0.0299       -0.0204      0.0219     0.0000    0.0294
  2.37  0.3748  0.2362  4.1820  3.796E-02  1.31E-03   0.00E+00  0.9945        0.0044      0.0119     0.0000   -0.0307        0.0043      0.0287     0.0000    0.0341
  2.37  0.3748  0.2686  1.9530  1.430E+00  2.13E-02   0.00E+00  0.9706        0.0168      0.0058     0.0000   -0.0063        0.0258      0.0125     0.0000    0.0013
  2.37  0.3748  0.2686  2.5450  5.018E-01  6.83E-03   0.00E+00  0.9801        0.0059      0.0051     0.0000   -0.0149        0.0226      0.0103     0.0000    0.0039
  2.37  0.3748  0.2686  2.9490  2.287E-01  3.43E-03   0.00E+00  0.9893       -0.0253      0.0053     0.0000   -0.0188       -0.0288      0.0123     0.0000    0.0080
  2.37  0.3748  0.2686  3.2650  1.311E-01  2.68E-03   0.00E+00  1.0019       -0.0219      0.0073     0.0000   -0.0237        0.0168      0.0170     0.0000    0.0149
  2.37  0.3748  0.2686  3.7100  5.867E-02  1.80E-03   0.00E+00  0.9999       -0.0431      0.0108     0.0000   -0.0247        0.0016      0.0254     0.0000    0.0102
  2.37  0.3748  0.2686  4.1820  1.907E-02  8.71E-04   0.00E+00  0.9691       -0.0256      0.0156     0.0000   -0.0282       -0.0197      0.0374     0.0000    0.0276
  2.37  0.3748  0.3025  1.9530  1.013E+00  1.52E-02   0.00E+00  0.9698        0.0139      0.0064     0.0000   -0.0078       -0.0067      0.0136     0.0000    0.0021
  2.37  0.3748  0.3025  2.5450  3.230E-01  4.89E-03   0.00E+00  0.9795        0.0041      0.0057     0.0000   -0.0166        0.0236      0.0116     0.0000    0.0058
  2.37  0.3748  0.3025  2.9490  1.436E-01  2.53E-03   0.00E+00  0.9938       -0.0184      0.0062     0.0000   -0.0216       -0.0367      0.0143     0.0000    0.0122
  2.37  0.3748  0.3025  3.2650  8.111E-02  2.04E-03   0.00E+00  1.0064       -0.0331      0.0090     0.0000   -0.0266        0.0438      0.0211     0.0000    0.0172
  2.37  0.3748  0.3025  3.7100  3.149E-02  1.20E-03   0.00E+00  1.0372       -0.0444      0.0133     0.0000   -0.0410        0.0223      0.0313     0.0000    0.0456
  2.37  0.3748  0.3379  1.6750  1.030E+00  1.98E-02   0.00E+00  0.9628        0.0061      0.0062     0.0000   -0.0024        0.0028      0.0148     0.0000    0.0003
  2.37  0.3748  0.3379  1.9530  6.648E-01  1.11E-02   0.00E+00  0.9671        0.0127      0.0074     0.0000   -0.0100       -0.0064      0.0152     0.0000    0.0012
  2.37  0.3748  0.3379  2.5450  1.971E-01  3.38E-03   0.00E+00  0.9809       -0.0161      0.0065     0.0000   -0.0181        0.0356      0.0132     0.0000    0.0086
  2.37  0.3748  0.3379  2.9490  8.777E-02  1.86E-03   0.00E+00  0.9952       -0.0256      0.0077     0.0000   -0.0231       -0.0126      0.0173     0.0000    0.0094
  2.37  0.3748  0.3379  3.2650  4.825E-02  1.62E-03   0.00E+00  1.0105       -0.0046      0.0123     0.0000   -0.0280        0.0813      0.0268     0.0000    0.0087
  2.37  0.3748  0.3379  3.7100  1.687E-02  8.32E-04   0.00E+00  1.0281       -0.0327      0.0172     0.0000   -0.0376        0.0057      0.0407     0.0000    0.0337
  2.37  0.3748  0.3748  1.6750  6.776E-01  1.24E-02   0.00E+00  0.9619        0.0223      0.0061     0.0000   -0.0063        0.0094      0.0137     0.0000    0.0002
  2.37  0.3748  0.3748  2.2380  2.402E-01  5.30E-03   0.00E+00  0.9730        0.0172      0.0091     0.0000   -0.0157       -0.0032      0.0165     0.0000    0.0064
  2.37  0.3748  0.3748  2.5450  1.181E-01  2.32E-03   0.00E+00  0.9809       -0.0259      0.0075     0.0000   -0.0188       -0.0118      0.0154     0.0000    0.0043
  2.37  0.3748  0.3748  2.9490  5.432E-02  1.46E-03   0.00E+00  1.0035       -0.0377      0.0100     0.0000   -0.0263       -0.0148      0.0223     0.0000    0.0064
  2.37  0.3748  0.3748  3.2650  2.561E-02  1.11E-03   0.00E+00  1.0502       -0.0513      0.0151     0.0000   -0.0422       -0.0540      0.0371     0.0000    0.0435
  2.37  0.3748  0.4134  1.6750  5.054E-01  1.06E-02   0.00E+00  0.9599        0.0226      0.0077     0.0000   -0.0089        0.0046      0.0164     0.0000    0.0020
  2.37  0.3748  0.4134  2.2380  1.496E-01  3.56E-03   0.00E+00  0.9713       -0.0017      0.0099     0.0000   -0.0164       -0.0142      0.0177     0.0000    0.0008
  2.37  0.3748  0.4134  2.5450  7.182E-02  1.74E-03   0.00E+00  0.9853       -0.0264      0.0092     0.0000   -0.0220       -0.0408      0.0189     0.0000    0.0030
  2.37  0.3748  0.4134  2.9490  3.076E-02  1.18E-03   0.00E+00  1.0293       -0.0397      0.0142     0.0000   -0.0352        0.0337      0.0303     0.0000    0.0271
  2.37  0.3748  0.4134  3.2650  1.417E-02  7.87E-04   0.00E+00  1.0644       -0.0066      0.0203     0.0000   -0.0408        0.1027      0.0461     0.0000    0.0223
  2.37  0.3748  0.4537  1.4230  5.146E-01  1.13E-02   0.00E+00  0.9551        0.0066      0.0070     0.0000   -0.0044       -0.0072      0.0174     0.0000    0.0007
  2.37  0.3748  0.4537  1.6750  3.175E-01  7.63E-03   0.00E+00  0.9603        0.0021      0.0108     0.0000   -0.0108       -0.0111      0.0221     0.0000    0.0012
  2.37  0.3748  0.4537  2.5450  4.125E-02  1.45E-03   0.00E+00  0.9927       -0.0270      0.0138     0.0000   -0.0253        0.0000      0.0276     0.0000    0.0097
  2.37  0.3748  0.4537  2.9490  1.886E-02  9.80E-04   0.00E+00  1.0532       -0.0038      0.0194     0.0000   -0.0365        0.0817      0.0398     0.0000    0.0111
  2.37  0.3748  0.4958  1.4230  3.581E-01  8.92E-03   0.00E+00  0.9550        0.0323      0.0083     0.0000   -0.0082        0.0069      0.0188     0.0000    0.0002
  2.37  0.3748  0.4958  2.5450  2.287E-02  1.22E-03   0.00E+00  1.0113       -0.0387      0.0213     0.0000   -0.0280       -0.0026      0.0419     0.0000    0.0047
  2.37  0.3748  0.5397  1.1870  3.453E-01  1.15E-02   0.00E+00  0.9479        0.0227      0.0103     0.0000   -0.0031        0.0012      0.0267     0.0000    0.0004
  2.37  0.3748  0.5397  1.4230  1.926E-01  5.46E-03   0.00E+00  0.9520        0.0130      0.0121     0.0000   -0.0118       -0.0333      0.0268     0.0000    0.0026
  2.37  0.3748  0.5397  2.5450  1.193E-02  8.33E-04   0.00E+00  1.0644       -0.0227      0.0268     0.0000   -0.0419       -0.0312      0.0539     0.0000   -0.0073
  2.37  0.3748  0.5855  1.1870  1.765E-01  5.18E-03   0.00E+00  0.9444        0.0164      0.0089     0.0000   -0.0087       -0.0570      0.0201     0.0000    0.0019
  2.37  0.3748  0.6334  0.9690  2.131E-01  4.73E-03   0.00E+00  0.9377       -0.0384      0.0074     0.0000   -0.0030        0.0462      0.0191     0.0000    0.0004
  2.37  0.3748  0.6334  1.1870  9.188E-02  3.82E-03   0.00E+00  0.9388        0.0204      0.0145     0.0000   -0.0137       -0.3637      0.0320     0.0000    0.0018
  2.37  0.3748  0.6834  0.9690  1.093E-01  2.79E-03   0.00E+00  0.9348        0.0618      0.0061     0.0000   -0.0114       -0.2684      0.0154     0.0000    0.0027
  2.37  0.3748  0.7355  0.7650  9.872E-02  2.70E-03   0.00E+00  0.9347        0.0752      0.0068     0.0000   -0.0080       -0.2259      0.0182     0.0000    0.0011
  2.37  0.3748  0.7355  0.9690  4.868E-02  3.78E-03   0.00E+00  0.9301       -0.0040      0.0262     0.0000   -0.0130       -0.1496      0.0533     0.0000   -0.0010
  2.37  0.3748  0.7900  0.7650  4.447E-02  3.31E-03   0.00E+00  0.9469        0.0006      0.0196     0.0000   -0.0137       -0.2380      0.0517     0.0000   -0.0024
  2.37  0.4134  0.0933  3.2650  2.363E-01  1.35E-02   0.00E+00  1.0784       -0.0064      0.0223     0.0000   -0.0369       -0.0112      0.0504     0.0000    0.0049
  2.37  0.4134  0.0933  3.7100  8.617E-02  4.78E-03   0.00E+00  1.2180        0.0120      0.0203     0.0000   -0.0201       -0.0101      0.0535     0.0000   -0.0221
  2.37  0.4134  0.0933  4.1820  5.588E-02  5.16E-03   0.00E+00  1.6508       -0.0867      0.0338     0.0000   -0.0517        0.2178      0.0721     0.0000    0.0770
  2.37  0.4134  0.1194  2.9490  1.074E+00  1.52E-02   0.00E+00  0.9811       -0.0008      0.0057     0.0000   -0.0174        0.0203      0.0108     0.0000    0.0018
  2.37  0.4134  0.1194  3.2650  6.188E-01  1.10E-02   0.00E+00  0.9918       -0.0105      0.0067     0.0000   -0.0190        0.0071      0.0161     0.0000    0.0109
  2.37  0.4134  0.1194  3.7100  2.375E-01  4.80E-03   0.00E+00  1.0283        0.0040      0.0071     0.0000   -0.0161       -0.0446      0.0180     0.0000   -0.0086
  2.37  0.4134  0.1194  4.1820  1.180E-01  3.20E-03   0.00E+00  1.1487       -0.0284      0.0100     0.0000   -0.0468        0.0083      0.0244     0.0000    0.0743
  2.37  0.4134  0.1194  4.7080  1.204E-01  9.64E-03   0.00E+00  0.9042       -0.1553      0.0235     0.0000   -0.0087        0.1913      0.0426     0.0000    0.0113
  2.37  0.4134  0.1468  2.5450  2.581E+00  3.68E-02   0.00E+00  0.9676        0.0126      0.0061     0.0000   -0.0111        0.0246      0.0101     0.0000    0.0008
  2.37  0.4134  0.1468  2.9490  9.511E-01  1.12E-02   0.00E+00  0.9729       -0.0121      0.0046     0.0000   -0.0154        0.0055      0.0099     0.0000    0.0057
  2.37  0.4134  0.1468  3.2650  5.151E-01  8.81E-03   0.00E+00  0.9772       -0.0189      0.0064     0.0000   -0.0143        0.0130      0.0153     0.0000    0.0060
  2.37  0.4134  0.1468  3.7100  2.198E-01  4.44E-03   0.00E+00  1.0006       -0.0353      0.0072     0.0000   -0.0166       -0.0014      0.0181     0.0000   -0.0002
  2.37  0.4134  0.1468  4.1820  1.136E-01  2.84E-03   0.00E+00  1.0021       -0.0005      0.0088     0.0000   -0.0245       -0.0100      0.0219     0.0000    0.0327
  2.37  0.4134  0.1753  2.2380  2.691E+00  5.46E-02   0.00E+00  0.9618        0.0113      0.0091     0.0000   -0.0066       -0.0102      0.0164     0.0000    0.0002
  2.37  0.4134  0.1753  2.5450  1.617E+00  2.03E-02   0.00E+00  0.9652        0.0109      0.0052     0.0000   -0.0115        0.0347      0.0092     0.0000    0.0022
  2.37  0.4134  0.1753  2.9490  6.547E-01  8.21E-03   0.00E+00  0.9701       -0.0238      0.0049     0.0000   -0.0139        0.0230      0.0104     0.0000    0.0074
  2.37  0.4134  0.1753  3.2650  3.717E-01  6.87E-03   0.00E+00  0.9735       -0.0103      0.0069     0.0000   -0.0143       -0.0173      0.0162     0.0000    0.0004
  2.37  0.4134  0.1753  3.7100  1.638E-01  3.47E-03   0.00E+00  0.9953       -0.0300      0.0074     0.0000   -0.0204       -0.0395      0.0188     0.0000    0.0101
  2.37  0.4134  0.1753  4.1820  7.848E-02  2.12E-03   0.00E+00  0.9530       -0.0087      0.0096     0.0000   -0.0166        0.0100      0.0235     0.0000    0.0119
  2.37  0.4134  0.2051  2.2380  1.957E+00  3.74E-02   0.00E+00  0.9596        0.0119      0.0085     0.0000   -0.0081        0.0128      0.0151     0.0000    0.0009
  2.37  0.4134  0.2051  2.5450  1.006E+00  1.42E-02   0.00E+00  0.9627       -0.0100      0.0060     0.0000   -0.0122        0.0215      0.0105     0.0000    0.0042
  2.37  0.4134  0.2051  2.9490  4.272E-01  6.43E-03   0.00E+00  0.9683       -0.0320      0.0060     0.0000   -0.0141       -0.0114      0.0125     0.0000    0.0038
  2.37  0.4134  0.2051  3.2650  2.362E-01  5.10E-03   0.00E+00  0.9748       -0.0195      0.0079     0.0000   -0.0168       -0.0611      0.0189     0.0000    0.0004
  2.37  0.4134  0.2051  3.7100  1.085E-01  2.55E-03   0.00E+00  1.0034       -0.0093      0.0084     0.0000   -0.0304       -0.0224      0.0196     0.0000    0.0348
  2.37  0.4134  0.2051  4.1820  4.815E-02  1.60E-03   0.00E+00  0.9222       -0.0009      0.0121     0.0000   -0.0208        0.0155      0.0295     0.0000    0.0227
  2.37  0.4134  0.2362  1.9530  2.035E+00  5.00E-02   0.00E+00  0.9549        0.0148      0.0085     0.0000   -0.0033        0.0152      0.0207     0.0000    0.0002
  2.37  0.4134  0.2362  2.2380  1.311E+00  2.28E-02   0.00E+00  0.9575        0.0050      0.0077     0.0000   -0.0097        0.0202      0.0141     0.0000    0.0023
  2.37  0.4134  0.2362  2.5450  6.536E-01  9.02E-03   0.00E+00  0.9628       -0.0075      0.0056     0.0000   -0.0124        0.0295      0.0107     0.0000    0.0058
  2.37  0.4134  0.2362  2.9490  2.708E-01  4.44E-03   0.00E+00  0.9687       -0.0335      0.0063     0.0000   -0.0165        0.0189      0.0135     0.0000    0.0011
  2.37  0.4134  0.2362  3.2650  1.555E-01  3.84E-03   0.00E+00  0.9822       -0.0377      0.0093     0.0000   -0.0207       -0.0028      0.0217     0.0000    0.0087
  2.37  0.4134  0.2362  3.7100  7.780E-02  2.05E-03   0.00E+00  0.9791       -0.0230      0.0099     0.0000   -0.0235        0.0306      0.0231     0.0000    0.0157
  2.37  0.4134  0.2686  1.9530  1.363E+00  2.45E-02   0.00E+00  0.9530        0.0126      0.0067     0.0000   -0.0062       -0.0042      0.0158     0.0000    0.0009
  2.37  0.4134  0.2686  2.5450  3.905E-01  5.77E-03   0.00E+00  0.9629       -0.0221      0.0059     0.0000   -0.0143        0.0002      0.0121     0.0000    0.0031
  2.37  0.4134  0.2686  2.9490  1.775E-01  3.45E-03   0.00E+00  0.9735       -0.0265      0.0073     0.0000   -0.0196       -0.0070      0.0164     0.0000    0.0055
  2.37  0.4134  0.2686  3.2650  1.007E-01  2.88E-03   0.00E+00  0.9976       -0.0179      0.0107     0.0000   -0.0283        0.0191      0.0240     0.0000    0.0251
  2.37  0.4134  0.2686  3.7100  3.846E-02  1.28E-03   0.00E+00  0.9957       -0.0357      0.0124     0.0000   -0.0343        0.0347      0.0283     0.0000    0.0310
  2.37  0.4134  0.3025  1.9530  8.870E-01  1.53E-02   0.00E+00  0.9520        0.0097      0.0071     0.0000   -0.0084        0.0067      0.0158     0.0000    0.0023
  2.37  0.4134  0.3025  2.5450  2.452E-01  4.18E-03   0.00E+00  0.9637       -0.0125      0.0068     0.0000   -0.0176       -0.0174      0.0140     0.0000    0.0025
  2.37  0.4134  0.3025  2.9490  1.149E-01  2.85E-03   0.00E+00  0.9861       -0.0244      0.0092     0.0000   -0.0241       -0.0216      0.0212     0.0000    0.0159
  2.37  0.4134  0.3025  3.2650  6.342E-02  2.00E-03   0.00E+00  0.9934       -0.0159      0.0117     0.0000   -0.0257       -0.0114      0.0269     0.0000    0.0093
  2.37  0.4134  0.3025  3.7100  1.976E-02  8.72E-04   0.00E+00  0.9184        0.0011      0.0160     0.0000   -0.0387       -0.0182      0.0366     0.0000    0.0398
  2.37  0.4134  0.3379  1.6750  9.593E-01  2.59E-02   0.00E+00  0.9458        0.0133      0.0089     0.0000   -0.0024        0.0090      0.0223     0.0000    0.0002
  2.37  0.4134  0.3379  1.9530  6.029E-01  1.04E-02   0.00E+00  0.9527        0.0089      0.0077     0.0000   -0.0098       -0.0097      0.0169     0.0000    0.0029
  2.37  0.4134  0.3379  2.2380  3.094E-01  6.54E-03   0.00E+00  0.9576        0.0104      0.0095     0.0000   -0.0154        0.0152      0.0173     0.0000    0.0020
  2.37  0.4134  0.3379  2.5450  1.578E-01  3.28E-03   0.00E+00  0.9684       -0.0119      0.0084     0.0000   -0.0199       -0.0348      0.0170     0.0000    0.0086
  2.37  0.4134  0.3379  2.9490  7.281E-02  2.29E-03   0.00E+00  0.9990       -0.0235      0.0118     0.0000   -0.0286        0.0002      0.0267     0.0000    0.0190
  2.37  0.4134  0.3379  3.2650  4.275E-02  1.46E-03   0.00E+00  1.0397       -0.0190      0.0130     0.0000   -0.0432        0.0507      0.0284     0.0000    0.0331
  2.37  0.4134  0.3748  1.6750  6.144E-01  1.35E-02   0.00E+00  0.9467        0.0280      0.0075     0.0000   -0.0057        0.0060      0.0187     0.0000    0.0014
  2.37  0.4134  0.3748  2.2380  1.861E-01  4.44E-03   0.00E+00  0.9595       -0.0076      0.0110     0.0000   -0.0178       -0.0614      0.0206     0.0000    0.0057
  2.37  0.4134  0.3748  2.5450  9.168E-02  2.56E-03   0.00E+00  0.9811       -0.0366      0.0114     0.0000   -0.0234       -0.0187      0.0228     0.0000    0.0147
  2.37  0.4134  0.3748  2.9490  4.554E-02  1.65E-03   0.00E+00  1.0158       -0.0162      0.0139     0.0000   -0.0316        0.0632      0.0288     0.0000    0.0012
  2.37  0.4134  0.3748  3.2650  1.758E-02  8.06E-04   0.00E+00  1.0525       -0.0584      0.0175     0.0000   -0.0481        0.0721      0.0397     0.0000    0.0429
  2.37  0.4134  0.4134  1.6750  4.253E-01  8.98E-03   0.00E+00  0.9459        0.0142      0.0081     0.0000   -0.0088       -0.0681      0.0194     0.0000    0.0000
  2.37  0.4134  0.4134  2.2380  1.172E-01  3.58E-03   0.00E+00  0.9670        0.0099      0.0135     0.0000   -0.0192       -0.0162      0.0242     0.0000    0.0090
  2.37  0.4134  0.4134  2.5450  5.848E-02  2.29E-03   0.00E+00  0.9871       -0.0210      0.0159     0.0000   -0.0237        0.0084      0.0309     0.0000   -0.0037
  2.37  0.4134  0.4134  2.9490  2.615E-02  1.05E-03   0.00E+00  1.0836       -0.0603      0.0148     0.0000   -0.0536        0.0044      0.0339     0.0000    0.0513
  2.37  0.4134  0.4537  1.4230  4.426E-01  1.21E-02   0.00E+00  0.9416        0.0216      0.0085     0.0000   -0.0043       -0.0219      0.0215     0.0000    0.0003
  2.37  0.4134  0.4537  1.6750  2.696E-01  5.46E-03   0.00E+00  0.9465        0.0128      0.0092     0.0000   -0.0120       -0.0318      0.0209     0.0000    0.0025
  2.37  0.4134  0.4537  2.5450  3.967E-02  1.70E-03   0.00E+00  1.0327       -0.0271      0.0169     0.0000   -0.0408        0.0162      0.0350     0.0000    0.0196
  2.37  0.4134  0.4958  1.4230  2.781E-01  6.49E-03   0.00E+00  0.9415        0.0229      0.0074     0.0000   -0.0081       -0.0249      0.0177     0.0000    0.0011
  2.37  0.4134  0.4958  2.5450  1.877E-02  9.69E-04   0.00E+00  1.0806       -0.0656      0.0215     0.0000   -0.0459        0.1116      0.0393     0.0000    0.0159
  2.37  0.4134  0.5397  1.1870  3.254E-01  6.75E-03   0.00E+00  0.9362       -0.0367      0.0071     0.0000   -0.0010        0.0076      0.0181     0.0000    0.0000
  2.37  0.4134  0.5397  1.4230  1.836E-01  4.95E-03   0.00E+00  0.9452        0.0282      0.0099     0.0000   -0.0110       -0.0521      0.0217     0.0000   -0.0011
  2.37  0.4134  0.5397  2.2380  2.598E-02  1.51E-03   0.00E+00  1.0360       -0.0487      0.0256     0.0000   -0.0392       -0.0371      0.0488     0.0000    0.0085
  2.37  0.4134  0.5855  1.1870  1.832E-01  3.59E-03   0.00E+00  0.9414        0.0458      0.0059     0.0000   -0.0087       -0.0630      0.0147     0.0000   -0.0007
  2.37  0.4134  0.5855  1.4230  7.325E-02  3.03E-03   0.00E+00  0.9464       -0.0367      0.0197     0.0000   -0.0171       -0.2677      0.0423     0.0000   -0.0008
  2.37  0.4134  0.6334  0.9690  2.035E-01  4.65E-03   0.00E+00  0.9344       -0.1225      0.0080     0.0000   -0.0005        0.0820      0.0199     0.0000    0.0000
  2.37  0.4134  0.6334  1.1870  9.126E-02  2.91E-03   0.00E+00  0.9382        0.0698      0.0083     0.0000   -0.0154       -0.2862      0.0199     0.0000    0.0003
  2.37  0.4134  0.6834  0.9690  9.641E-02  2.54E-03   0.00E+00  0.9341        0.0818      0.0068     0.0000   -0.0124       -0.2707      0.0176     0.0000    0.0002
  2.37  0.4134  0.7355  0.7650  7.934E-02  5.22E-03   0.00E+00  0.9371        0.1202      0.0193     0.0000   -0.0086       -0.2322      0.0494     0.0000    0.0012
  2.37  0.4134  0.7355  0.9690  5.802E-02  4.99E-03   0.00E+00  0.9322        0.0168      0.0265     0.0000   -0.0150       -0.1576      0.0707     0.0000   -0.0016
  2.37  0.4134  0.8469  0.5760  7.724E-02  4.99E-03   0.00E+00  1.0645        0.1182      0.0158     0.0000   -0.0181       -0.2629      0.0407     0.0000   -0.0114
  2.37  0.4537  0.1194  2.9490  7.849E-01  2.11E-02   0.00E+00  0.9714        0.0481      0.0109     0.0000   -0.0193        0.0785      0.0194     0.0000    0.0001
  2.37  0.4537  0.1194  3.2650  3.202E-01  6.36E-03   0.00E+00  0.9963       -0.0076      0.0075     0.0000   -0.0167       -0.0331      0.0184     0.0000    0.0043
  2.37  0.4537  0.1194  3.7100  1.118E-01  3.02E-03   0.00E+00  1.1814        0.0188      0.0101     0.0000   -0.0353       -0.0246      0.0255     0.0000   -0.0108
  2.37  0.4537  0.1194  4.1820  9.785E-02  5.91E-03   0.00E+00  1.2039       -0.1371      0.0213     0.0000   -0.0233        0.1757      0.0423     0.0000    0.0437
  2.37  0.4537  0.1468  2.2380  3.800E+00  1.31E-01   0.00E+00  0.9439        0.0454      0.0138     0.0000   -0.0048        0.0044      0.0254     0.0000    0.0006
  2.37  0.4537  0.1468  2.9490  7.600E-01  1.32E-02   0.00E+00  0.9561       -0.0030      0.0071     0.0000   -0.0156        0.0438      0.0148     0.0000    0.0058
  2.37  0.4537  0.1468  3.2650  3.421E-01  5.88E-03   0.00E+00  0.9684       -0.0105      0.0066     0.0000   -0.0125        0.0091      0.0156     0.0000   -0.0022
  2.37  0.4537  0.1468  3.7100  1.426E-01  3.12E-03   0.00E+00  1.0604       -0.0163      0.0079     0.0000   -0.0321       -0.0483      0.0200     0.0000    0.0318
  2.37  0.4537  0.1753  2.2380  2.486E+00  4.51E-02   0.00E+00  0.9442        0.0160      0.0078     0.0000   -0.0064       -0.0191      0.0154     0.0000    0.0000
  2.37  0.4537  0.1753  2.5450  1.375E+00  2.45E-02   0.00E+00  0.9478       -0.0077      0.0084     0.0000   -0.0116        0.0077      0.0145     0.0000    0.0010
  2.37  0.4537  0.1753  2.9490  5.357E-01  9.59E-03   0.00E+00  0.9518       -0.0128      0.0071     0.0000   -0.0129        0.0043      0.0156     0.0000    0.0063
  2.37  0.4537  0.1753  3.2650  2.748E-01  4.96E-03   0.00E+00  0.9643       -0.0153      0.0067     0.0000   -0.0148       -0.0330      0.0165     0.0000   -0.0080
  2.37  0.4537  0.1753  3.7100  1.193E-01  2.71E-03   0.00E+00  1.0218       -0.0420      0.0082     0.0000   -0.0340       -0.0389      0.0203     0.0000    0.0613
  2.37  0.4537  0.2051  2.2380  1.733E+00  2.83E-02   0.00E+00  0.9428        0.0161      0.0075     0.0000   -0.0079        0.0091      0.0144     0.0000    0.0000
  2.37  0.4537  0.2051  2.5450  8.499E-01  1.66E-02   0.00E+00  0.9452        0.0048      0.0088     0.0000   -0.0122        0.0371      0.0145     0.0000    0.0035
  2.37  0.4537  0.2051  2.9490  3.360E-01  7.04E-03   0.00E+00  0.9521       -0.0181      0.0084     0.0000   -0.0125       -0.0020      0.0183     0.0000    0.0008
  2.37  0.4537  0.2051  3.2650  1.943E-01  3.83E-03   0.00E+00  0.9688       -0.0187      0.0074     0.0000   -0.0207       -0.0384      0.0181     0.0000   -0.0020
  2.37  0.4537  0.2051  3.7100  9.237E-02  2.34E-03   0.00E+00  0.9611       -0.0383      0.0095     0.0000   -0.0172        0.0123      0.0230     0.0000    0.0168
  2.37  0.4537  0.2362  1.9530  2.018E+00  4.99E-02   0.00E+00  0.9380        0.0166      0.0087     0.0000   -0.0027       -0.0042      0.0204     0.0000   -0.0001
  2.37  0.4537  0.2362  2.2380  1.133E+00  1.93E-02   0.00E+00  0.9410       -0.0072      0.0082     0.0000   -0.0094        0.0017      0.0153     0.0000    0.0014
  2.37  0.4537  0.2362  2.5450  4.945E-01  1.04E-02   0.00E+00  0.9448       -0.0090      0.0094     0.0000   -0.0122        0.0367      0.0160     0.0000    0.0059
  2.37  0.4537  0.2362  2.9490  2.134E-01  5.27E-03   0.00E+00  0.9553       -0.0035      0.0098     0.0000   -0.0163       -0.0353      0.0219     0.0000   -0.0054
  2.37  0.4537  0.2362  3.2650  1.295E-01  2.97E-03   0.00E+00  0.9845       -0.0139      0.0091     0.0000   -0.0282        0.0228      0.0208     0.0000    0.0248
  2.37  0.4537  0.2686  1.9530  1.258E+00  2.21E-02   0.00E+00  0.9369        0.0082      0.0066     0.0000   -0.0057       -0.0075      0.0161     0.0000    0.0003
  2.37  0.4537  0.2686  2.5450  3.179E-01  7.29E-03   0.00E+00  0.9479        0.0032      0.0099     0.0000   -0.0126        0.0294      0.0184     0.0000    0.0031
  2.37  0.4537  0.2686  2.9490  1.564E-01  4.27E-03   0.00E+00  0.9640        0.0037      0.0109     0.0000   -0.0232        0.0110      0.0233     0.0000    0.0014
  2.37  0.4537  0.2686  3.2650  8.576E-02  2.19E-03   0.00E+00  0.9951       -0.0327      0.0101     0.0000   -0.0305       -0.0068      0.0225     0.0000    0.0392
  2.37  0.4537  0.3025  1.9530  7.735E-01  1.24E-02   0.00E+00  0.9362       -0.0059      0.0067     0.0000   -0.0081       -0.0192      0.0159     0.0000    0.0014
  2.37  0.4537  0.3025  2.5450  2.030E-01  5.48E-03   0.00E+00  0.9519       -0.0042      0.0117     0.0000   -0.0170        0.0094      0.0224     0.0000   -0.0028
  2.37  0.4537  0.3025  2.9490  1.036E-01  2.83E-03   0.00E+00  0.9944       -0.0362      0.0108     0.0000   -0.0325        0.0001      0.0238     0.0000    0.0367
  2.37  0.4537  0.3025  3.2650  5.283E-02  1.60E-03   0.00E+00  1.0061       -0.0332      0.0118     0.0000   -0.0305       -0.0036      0.0276     0.0000    0.0022
  2.37  0.4537  0.3379  1.6750  9.228E-01  2.07E-02   0.00E+00  0.9321        0.0158      0.0074     0.0000   -0.0014        0.0007      0.0195     0.0000    0.0000
  2.37  0.4537  0.3379  1.9530  5.112E-01  8.32E-03   0.00E+00  0.9371        0.0292      0.0072     0.0000   -0.0099        0.0289      0.0164     0.0000    0.0034
  2.37  0.4537  0.3379  2.5450  1.392E-01  4.63E-03   0.00E+00  0.9585        0.0288      0.0138     0.0000   -0.0236        0.0502      0.0270     0.0000    0.0023
  2.37  0.4537  0.3379  2.9490  6.963E-02  1.97E-03   0.00E+00  0.9959       -0.0390      0.0115     0.0000   -0.0224        0.0881      0.0244     0.0000   -0.0015
  2.37  0.4537  0.3748  1.6750  5.364E-01  9.91E-03   0.00E+00  0.9321        0.0205      0.0061     0.0000   -0.0063       -0.0203      0.0158     0.0000    0.0012
  2.37  0.4537  0.3748  1.9530  2.789E-01  4.82E-03   0.00E+00  0.9424        0.0164      0.0080     0.0000   -0.0115       -0.0353      0.0185     0.0000    0.0025
  2.37  0.4537  0.3748  2.5450  1.030E-01  3.49E-03   0.00E+00  0.9893       -0.0067      0.0139     0.0000   -0.0302        0.0595      0.0279     0.0000    0.0314
  2.37  0.4537  0.3748  2.9490  3.675E-02  1.18E-03   0.00E+00  1.1109       -0.0234      0.0124     0.0000   -0.0658       -0.0122      0.0273     0.0000    0.0471
  2.37  0.4537  0.4134  1.6750  3.667E-01  6.90E-03   0.00E+00  0.9355        0.0368      0.0066     0.0000   -0.0081        0.0076      0.0161     0.0000    0.0027
  2.37  0.4537  0.4134  2.5450  7.344E-02  2.43E-03   0.00E+00  1.0039       -0.0166      0.0138     0.0000   -0.0209        0.0667      0.0270     0.0000   -0.0220
  2.37  0.4537  0.4537  1.4230  3.871E-01  7.80E-03   0.00E+00  0.9281        0.0287      0.0068     0.0000   -0.0029       -0.0052      0.0174     0.0000    0.0007
  2.37  0.4537  0.4537  1.6750  2.376E-01  5.28E-03   0.00E+00  0.9382        0.0353      0.0088     0.0000   -0.0121       -0.0062      0.0201     0.0000   -0.0017
  2.37  0.4537  0.4537  2.2380  8.890E-02  4.08E-03   0.00E+00  0.9896        0.0372      0.0195     0.0000   -0.0217        0.1395      0.0334     0.0000   -0.0015
  2.37  0.4537  0.4537  2.5450  3.048E-02  1.18E-03   0.00E+00  1.1618       -0.0420      0.0165     0.0000   -0.0808        0.0333      0.0318     0.0000    0.0575
  2.37  0.4537  0.4958  1.4230  2.528E-01  4.68E-03   0.00E+00  0.9331        0.0560      0.0058     0.0000   -0.0078       -0.0294      0.0149     0.0000   -0.0007
  2.37  0.4537  0.4958  1.6750  1.168E-01  3.73E-03   0.00E+00  0.9420        0.0064      0.0144     0.0000   -0.0170       -0.0960      0.0324     0.0000    0.0041
  2.37  0.4537  0.4958  2.2380  5.277E-02  2.51E-03   0.00E+00  1.0757        0.0171      0.0210     0.0000   -0.0484        0.0537      0.0366     0.0000   -0.0079
  2.37  0.4537  0.5397  1.4230  1.700E-01  4.45E-03   0.00E+00  0.9353        0.0782      0.0078     0.0000   -0.0122       -0.0427      0.0192     0.0000    0.0009
  2.37  0.4537  0.5855  1.1870  1.618E-01  3.54E-03   0.00E+00  0.9323        0.0716      0.0070     0.0000   -0.0077       -0.0175      0.0182     0.0000   -0.0005
  2.37  0.4537  0.5855  1.4230  7.609E-02  5.01E-03   0.00E+00  0.9539        0.1098      0.0184     0.0000   -0.0142       -0.0739      0.0391     0.0000   -0.0049
  2.37  0.4537  0.6334  1.1870  9.335E-02  3.45E-03   0.00E+00  0.9516        0.1012      0.0092     0.0000   -0.0129       -0.3337      0.0237     0.0000   -0.0048
  2.37  0.4537  0.6834  0.9690  1.023E-01  6.62E-03   0.00E+00  0.9542        0.1015      0.0175     0.0000   -0.0104       -0.3045      0.0455     0.0000   -0.0035
  2.37  0.4537  0.7900  0.7650  9.396E-02  5.46E-03   0.00E+00  0.9794        0.0744      0.0144     0.0000   -0.0167       -0.2519      0.0373     0.0000   -0.0089
  2.37  0.4958  0.1194  2.9490  3.570E-01  1.20E-02   0.00E+00  0.9793        0.0027      0.0146     0.0000   -0.0238        0.0133      0.0273     0.0000   -0.0009
  2.37  0.4958  0.1194  3.2650  1.118E-01  3.76E-03   0.00E+00  1.1151        0.0084      0.0135     0.0000   -0.0146       -0.0278      0.0322     0.0000   -0.0174
  2.37  0.4958  0.1194  3.7100  4.192E-02  2.30E-03   0.00E+00  2.1029        0.0011      0.0208     0.0000   -0.1159       -0.0864      0.0546     0.0000    0.1874
  2.37  0.4958  0.1468  2.9490  4.884E-01  7.94E-03   0.00E+00  0.9412       -0.0180      0.0069     0.0000   -0.0157        0.0359      0.0145     0.0000    0.0039
  2.37  0.4958  0.1468  3.2650  1.845E-01  3.77E-03   0.00E+00  1.0051        0.0019      0.0080     0.0000   -0.0154       -0.0015      0.0200     0.0000   -0.0234
  2.37  0.4958  0.1468  3.7100  8.166E-02  2.67E-03   0.00E+00  1.2603       -0.0090      0.0121     0.0000   -0.0318       -0.0443      0.0302     0.0000    0.1418
  2.37  0.4958  0.1753  2.2380  1.945E+00  6.11E-02   0.00E+00  0.9218       -0.0145      0.0126     0.0000   -0.0063       -0.0523      0.0271     0.0000    0.0000
  2.37  0.4958  0.1753  2.5450  1.302E+00  2.86E-02   0.00E+00  0.9276        0.0143      0.0099     0.0000   -0.0119        0.0432      0.0192     0.0000   -0.0008
  2.37  0.4958  0.1753  2.9490  3.758E-01  6.45E-03   0.00E+00  0.9352       -0.0124      0.0071     0.0000   -0.0116        0.0069      0.0162     0.0000    0.0033
  2.37  0.4958  0.1753  3.2650  1.766E-01  3.59E-03   0.00E+00  0.9914       -0.0168      0.0080     0.0000   -0.0249       -0.0015      0.0192     0.0000   -0.0217
  2.37  0.4958  0.2051  2.2380  1.376E+00  3.06E-02   0.00E+00  0.9219        0.0036      0.0091     0.0000   -0.0077       -0.0152      0.0200     0.0000   -0.0015
  2.37  0.4958  0.2051  2.5450  7.094E-01  1.60E-02   0.00E+00  0.9247        0.0079      0.0101     0.0000   -0.0125        0.0170      0.0199     0.0000    0.0029
  2.37  0.4958  0.2051  2.9490  2.488E-01  4.74E-03   0.00E+00  0.9416       -0.0281      0.0079     0.0000   -0.0112        0.0045      0.0179     0.0000   -0.0049
  2.37  0.4958  0.2051  3.2650  1.415E-01  3.14E-03   0.00E+00  0.9998       -0.0099      0.0090     0.0000   -0.0418        0.0301      0.0213     0.0000    0.0190
  2.37  0.4958  0.2362  1.9530  1.592E+00  5.02E-02   0.00E+00  0.9160        0.0312      0.0108     0.0000   -0.0022       -0.0110      0.0268     0.0000    0.0000
  2.37  0.4958  0.2362  2.2380  9.685E-01  2.35E-02   0.00E+00  0.9210       -0.0065      0.0113     0.0000   -0.0094        0.0275      0.0224     0.0000   -0.0001
  2.37  0.4958  0.2362  2.5450  4.349E-01  1.18E-02   0.00E+00  0.9232       -0.0029      0.0123     0.0000   -0.0125        0.0665      0.0227     0.0000    0.0047
  2.37  0.4958  0.2362  2.9490  1.733E-01  3.83E-03   0.00E+00  0.9536       -0.0107      0.0094     0.0000   -0.0189        0.0330      0.0201     0.0000   -0.0182
  2.37  0.4958  0.2362  3.2650  9.701E-02  2.58E-03   0.00E+00  0.9888       -0.0178      0.0108     0.0000   -0.0423       -0.0082      0.0254     0.0000    0.0781
  2.37  0.4958  0.2686  1.9530  1.095E+00  2.39E-02   0.00E+00  0.9164        0.0184      0.0075     0.0000   -0.0051       -0.0001      0.0196     0.0000   -0.0007
  2.37  0.4958  0.2686  2.2380  6.329E-01  1.45E-02   0.00E+00  0.9201       -0.0148      0.0114     0.0000   -0.0110        0.0636      0.0239     0.0000    0.0024
  2.37  0.4958  0.2686  2.5450  2.652E-01  8.19E-03   0.00E+00  0.9310       -0.0028      0.0139     0.0000   -0.0109        0.0259      0.0263     0.0000    0.0043
  2.37  0.4958  0.2686  2.9490  1.248E-01  3.00E-03   0.00E+00  0.9788       -0.0036      0.0101     0.0000   -0.0397        0.0170      0.0212     0.0000    0.0107
  2.37  0.4958  0.3025  1.9530  6.845E-01  1.32E-02   0.00E+00  0.9168        0.0148      0.0071     0.0000   -0.0076        0.0285      0.0178     0.0000    0.0004
  2.37  0.4958  0.3025  2.5450  1.752E-01  4.97E-03   0.00E+00  0.9448        0.0036      0.0120     0.0000   -0.0155        0.0215      0.0248     0.0000   -0.0100
  2.37  0.4958  0.3025  2.9490  8.240E-02  2.12E-03   0.00E+00  0.9918       -0.0221      0.0108     0.0000   -0.0446        0.0577      0.0229     0.0000    0.0715
  2.37  0.4958  0.3379  1.9530  4.794E-01  1.00E-02   0.00E+00  0.9176        0.0249      0.0081     0.0000   -0.0102        0.0101      0.0200     0.0000    0.0020
  2.37  0.4958  0.3379  2.2380  2.105E-01  7.14E-03   0.00E+00  0.9348        0.0351      0.0159     0.0000   -0.0115        0.0311      0.0334     0.0000    0.0033
  2.37  0.4958  0.3379  2.5450  1.290E-01  3.55E-03   0.00E+00  0.9619       -0.0106      0.0120     0.0000   -0.0305        0.0921      0.0232     0.0000   -0.0102
  2.37  0.4958  0.3748  1.6750  4.895E-01  9.71E-03   0.00E+00  0.9146        0.0277      0.0070     0.0000   -0.0058        0.0115      0.0183     0.0000    0.0005
  2.37  0.4958  0.3748  1.9530  2.226E-01  6.43E-03   0.00E+00  0.9255        0.0024      0.0124     0.0000   -0.0113       -0.0385      0.0291     0.0000    0.0053
  2.37  0.4958  0.3748  2.2380  1.576E-01  6.32E-03   0.00E+00  0.9493        0.0211      0.0186     0.0000   -0.0199        0.0806      0.0345     0.0000   -0.0119
  2.37  0.4958  0.3748  2.5450  8.508E-02  2.53E-03   0.00E+00  1.0083       -0.0178      0.0128     0.0000   -0.0554        0.0761      0.0257     0.0000    0.0709
  2.37  0.4958  0.4134  1.6750  3.343E-01  7.31E-03   0.00E+00  0.9174        0.0564      0.0073     0.0000   -0.0096       -0.0041      0.0191     0.0000    0.0021
  2.37  0.4958  0.4134  1.9530  1.541E-01  6.11E-03   0.00E+00  0.9409        0.0017      0.0186     0.0000   -0.0142       -0.0526      0.0421     0.0000   -0.0034
  2.37  0.4958  0.4134  2.2380  1.176E-01  4.68E-03   0.00E+00  0.9694        0.0076      0.0184     0.0000   -0.0387        0.0714      0.0333     0.0000    0.0097
  2.37  0.4958  0.4537  1.4230  3.496E-01  9.21E-03   0.00E+00  0.9127        0.0323      0.0097     0.0000   -0.0030        0.0185      0.0252     0.0000    0.0003
  2.37  0.4958  0.4537  1.6750  2.092E-01  6.49E-03   0.00E+00  0.9319        0.0647      0.0102     0.0000   -0.0103        0.0126      0.0260     0.0000    0.0034
  2.37  0.4958  0.4958  1.4230  1.923E-01  4.86E-03   0.00E+00  0.9214        0.0615      0.0086     0.0000   -0.0070       -0.0352      0.0223     0.0000    0.0030
  2.37  0.4958  0.4958  1.6750  1.155E-01  6.01E-03   0.00E+00  0.9432        0.0372      0.0182     0.0000   -0.0194       -0.0563      0.0437     0.0000   -0.0080
  2.37  0.4958  0.5397  1.4230  1.315E-01  4.82E-03   0.00E+00  0.9357        0.0625      0.0118     0.0000   -0.0133       -0.0761      0.0319     0.0000   -0.0051
  2.37  0.4958  0.5855  1.1870  1.442E-01  7.64E-03   0.00E+00  0.9300        0.0764      0.0183     0.0000   -0.0075       -0.0737      0.0484     0.0000   -0.0002
  2.37  0.4958  0.5855  1.4230  1.011E-01  5.64E-03   0.00E+00  0.9470        0.0864      0.0209     0.0000   -0.0203       -0.1360      0.0532     0.0000    0.0015
  2.37  0.4958  0.6334  1.1870  1.038E-01  1.02E-02   0.00E+00  0.9455        0.0415      0.0311     0.0000   -0.0146       -0.2943      0.0756     0.0000   -0.0024
  2.37  0.4958  0.6834  0.9690  1.000E-01  9.69E-03   0.00E+00  0.9552        0.0482      0.0271     0.0000   -0.0087       -0.2529      0.0720     0.0000   -0.0002
  2.37  0.4958  0.7355  0.9690  5.816E-02  3.13E-03   0.00E+00  1.0721        0.0865      0.0152     0.0000   -0.0092       -0.1678      0.0401     0.0000   -0.0419
  2.37  0.5397  0.1194  3.2650  3.178E-02  3.08E-03   0.00E+00  2.0015       -0.0385      0.0411     0.0000   -0.0125        0.0292      0.1024     0.0000   -0.0678
  2.37  0.5397  0.1468  2.9490  2.567E-01  5.66E-03   0.00E+00  0.9551       -0.0001      0.0097     0.0000   -0.0159        0.0291      0.0202     0.0000   -0.0067
  2.37  0.5397  0.1468  3.2650  9.837E-02  2.89E-03   0.00E+00  1.3165       -0.0051      0.0119     0.0000   -0.0454       -0.0399      0.0296     0.0000   -0.0915
  2.37  0.5397  0.1753  2.5450  9.139E-01  2.02E-02   0.00E+00  0.9122       -0.0117      0.0109     0.0000   -0.0126        0.0052      0.0198     0.0000   -0.0037
  2.37  0.5397  0.1753  2.9490  2.393E-01  4.73E-03   0.00E+00  0.9423       -0.0033      0.0086     0.0000   -0.0115        0.0208      0.0191     0.0000   -0.0020
  2.37  0.5397  0.1753  3.2650  1.069E-01  3.10E-03   0.00E+00  1.2388        0.0123      0.0119     0.0000   -0.0904        0.0175      0.0292     0.0000    0.0064
  2.37  0.5397  0.2051  2.2380  1.148E+00  3.36E-02   0.00E+00  0.9036       -0.0648      0.0159     0.0000   -0.0071       -0.1192      0.0318     0.0000   -0.0039
  2.37  0.5397  0.2051  2.5450  5.465E-01  1.17E-02   0.00E+00  0.9078       -0.0172      0.0104     0.0000   -0.0128        0.0041      0.0197     0.0000    0.0029
  2.37  0.5397  0.2051  2.9490  1.907E-01  4.02E-03   0.00E+00  0.9637        0.0006      0.0091     0.0000   -0.0107        0.0294      0.0206     0.0000   -0.0198
  2.37  0.5397  0.2362  1.9530  1.378E+00  1.14E-01   0.00E+00  0.8955        0.0039      0.0376     0.0000   -0.0018        0.1318      0.0855     0.0000    0.0000
  2.37  0.5397  0.2362  2.2380  7.187E-01  2.16E-02   0.00E+00  0.9043       -0.0418      0.0158     0.0000   -0.0093        0.0336      0.0294     0.0000   -0.0031
  2.37  0.5397  0.2362  2.5450  3.318E-01  7.72E-03   0.00E+00  0.9051       -0.0095      0.0109     0.0000   -0.0124        0.0183      0.0212     0.0000    0.0025
  2.37  0.5397  0.2362  2.9490  1.326E-01  3.26E-03   0.00E+00  1.0185       -0.0261      0.0109     0.0000   -0.0374        0.0337      0.0232     0.0000   -0.0427
  2.37  0.5397  0.2686  1.9530  9.899E-01  4.45E-02   0.00E+00  0.8981        0.0054      0.0186     0.0000   -0.0044        0.0372      0.0468     0.0000   -0.0016
  2.37  0.5397  0.2686  2.2380  4.281E-01  1.57E-02   0.00E+00  0.9037       -0.0387      0.0197     0.0000   -0.0112        0.0363      0.0352     0.0000    0.0020
  2.37  0.5397  0.2686  2.5450  2.209E-01  6.05E-03   0.00E+00  0.9168       -0.0235      0.0134     0.0000   -0.0108        0.0402      0.0245     0.0000    0.0034
  2.37  0.5397  0.3025  1.9530  6.151E-01  2.08E-02   0.00E+00  0.9001        0.0159      0.0138     0.0000   -0.0071        0.0771      0.0333     0.0000   -0.0017
  2.37  0.5397  0.3025  2.2380  2.394E-01  9.53E-03   0.00E+00  0.9047       -0.0498      0.0211     0.0000   -0.0125       -0.0366      0.0392     0.0000    0.0029
  2.37  0.5397  0.3025  2.5450  1.478E-01  3.98E-03   0.00E+00  0.9602       -0.0253      0.0126     0.0000   -0.0112        0.0246      0.0242     0.0000   -0.0199
  2.37  0.5397  0.3379  1.9530  3.999E-01  1.33E-02   0.00E+00  0.9021        0.0223      0.0140     0.0000   -0.0099        0.0443      0.0329     0.0000    0.0014
  2.37  0.5397  0.3379  2.2380  1.875E-01  6.87E-03   0.00E+00  0.9209        0.0201      0.0177     0.0000   -0.0117        0.0610      0.0328     0.0000    0.0052
  2.37  0.5397  0.3379  2.5450  9.970E-02  3.12E-03   0.00E+00  1.0312        0.0079      0.0143     0.0000   -0.0536        0.0855      0.0267     0.0000   -0.0266
  2.37  0.5397  0.3748  1.6750  5.202E-01  2.29E-02   0.00E+00  0.8984        0.0391      0.0167     0.0000   -0.0048       -0.0018      0.0432     0.0000   -0.0004
  2.37  0.5397  0.3748  1.9530  2.179E-01  7.83E-03   0.00E+00  0.9085        0.0059      0.0162     0.0000   -0.0130        0.0138      0.0385     0.0000    0.0022
  2.37  0.5397  0.3748  2.2380  1.238E-01  4.29E-03   0.00E+00  0.9743       -0.0087      0.0175     0.0000   -0.0137       -0.0029      0.0348     0.0000   -0.0227
  2.37  0.5397  0.4134  1.6750  2.901E-01  1.26E-02   0.00E+00  0.9042        0.0727      0.0164     0.0000   -0.0093        0.0391      0.0419     0.0000    0.0007
  2.37  0.5397  0.4537  1.6750  2.220E-01  8.82E-03   0.00E+00  0.9183        0.0091      0.0172     0.0000   -0.0138        0.0080      0.0442     0.0000    0.0035
  2.37  0.5397  0.4958  1.4230  1.795E-01  1.73E-02   0.00E+00  0.9113       -0.0288      0.0399     0.0000   -0.0100        0.1644      0.0906     0.0000    0.0012
  2.37  0.5397  0.5397  1.4230  1.661E-01  1.08E-02   0.00E+00  0.9458       -0.0282      0.0264     0.0000   -0.0099       -0.1407      0.0635     0.0000    0.0049
  2.37  0.5397  0.5855  1.1870  2.030E-01  1.59E-02   0.00E+00  0.9252       -0.0291      0.0277     0.0000   -0.0069       -0.0518      0.0721     0.0000    0.0036
  2.37  0.5397  0.5855  1.4230  8.280E-02  4.95E-03   0.00E+00  1.0040        0.0818      0.0228     0.0000   -0.0360       -0.1138      0.0536     0.0000   -0.0154
  2.37  0.5397  0.6334  1.1870  1.057E-01  4.84E-03   0.00E+00  0.9902        0.1070      0.0122     0.0000   -0.0212       -0.2456      0.0322     0.0000   -0.0125
  2.37  0.5397  0.6834  0.9690  1.061E-01  3.76E-03   0.00E+00  0.9854        0.1421      0.0110     0.0000   -0.0078       -0.1947      0.0290     0.0000   -0.0075
  2.37  0.5855  0.1468  2.9490  7.983E-02  3.70E-03   0.00E+00  1.1307       -0.0073      0.0220     0.0000   -0.0252       -0.0133      0.0429     0.0000   -0.0399
  2.37  0.5855  0.1753  2.2380  1.030E+00  3.42E-02   0.00E+00  0.8805        0.0292      0.0147     0.0000   -0.0059       -0.0237      0.0322     0.0000   -0.0006
  2.37  0.5855  0.1753  2.5450  4.460E-01  1.35E-02   0.00E+00  0.9056       -0.0069      0.0160     0.0000   -0.0142        0.0027      0.0299     0.0000   -0.0086
  2.37  0.5855  0.1753  2.9490  1.097E-01  3.44E-03   0.00E+00  1.0494        0.0170      0.0142     0.0000   -0.0200        0.0798      0.0304     0.0000   -0.0196
  2.37  0.5855  0.2051  2.2380  6.682E-01  1.65E-02   0.00E+00  0.8874       -0.0210      0.0120     0.0000   -0.0058       -0.0380      0.0263     0.0000   -0.0072
  2.37  0.5855  0.2051  2.5450  2.807E-01  7.83E-03   0.00E+00  0.8951       -0.0075      0.0145     0.0000   -0.0127        0.0263      0.0280     0.0000    0.0024
  2.37  0.5855  0.2362  1.9530  9.139E-01  3.85E-02   0.00E+00  0.8760       -0.0061      0.0171     0.0000   -0.0006        0.0293      0.0423     0.0000    0.0000
  2.37  0.5855  0.2362  2.2380  4.704E-01  1.20E-02   0.00E+00  0.8915       -0.0072      0.0133     0.0000   -0.0092        0.0167      0.0284     0.0000   -0.0096
  2.37  0.5855  0.2362  2.5450  1.861E-01  5.69E-03   0.00E+00  0.8927       -0.0030      0.0154     0.0000   -0.0123        0.0563      0.0292     0.0000   -0.0020
  2.37  0.5855  0.2686  1.9530  5.884E-01  2.12E-02   0.00E+00  0.8797       -0.0353      0.0166     0.0000   -0.0037        0.0303      0.0395     0.0000   -0.0022
  2.37  0.5855  0.2686  2.5450  1.269E-01  4.73E-03   0.00E+00  0.9090       -0.0144      0.0189     0.0000   -0.0163       -0.0153      0.0374     0.0000   -0.0042
  2.37  0.5855  0.3025  1.9530  3.859E-01  1.51E-02   0.00E+00  0.8863       -0.0542      0.0197     0.0000   -0.0064        0.0243      0.0404     0.0000   -0.0067
  2.37  0.5855  0.3379  1.9530  2.776E-01  9.40E-03   0.00E+00  0.8905       -0.0055      0.0163     0.0000   -0.0101        0.0765      0.0366     0.0000   -0.0001
  2.37  0.5855  0.3748  1.6750  4.384E-01  2.36E-02   0.00E+00  0.8822       -0.0308      0.0203     0.0000   -0.0032       -0.0045      0.0536     0.0000   -0.0026
  2.37  0.5855  0.3748  1.9530  1.787E-01  5.33E-03   0.00E+00  0.8989       -0.0091      0.0148     0.0000   -0.0133        0.0458      0.0354     0.0000    0.0013
  2.37  0.5855  0.4134  1.6750  2.658E-01  1.16E-02   0.00E+00  0.8944       -0.0193      0.0175     0.0000   -0.0083        0.0100      0.0472     0.0000   -0.0002
  2.37  0.5855  0.4537  1.6750  1.662E-01  6.31E-03   0.00E+00  0.9150       -0.0531      0.0170     0.0000   -0.0156        0.0516      0.0424     0.0000   -0.0008
  2.37  0.5855  0.4958  1.4230  2.686E-01  1.03E-02   0.00E+00  0.9113        0.0053      0.0138     0.0000   -0.0087       -0.0273      0.0368     0.0000   -0.0002
  2.37  0.5855  0.4958  1.6750  8.942E-02  3.57E-03   0.00E+00  0.9774        0.0226      0.0181     0.0000   -0.0204       -0.0343      0.0456     0.0000    0.0040
  2.37  0.5855  0.5397  1.4230  1.487E-01  5.12E-03   0.00E+00  0.9473        0.0162      0.0119     0.0000   -0.0220       -0.0856      0.0326     0.0000    0.0005
  2.37  0.5855  0.5855  1.1870  1.723E-01  5.36E-03   0.00E+00  0.9417       -0.0160      0.0129     0.0000   -0.0119       -0.0129      0.0333     0.0000    0.0001
  2.37  0.5855  0.6334  1.1870  7.471E-02  2.40E-03   0.00E+00  1.0381        0.1337      0.0096     0.0000   -0.0097       -0.2984      0.0258     0.0000    0.0001
  2.37  0.5855  0.6834  0.9690  9.284E-02  3.92E-03   0.00E+00  1.0014        0.1364      0.0142     0.0000   -0.0052       -0.1707      0.0382     0.0000    0.0026
  2.37  0.6334  0.1753  2.2380  8.024E-01  3.62E-02   0.00E+00  0.8590        0.0292      0.0196     0.0000   -0.0057       -0.0888      0.0458     0.0000   -0.0017
  2.37  0.6334  0.2051  2.2380  5.427E-01  1.51E-02   0.00E+00  0.8734        0.0074      0.0130     0.0000   -0.0038       -0.0615      0.0306     0.0000   -0.0129
  2.37  0.6334  0.2362  2.2380  4.123E-01  1.01E-02   0.00E+00  0.8883       -0.0144      0.0120     0.0000   -0.0090       -0.0525      0.0286     0.0000   -0.0254
  2.37  0.6334  0.2686  1.9530  6.237E-01  1.75E-02   0.00E+00  0.8591       -0.0093      0.0121     0.0000   -0.0035        0.0371      0.0309     0.0000   -0.0031
  2.37  0.6334  0.2686  2.2380  2.807E-01  7.73E-03   0.00E+00  0.8844       -0.0086      0.0147     0.0000   -0.0140        0.0667      0.0313     0.0000   -0.0023
  2.37  0.6334  0.3025  1.9530  4.368E-01  1.14E-02   0.00E+00  0.8769       -0.0030      0.0117     0.0000   -0.0047        0.0285      0.0277     0.0000   -0.0171
  2.37  0.6334  0.3379  1.9530  3.029E-01  8.54E-03   0.00E+00  0.8873        0.0183      0.0125     0.0000   -0.0118        0.0749      0.0282     0.0000   -0.0075
  2.37  0.6334  0.3748  1.6750  4.932E-01  1.46E-02   0.00E+00  0.8642       -0.0005      0.0113     0.0000   -0.0019       -0.0221      0.0321     0.0000   -0.0048
  2.37  0.6334  0.3748  1.9530  1.776E-01  5.40E-03   0.00E+00  0.8950       -0.0204      0.0149     0.0000   -0.0141        0.0907      0.0357     0.0000    0.0038
  2.37  0.6334  0.4134  1.6750  3.090E-01  7.91E-03   0.00E+00  0.8908        0.0116      0.0099     0.0000   -0.0081       -0.0147      0.0278     0.0000   -0.0062
  2.37  0.6334  0.4537  1.6750  2.029E-01  6.05E-03   0.00E+00  0.9249        0.0145      0.0109     0.0000   -0.0157       -0.0817      0.0307     0.0000    0.0004
  2.37  0.6334  0.4958  1.4230  2.579E-01  7.01E-03   0.00E+00  0.9158       -0.0030      0.0111     0.0000   -0.0067       -0.0339      0.0307     0.0000   -0.0014
  2.37  0.6334  0.5397  1.4230  1.247E-01  3.70E-03   0.00E+00  0.9750        0.0390      0.0113     0.0000   -0.0272       -0.0980      0.0307     0.0000   -0.0069
  2.37  0.6334  0.5855  1.1870  1.617E-01  6.23E-03   0.00E+00  0.9931       -0.0356      0.0165     0.0000   -0.0075       -0.0586      0.0423     0.0000   -0.0008
  2.37  0.6834  0.1753  2.2380  4.078E-01  3.58E-02   0.00E+00  0.8360       -0.0410      0.0388     0.0000   -0.0051       -0.0330      0.0957     0.0000   -0.0041
  2.37  0.6834  0.2051  2.2380  2.751E-01  1.08E-02   0.00E+00  0.8643       -0.0749      0.0173     0.0000   -0.0010       -0.2798      0.0454     0.0000   -0.0271
  2.37  0.6834  0.2362  2.2380  2.553E-01  8.95E-03   0.00E+00  0.9173        0.0046      0.0176     0.0000   -0.0074        0.0573      0.0412     0.0000   -0.0701
  2.37  0.6834  0.2686  1.9530  4.507E-01  1.73E-02   0.00E+00  0.8370        0.0134      0.0167     0.0000   -0.0037        0.0378      0.0444     0.0000   -0.0051
  2.37  0.6834  0.2686  2.2380  1.819E-01  6.64E-03   0.00E+00  0.8630       -0.0395      0.0194     0.0000   -0.0205        0.0538      0.0445     0.0000   -0.0205
  2.37  0.6834  0.3025  1.9530  2.904E-01  9.43E-03   0.00E+00  0.8734       -0.0386      0.0147     0.0000   -0.0015        0.0230      0.0380     0.0000   -0.0363
  2.37  0.6834  0.3379  1.9530  2.312E-01  8.57E-03   0.00E+00  0.9070       -0.0091      0.0175     0.0000   -0.0163        0.0325      0.0409     0.0000   -0.0412
  2.37  0.6834  0.3748  1.6750  3.944E-01  1.65E-02   0.00E+00  0.8402        0.0215      0.0178     0.0000   -0.0029        0.0436      0.0491     0.0000   -0.0065
  2.37  0.6834  0.4134  1.6750  2.635E-01  8.95E-03   0.00E+00  0.9045       -0.0080      0.0134     0.0000   -0.0079       -0.0625      0.0392     0.0000   -0.0348
  2.37  0.6834  0.4958  1.4230  1.699E-01  8.05E-03   0.00E+00  0.9199       -0.0779      0.0216     0.0000   -0.0041        0.1571      0.0542     0.0000   -0.0120
  2.37  0.7355  0.2051  2.2380  1.607E-01  1.20E-02   0.00E+00  0.8544        0.0105      0.0338     0.0000    0.0032       -0.0046      0.0938     0.0000   -0.0787
  2.37  0.7355  0.2686  1.9530  2.642E-01  1.76E-02   0.00E+00  0.8083        0.0322      0.0300     0.0000   -0.0040        0.0929      0.0782     0.0000   -0.0091
  2.37  0.7355  0.3025  1.9530  1.634E-01  9.51E-03   0.00E+00  0.8286        0.0078      0.0260     0.0000    0.0002        0.0557      0.0719     0.0000   -0.0967
  2.37  0.7355  0.3748  1.6750  1.571E-01  1.35E-02   0.00E+00  0.8027       -0.0573      0.0414     0.0000   -0.0042        0.0510      0.1110     0.0000   -0.0064
  2.93  0.3025  0.0682  3.2650  9.585E+01  1.11E+00   0.00E+00  1.0921        0.0077      0.0023     0.0000   -0.0051        0.0035      0.0080     0.0000    0.0018
  2.93  0.3025  0.0682  3.7100  4.226E+01  4.13E-01   0.00E+00  1.1402       -0.0051      0.0019     0.0000   -0.0113       -0.0131      0.0076     0.0000   -0.0052
  2.93  0.3025  0.0682  4.1820  1.852E+01  2.50E-01   0.00E+00  1.2308       -0.0012      0.0026     0.0000   -0.0234        0.0157      0.0106     0.0000   -0.0028
  2.93  0.3025  0.0682  4.7080  7.798E+00  1.73E-01   0.00E+00  1.3623       -0.0049      0.0042     0.0000   -0.0429        0.0191      0.0174     0.0000    0.0556
  2.93  0.3025  0.0682  5.2930  2.976E+00  9.44E-02   0.00E+00  1.3402       -0.0201      0.0059     0.0000   -0.0340       -0.0067      0.0258     0.0000    0.0760
  2.93  0.3025  0.0682  5.9520  6.995E-01  2.84E-02   0.00E+00  1.2887       -0.0091      0.0078     0.0000   -0.0093       -0.0242      0.0288     0.0000   -0.0124
  2.93  0.3025  0.0682  6.6940  3.716E-01  2.72E-02   0.00E+00  1.3265       -0.0237      0.0136     0.0000   -0.0204       -0.0017      0.0614     0.0000   -0.0009
  2.93  0.3025  0.0933  2.9490  6.163E+01  8.51E-01   0.00E+00  1.0744        0.0124      0.0028     0.0000   -0.0023        0.0126      0.0081     0.0000   -0.0002
  2.93  0.3025  0.0933  3.2650  4.091E+01  2.57E-01   0.00E+00  1.0833       -0.0063      0.0012     0.0000   -0.0059       -0.0150      0.0048     0.0000    0.0008
  2.93  0.3025  0.0933  3.7100  2.374E+01  1.58E-01   0.00E+00  1.1004       -0.0113      0.0013     0.0000   -0.0101       -0.0079      0.0052     0.0000    0.0067
  2.93  0.3025  0.0933  4.1820  1.293E+01  1.16E-01   0.00E+00  1.1182       -0.0116      0.0017     0.0000   -0.0138        0.0301      0.0071     0.0000    0.0163
  2.93  0.3025  0.0933  4.7080  6.465E+00  9.67E-02   0.00E+00  1.1309       -0.0074      0.0029     0.0000   -0.0133        0.0398      0.0120     0.0000    0.0210
  2.93  0.3025  0.0933  5.2930  2.920E+00  5.74E-02   0.00E+00  1.1385       -0.0071      0.0037     0.0000   -0.0107        0.0383      0.0157     0.0000    0.0033
  2.93  0.3025  0.0933  5.9520  1.074E+00  3.20E-02   0.00E+00  1.1559       -0.0326      0.0057     0.0000   -0.0119        0.0371      0.0231     0.0000   -0.0102
  2.93  0.3025  0.0933  6.6940  3.909E-01  1.59E-02   0.00E+00  1.1276       -0.0241      0.0077     0.0000   -0.0178        0.0127      0.0313     0.0000    0.0306
  2.93  0.3025  0.1194  2.9490  3.217E+01  3.10E-01   0.00E+00  1.0661        0.0078      0.0020     0.0000   -0.0037        0.0123      0.0064     0.0000    0.0014
  2.93  0.3025  0.1194  3.2650  2.185E+01  1.50E-01   0.00E+00  1.0718       -0.0104      0.0014     0.0000   -0.0060       -0.0035      0.0053     0.0000    0.0039
  2.93  0.3025  0.1194  3.7100  1.231E+01  9.14E-02   0.00E+00  1.0804       -0.0167      0.0014     0.0000   -0.0081        0.0055      0.0058     0.0000    0.0076
  2.93  0.3025  0.1194  4.1820  6.804E+00  6.42E-02   0.00E+00  1.0907       -0.0145      0.0018     0.0000   -0.0090        0.0220      0.0075     0.0000    0.0087
  2.93  0.3025  0.1194  4.7080  3.407E+00  5.08E-02   0.00E+00  1.0997       -0.0075      0.0029     0.0000   -0.0100        0.0667      0.0119     0.0000    0.0029
  2.93  0.3025  0.1194  5.2930  1.602E+00  3.32E-02   0.00E+00  1.1107       -0.0109      0.0040     0.0000   -0.0115        0.0717      0.0164     0.0000    0.0003
  2.93  0.3025  0.1194  5.9520  6.342E-01  2.33E-02   0.00E+00  1.1224       -0.0260      0.0069     0.0000   -0.0175        0.0178      0.0283     0.0000    0.0268
  2.93  0.3025  0.1194  6.6940  2.402E-01  1.03E-02   0.00E+00  1.0591       -0.0234      0.0086     0.0000   -0.0104        0.1316      0.0325     0.0000    0.0136
  2.93  0.3025  0.1468  2.9490  1.874E+01  1.74E-01   0.00E+00  1.0579       -0.0025      0.0018     0.0000   -0.0041       -0.0259      0.0068     0.0000    0.0021
  2.93  0.3025  0.1468  3.2650  1.196E+01  1.05E-01   0.00E+00  1.0636       -0.0100      0.0017     0.0000   -0.0055        0.0070      0.0066     0.0000    0.0040
  2.93  0.3025  0.1468  3.7100  6.778E+00  6.30E-02   0.00E+00  1.0704       -0.0169      0.0018     0.0000   -0.0073       -0.0044      0.0072     0.0000    0.0034
  2.93  0.3025  0.1468  4.1820  3.764E+00  4.09E-02   0.00E+00  1.0771       -0.0175      0.0021     0.0000   -0.0090        0.0096      0.0085     0.0000    0.0024
  2.93  0.3025  0.1468  4.7080  1.908E+00  3.08E-02   0.00E+00  1.0866       -0.0141      0.0031     0.0000   -0.0109        0.0445      0.0128     0.0000    0.0064
  2.93  0.3025  0.1468  5.2930  8.465E-01  1.98E-02   0.00E+00  1.0952       -0.0229      0.0045     0.0000   -0.0138        0.0533      0.0183     0.0000    0.0186
  2.93  0.3025  0.1468  5.9520  3.122E-01  1.37E-02   0.00E+00  1.0715       -0.0145      0.0087     0.0000   -0.0111        0.1176      0.0339     0.0000    0.0075
  2.93  0.3025  0.1468  6.6940  1.194E-01  6.09E-03   0.00E+00  1.0368       -0.0137      0.0097     0.0000   -0.0095        0.0398      0.0391     0.0000    0.0135
  2.93  0.3025  0.1753  2.9490  1.136E+01  9.70E-02   0.00E+00  1.0517       -0.0040      0.0017     0.0000   -0.0042       -0.0060      0.0064     0.0000    0.0010
  2.93  0.3025  0.1753  3.2650  7.175E+00  6.61E-02   0.00E+00  1.0548       -0.0094      0.0016     0.0000   -0.0059       -0.0122      0.0071     0.0000    0.0012
  2.93  0.3025  0.1753  3.7100  3.936E+00  4.35E-02   0.00E+00  1.0598       -0.0121      0.0021     0.0000   -0.0078        0.0020      0.0085     0.0000    0.0036
  2.93  0.3025  0.1753  4.1820  2.075E+00  2.82E-02   0.00E+00  1.0672       -0.0232      0.0026     0.0000   -0.0095        0.0160      0.0106     0.0000    0.0091
  2.93  0.3025  0.1753  4.7080  1.024E+00  2.05E-02   0.00E+00  1.0694       -0.0184      0.0039     0.0000   -0.0100        0.0505      0.0158     0.0000    0.0092
  2.93  0.3025  0.1753  5.2930  4.517E-01  1.26E-02   0.00E+00  1.0677       -0.0142      0.0054     0.0000   -0.0103        0.0634      0.0217     0.0000    0.0033
  2.93  0.3025  0.1753  5.9520  1.452E-01  8.13E-03   0.00E+00  1.0697        0.0181      0.0101     0.0000   -0.0140       -0.0209      0.0429     0.0000    0.0214
  2.93  0.3025  0.1753  6.6940  4.962E-02  3.37E-03   0.00E+00  1.0160        0.0088      0.0130     0.0000   -0.0084        0.1000      0.0570     0.0000    0.0101
  2.93  0.3025  0.2051  2.5450  1.305E+01  2.23E-01   0.00E+00  1.0408        0.0222      0.0036     0.0000   -0.0024        0.0319      0.0097     0.0000    0.0003
  2.93  0.3025  0.2051  2.9490  7.008E+00  6.58E-02   0.00E+00  1.0434       -0.0050      0.0019     0.0000   -0.0050        0.0051      0.0070     0.0000    0.0022
  2.93  0.3025  0.2051  3.2650  4.473E+00  4.59E-02   0.00E+00  1.0460       -0.0118      0.0020     0.0000   -0.0061       -0.0172      0.0079     0.0000    0.0040
  2.93  0.3025  0.2051  3.7100  2.383E+00  3.05E-02   0.00E+00  1.0496       -0.0200      0.0024     0.0000   -0.0071       -0.0120      0.0099     0.0000    0.0046
  2.93  0.3025  0.2051  4.1820  1.214E+00  1.98E-02   0.00E+00  1.0533       -0.0174      0.0031     0.0000   -0.0080        0.0569      0.0126     0.0000    0.0022
  2.93  0.3025  0.2051  4.7080  5.613E-01  1.48E-02   0.00E+00  1.0616       -0.0192      0.0052     0.0000   -0.0102        0.0551      0.0203     0.0000    0.0038
  2.93  0.3025  0.2051  5.2930  2.567E-01  8.73E-03   0.00E+00  1.0711       -0.0260      0.0067     0.0000   -0.0138        0.1080      0.0272     0.0000    0.0178
  2.93  0.3025  0.2051  5.9520  7.425E-02  5.27E-03   0.00E+00  1.0466        0.0127      0.0135     0.0000   -0.0116        0.0573      0.0562     0.0000    0.0138
  2.93  0.3025  0.2051  6.6940  4.165E-02  3.64E-03   0.00E+00  0.9954       -0.0012      0.0178     0.0000   -0.0080        0.1573      0.0685     0.0000    0.0098
  2.93  0.3025  0.2362  2.5450  8.493E+00  1.32E-01   0.00E+00  1.0342        0.0155      0.0033     0.0000   -0.0031        0.0213      0.0093     0.0000    0.0010
  2.93  0.3025  0.2362  2.9490  4.363E+00  4.63E-02   0.00E+00  1.0373       -0.0041      0.0022     0.0000   -0.0049        0.0114      0.0079     0.0000    0.0019
  2.93  0.3025  0.2362  3.2650  2.773E+00  3.28E-02   0.00E+00  1.0398       -0.0073      0.0024     0.0000   -0.0060       -0.0161      0.0091     0.0000    0.0016
  2.93  0.3025  0.2362  3.7100  1.442E+00  2.12E-02   0.00E+00  1.0446       -0.0191      0.0029     0.0000   -0.0076        0.0022      0.0114     0.0000    0.0019
  2.93  0.3025  0.2362  4.1820  7.275E-01  1.45E-02   0.00E+00  1.0519       -0.0268      0.0038     0.0000   -0.0097        0.0120      0.0157     0.0000    0.0061
  2.93  0.3025  0.2362  4.7080  3.262E-01  1.06E-02   0.00E+00  1.0566       -0.0097      0.0062     0.0000   -0.0114        0.0590      0.0262     0.0000    0.0117
  2.93  0.3025  0.2362  5.2930  1.357E-01  6.20E-03   0.00E+00  1.0514        0.0104      0.0089     0.0000   -0.0116        0.0934      0.0356     0.0000    0.0112
  2.93  0.3025  0.2362  5.9520  5.316E-02  4.08E-03   0.00E+00  1.0342        0.0337      0.0138     0.0000   -0.0117       -0.0292      0.0576     0.0000    0.0151
  2.93  0.3025  0.2362  6.6940  1.995E-02  2.94E-03   0.00E+00  0.9651        0.0636      0.0294     0.0000   -0.0069        0.2179      0.1033     0.0000    0.0077
  2.93  0.3025  0.2686  2.5450  5.180E+00  7.73E-02   0.00E+00  1.0290        0.0098      0.0032     0.0000   -0.0037        0.0186      0.0095     0.0000    0.0007
  2.93  0.3025  0.2686  2.9490  2.785E+00  3.35E-02   0.00E+00  1.0313        0.0005      0.0025     0.0000   -0.0055        0.0109      0.0090     0.0000    0.0016
  2.93  0.3025  0.2686  3.2650  1.607E+00  2.26E-02   0.00E+00  1.0336       -0.0172      0.0029     0.0000   -0.0067        0.0180      0.0109     0.0000    0.0031
  2.93  0.3025  0.2686  3.7100  8.439E-01  1.48E-02   0.00E+00  1.0367       -0.0212      0.0036     0.0000   -0.0080        0.0241      0.0137     0.0000    0.0055
  2.93  0.3025  0.2686  4.1820  3.958E-01  1.02E-02   0.00E+00  1.0388       -0.0291      0.0052     0.0000   -0.0087        0.0256      0.0203     0.0000    0.0060
  2.93  0.3025  0.2686  4.7080  1.658E-01  6.69E-03   0.00E+00  1.0423        0.0061      0.0077     0.0000   -0.0100        0.0597      0.0323     0.0000    0.0065
  2.93  0.3025  0.2686  5.2930  7.266E-02  4.88E-03   0.00E+00  1.0433        0.0043      0.0135     0.0000   -0.0120        0.1459      0.0530     0.0000    0.0126
  2.93  0.3025  0.2686  5.9520  2.887E-02  2.69E-03   0.00E+00  1.0135        0.0957      0.0165     0.0000   -0.0103        0.1392      0.0733     0.0000    0.0131
  2.93  0.3025  0.3025  2.5450  3.307E+00  5.12E-02   0.00E+00  1.0215        0.0096      0.0033     0.0000   -0.0043        0.0251      0.0101     0.0000    0.0020
  2.93  0.3025  0.3025  2.9490  1.664E+00  2.35E-02   0.00E+00  1.0223       -0.0002      0.0029     0.0000   -0.0056       -0.0070      0.0107     0.0000    0.0029
  2.93  0.3025  0.3025  3.2650  9.864E-01  1.65E-02   0.00E+00  1.0228       -0.0071      0.0034     0.0000   -0.0062        0.0227      0.0130     0.0000    0.0032
  2.93  0.3025  0.3025  3.7100  4.470E-01  1.00E-02   0.00E+00  1.0251       -0.0159      0.0047     0.0000   -0.0070        0.0659      0.0173     0.0000    0.0032
  2.93  0.3025  0.3025  4.1820  1.964E-01  7.33E-03   0.00E+00  1.0298       -0.0199      0.0077     0.0000   -0.0083        0.0705      0.0305     0.0000    0.0034
  2.93  0.3025  0.3025  4.7080  8.840E-02  4.27E-03   0.00E+00  1.0362       -0.0126      0.0094     0.0000   -0.0106        0.0298      0.0376     0.0000    0.0082
  2.93  0.3025  0.3025  5.2930  4.158E-02  3.93E-03   0.00E+00  1.0290        0.0085      0.0192     0.0000   -0.0114        0.2680      0.0771     0.0000    0.0135
  2.93  0.3025  0.3025  5.9520  2.350E-02  2.79E-03   0.00E+00  0.9885       -0.0031      0.0260     0.0000   -0.0087        0.2444      0.0857     0.0000    0.0104
  2.93  0.3025  0.3379  2.5450  1.965E+00  3.24E-02   0.00E+00  1.0132        0.0007      0.0035     0.0000   -0.0044       -0.0129      0.0115     0.0000    0.0020
  2.93  0.3025  0.3379  2.9490  9.543E-01  1.63E-02   0.00E+00  1.0134       -0.0021      0.0036     0.0000   -0.0053        0.0438      0.0127     0.0000    0.0023
  2.93  0.3025  0.3379  3.2650  5.292E-01  1.09E-02   0.00E+00  1.0145       -0.0169      0.0042     0.0000   -0.0059        0.0074      0.0159     0.0000    0.0023
  2.93  0.3025  0.3379  3.7100  2.399E-01  7.19E-03   0.00E+00  1.0176       -0.0230      0.0063     0.0000   -0.0070        0.0486      0.0234     0.0000    0.0021
  2.93  0.3025  0.3379  4.1820  9.480E-02  4.73E-03   0.00E+00  1.0233       -0.0248      0.0102     0.0000   -0.0089        0.0390      0.0398     0.0000    0.0051
  2.93  0.3025  0.3379  4.7080  4.546E-02  3.13E-03   0.00E+00  1.0245       -0.0030      0.0141     0.0000   -0.0104        0.1157      0.0549     0.0000    0.0100
  2.93  0.3025  0.3748  2.5450  1.123E+00  2.06E-02   0.00E+00  1.0065       -0.0042      0.0039     0.0000   -0.0045       -0.0062      0.0130     0.0000    0.0019
  2.93  0.3025  0.3748  2.9490  5.086E-01  1.04E-02   0.00E+00  1.0066       -0.0134      0.0042     0.0000   -0.0053        0.0005      0.0156     0.0000    0.0018
  2.93  0.3025  0.3748  3.2650  2.858E-01  7.53E-03   0.00E+00  1.0077       -0.0092      0.0054     0.0000   -0.0060        0.0100      0.0201     0.0000    0.0017
  2.93  0.3025  0.3748  3.7100  1.156E-01  5.15E-03   0.00E+00  1.0113       -0.0235      0.0092     0.0000   -0.0074        0.0476      0.0345     0.0000    0.0031
  2.93  0.3025  0.3748  4.1820  5.238E-02  3.00E-03   0.00E+00  1.0140       -0.0219      0.0122     0.0000   -0.0089        0.0457      0.0457     0.0000    0.0070
  2.93  0.3025  0.3748  4.7080  2.105E-02  2.73E-03   0.00E+00  1.0088       -0.0600      0.0254     0.0000   -0.0093        0.1357      0.1274     0.0000    0.0089
  2.93  0.3025  0.4134  2.5450  6.342E-01  1.34E-02   0.00E+00  0.9992       -0.0037      0.0044     0.0000   -0.0045        0.0128      0.0150     0.0000    0.0015
  2.93  0.3025  0.4134  2.9490  2.758E-01  7.11E-03   0.00E+00  0.9992       -0.0107      0.0054     0.0000   -0.0054        0.0299      0.0190     0.0000    0.0015
  2.93  0.3025  0.4134  3.2650  1.497E-01  5.58E-03   0.00E+00  1.0004       -0.0305      0.0076     0.0000   -0.0062       -0.0037      0.0297     0.0000    0.0020
  2.93  0.3025  0.4134  3.7100  5.768E-02  3.22E-03   0.00E+00  1.0025       -0.0193      0.0114     0.0000   -0.0075        0.0060      0.0439     0.0000    0.0041
  2.93  0.3025  0.4134  4.1820  2.338E-02  2.07E-03   0.00E+00  1.0013       -0.0308      0.0187     0.0000   -0.0085        0.0126      0.0656     0.0000    0.0073
  2.93  0.3025  0.4537  2.5450  3.292E-01  8.33E-03   0.00E+00  0.9925       -0.0214      0.0054     0.0000   -0.0046       -0.0027      0.0185     0.0000    0.0013
  2.93  0.3025  0.4537  2.9490  1.467E-01  5.10E-03   0.00E+00  0.9924       -0.0225      0.0072     0.0000   -0.0055        0.0120      0.0261     0.0000    0.0015
  2.93  0.3025  0.4537  3.2650  6.401E-02  3.64E-03   0.00E+00  0.9933       -0.0320      0.0118     0.0000   -0.0063        0.0483      0.0433     0.0000    0.0023
  2.93  0.3025  0.4537  3.7100  3.076E-02  2.00E-03   0.00E+00  0.9931       -0.0398      0.0135     0.0000   -0.0076        0.1244      0.0487     0.0000    0.0047
  2.93  0.3025  0.4958  2.2380  3.146E-01  1.05E-02   0.00E+00  0.9860       -0.0142      0.0077     0.0000   -0.0041       -0.0106      0.0230     0.0000    0.0011
  2.93  0.3025  0.4958  2.5450  1.657E-01  5.64E-03   0.00E+00  0.9848       -0.0279      0.0072     0.0000   -0.0047        0.0136      0.0255     0.0000    0.0010
  2.93  0.3025  0.4958  2.9490  6.618E-02  3.62E-03   0.00E+00  0.9846       -0.0320      0.0112     0.0000   -0.0056       -0.0574      0.0423     0.0000    0.0016
  2.93  0.3025  0.4958  3.2650  3.521E-02  2.10E-03   0.00E+00  0.9844       -0.0424      0.0122     0.0000   -0.0064        0.0163      0.0466     0.0000    0.0026
  2.93  0.3025  0.4958  3.7100  1.651E-02  2.40E-03   0.00E+00  0.9799       -0.0421      0.0298     0.0000   -0.0073        0.1391      0.1223     0.0000    0.0049
  2.93  0.3025  0.5397  2.2380  1.769E-01  7.48E-03   0.00E+00  0.9777       -0.0228      0.0100     0.0000   -0.0041       -0.0383      0.0321     0.0000    0.0007
  2.93  0.3025  0.5397  2.5450  8.238E-02  4.43E-03   0.00E+00  0.9763       -0.0235      0.0108     0.0000   -0.0047       -0.0766      0.0420     0.0000    0.0007
  2.93  0.3025  0.5397  2.9490  3.474E-02  1.91E-03   0.00E+00  0.9753       -0.0536      0.0109     0.0000   -0.0056       -0.0555      0.0440     0.0000    0.0015
  2.93  0.3025  0.5397  3.2650  1.858E-02  2.09E-03   0.00E+00  0.9731       -0.0471      0.0246     0.0000   -0.0064        0.1843      0.0736     0.0000    0.0027
  2.93  0.3025  0.5855  2.5450  3.965E-02  2.32E-03   0.00E+00  0.9667       -0.0221      0.0122     0.0000   -0.0047       -0.0715      0.0436     0.0000    0.0002
  2.93  0.3025  0.5855  2.9490  1.547E-02  1.95E-03   0.00E+00  0.9637       -0.0514      0.0293     0.0000   -0.0058       -0.0297      0.1047     0.0000    0.0013
  2.93  0.3379  0.0682  3.2650  3.351E+01  6.44E-01   0.00E+00  1.0519        0.0236      0.0053     0.0000   -0.0090        0.0078      0.0112     0.0000    0.0042
  2.93  0.3379  0.0682  3.7100  9.184E+00  9.08E-02   0.00E+00  1.0919       -0.0023      0.0027     0.0000   -0.0166       -0.0025      0.0077     0.0000   -0.0012
  2.93  0.3379  0.0682  4.1820  3.349E+00  4.44E-02   0.00E+00  1.1789       -0.0095      0.0034     0.0000   -0.0313       -0.0121      0.0106     0.0000   -0.0064
  2.93  0.3379  0.0682  4.7080  1.193E+00  2.40E-02   0.00E+00  1.3042        0.0071      0.0052     0.0000   -0.0538        0.0183      0.0162     0.0000    0.0653
  2.93  0.3379  0.0682  5.2930  4.265E-01  1.36E-02   0.00E+00  1.2454       -0.0193      0.0084     0.0000   -0.0193        0.0144      0.0256     0.0000    0.0094
  2.93  0.3379  0.0682  5.9520  1.490E-01  5.74E-03   0.00E+00  1.3087       -0.0201      0.0101     0.0000   -0.0150        0.0041      0.0303     0.0000   -0.0231
  2.93  0.3379  0.0682  6.6940  5.613E-02  4.63E-03   0.00E+00  1.2140       -0.0270      0.0224     0.0000   -0.0426        0.0269      0.0647     0.0000    0.0573
  2.93  0.3379  0.0933  2.9490  2.453E+01  4.78E-01   0.00E+00  1.0400        0.0251      0.0056     0.0000   -0.0033        0.0091      0.0102     0.0000    0.0001
  2.93  0.3379  0.0933  3.2650  1.578E+01  8.91E-02   0.00E+00  1.0481        0.0049      0.0016     0.0000   -0.0083       -0.0044      0.0041     0.0000    0.0009
  2.93  0.3379  0.0933  3.7100  7.666E+00  4.14E-02   0.00E+00  1.0624       -0.0103      0.0014     0.0000   -0.0135       -0.0190      0.0043     0.0000    0.0041
  2.93  0.3379  0.0933  4.1820  3.671E+00  2.75E-02   0.00E+00  1.0813       -0.0094      0.0020     0.0000   -0.0187        0.0060      0.0061     0.0000    0.0161
  2.93  0.3379  0.0933  4.7080  1.647E+00  1.98E-02   0.00E+00  1.0911       -0.0061      0.0032     0.0000   -0.0181        0.0250      0.0098     0.0000    0.0203
  2.93  0.3379  0.0933  5.2930  7.095E-01  1.23E-02   0.00E+00  1.0951       -0.0023      0.0046     0.0000   -0.0124        0.0476      0.0141     0.0000   -0.0018
  2.93  0.3379  0.0933  5.9520  2.539E-01  5.66E-03   0.00E+00  1.1167       -0.0330      0.0059     0.0000   -0.0253        0.0218      0.0178     0.0000    0.0223
  2.93  0.3379  0.0933  6.6940  1.121E-01  4.38E-03   0.00E+00  1.0044       -0.0134      0.0107     0.0000   -0.0091        0.0959      0.0304     0.0000    0.0114
  2.93  0.3379  0.1194  2.9490  1.282E+01  1.26E-01   0.00E+00  1.0362        0.0174      0.0029     0.0000   -0.0050        0.0162      0.0061     0.0000    0.0006
  2.93  0.3379  0.1194  3.2650  8.546E+00  4.53E-02   0.00E+00  1.0410       -0.0030      0.0014     0.0000   -0.0084       -0.0083      0.0040     0.0000    0.0028
  2.93  0.3379  0.1194  3.7100  4.464E+00  2.56E-02   0.00E+00  1.0499       -0.0153      0.0015     0.0000   -0.0119       -0.0020      0.0046     0.0000    0.0085
  2.93  0.3379  0.1194  4.1820  2.259E+00  1.76E-02   0.00E+00  1.0589       -0.0179      0.0020     0.0000   -0.0138        0.0141      0.0062     0.0000    0.0120
  2.93  0.3379  0.1194  4.7080  1.053E+00  1.27E-02   0.00E+00  1.0633       -0.0102      0.0032     0.0000   -0.0137        0.0249      0.0097     0.0000    0.0059
  2.93  0.3379  0.1194  5.2930  4.986E-01  8.65E-03   0.00E+00  1.0694       -0.0164      0.0046     0.0000   -0.0157        0.0369      0.0140     0.0000    0.0026
  2.93  0.3379  0.1194  5.9520  1.855E-01  4.73E-03   0.00E+00  1.0668       -0.0310      0.0068     0.0000   -0.0228        0.0447      0.0206     0.0000    0.0356
  2.93  0.3379  0.1194  6.6940  6.703E-02  2.66E-03   0.00E+00  0.9750       -0.0485      0.0104     0.0000   -0.0078        0.0512      0.0320     0.0000    0.0070
  2.93  0.3379  0.1468  2.9490  8.096E+00  7.15E-02   0.00E+00  1.0316        0.0096      0.0026     0.0000   -0.0062        0.0094      0.0058     0.0000    0.0021
  2.93  0.3379  0.1468  3.2650  4.872E+00  3.11E-02   0.00E+00  1.0362       -0.0102      0.0017     0.0000   -0.0087        0.0005      0.0048     0.0000    0.0050
  2.93  0.3379  0.1468  3.7100  2.575E+00  1.80E-02   0.00E+00  1.0435       -0.0178      0.0019     0.0000   -0.0112        0.0024      0.0055     0.0000    0.0073
  2.93  0.3379  0.1468  4.1820  1.328E+00  1.18E-02   0.00E+00  1.0497       -0.0204      0.0023     0.0000   -0.0132        0.0042      0.0072     0.0000    0.0064
  2.93  0.3379  0.1468  4.7080  6.277E-01  8.31E-03   0.00E+00  1.0564       -0.0188      0.0035     0.0000   -0.0150        0.0131      0.0105     0.0000    0.0059
  2.93  0.3379  0.1468  5.2930  2.758E-01  5.46E-03   0.00E+00  1.0666       -0.0227      0.0053     0.0000   -0.0207        0.0656      0.0159     0.0000    0.0202
  2.93  0.3379  0.1468  5.9520  9.275E-02  2.89E-03   0.00E+00  1.0256       -0.0283      0.0083     0.0000   -0.0150        0.0670      0.0254     0.0000    0.0136
  2.93  0.3379  0.1468  6.6940  3.436E-02  1.67E-03   0.00E+00  0.9495       -0.0049      0.0127     0.0000   -0.0084        0.0446      0.0396     0.0000    0.0072
  2.93  0.3379  0.1753  2.9490  4.663E+00  3.38E-02   0.00E+00  1.0281       -0.0016      0.0021     0.0000   -0.0068        0.0033      0.0052     0.0000    0.0033
  2.93  0.3379  0.1753  3.2650  2.925E+00  1.96E-02   0.00E+00  1.0326       -0.0128      0.0018     0.0000   -0.0092       -0.0152      0.0052     0.0000    0.0044
  2.93  0.3379  0.1753  3.7100  1.546E+00  1.27E-02   0.00E+00  1.0383       -0.0153      0.0022     0.0000   -0.0120       -0.0094      0.0064     0.0000    0.0053
  2.93  0.3379  0.1753  4.1820  7.814E-01  8.43E-03   0.00E+00  1.0452       -0.0211      0.0029     0.0000   -0.0142        0.0087      0.0086     0.0000    0.0073
  2.93  0.3379  0.1753  4.7080  3.555E-01  5.61E-03   0.00E+00  1.0542       -0.0373      0.0042     0.0000   -0.0178        0.0472      0.0128     0.0000    0.0135
  2.93  0.3379  0.1753  5.2930  1.535E-01  3.56E-03   0.00E+00  1.0484       -0.0151      0.0062     0.0000   -0.0190        0.0688      0.0188     0.0000    0.0181
  2.93  0.3379  0.1753  5.9520  4.741E-02  1.80E-03   0.00E+00  1.0240        0.0051      0.0098     0.0000   -0.0194        0.0222      0.0302     0.0000    0.0270
  2.93  0.3379  0.1753  6.6940  1.855E-02  1.21E-03   0.00E+00  0.9015        0.0255      0.0169     0.0000   -0.0085        0.0295      0.0508     0.0000    0.0075
  2.93  0.3379  0.2051  2.9490  2.952E+00  2.17E-02   0.00E+00  1.0233       -0.0028      0.0021     0.0000   -0.0077        0.0019      0.0054     0.0000    0.0022
  2.93  0.3379  0.2051  3.2650  1.829E+00  1.37E-02   0.00E+00  1.0268       -0.0128      0.0020     0.0000   -0.0101       -0.0201      0.0059     0.0000    0.0036
  2.93  0.3379  0.2051  3.7100  9.584E-01  9.00E-03   0.00E+00  1.0332       -0.0164      0.0025     0.0000   -0.0127       -0.0011      0.0074     0.0000    0.0068
  2.93  0.3379  0.2051  4.1820  4.638E-01  6.03E-03   0.00E+00  1.0417       -0.0172      0.0035     0.0000   -0.0157        0.0249      0.0104     0.0000    0.0116
  2.93  0.3379  0.2051  4.7080  2.105E-01  4.11E-03   0.00E+00  1.0455       -0.0218      0.0053     0.0000   -0.0180        0.0388      0.0158     0.0000    0.0146
  2.93  0.3379  0.2051  5.2930  8.342E-02  2.49E-03   0.00E+00  1.0464       -0.0378      0.0079     0.0000   -0.0213        0.0581      0.0241     0.0000    0.0210
  2.93  0.3379  0.2051  5.9520  2.785E-02  1.32E-03   0.00E+00  0.9979        0.0238      0.0120     0.0000   -0.0165        0.0013      0.0389     0.0000    0.0188
  2.93  0.3379  0.2362  2.9490  1.900E+00  1.51E-02   0.00E+00  1.0180       -0.0041      0.0023     0.0000   -0.0087        0.0017      0.0059     0.0000    0.0029
  2.93  0.3379  0.2362  3.2650  1.134E+00  9.71E-03   0.00E+00  1.0222       -0.0143      0.0023     0.0000   -0.0107       -0.0104      0.0067     0.0000    0.0056
  2.93  0.3379  0.2362  3.7100  5.748E-01  6.45E-03   0.00E+00  1.0290       -0.0174      0.0030     0.0000   -0.0135       -0.0169      0.0089     0.0000    0.0090
  2.93  0.3379  0.2362  4.1820  2.734E-01  4.36E-03   0.00E+00  1.0320       -0.0232      0.0043     0.0000   -0.0148        0.0233      0.0129     0.0000    0.0068
  2.93  0.3379  0.2362  4.7080  1.149E-01  2.80E-03   0.00E+00  1.0422       -0.0138      0.0066     0.0000   -0.0189        0.0992      0.0198     0.0000    0.0119
  2.93  0.3379  0.2362  5.2930  4.547E-02  1.78E-03   0.00E+00  1.0413       -0.0195      0.0106     0.0000   -0.0233        0.0847      0.0317     0.0000    0.0293
  2.93  0.3379  0.2362  5.9520  1.466E-02  8.97E-04   0.00E+00  0.9737        0.0358      0.0161     0.0000   -0.0163        0.0603      0.0513     0.0000    0.0201
  2.93  0.3379  0.2686  2.5450  2.318E+00  3.15E-02   0.00E+00  1.0100        0.0113      0.0042     0.0000   -0.0063        0.0184      0.0085     0.0000    0.0021
  2.93  0.3379  0.2686  2.9490  1.174E+00  1.05E-02   0.00E+00  1.0140        0.0020      0.0025     0.0000   -0.0093        0.0005      0.0067     0.0000    0.0041
  2.93  0.3379  0.2686  3.2650  7.001E-01  6.98E-03   0.00E+00  1.0169       -0.0147      0.0028     0.0000   -0.0109        0.0014      0.0078     0.0000    0.0042
  2.93  0.3379  0.2686  3.7100  3.307E-01  4.51E-03   0.00E+00  1.0217       -0.0208      0.0038     0.0000   -0.0130        0.0127      0.0108     0.0000    0.0037
  2.93  0.3379  0.2686  4.1820  1.586E-01  3.10E-03   0.00E+00  1.0330       -0.0141      0.0053     0.0000   -0.0170        0.0390      0.0154     0.0000    0.0095
  2.93  0.3379  0.2686  4.7080  6.508E-02  1.93E-03   0.00E+00  1.0455       -0.0032      0.0080     0.0000   -0.0228        0.1027      0.0233     0.0000    0.0253
  2.93  0.3379  0.2686  5.2930  2.282E-02  1.22E-03   0.00E+00  1.0246        0.0138      0.0145     0.0000   -0.0218        0.1141      0.0426     0.0000    0.0249
  2.93  0.3379  0.2686  5.9520  9.490E-03  7.80E-04   0.00E+00  0.9125        0.0420      0.0227     0.0000   -0.0135        0.1831      0.0695     0.0000    0.0157
  2.93  0.3379  0.3025  2.5450  1.431E+00  1.91E-02   0.00E+00  1.0068        0.0088      0.0041     0.0000   -0.0072       -0.0026      0.0086     0.0000    0.0020
  2.93  0.3379  0.3025  2.9490  7.182E-01  7.36E-03   0.00E+00  1.0102        0.0001      0.0029     0.0000   -0.0101       -0.0015      0.0077     0.0000    0.0029
  2.93  0.3379  0.3025  3.2650  4.155E-01  5.05E-03   0.00E+00  1.0136       -0.0100      0.0034     0.0000   -0.0120        0.0233      0.0093     0.0000    0.0040
  2.93  0.3379  0.3025  3.7100  1.868E-01  3.24E-03   0.00E+00  1.0213       -0.0178      0.0048     0.0000   -0.0150        0.0111      0.0135     0.0000    0.0088
  2.93  0.3379  0.3025  4.1820  8.257E-02  2.12E-03   0.00E+00  1.0295       -0.0077      0.0069     0.0000   -0.0182        0.0004      0.0209     0.0000    0.0149
  2.93  0.3379  0.3025  4.7080  3.509E-02  1.40E-03   0.00E+00  1.0321       -0.0075      0.0109     0.0000   -0.0210        0.0853      0.0323     0.0000    0.0188
  2.93  0.3379  0.3025  5.2930  1.325E-02  9.00E-04   0.00E+00  1.0057        0.0338      0.0178     0.0000   -0.0209        0.0511      0.0548     0.0000    0.0261
  2.93  0.3379  0.3379  2.5450  9.167E-01  1.28E-02   0.00E+00  1.0020        0.0157      0.0042     0.0000   -0.0084        0.0027      0.0091     0.0000    0.0025
  2.93  0.3379  0.3379  2.9490  4.335E-01  5.25E-03   0.00E+00  1.0049        0.0031      0.0034     0.0000   -0.0110        0.0035      0.0090     0.0000    0.0050
  2.93  0.3379  0.3379  3.2650  2.406E-01  3.70E-03   0.00E+00  1.0073       -0.0195      0.0044     0.0000   -0.0124        0.0223      0.0119     0.0000    0.0068
  2.93  0.3379  0.3379  3.7100  9.903E-02  2.27E-03   0.00E+00  1.0110       -0.0282      0.0064     0.0000   -0.0139        0.0255      0.0181     0.0000    0.0069
  2.93  0.3379  0.3379  4.1820  3.848E-02  1.35E-03   0.00E+00  1.0194       -0.0455      0.0096     0.0000   -0.0172        0.0083      0.0274     0.0000    0.0100
  2.93  0.3379  0.3379  4.7080  1.868E-02  1.02E-03   0.00E+00  1.0256        0.0149      0.0152     0.0000   -0.0223        0.1680      0.0449     0.0000    0.0244
  2.93  0.3379  0.3379  5.2930  6.584E-03  6.41E-04   0.00E+00  0.9645       -0.0753      0.0250     0.0000   -0.0170        0.1027      0.0812     0.0000    0.0202
  2.93  0.3379  0.3748  2.5450  5.244E-01  7.81E-03   0.00E+00  0.9959        0.0011      0.0045     0.0000   -0.0090       -0.0037      0.0101     0.0000    0.0041
  2.93  0.3379  0.3748  2.9490  2.456E-01  3.76E-03   0.00E+00  0.9965       -0.0033      0.0044     0.0000   -0.0104        0.0118      0.0116     0.0000    0.0043
  2.93  0.3379  0.3748  3.2650  1.210E-01  2.56E-03   0.00E+00  0.9981       -0.0137      0.0060     0.0000   -0.0113        0.0190      0.0167     0.0000    0.0036
  2.93  0.3379  0.3748  3.7100  5.181E-02  1.56E-03   0.00E+00  1.0048       -0.0197      0.0085     0.0000   -0.0139        0.0600      0.0235     0.0000    0.0045
  2.93  0.3379  0.3748  4.1820  2.172E-02  9.91E-04   0.00E+00  1.0170       -0.0203      0.0129     0.0000   -0.0190        0.0573      0.0379     0.0000    0.0152
  2.93  0.3379  0.3748  4.7080  7.938E-03  6.72E-04   0.00E+00  1.0043       -0.0193      0.0237     0.0000   -0.0197        0.2245      0.0676     0.0000    0.0211
  2.93  0.3379  0.4134  2.5450  2.989E-01  5.06E-03   0.00E+00  0.9881       -0.0023      0.0051     0.0000   -0.0088       -0.0020      0.0118     0.0000    0.0033
  2.93  0.3379  0.4134  2.9490  1.241E-01  2.50E-03   0.00E+00  0.9887       -0.0169      0.0058     0.0000   -0.0100        0.0115      0.0151     0.0000    0.0024
  2.93  0.3379  0.4134  3.2650  6.460E-02  1.79E-03   0.00E+00  0.9913       -0.0336      0.0080     0.0000   -0.0114        0.0267      0.0218     0.0000    0.0020
  2.93  0.3379  0.4134  3.7100  2.737E-02  1.05E-03   0.00E+00  1.0005       -0.0446      0.0108     0.0000   -0.0153       -0.0001      0.0311     0.0000    0.0080
  2.93  0.3379  0.4134  4.1820  9.964E-03  7.33E-04   0.00E+00  1.0027       -0.0843      0.0203     0.0000   -0.0181        0.1756      0.0597     0.0000    0.0156
  2.93  0.3379  0.4537  2.5450  1.604E-01  3.39E-03   0.00E+00  0.9814       -0.0019      0.0062     0.0000   -0.0088       -0.0141      0.0150     0.0000    0.0022
  2.93  0.3379  0.4537  2.9490  6.830E-02  1.80E-03   0.00E+00  0.9823       -0.0324      0.0077     0.0000   -0.0102        0.0120      0.0206     0.0000    0.0014
  2.93  0.3379  0.4537  3.2650  3.930E-02  1.37E-03   0.00E+00  0.9861       -0.0392      0.0100     0.0000   -0.0124        0.0054      0.0280     0.0000    0.0034
  2.93  0.3379  0.4537  3.7100  1.431E-02  8.39E-04   0.00E+00  0.9911       -0.0413      0.0165     0.0000   -0.0157       -0.0156      0.0471     0.0000    0.0103
  2.93  0.3379  0.4537  4.1820  5.790E-03  6.88E-04   0.00E+00  0.9832       -0.1134      0.0307     0.0000   -0.0163        0.1555      0.1001     0.0000    0.0133
  2.93  0.3379  0.4958  2.5450  8.063E-02  2.29E-03   0.00E+00  0.9736       -0.0160      0.0084     0.0000   -0.0088       -0.0009      0.0206     0.0000    0.0012
  2.93  0.3379  0.4958  2.9490  3.973E-02  1.35E-03   0.00E+00  0.9750       -0.0210      0.0098     0.0000   -0.0108       -0.0249      0.0259     0.0000    0.0016
  2.93  0.3379  0.4958  3.2650  2.048E-02  1.02E-03   0.00E+00  0.9775       -0.0136      0.0143     0.0000   -0.0131        0.1062      0.0373     0.0000    0.0045
  2.93  0.3379  0.4958  3.7100  8.091E-03  8.52E-04   0.00E+00  0.9748       -0.0993      0.0302     0.0000   -0.0151        0.1419      0.0822     0.0000    0.0102
  2.93  0.3379  0.5397  2.5450  3.969E-02  1.35E-03   0.00E+00  0.9647       -0.0345      0.0101     0.0000   -0.0089        0.0005      0.0246     0.0000    0.0001
  2.93  0.3379  0.5397  2.9490  1.960E-02  8.70E-04   0.00E+00  0.9658       -0.0521      0.0126     0.0000   -0.0114       -0.0221      0.0343     0.0000    0.0016
  2.93  0.3379  0.5397  3.2650  1.217E-02  1.15E-03   0.00E+00  0.9647        0.0168      0.0270     0.0000   -0.0141        0.2126      0.0575     0.0000    0.0057
  2.93  0.3379  0.5855  2.5450  2.573E-02  1.18E-03   0.00E+00  0.9546       -0.0113      0.0136     0.0000   -0.0092       -0.0071      0.0339     0.0000   -0.0012
  2.93  0.3379  0.5855  2.9490  9.819E-03  8.99E-04   0.00E+00  0.9534       -0.0698      0.0274     0.0000   -0.0130        0.0431      0.0720     0.0000    0.0020
  2.93  0.3379  0.6334  2.5450  9.174E-03  5.77E-04   0.00E+00  0.9427       -0.0385      0.0322     0.0000   -0.0109       -0.0911      0.0996     0.0000   -0.0024
  2.93  0.3748  0.0682  3.7100  2.746E+00  7.33E-02   0.00E+00  1.0683        0.0046      0.0084     0.0000   -0.0202       -0.0082      0.0210     0.0000   -0.0038
  2.93  0.3748  0.0682  4.1820  7.617E-01  2.34E-02   0.00E+00  1.2002        0.0087      0.0092     0.0000   -0.0434        0.0138      0.0251     0.0000   -0.0034
  2.93  0.3748  0.0682  4.7080  2.613E-01  1.31E-02   0.00E+00  1.2896        0.0111      0.0149     0.0000   -0.0368       -0.0011      0.0405     0.0000    0.0462
  2.93  0.3748  0.0682  5.2930  1.493E-01  9.89E-03   0.00E+00  1.3764        0.0058      0.0215     0.0000   -0.0069        0.1081      0.0546     0.0000   -0.0337
  2.93  0.3748  0.0682  5.9520  6.344E-02  6.60E-03   0.00E+00  1.6021       -0.0825      0.0293     0.0000   -0.0864        0.1336      0.0709     0.0000    0.0854
  2.93  0.3748  0.0933  3.2650  9.261E+00  8.36E-02   0.00E+00  1.0212        0.0227      0.0029     0.0000   -0.0100        0.0207      0.0060     0.0000    0.0017
  2.93  0.3748  0.0933  3.7100  3.816E+00  2.86E-02   0.00E+00  1.0339       -0.0023      0.0023     0.0000   -0.0153       -0.0100      0.0061     0.0000    0.0033
  2.93  0.3748  0.0933  4.1820  1.596E+00  1.73E-02   0.00E+00  1.0508       -0.0049      0.0033     0.0000   -0.0195        0.0059      0.0089     0.0000    0.0159
  2.93  0.3748  0.0933  4.7080  6.377E-01  1.04E-02   0.00E+00  1.0532       -0.0106      0.0048     0.0000   -0.0143       -0.0222      0.0134     0.0000    0.0044
  2.93  0.3748  0.0933  5.2930  3.077E-01  6.78E-03   0.00E+00  1.0840       -0.0212      0.0068     0.0000   -0.0173        0.0149      0.0181     0.0000   -0.0029
  2.93  0.3748  0.0933  5.9520  1.336E-01  4.52E-03   0.00E+00  1.0191       -0.0230      0.0104     0.0000   -0.0158        0.0328      0.0283     0.0000    0.0188
  2.93  0.3748  0.0933  6.6940  5.444E-02  5.09E-03   0.00E+00  0.8658       -0.0738      0.0281     0.0000   -0.0056        0.1686      0.0646     0.0000    0.0037
  2.93  0.3748  0.1194  2.9490  8.283E+00  1.11E-01   0.00E+00  1.0118        0.0341      0.0045     0.0000   -0.0059        0.0213      0.0079     0.0000    0.0005
  2.93  0.3748  0.1194  3.2650  5.046E+00  3.36E-02   0.00E+00  1.0162        0.0027      0.0021     0.0000   -0.0097        0.0050      0.0050     0.0000    0.0022
  2.93  0.3748  0.1194  3.7100  2.423E+00  1.79E-02   0.00E+00  1.0231       -0.0106      0.0023     0.0000   -0.0133       -0.0046      0.0060     0.0000    0.0073
  2.93  0.3748  0.1194  4.1820  1.103E+00  1.19E-02   0.00E+00  1.0293       -0.0084      0.0033     0.0000   -0.0146        0.0160      0.0090     0.0000    0.0106
  2.93  0.3748  0.1194  4.7080  5.092E-01  8.15E-03   0.00E+00  1.0318       -0.0050      0.0049     0.0000   -0.0132        0.0255      0.0134     0.0000    0.0019
  2.93  0.3748  0.1194  5.2930  2.013E-01  4.53E-03   0.00E+00  1.0462        0.0016      0.0069     0.0000   -0.0221        0.0374      0.0190     0.0000    0.0184
  2.93  0.3748  0.1194  5.9520  8.816E-02  2.92E-03   0.00E+00  0.9779       -0.0545      0.0102     0.0000   -0.0121        0.0878      0.0267     0.0000    0.0120
  2.93  0.3748  0.1468  2.9490  5.214E+00  5.27E-02   0.00E+00  1.0086        0.0158      0.0034     0.0000   -0.0070        0.0328      0.0065     0.0000    0.0015
  2.93  0.3748  0.1468  3.2650  2.977E+00  2.21E-02   0.00E+00  1.0121       -0.0028      0.0024     0.0000   -0.0101        0.0081      0.0056     0.0000    0.0041
  2.93  0.3748  0.1468  3.7100  1.505E+00  1.29E-02   0.00E+00  1.0184       -0.0112      0.0027     0.0000   -0.0126       -0.0047      0.0070     0.0000    0.0079
  2.93  0.3748  0.1468  4.1820  6.958E-01  8.23E-03   0.00E+00  1.0217       -0.0122      0.0036     0.0000   -0.0140        0.0034      0.0098     0.0000    0.0056
  2.93  0.3748  0.1468  4.7080  3.059E-01  5.46E-03   0.00E+00  1.0270       -0.0253      0.0055     0.0000   -0.0160        0.0324      0.0150     0.0000    0.0050
  2.93  0.3748  0.1468  5.2930  1.181E-01  3.02E-03   0.00E+00  1.0350       -0.0259      0.0077     0.0000   -0.0255        0.0296      0.0206     0.0000    0.0357
  2.93  0.3748  0.1468  5.9520  4.458E-02  1.75E-03   0.00E+00  0.9511       -0.0440      0.0119     0.0000   -0.0116        0.0364      0.0320     0.0000    0.0102
  2.93  0.3748  0.1753  2.9490  2.980E+00  2.72E-02   0.00E+00  1.0058        0.0113      0.0031     0.0000   -0.0082        0.0232      0.0063     0.0000    0.0030
  2.93  0.3748  0.1753  3.2650  1.789E+00  1.43E-02   0.00E+00  1.0102       -0.0069      0.0025     0.0000   -0.0105        0.0065      0.0063     0.0000    0.0055
  2.93  0.3748  0.1753  3.7100  9.022E-01  9.14E-03   0.00E+00  1.0149       -0.0080      0.0032     0.0000   -0.0134        0.0145      0.0081     0.0000    0.0058
  2.93  0.3748  0.1753  4.1820  4.303E-01  5.84E-03   0.00E+00  1.0205       -0.0146      0.0042     0.0000   -0.0155       -0.0176      0.0111     0.0000    0.0066
  2.93  0.3748  0.1753  4.7080  1.798E-01  3.67E-03   0.00E+00  1.0295       -0.0374      0.0062     0.0000   -0.0207        0.0174      0.0166     0.0000    0.0155
  2.93  0.3748  0.1753  5.2930  6.058E-02  1.85E-03   0.00E+00  1.0017       -0.0225      0.0091     0.0000   -0.0176       -0.0037      0.0247     0.0000    0.0132
  2.93  0.3748  0.1753  5.9520  2.204E-02  1.15E-03   0.00E+00  0.9158       -0.0254      0.0162     0.0000   -0.0124        0.1335      0.0426     0.0000    0.0113
  2.93  0.3748  0.2051  2.9490  1.864E+00  1.57E-02   0.00E+00  1.0039        0.0042      0.0028     0.0000   -0.0090        0.0018      0.0062     0.0000    0.0039
  2.93  0.3748  0.2051  3.2650  1.110E+00  9.78E-03   0.00E+00  1.0073       -0.0116      0.0027     0.0000   -0.0119       -0.0190      0.0070     0.0000    0.0046
  2.93  0.3748  0.2051  3.7100  5.405E-01  6.30E-03   0.00E+00  1.0131       -0.0168      0.0036     0.0000   -0.0148        0.0033      0.0094     0.0000    0.0069
  2.93  0.3748  0.2051  4.1820  2.517E-01  4.13E-03   0.00E+00  1.0209       -0.0271      0.0051     0.0000   -0.0182        0.0094      0.0132     0.0000    0.0107
  2.93  0.3748  0.2051  4.7080  1.031E-01  2.53E-03   0.00E+00  1.0320       -0.0358      0.0076     0.0000   -0.0251        0.0523      0.0202     0.0000    0.0282
  2.93  0.3748  0.2051  5.2930  3.269E-02  1.26E-03   0.00E+00  1.0088        0.0063      0.0113     0.0000   -0.0257        0.0099      0.0309     0.0000    0.0336
  2.93  0.3748  0.2362  2.9490  1.208E+00  1.09E-02   0.00E+00  1.0005        0.0046      0.0030     0.0000   -0.0106        0.0027      0.0067     0.0000    0.0033
  2.93  0.3748  0.2362  3.2650  7.028E-01  7.17E-03   0.00E+00  1.0044       -0.0155      0.0032     0.0000   -0.0133       -0.0067      0.0081     0.0000    0.0056
  2.93  0.3748  0.2362  3.7100  3.403E-01  4.56E-03   0.00E+00  1.0121       -0.0207      0.0040     0.0000   -0.0164       -0.0183      0.0107     0.0000    0.0094
  2.93  0.3748  0.2362  4.1820  1.548E-01  3.02E-03   0.00E+00  1.0249       -0.0154      0.0060     0.0000   -0.0222        0.0329      0.0160     0.0000    0.0199
  2.93  0.3748  0.2362  4.7080  5.736E-02  1.78E-03   0.00E+00  1.0175       -0.0011      0.0096     0.0000   -0.0221        0.0870      0.0252     0.0000    0.0143
  2.93  0.3748  0.2362  5.2930  1.796E-02  9.14E-04   0.00E+00  0.9804       -0.0012      0.0150     0.0000   -0.0221       -0.0150      0.0409     0.0000    0.0240
  2.93  0.3748  0.2686  2.2380  2.548E+00  5.37E-02   0.00E+00  0.9892        0.0236      0.0075     0.0000   -0.0008        0.0139      0.0147     0.0000    0.0001
  2.93  0.3748  0.2686  2.9490  7.793E-01  7.92E-03   0.00E+00  0.9971        0.0041      0.0034     0.0000   -0.0118        0.0194      0.0075     0.0000    0.0046
  2.93  0.3748  0.2686  3.2650  4.433E-01  5.31E-03   0.00E+00  1.0025       -0.0165      0.0038     0.0000   -0.0143       -0.0067      0.0096     0.0000    0.0076
  2.93  0.3748  0.2686  3.7100  1.998E-01  3.24E-03   0.00E+00  1.0124       -0.0165      0.0049     0.0000   -0.0187       -0.0098      0.0132     0.0000    0.0132
  2.93  0.3748  0.2686  4.1820  9.480E-02  2.23E-03   0.00E+00  1.0142       -0.0199      0.0073     0.0000   -0.0198        0.0657      0.0192     0.0000    0.0082
  2.93  0.3748  0.2686  4.7080  2.900E-02  1.20E-03   0.00E+00  1.0352       -0.0001      0.0125     0.0000   -0.0319        0.0485      0.0344     0.0000    0.0410
  2.93  0.3748  0.2686  5.2930  9.894E-03  6.83E-04   0.00E+00  0.9464       -0.0069      0.0220     0.0000   -0.0231        0.1359      0.0532     0.0000    0.0286
  2.93  0.3748  0.3025  2.9490  4.802E-01  5.69E-03   0.00E+00  0.9954        0.0021      0.0039     0.0000   -0.0128        0.0081      0.0089     0.0000    0.0062
  2.93  0.3748  0.3025  3.2650  2.589E-01  3.80E-03   0.00E+00  0.9999       -0.0191      0.0047     0.0000   -0.0152        0.0034      0.0117     0.0000    0.0073
  2.93  0.3748  0.3025  3.7100  1.160E-01  2.34E-03   0.00E+00  1.0058       -0.0208      0.0063     0.0000   -0.0176        0.0255      0.0163     0.0000    0.0052
  2.93  0.3748  0.3025  4.1820  4.904E-02  1.55E-03   0.00E+00  1.0327       -0.0205      0.0098     0.0000   -0.0285        0.0383      0.0255     0.0000    0.0293
  2.93  0.3748  0.3025  4.7080  1.686E-02  8.88E-04   0.00E+00  1.0145        0.0459      0.0159     0.0000   -0.0282        0.0938      0.0430     0.0000    0.0300
  2.93  0.3748  0.3379  2.9490  2.767E-01  4.05E-03   0.00E+00  0.9910       -0.0050      0.0049     0.0000   -0.0133       -0.0028      0.0110     0.0000    0.0033
  2.93  0.3748  0.3379  3.2650  1.518E-01  2.74E-03   0.00E+00  0.9964       -0.0177      0.0058     0.0000   -0.0159       -0.0094      0.0142     0.0000    0.0046
  2.93  0.3748  0.3379  3.7100  6.221E-02  1.62E-03   0.00E+00  1.0143       -0.0335      0.0083     0.0000   -0.0227       -0.0024      0.0212     0.0000    0.0174
  2.93  0.3748  0.3379  4.1820  2.304E-02  1.01E-03   0.00E+00  1.0227       -0.0136      0.0139     0.0000   -0.0270        0.0880      0.0362     0.0000    0.0242
  2.93  0.3748  0.3379  4.7080  9.998E-03  6.48E-04   0.00E+00  0.9987        0.0666      0.0197     0.0000   -0.0294        0.1601      0.0543     0.0000    0.0360
  2.93  0.3748  0.3748  1.9530  1.013E+00  2.28E-02   0.00E+00  0.9783        0.0109      0.0077     0.0000   -0.0029       -0.0083      0.0158     0.0000    0.0004
  2.93  0.3748  0.3748  2.5450  3.656E-01  6.87E-03   0.00E+00  0.9844        0.0102      0.0067     0.0000   -0.0116       -0.0161      0.0131     0.0000    0.0028
  2.93  0.3748  0.3748  2.9490  1.624E-01  2.93E-03   0.00E+00  0.9895       -0.0093      0.0060     0.0000   -0.0151        0.0068      0.0137     0.0000    0.0057
  2.93  0.3748  0.3748  3.2650  8.098E-02  1.85E-03   0.00E+00  0.9970       -0.0196      0.0073     0.0000   -0.0181       -0.0231      0.0182     0.0000    0.0110
  2.93  0.3748  0.3748  3.7100  3.430E-02  1.22E-03   0.00E+00  1.0077       -0.0410      0.0116     0.0000   -0.0219        0.0384      0.0283     0.0000    0.0139
  2.93  0.3748  0.3748  4.1820  1.272E-02  7.56E-04   0.00E+00  1.0227       -0.0211      0.0189     0.0000   -0.0293        0.1816      0.0494     0.0000    0.0278
  2.93  0.3748  0.4134  1.9530  6.339E-01  1.42E-02   0.00E+00  0.9754       -0.0023      0.0085     0.0000   -0.0062       -0.0256      0.0171     0.0000    0.0009
  2.93  0.3748  0.4134  2.9490  8.590E-02  1.89E-03   0.00E+00  0.9821       -0.0149      0.0073     0.0000   -0.0146        0.0072      0.0169     0.0000    0.0062
  2.93  0.3748  0.4134  3.2650  4.721E-02  1.41E-03   0.00E+00  0.9876       -0.0203      0.0099     0.0000   -0.0164        0.0733      0.0230     0.0000    0.0050
  2.93  0.3748  0.4134  3.7100  1.716E-02  8.73E-04   0.00E+00  1.0082       -0.0397      0.0162     0.0000   -0.0239       -0.0188      0.0421     0.0000    0.0144
  2.93  0.3748  0.4134  4.1820  5.419E-03  5.01E-04   0.00E+00  1.0070       -0.0609      0.0283     0.0000   -0.0291        0.0137      0.0788     0.0000    0.0299
  2.93  0.3748  0.4537  2.5450  1.189E-01  2.96E-03   0.00E+00  0.9711       -0.0048      0.0087     0.0000   -0.0120       -0.0032      0.0181     0.0000    0.0033
  2.93  0.3748  0.4537  2.9490  5.103E-02  1.40E-03   0.00E+00  0.9753       -0.0126      0.0093     0.0000   -0.0139        0.0074      0.0211     0.0000    0.0013
  2.93  0.3748  0.4537  3.2650  2.499E-02  1.10E-03   0.00E+00  0.9882       -0.0074      0.0140     0.0000   -0.0188       -0.0566      0.0348     0.0000    0.0057
  2.93  0.3748  0.4537  3.7100  8.565E-03  6.60E-04   0.00E+00  1.0078       -0.0885      0.0256     0.0000   -0.0267        0.1917      0.0607     0.0000    0.0210
  2.93  0.3748  0.4958  1.6750  4.380E-01  1.30E-02   0.00E+00  0.9634        0.0185      0.0101     0.0000   -0.0053        0.0136      0.0195     0.0000    0.0014
  2.93  0.3748  0.4958  2.5450  6.555E-02  1.93E-03   0.00E+00  0.9639       -0.0235      0.0106     0.0000   -0.0117       -0.0179      0.0216     0.0000    0.0006
  2.93  0.3748  0.4958  2.9490  2.550E-02  1.02E-03   0.00E+00  0.9736       -0.0171      0.0135     0.0000   -0.0163       -0.0079      0.0304     0.0000    0.0022
  2.93  0.3748  0.4958  3.2650  1.321E-02  8.87E-04   0.00E+00  0.9868       -0.0479      0.0224     0.0000   -0.0218        0.0776      0.0534     0.0000    0.0103
  2.93  0.3748  0.5397  2.9490  1.366E-02  9.28E-04   0.00E+00  0.9693       -0.0272      0.0233     0.0000   -0.0192        0.0801      0.0480     0.0000    0.0036
  2.93  0.3748  0.5397  3.2650  4.358E-03  5.62E-04   0.00E+00  0.9619       -0.0312      0.0441     0.0000   -0.0261        0.1160      0.0979     0.0000    0.0125
  2.93  0.3748  0.5855  1.4230  2.638E-01  1.14E-02   0.00E+00  0.9521        0.0271      0.0141     0.0000   -0.0056       -0.0309      0.0280     0.0000    0.0012
  2.93  0.3748  0.5855  2.9490  5.087E-03  5.47E-04   0.00E+00  0.8931       -0.1947      0.0300     0.0000   -0.0315        0.1015      0.0863     0.0000    0.0079
  2.93  0.3748  0.6334  1.1870  2.172E-01  9.27E-03   0.00E+00  0.9458       -0.0473      0.0146     0.0000   -0.0028        0.0757      0.0334     0.0000    0.0006
  2.93  0.3748  0.6834  1.1870  9.540E-02  7.11E-03   0.00E+00  0.9376       -0.0694      0.0324     0.0000   -0.0078       -0.4349      0.0706     0.0000    0.0009
  2.93  0.3748  0.7355  0.9690  1.246E-01  5.34E-03   0.00E+00  0.9323        0.0220      0.0126     0.0000   -0.0062       -0.2360      0.0300     0.0000    0.0005
  2.93  0.3748  0.7900  0.7650  9.276E-02  4.46E-03   0.00E+00  0.9334        0.0533      0.0134     0.0000   -0.0052       -0.2148      0.0341     0.0000    0.0001
  2.93  0.4134  0.0933  3.2650  6.339E+00  9.15E-02   0.00E+00  0.9959        0.0323      0.0051     0.0000   -0.0113        0.0199      0.0096     0.0000    0.0020
  2.93  0.4134  0.0933  3.7100  1.911E+00  2.18E-02   0.00E+00  1.0095       -0.0098      0.0039     0.0000   -0.0167        0.0002      0.0096     0.0000    0.0023
  2.93  0.4134  0.0933  4.1820  5.641E-01  1.04E-02   0.00E+00  1.0273        0.0096      0.0061     0.0000   -0.0184        0.0064      0.0159     0.0000    0.0149
  2.93  0.4134  0.0933  4.7080  2.848E-01  6.41E-03   0.00E+00  1.0582        0.0013      0.0074     0.0000   -0.0132        0.0114      0.0202     0.0000   -0.0098
  2.93  0.4134  0.0933  5.2930  2.073E-01  8.79E-03   0.00E+00  1.1168       -0.1462      0.0110     0.0000   -0.0406        0.1656      0.0249     0.0000    0.0597
  2.93  0.4134  0.0933  5.9520  1.264E-01  1.47E-02   0.00E+00  0.9214       -0.1823      0.0225     0.0000   -0.0087        0.1276      0.0534     0.0000    0.0074
  2.93  0.4134  0.1194  2.9490  6.130E+00  1.30E-01   0.00E+00  0.9883        0.0440      0.0077     0.0000   -0.0064        0.0131      0.0130     0.0000    0.0006
  2.93  0.4134  0.1194  3.2650  3.569E+00  3.13E-02   0.00E+00  0.9921        0.0028      0.0031     0.0000   -0.0105       -0.0086      0.0068     0.0000    0.0016
  2.93  0.4134  0.1194  3.7100  1.504E+00  1.49E-02   0.00E+00  0.9975       -0.0079      0.0034     0.0000   -0.0138        0.0126      0.0085     0.0000    0.0065
  2.93  0.4134  0.1194  4.1820  6.348E-01  9.80E-03   0.00E+00  1.0003       -0.0057      0.0052     0.0000   -0.0131        0.0136      0.0131     0.0000    0.0052
  2.93  0.4134  0.1194  4.7080  2.735E-01  5.41E-03   0.00E+00  1.0141       -0.0016      0.0065     0.0000   -0.0145        0.0286      0.0169     0.0000    0.0010
  2.93  0.4134  0.1194  5.2930  1.031E-01  2.97E-03   0.00E+00  0.9903       -0.0213      0.0098     0.0000   -0.0168        0.0429      0.0257     0.0000    0.0183
  2.93  0.4134  0.1194  5.9520  4.412E-02  3.43E-03   0.00E+00  0.7379       -0.1209      0.0232     0.0000   -0.0100        0.2017      0.0518     0.0000    0.0103
  2.93  0.4134  0.1468  2.9490  3.664E+00  5.08E-02   0.00E+00  0.9862        0.0139      0.0053     0.0000   -0.0075        0.0023      0.0096     0.0000    0.0010
  2.93  0.4134  0.1468  3.2650  2.105E+00  1.90E-02   0.00E+00  0.9888       -0.0046      0.0032     0.0000   -0.0106        0.0237      0.0071     0.0000    0.0032
  2.93  0.4134  0.1468  3.7100  9.409E-01  1.02E-02   0.00E+00  0.9933       -0.0105      0.0037     0.0000   -0.0128        0.0014      0.0092     0.0000    0.0072
  2.93  0.4134  0.1468  4.1820  4.306E-01  6.97E-03   0.00E+00  0.9950       -0.0161      0.0054     0.0000   -0.0133       -0.0037      0.0138     0.0000    0.0025
  2.93  0.4134  0.1468  4.7080  1.758E-01  3.88E-03   0.00E+00  1.0066       -0.0301      0.0072     0.0000   -0.0193        0.0209      0.0184     0.0000    0.0122
  2.93  0.4134  0.1468  5.2930  6.308E-02  2.04E-03   0.00E+00  0.9598        0.0075      0.0104     0.0000   -0.0143        0.0127      0.0283     0.0000    0.0113
  2.93  0.4134  0.1753  2.5450  4.583E+00  1.13E-01   0.00E+00  0.9813        0.0362      0.0093     0.0000   -0.0004        0.0368      0.0170     0.0000    0.0000
  2.93  0.4134  0.1753  2.9490  2.127E+00  2.89E-02   0.00E+00  0.9837        0.0091      0.0052     0.0000   -0.0086        0.0134      0.0096     0.0000    0.0021
  2.93  0.4134  0.1753  3.2650  1.264E+00  1.35E-02   0.00E+00  0.9872       -0.0139      0.0038     0.0000   -0.0109        0.0012      0.0085     0.0000    0.0053
  2.93  0.4134  0.1753  3.7100  5.919E-01  7.63E-03   0.00E+00  0.9905       -0.0226      0.0045     0.0000   -0.0134        0.0048      0.0109     0.0000    0.0047
  2.93  0.4134  0.1753  4.1820  2.697E-01  4.97E-03   0.00E+00  0.9959       -0.0243      0.0061     0.0000   -0.0155       -0.0296      0.0158     0.0000    0.0051
  2.93  0.4134  0.1753  4.7080  1.074E-01  2.66E-03   0.00E+00  1.0122       -0.0196      0.0082     0.0000   -0.0271        0.0360      0.0212     0.0000    0.0347
  2.93  0.4134  0.1753  5.2930  3.458E-02  1.38E-03   0.00E+00  0.9358       -0.0041      0.0128     0.0000   -0.0157        0.0168      0.0341     0.0000    0.0149
  2.93  0.4134  0.2051  2.5450  2.673E+00  4.25E-02   0.00E+00  0.9785        0.0239      0.0064     0.0000   -0.0045        0.0300      0.0123     0.0000    0.0006
  2.93  0.4134  0.2051  2.9490  1.361E+00  1.60E-02   0.00E+00  0.9822        0.0066      0.0045     0.0000   -0.0095        0.0299      0.0088     0.0000    0.0040
  2.93  0.4134  0.2051  3.2650  7.737E-01  8.80E-03   0.00E+00  0.9856       -0.0302      0.0039     0.0000   -0.0121       -0.0027      0.0091     0.0000    0.0047
  2.93  0.4134  0.2051  3.7100  3.764E-01  5.39E-03   0.00E+00  0.9901       -0.0301      0.0049     0.0000   -0.0151       -0.0001      0.0116     0.0000    0.0052
  2.93  0.4134  0.2051  4.1820  1.630E-01  3.54E-03   0.00E+00  0.9994       -0.0226      0.0071     0.0000   -0.0195       -0.0400      0.0180     0.0000    0.0115
  2.93  0.4134  0.2051  4.7080  6.042E-02  1.76E-03   0.00E+00  0.9831       -0.0424      0.0094     0.0000   -0.0192       -0.0093      0.0245     0.0000    0.0129
  2.93  0.4134  0.2051  5.2930  1.955E-02  1.03E-03   0.00E+00  0.8717        0.0287      0.0164     0.0000   -0.0169       -0.0284      0.0427     0.0000    0.0168
  2.93  0.4134  0.2362  2.5450  1.863E+00  2.73E-02   0.00E+00  0.9760        0.0190      0.0059     0.0000   -0.0066        0.0029      0.0116     0.0000    0.0017
  2.93  0.4134  0.2362  2.9490  8.762E-01  1.07E-02   0.00E+00  0.9811        0.0033      0.0045     0.0000   -0.0110        0.0201      0.0092     0.0000    0.0039
  2.93  0.4134  0.2362  3.2650  4.907E-01  6.26E-03   0.00E+00  0.9843       -0.0277      0.0043     0.0000   -0.0142       -0.0209      0.0104     0.0000    0.0046
  2.93  0.4134  0.2362  3.7100  2.288E-01  3.80E-03   0.00E+00  0.9926       -0.0307      0.0055     0.0000   -0.0175       -0.0208      0.0136     0.0000    0.0090
  2.93  0.4134  0.2362  4.1820  9.794E-02  2.60E-03   0.00E+00  1.0108       -0.0384      0.0089     0.0000   -0.0269       -0.0005      0.0222     0.0000    0.0283
  2.93  0.4134  0.2362  4.7080  3.338E-02  1.25E-03   0.00E+00  0.9963       -0.0039      0.0121     0.0000   -0.0293       -0.0481      0.0319     0.0000    0.0355
  2.93  0.4134  0.2686  2.9490  5.575E-01  7.52E-03   0.00E+00  0.9793        0.0027      0.0049     0.0000   -0.0132        0.0066      0.0104     0.0000    0.0040
  2.93  0.4134  0.2686  3.2650  3.036E-01  4.52E-03   0.00E+00  0.9850       -0.0247      0.0050     0.0000   -0.0159       -0.0165      0.0124     0.0000    0.0077
  2.93  0.4134  0.2686  3.7100  1.407E-01  2.85E-03   0.00E+00  0.9984       -0.0371      0.0067     0.0000   -0.0216        0.0155      0.0169     0.0000    0.0158
  2.93  0.4134  0.2686  4.1820  5.534E-02  1.84E-03   0.00E+00  0.9962       -0.0247      0.0112     0.0000   -0.0223        0.0250      0.0279     0.0000    0.0107
  2.93  0.4134  0.2686  4.7080  1.720E-02  8.68E-04   0.00E+00  0.9702       -0.0277      0.0163     0.0000   -0.0265       -0.0255      0.0416     0.0000    0.0280
  2.93  0.4134  0.3025  2.2380  1.271E+00  2.04E-02   0.00E+00  0.9693        0.0178      0.0062     0.0000   -0.0045        0.0090      0.0129     0.0000    0.0011
  2.93  0.4134  0.3025  2.9490  3.328E-01  5.10E-03   0.00E+00  0.9790       -0.0055      0.0056     0.0000   -0.0145       -0.0039      0.0118     0.0000    0.0066
  2.93  0.4134  0.3025  3.2650  1.887E-01  3.26E-03   0.00E+00  0.9873       -0.0158      0.0059     0.0000   -0.0180        0.0029      0.0141     0.0000    0.0107
  2.93  0.4134  0.3025  3.7100  7.987E-02  2.12E-03   0.00E+00  0.9961       -0.0329      0.0091     0.0000   -0.0218        0.0284      0.0218     0.0000    0.0113
  2.93  0.4134  0.3025  4.1820  3.001E-02  1.22E-03   0.00E+00  1.0295        0.0125      0.0136     0.0000   -0.0369        0.0736      0.0335     0.0000    0.0460
  2.93  0.4134  0.3379  2.2380  8.348E-01  1.41E-02   0.00E+00  0.9666        0.0218      0.0067     0.0000   -0.0072       -0.0042      0.0139     0.0000    0.0005
  2.93  0.4134  0.3379  2.5450  4.523E-01  8.80E-03   0.00E+00  0.9704        0.0187      0.0076     0.0000   -0.0117        0.0233      0.0144     0.0000    0.0038
  2.93  0.4134  0.3379  2.9490  2.055E-01  3.56E-03   0.00E+00  0.9798       -0.0096      0.0063     0.0000   -0.0163       -0.0111      0.0135     0.0000    0.0086
  2.93  0.4134  0.3379  3.2650  1.084E-01  2.29E-03   0.00E+00  0.9860       -0.0331      0.0074     0.0000   -0.0190       -0.0018      0.0172     0.0000    0.0080
  2.93  0.4134  0.3379  3.7100  4.363E-02  1.61E-03   0.00E+00  1.0100       -0.0071      0.0130     0.0000   -0.0277        0.1190      0.0303     0.0000    0.0194
  2.93  0.4134  0.3379  4.1820  1.539E-02  7.86E-04   0.00E+00  1.0144       -0.0079      0.0170     0.0000   -0.0327        0.1192      0.0417     0.0000    0.0317
  2.93  0.4134  0.3748  1.9530  8.017E-01  1.50E-02   0.00E+00  0.9622        0.0079      0.0063     0.0000   -0.0032       -0.0116      0.0145     0.0000    0.0003
  2.93  0.4134  0.3748  2.5450  2.805E-01  6.26E-03   0.00E+00  0.9705        0.0131      0.0087     0.0000   -0.0129       -0.0244      0.0171     0.0000    0.0049
  2.93  0.4134  0.3748  2.9490  1.220E-01  2.42E-03   0.00E+00  0.9768       -0.0128      0.0072     0.0000   -0.0164       -0.0064      0.0157     0.0000    0.0026
  2.93  0.4134  0.3748  3.2650  6.252E-02  1.78E-03   0.00E+00  0.9911       -0.0101      0.0100     0.0000   -0.0219        0.0201      0.0228     0.0000    0.0084
  2.93  0.4134  0.3748  3.7100  2.250E-02  1.09E-03   0.00E+00  1.0233       -0.0049      0.0164     0.0000   -0.0324        0.0430      0.0400     0.0000    0.0314
  2.93  0.4134  0.4134  1.9530  5.407E-01  1.11E-02   0.00E+00  0.9599        0.0122      0.0073     0.0000   -0.0063       -0.0188      0.0154     0.0000    0.0014
  2.93  0.4134  0.4134  2.5450  1.639E-01  3.97E-03   0.00E+00  0.9681       -0.0064      0.0095     0.0000   -0.0143       -0.0194      0.0183     0.0000    0.0018
  2.93  0.4134  0.4134  2.9490  6.945E-02  1.76E-03   0.00E+00  0.9820       -0.0139      0.0093     0.0000   -0.0207       -0.0239      0.0199     0.0000    0.0095
  2.93  0.4134  0.4134  3.2650  3.487E-02  1.50E-03   0.00E+00  1.0022       -0.0188      0.0155     0.0000   -0.0265        0.0630      0.0352     0.0000    0.0213
  2.93  0.4134  0.4134  3.7100  1.039E-02  6.66E-04   0.00E+00  1.0373       -0.0623      0.0231     0.0000   -0.0356        0.0823      0.0562     0.0000    0.0270
  2.93  0.4134  0.4537  1.9530  3.571E-01  8.89E-03   0.00E+00  0.9593        0.0218      0.0096     0.0000   -0.0090        0.0337      0.0193     0.0000    0.0009
  2.93  0.4134  0.4537  2.5450  9.108E-02  2.51E-03   0.00E+00  0.9674       -0.0140      0.0110     0.0000   -0.0169       -0.0278      0.0211     0.0000    0.0061
  2.93  0.4134  0.4537  2.9490  3.783E-02  1.43E-03   0.00E+00  0.9809       -0.0205      0.0142     0.0000   -0.0202        0.0058      0.0294     0.0000    0.0091
  2.93  0.4134  0.4537  3.2650  1.886E-02  1.10E-03   0.00E+00  1.0100       -0.0356      0.0209     0.0000   -0.0271        0.0275      0.0459     0.0000    0.0112
  2.93  0.4134  0.4958  1.6750  3.833E-01  9.40E-03   0.00E+00  0.9535        0.0196      0.0083     0.0000   -0.0064        0.0175      0.0190     0.0000    0.0008
  2.93  0.4134  0.4958  2.9490  1.936E-02  1.15E-03   0.00E+00  0.9915       -0.0165      0.0225     0.0000   -0.0233        0.0864      0.0451     0.0000    0.0038
  2.93  0.4134  0.4958  3.2650  6.743E-03  6.11E-04   0.00E+00  1.0290        0.0162      0.0322     0.0000   -0.0423        0.0074      0.0739     0.0000    0.0259
  2.93  0.4134  0.5397  1.6750  1.755E-01  5.01E-03   0.00E+00  0.9475       -0.0191      0.0121     0.0000   -0.0090       -0.0648      0.0266     0.0000    0.0025
  2.93  0.4134  0.5855  1.4230  1.963E-01  6.41E-03   0.00E+00  0.9409        0.0176      0.0110     0.0000   -0.0064        0.0027      0.0231     0.0000    0.0015
  2.93  0.4134  0.6334  1.1870  1.984E-01  4.28E-03   0.00E+00  0.9342       -0.0631      0.0071     0.0000   -0.0021        0.0542      0.0190     0.0000    0.0003
  2.93  0.4134  0.6334  1.4230  8.155E-02  3.86E-03   0.00E+00  0.9333        0.0025      0.0185     0.0000   -0.0108       -0.3530      0.0416     0.0000    0.0010
  2.93  0.4134  0.6834  1.1870  1.030E-01  3.25E-03   0.00E+00  0.9280        0.0523      0.0086     0.0000   -0.0090       -0.2885      0.0214     0.0000    0.0017
  2.93  0.4134  0.7355  0.9690  9.073E-02  2.83E-03   0.00E+00  0.9240        0.0539      0.0081     0.0000   -0.0073       -0.2126      0.0217     0.0000    0.0008
  2.93  0.4134  0.7900  0.7650  7.593E-02  6.38E-03   0.00E+00  0.9304        0.0982      0.0229     0.0000   -0.0057       -0.1100      0.0606     0.0000    0.0002
  2.93  0.4537  0.0933  3.2650  2.991E+00  1.12E-01   0.00E+00  0.9728       -0.0053      0.0157     0.0000   -0.0108       -0.0423      0.0244     0.0000    0.0009
  2.93  0.4537  0.0933  3.7100  8.942E-01  2.34E-02   0.00E+00  0.9940        0.0148      0.0096     0.0000   -0.0172        0.0096      0.0218     0.0000    0.0007
  2.93  0.4537  0.0933  4.1820  2.416E-01  6.56E-03   0.00E+00  1.0311        0.0221      0.0094     0.0000   -0.0145       -0.0128      0.0239     0.0000   -0.0012
  2.93  0.4537  0.0933  4.7080  1.036E-01  4.17E-03   0.00E+00  1.2096        0.0053      0.0150     0.0000   -0.0328        0.0757      0.0351     0.0000    0.0187
  2.93  0.4537  0.1194  3.2650  2.374E+00  3.03E-02   0.00E+00  0.9701        0.0134      0.0049     0.0000   -0.0099        0.0224      0.0095     0.0000    0.0003
  2.93  0.4537  0.1194  3.7100  9.597E-01  1.41E-02   0.00E+00  0.9749       -0.0027      0.0052     0.0000   -0.0129       -0.0167      0.0127     0.0000    0.0057
  2.93  0.4537  0.1194  4.1820  3.780E-01  6.89E-03   0.00E+00  0.9834       -0.0171      0.0063     0.0000   -0.0120       -0.0097      0.0158     0.0000   -0.0024
  2.93  0.4537  0.1194  4.7080  1.549E-01  3.87E-03   0.00E+00  1.0427       -0.0190      0.0086     0.0000   -0.0313        0.0166      0.0215     0.0000    0.0418
  2.93  0.4537  0.1194  5.2930  7.353E-02  4.05E-03   0.00E+00  0.9194       -0.0648      0.0203     0.0000   -0.0120        0.1912      0.0461     0.0000    0.0117
  2.93  0.4537  0.1468  2.9490  2.877E+00  4.67E-02   0.00E+00  0.9660        0.0025      0.0068     0.0000   -0.0071       -0.0080      0.0120     0.0000    0.0007
  2.93  0.4537  0.1468  3.2650  1.567E+00  1.76E-02   0.00E+00  0.9675       -0.0021      0.0042     0.0000   -0.0100        0.0255      0.0089     0.0000    0.0021
  2.93  0.4537  0.1468  3.7100  6.429E-01  9.77E-03   0.00E+00  0.9698       -0.0085      0.0053     0.0000   -0.0111       -0.0262      0.0131     0.0000    0.0050
  2.93  0.4537  0.1468  4.1820  2.844E-01  5.47E-03   0.00E+00  0.9761       -0.0316      0.0066     0.0000   -0.0132       -0.0050      0.0167     0.0000    0.0001
  2.93  0.4537  0.1468  4.7080  1.276E-01  3.19E-03   0.00E+00  0.9829       -0.0342      0.0086     0.0000   -0.0218        0.0208      0.0222     0.0000    0.0290
  2.93  0.4537  0.1753  2.9490  1.940E+00  2.72E-02   0.00E+00  0.9642       -0.0073      0.0058     0.0000   -0.0080        0.0120      0.0105     0.0000    0.0016
  2.93  0.4537  0.1753  3.2650  9.775E-01  1.26E-02   0.00E+00  0.9658       -0.0140      0.0049     0.0000   -0.0102        0.0153      0.0103     0.0000    0.0042
  2.93  0.4537  0.1753  3.7100  4.228E-01  7.29E-03   0.00E+00  0.9675       -0.0216      0.0062     0.0000   -0.0118       -0.0099      0.0149     0.0000    0.0014
  2.93  0.4537  0.1753  4.1820  1.842E-01  3.92E-03   0.00E+00  0.9776       -0.0196      0.0074     0.0000   -0.0162       -0.0028      0.0184     0.0000    0.0069
  2.93  0.4537  0.1753  4.7080  7.481E-02  2.21E-03   0.00E+00  0.9481       -0.0196      0.0104     0.0000   -0.0147        0.0552      0.0259     0.0000    0.0086
  2.93  0.4537  0.2051  2.5450  2.227E+00  4.33E-02   0.00E+00  0.9599        0.0006      0.0080     0.0000   -0.0038       -0.0029      0.0154     0.0000    0.0001
  2.93  0.4537  0.2051  2.9490  1.086E+00  1.62E-02   0.00E+00  0.9624       -0.0063      0.0061     0.0000   -0.0091       -0.0024      0.0115     0.0000    0.0031
  2.93  0.4537  0.2051  3.2650  5.980E-01  8.46E-03   0.00E+00  0.9651       -0.0211      0.0053     0.0000   -0.0107        0.0081      0.0115     0.0000    0.0041
  2.93  0.4537  0.2051  3.7100  2.636E-01  5.32E-03   0.00E+00  0.9687       -0.0349      0.0072     0.0000   -0.0142       -0.0263      0.0172     0.0000    0.0021
  2.93  0.4537  0.2051  4.1820  1.133E-01  2.71E-03   0.00E+00  0.9882       -0.0287      0.0083     0.0000   -0.0242       -0.0219      0.0207     0.0000    0.0252
  2.93  0.4537  0.2051  4.7080  3.946E-02  1.52E-03   0.00E+00  0.9327       -0.0165      0.0136     0.0000   -0.0204        0.0458      0.0339     0.0000    0.0226
  2.93  0.4537  0.2362  2.5450  1.575E+00  2.57E-02   0.00E+00  0.9583        0.0172      0.0068     0.0000   -0.0059        0.0279      0.0138     0.0000    0.0011
  2.93  0.4537  0.2362  2.9490  6.657E-01  9.45E-03   0.00E+00  0.9625       -0.0166      0.0056     0.0000   -0.0098        0.0038      0.0115     0.0000    0.0042
  2.93  0.4537  0.2362  3.2650  3.676E-01  5.78E-03   0.00E+00  0.9647       -0.0209      0.0057     0.0000   -0.0129       -0.0113      0.0132     0.0000    0.0021
  2.93  0.4537  0.2362  3.7100  1.705E-01  4.06E-03   0.00E+00  0.9754       -0.0523      0.0086     0.0000   -0.0176       -0.0181      0.0211     0.0000    0.0093
  2.93  0.4537  0.2362  4.1820  6.769E-02  1.95E-03   0.00E+00  0.9751       -0.0180      0.0103     0.0000   -0.0215       -0.0091      0.0248     0.0000    0.0166
  2.93  0.4537  0.2686  2.5450  1.003E+00  1.77E-02   0.00E+00  0.9576        0.0107      0.0077     0.0000   -0.0077        0.0085      0.0149     0.0000    0.0027
  2.93  0.4537  0.2686  2.9490  4.293E-01  6.76E-03   0.00E+00  0.9623        0.0005      0.0061     0.0000   -0.0121        0.0171      0.0126     0.0000    0.0025
  2.93  0.4537  0.2686  3.2650  2.265E-01  4.26E-03   0.00E+00  0.9671       -0.0243      0.0069     0.0000   -0.0158        0.0224      0.0157     0.0000    0.0051
  2.93  0.4537  0.2686  3.7100  1.060E-01  3.02E-03   0.00E+00  0.9885       -0.0136      0.0102     0.0000   -0.0241        0.0037      0.0238     0.0000    0.0219
  2.93  0.4537  0.2686  4.1820  3.698E-02  1.35E-03   0.00E+00  0.9897       -0.0084      0.0130     0.0000   -0.0302        0.0127      0.0306     0.0000    0.0298
  2.93  0.4537  0.3025  2.2380  1.045E+00  1.85E-02   0.00E+00  0.9535        0.0169      0.0067     0.0000   -0.0046        0.0218      0.0149     0.0000    0.0008
  2.93  0.4537  0.3025  2.9490  2.536E-01  4.56E-03   0.00E+00  0.9633       -0.0043      0.0070     0.0000   -0.0151       -0.0140      0.0146     0.0000    0.0042
  2.93  0.4537  0.3025  3.2650  1.411E-01  3.32E-03   0.00E+00  0.9751       -0.0326      0.0087     0.0000   -0.0186        0.0153      0.0193     0.0000    0.0119
  2.93  0.4537  0.3025  3.7100  5.790E-02  1.95E-03   0.00E+00  0.9843       -0.0309      0.0121     0.0000   -0.0221        0.0243      0.0289     0.0000    0.0085
  2.93  0.4537  0.3025  4.1820  1.712E-02  8.81E-04   0.00E+00  0.9652       -0.0184      0.0179     0.0000   -0.0308       -0.0026      0.0433     0.0000    0.0355
  2.93  0.4537  0.3379  2.2380  6.713E-01  1.19E-02   0.00E+00  0.9537        0.0213      0.0071     0.0000   -0.0065        0.0262      0.0155     0.0000    0.0019
  2.93  0.4537  0.3379  2.9490  1.554E-01  3.32E-03   0.00E+00  0.9686       -0.0036      0.0083     0.0000   -0.0169       -0.0115      0.0171     0.0000    0.0101
  2.93  0.4537  0.3379  3.2650  8.343E-02  2.58E-03   0.00E+00  0.9876       -0.0211      0.0111     0.0000   -0.0242       -0.0052      0.0261     0.0000    0.0200
  2.93  0.4537  0.3379  3.7100  3.228E-02  1.28E-03   0.00E+00  1.0289       -0.0341      0.0139     0.0000   -0.0397        0.0196      0.0332     0.0000    0.0428
  2.93  0.4537  0.3748  1.9530  6.740E-01  1.58E-02   0.00E+00  0.9485        0.0124      0.0080     0.0000   -0.0019       -0.0158      0.0197     0.0000    0.0004
  2.93  0.4537  0.3748  2.2380  3.883E-01  7.56E-03   0.00E+00  0.9525        0.0233      0.0081     0.0000   -0.0094       -0.0138      0.0174     0.0000    0.0009
  2.93  0.4537  0.3748  2.9490  9.330E-02  2.59E-03   0.00E+00  0.9768       -0.0088      0.0109     0.0000   -0.0202       -0.0030      0.0225     0.0000    0.0121
  2.93  0.4537  0.3748  3.2650  5.005E-02  1.97E-03   0.00E+00  0.9898       -0.0266      0.0148     0.0000   -0.0233        0.0920      0.0326     0.0000    0.0015
  2.93  0.4537  0.3748  3.7100  1.450E-02  7.96E-04   0.00E+00  1.0322       -0.0186      0.0204     0.0000   -0.0368        0.0980      0.0504     0.0000    0.0372
  2.93  0.4537  0.4134  1.9530  4.505E-01  9.99E-03   0.00E+00  0.9477        0.0255      0.0082     0.0000   -0.0062       -0.0012      0.0185     0.0000    0.0000
  2.93  0.4537  0.4134  2.9490  6.392E-02  2.45E-03   0.00E+00  0.9813        0.0202      0.0147     0.0000   -0.0218        0.0784      0.0286     0.0000    0.0005
  2.93  0.4537  0.4134  3.2650  2.761E-02  1.34E-03   0.00E+00  1.0415       -0.0520      0.0189     0.0000   -0.0417        0.0832      0.0388     0.0000    0.0467
  2.93  0.4537  0.4537  1.9530  2.846E-01  6.29E-03   0.00E+00  0.9480        0.0196      0.0092     0.0000   -0.0088       -0.0336      0.0208     0.0000    0.0026
  2.93  0.4537  0.4537  2.9490  3.344E-02  1.65E-03   0.00E+00  1.0194        0.0217      0.0184     0.0000   -0.0361        0.0826      0.0379     0.0000    0.0331
  2.93  0.4537  0.4958  1.6750  2.953E-01  7.22E-03   0.00E+00  0.9437        0.0237      0.0082     0.0000   -0.0053       -0.0012      0.0192     0.0000    0.0010
  2.93  0.4537  0.4958  2.5450  4.568E-02  2.61E-03   0.00E+00  0.9776       -0.0116      0.0240     0.0000   -0.0252       -0.0555      0.0486     0.0000    0.0122
  2.93  0.4537  0.4958  2.9490  1.289E-02  8.65E-04   0.00E+00  1.0515       -0.0141      0.0262     0.0000   -0.0365        0.0654      0.0530     0.0000    0.0101
  2.93  0.4537  0.5397  1.6750  1.827E-01  4.94E-03   0.00E+00  0.9445        0.0111      0.0104     0.0000   -0.0093       -0.0701      0.0221     0.0000   -0.0003
  2.93  0.4537  0.5397  2.5450  2.393E-02  1.66E-03   0.00E+00  0.9977       -0.0460      0.0301     0.0000   -0.0263        0.0752      0.0532     0.0000    0.0075
  2.93  0.4537  0.5855  1.4230  1.960E-01  4.06E-03   0.00E+00  0.9393        0.0261      0.0063     0.0000   -0.0074       -0.0387      0.0160     0.0000    0.0011
  2.93  0.4537  0.6334  1.4230  8.349E-02  3.35E-03   0.00E+00  0.9300        0.0921      0.0113     0.0000   -0.0118       -0.2535      0.0270     0.0000    0.0002
  2.93  0.4537  0.6834  1.1870  9.921E-02  3.14E-03   0.00E+00  0.9255        0.0607      0.0075     0.0000   -0.0094       -0.3043      0.0201     0.0000    0.0005
  2.93  0.4537  0.7355  0.9690  7.947E-02  4.69E-03   0.00E+00  0.9237        0.0737      0.0127     0.0000   -0.0084       -0.3458      0.0352     0.0000    0.0015
  2.93  0.4537  0.7355  1.1870  5.021E-02  5.65E-03   0.00E+00  0.9123        0.0274      0.0389     0.0000   -0.0112       -0.2132      0.0886     0.0000   -0.0021
  2.93  0.4958  0.0933  3.7100  3.596E-01  1.64E-02   0.00E+00  1.0019       -0.0088      0.0173     0.0000   -0.0219       -0.0611      0.0411     0.0000    0.0028
  2.93  0.4958  0.0933  4.1820  8.122E-02  4.99E-03   0.00E+00  1.2010        0.0233      0.0206     0.0000   -0.0309       -0.1193      0.0569     0.0000   -0.0326
  2.93  0.4958  0.1194  3.2650  2.020E+00  3.78E-02   0.00E+00  0.9477        0.0391      0.0073     0.0000   -0.0113        0.0419      0.0145     0.0000   -0.0005
  2.93  0.4958  0.1194  3.7100  6.079E-01  1.01E-02   0.00E+00  0.9563        0.0055      0.0062     0.0000   -0.0132        0.0049      0.0150     0.0000    0.0048
  2.93  0.4958  0.1194  4.1820  2.231E-01  5.25E-03   0.00E+00  1.0028       -0.0300      0.0087     0.0000   -0.0200        0.0316      0.0217     0.0000   -0.0067
  2.93  0.4958  0.1194  4.7080  9.780E-02  4.21E-03   0.00E+00  1.0415       -0.0507      0.0160     0.0000   -0.0167        0.0613      0.0387     0.0000    0.0245
  2.93  0.4958  0.1468  2.9490  2.212E+00  5.28E-02   0.00E+00  0.9429        0.0309      0.0103     0.0000   -0.0077        0.0212      0.0182     0.0000   -0.0002
  2.93  0.4958  0.1468  3.2650  1.263E+00  2.01E-02   0.00E+00  0.9450        0.0033      0.0064     0.0000   -0.0109        0.0473      0.0131     0.0000    0.0017
  2.93  0.4958  0.1468  3.7100  4.619E-01  7.81E-03   0.00E+00  0.9489       -0.0088      0.0063     0.0000   -0.0109       -0.0029      0.0154     0.0000    0.0016
  2.93  0.4958  0.1468  4.1820  1.778E-01  4.03E-03   0.00E+00  0.9761       -0.0197      0.0085     0.0000   -0.0199        0.0434      0.0206     0.0000    0.0092
  2.93  0.4958  0.1468  4.7080  7.354E-02  3.10E-03   0.00E+00  0.9280       -0.0624      0.0148     0.0000   -0.0158        0.0109      0.0377     0.0000    0.0150
  2.93  0.4958  0.1753  2.9490  1.535E+00  2.97E-02   0.00E+00  0.9419        0.0063      0.0086     0.0000   -0.0086        0.0249      0.0154     0.0000    0.0006
  2.93  0.4958  0.1753  3.2650  7.821E-01  1.34E-02   0.00E+00  0.9432       -0.0034      0.0067     0.0000   -0.0110        0.0011      0.0148     0.0000    0.0039
  2.93  0.4958  0.1753  3.7100  3.277E-01  6.12E-03   0.00E+00  0.9482       -0.0188      0.0071     0.0000   -0.0128        0.0276      0.0170     0.0000   -0.0023
  2.93  0.4958  0.1753  4.1820  1.250E-01  3.04E-03   0.00E+00  0.9803       -0.0258      0.0089     0.0000   -0.0270        0.0182      0.0222     0.0000    0.0397
  2.93  0.4958  0.2051  2.5450  2.043E+00  3.87E-02   0.00E+00  0.9378        0.0116      0.0080     0.0000   -0.0039       -0.0105      0.0158     0.0000   -0.0001
  2.93  0.4958  0.2051  2.9490  8.095E-01  1.79E-02   0.00E+00  0.9402       -0.0165      0.0101     0.0000   -0.0097       -0.0101      0.0177     0.0000    0.0022
  2.93  0.4958  0.2051  3.2650  4.372E-01  8.96E-03   0.00E+00  0.9436       -0.0178      0.0082     0.0000   -0.0108       -0.0208      0.0178     0.0000    0.0043
  2.93  0.4958  0.2051  3.7100  1.985E-01  4.27E-03   0.00E+00  0.9519       -0.0154      0.0083     0.0000   -0.0175        0.0299      0.0198     0.0000    0.0017
  2.93  0.4958  0.2051  4.1820  7.610E-02  2.29E-03   0.00E+00  0.9481       -0.0040      0.0112     0.0000   -0.0169        0.0370      0.0267     0.0000    0.0150
  2.93  0.4958  0.2362  2.5450  1.257E+00  2.08E-02   0.00E+00  0.9366       -0.0055      0.0076     0.0000   -0.0061        0.0186      0.0159     0.0000    0.0004
  2.93  0.4958  0.2362  2.9490  4.785E-01  9.82E-03   0.00E+00  0.9405       -0.0240      0.0091     0.0000   -0.0104       -0.0355      0.0177     0.0000    0.0044
  2.93  0.4958  0.2362  3.2650  2.767E-01  6.44E-03   0.00E+00  0.9451       -0.0204      0.0091     0.0000   -0.0132       -0.0156      0.0197     0.0000    0.0000
  2.93  0.4958  0.2362  3.7100  1.226E-01  3.02E-03   0.00E+00  0.9646       -0.0219      0.0093     0.0000   -0.0222       -0.0184      0.0218     0.0000    0.0189
  2.93  0.4958  0.2362  4.1820  4.578E-02  1.87E-03   0.00E+00  0.9369       -0.0161      0.0155     0.0000   -0.0267        0.0201      0.0379     0.0000    0.0252
  2.93  0.4958  0.2686  2.5450  8.042E-01  1.36E-02   0.00E+00  0.9358        0.0009      0.0078     0.0000   -0.0082        0.0306      0.0163     0.0000    0.0016
  2.93  0.4958  0.2686  2.9490  3.095E-01  7.26E-03   0.00E+00  0.9432       -0.0018      0.0099     0.0000   -0.0120        0.0023      0.0196     0.0000    0.0024
  2.93  0.4958  0.2686  3.2650  1.936E-01  4.92E-03   0.00E+00  0.9495       -0.0133      0.0098     0.0000   -0.0183        0.0159      0.0220     0.0000    0.0013
  2.93  0.4958  0.2686  3.7100  7.849E-02  2.24E-03   0.00E+00  0.9805       -0.0389      0.0109     0.0000   -0.0271        0.0342      0.0245     0.0000    0.0330
  2.93  0.4958  0.3025  2.2380  9.031E-01  1.53E-02   0.00E+00  0.9332        0.0122      0.0067     0.0000   -0.0047        0.0002      0.0154     0.0000    0.0005
  2.93  0.4958  0.3025  2.9490  1.926E-01  5.34E-03   0.00E+00  0.9467       -0.0084      0.0118     0.0000   -0.0167        0.0322      0.0228     0.0000    0.0006
  2.93  0.4958  0.3025  3.2650  1.183E-01  3.31E-03   0.00E+00  0.9665       -0.0186      0.0106     0.0000   -0.0232        0.0042      0.0241     0.0000    0.0191
  2.93  0.4958  0.3025  3.7100  4.517E-02  1.64E-03   0.00E+00  0.9928       -0.0305      0.0138     0.0000   -0.0289        0.0382      0.0307     0.0000    0.0116
  2.93  0.4958  0.3379  2.2380  5.538E-01  9.90E-03   0.00E+00  0.9333        0.0503      0.0072     0.0000   -0.0076        0.0315      0.0165     0.0000    0.0019
  2.93  0.4958  0.3379  2.9490  1.444E-01  4.54E-03   0.00E+00  0.9556        0.0064      0.0130     0.0000   -0.0213        0.0557      0.0254     0.0000    0.0104
  2.93  0.4958  0.3379  3.2650  7.725E-02  2.35E-03   0.00E+00  0.9891       -0.0295      0.0116     0.0000   -0.0268        0.0399      0.0267     0.0000    0.0263
  2.93  0.4958  0.3748  1.9530  6.058E-01  1.18E-02   0.00E+00  0.9291        0.0264      0.0065     0.0000   -0.0020        0.0022      0.0170     0.0000    0.0002
  2.93  0.4958  0.3748  2.2380  3.229E-01  6.34E-03   0.00E+00  0.9377        0.0291      0.0084     0.0000   -0.0097        0.0240      0.0189     0.0000    0.0026
  2.93  0.4958  0.3748  2.9490  9.220E-02  3.05E-03   0.00E+00  0.9860       -0.0301      0.0136     0.0000   -0.0270        0.0779      0.0288     0.0000    0.0306
  2.93  0.4958  0.3748  3.2650  3.845E-02  1.52E-03   0.00E+00  1.0332       -0.0689      0.0152     0.0000   -0.0363        0.0318      0.0363     0.0000    0.0108
  2.93  0.4958  0.4134  1.9530  3.409E-01  6.69E-03   0.00E+00  0.9317        0.0337      0.0067     0.0000   -0.0060       -0.0087      0.0162     0.0000    0.0018
  2.93  0.4958  0.4134  2.5450  1.253E-01  4.99E-03   0.00E+00  0.9572        0.0063      0.0178     0.0000   -0.0202        0.0152      0.0355     0.0000    0.0157
  2.93  0.4958  0.4134  2.9490  5.613E-02  2.13E-03   0.00E+00  1.0018       -0.0467      0.0157     0.0000   -0.0240        0.0939      0.0318     0.0000   -0.0140
  2.93  0.4958  0.4537  1.9530  2.282E-01  5.31E-03   0.00E+00  0.9336        0.0354      0.0086     0.0000   -0.0104       -0.0395      0.0199     0.0000   -0.0003
  2.93  0.4958  0.4958  1.6750  2.392E-01  4.77E-03   0.00E+00  0.9291        0.0240      0.0065     0.0000   -0.0063       -0.0358      0.0167     0.0000    0.0005
  2.93  0.4958  0.4958  1.9530  1.233E-01  4.45E-03   0.00E+00  0.9385        0.0315      0.0149     0.0000   -0.0137       -0.0682      0.0328     0.0000    0.0059
  2.93  0.4958  0.4958  2.5450  4.253E-02  2.39E-03   0.00E+00  1.0387       -0.0103      0.0244     0.0000   -0.0433        0.0411      0.0452     0.0000    0.0184
  2.93  0.4958  0.5397  1.6750  1.464E-01  4.26E-03   0.00E+00  0.9317        0.0483      0.0093     0.0000   -0.0096       -0.0556      0.0220     0.0000    0.0016
  2.93  0.4958  0.5855  1.4230  1.378E-01  3.38E-03   0.00E+00  0.9291        0.0454      0.0078     0.0000   -0.0059       -0.0326      0.0201     0.0000    0.0003
  2.93  0.4958  0.5855  1.6750  7.553E-02  5.13E-03   0.00E+00  0.9464        0.0900      0.0224     0.0000   -0.0139       -0.1159      0.0500     0.0000   -0.0033
  2.93  0.4958  0.6334  1.4230  6.536E-02  3.16E-03   0.00E+00  0.9407        0.1409      0.0126     0.0000   -0.0143       -0.2170      0.0324     0.0000   -0.0012
  2.93  0.4958  0.6834  1.1870  8.336E-02  6.75E-03   0.00E+00  0.9341        0.0916      0.0198     0.0000   -0.0108       -0.3329      0.0522     0.0000    0.0003
  2.93  0.5397  0.1194  3.2650  1.244E+00  2.79E-02   0.00E+00  0.9291        0.0176      0.0095     0.0000   -0.0116        0.0030      0.0181     0.0000   -0.0029
  2.93  0.5397  0.1194  3.7100  3.156E-01  7.12E-03   0.00E+00  0.9619       -0.0152      0.0088     0.0000   -0.0120       -0.0136      0.0215     0.0000   -0.0034
  2.93  0.5397  0.1194  4.1820  1.129E-01  4.91E-03   0.00E+00  1.2060       -0.0877      0.0169     0.0000   -0.0653        0.1278      0.0385     0.0000    0.0522
  2.93  0.5397  0.1468  2.9490  2.157E+00  5.33E-02   0.00E+00  0.9219       -0.0128      0.0115     0.0000   -0.0075       -0.0236      0.0206     0.0000   -0.0013
  2.93  0.5397  0.1468  3.2650  9.308E-01  1.42E-02   0.00E+00  0.9253       -0.0039      0.0063     0.0000   -0.0109       -0.0076      0.0139     0.0000    0.0012
  2.93  0.5397  0.1468  3.7100  2.787E-01  5.51E-03   0.00E+00  0.9441       -0.0036      0.0076     0.0000   -0.0117       -0.0058      0.0185     0.0000   -0.0057
  2.93  0.5397  0.1468  4.1820  1.109E-01  3.78E-03   0.00E+00  1.0236       -0.0517      0.0129     0.0000   -0.0359       -0.0175      0.0345     0.0000    0.0807
  2.93  0.5397  0.1753  2.9490  1.360E+00  2.76E-02   0.00E+00  0.9218       -0.0107      0.0091     0.0000   -0.0084       -0.0368      0.0181     0.0000   -0.0008
  2.93  0.5397  0.1753  3.2650  5.528E-01  9.22E-03   0.00E+00  0.9227       -0.0111      0.0067     0.0000   -0.0106       -0.0228      0.0158     0.0000    0.0030
  2.93  0.5397  0.1753  3.7100  2.093E-01  4.33E-03   0.00E+00  0.9444       -0.0242      0.0080     0.0000   -0.0174        0.0005      0.0199     0.0000   -0.0082
  2.93  0.5397  0.1753  4.1820  6.862E-02  2.80E-03   0.00E+00  0.8985       -0.0347      0.0154     0.0000   -0.0047        0.0206      0.0399     0.0000    0.0251
  2.93  0.5397  0.2051  2.5450  1.510E+00  4.09E-02   0.00E+00  0.9174        0.0003      0.0103     0.0000   -0.0035       -0.0460      0.0228     0.0000   -0.0002
  2.93  0.5397  0.2051  2.9490  7.531E-01  1.63E-02   0.00E+00  0.9205        0.0089      0.0093     0.0000   -0.0094        0.0214      0.0185     0.0000    0.0016
  2.93  0.5397  0.2051  3.2650  3.546E-01  6.86E-03   0.00E+00  0.9246       -0.0102      0.0080     0.0000   -0.0098        0.0297      0.0174     0.0000    0.0028
  2.93  0.5397  0.2051  3.7100  1.432E-01  3.51E-03   0.00E+00  0.9494       -0.0204      0.0098     0.0000   -0.0284        0.0335      0.0231     0.0000    0.0095
  2.93  0.5397  0.2362  2.5450  1.001E+00  2.28E-02   0.00E+00  0.9172       -0.0055      0.0091     0.0000   -0.0057       -0.0159      0.0213     0.0000   -0.0006
  2.93  0.5397  0.2362  2.9490  4.110E-01  1.07E-02   0.00E+00  0.9202       -0.0146      0.0118     0.0000   -0.0103       -0.0072      0.0233     0.0000    0.0032
  2.93  0.5397  0.2362  3.2650  2.277E-01  5.02E-03   0.00E+00  0.9320       -0.0199      0.0092     0.0000   -0.0127       -0.0044      0.0195     0.0000   -0.0042
  2.93  0.5397  0.2362  3.7100  8.857E-02  2.77E-03   0.00E+00  0.9604       -0.0581      0.0123     0.0000   -0.0333       -0.0492      0.0291     0.0000    0.0603
  2.93  0.5397  0.2686  2.5450  6.652E-01  1.51E-02   0.00E+00  0.9171        0.0070      0.0100     0.0000   -0.0076        0.0055      0.0225     0.0000    0.0007
  2.93  0.5397  0.2686  2.9490  2.951E-01  7.66E-03   0.00E+00  0.9273       -0.0016      0.0112     0.0000   -0.0104        0.0424      0.0220     0.0000    0.0031
  2.93  0.5397  0.2686  3.2650  1.460E-01  3.46E-03   0.00E+00  0.9426       -0.0221      0.0096     0.0000   -0.0229        0.0307      0.0209     0.0000   -0.0050
  2.93  0.5397  0.3025  2.2380  7.274E-01  1.37E-02   0.00E+00  0.9145        0.0060      0.0067     0.0000   -0.0039       -0.0052      0.0169     0.0000   -0.0001
  2.93  0.5397  0.3025  2.5450  3.460E-01  9.85E-03   0.00E+00  0.9188       -0.0058      0.0134     0.0000   -0.0098       -0.0278      0.0293     0.0000    0.0023
  2.93  0.5397  0.3025  2.9490  1.783E-01  4.79E-03   0.00E+00  0.9380       -0.0086      0.0114     0.0000   -0.0166        0.0319      0.0230     0.0000   -0.0057
  2.93  0.5397  0.3025  3.2650  8.829E-02  2.48E-03   0.00E+00  0.9709       -0.0419      0.0114     0.0000   -0.0394        0.0538      0.0250     0.0000    0.0444
  2.93  0.5397  0.3379  2.2380  4.452E-01  9.67E-03   0.00E+00  0.9159        0.0228      0.0080     0.0000   -0.0071        0.0142      0.0194     0.0000    0.0008
  2.93  0.5397  0.3379  2.5450  2.365E-01  7.87E-03   0.00E+00  0.9284       -0.0063      0.0157     0.0000   -0.0106       -0.0190      0.0335     0.0000    0.0044
  2.93  0.5397  0.3379  2.9490  1.081E-01  3.11E-03   0.00E+00  0.9530       -0.0138      0.0125     0.0000   -0.0302        0.0890      0.0239     0.0000    0.0056
  2.93  0.5397  0.3379  3.2650  4.809E-02  1.90E-03   0.00E+00  0.9815       -0.0537      0.0163     0.0000   -0.0111        0.0603      0.0354     0.0000   -0.0055
  2.93  0.5397  0.3748  2.2380  2.731E-01  8.08E-03   0.00E+00  0.9218        0.0257      0.0114     0.0000   -0.0098       -0.0398      0.0274     0.0000    0.0034
  2.93  0.5397  0.3748  2.5450  1.804E-01  6.73E-03   0.00E+00  0.9406        0.0080      0.0168     0.0000   -0.0178        0.0687      0.0334     0.0000   -0.0043
  2.93  0.5397  0.3748  2.9490  6.628E-02  2.17E-03   0.00E+00  0.9964       -0.0322      0.0140     0.0000   -0.0327        0.0561      0.0286     0.0000    0.0564
  2.93  0.5397  0.4134  1.9530  2.853E-01  6.41E-03   0.00E+00  0.9165        0.0479      0.0076     0.0000   -0.0070        0.0470      0.0196     0.0000    0.0013
  2.93  0.5397  0.4134  2.2380  1.761E-01  7.25E-03   0.00E+00  0.9348        0.0358      0.0179     0.0000   -0.0130       -0.0501      0.0395     0.0000    0.0003
  2.93  0.5397  0.4134  2.5450  1.124E-01  4.30E-03   0.00E+00  0.9566       -0.0237      0.0184     0.0000   -0.0309        0.0561      0.0342     0.0000    0.0117
  2.93  0.5397  0.4537  1.9530  1.923E-01  5.90E-03   0.00E+00  0.9284        0.0684      0.0097     0.0000   -0.0094       -0.0471      0.0246     0.0000    0.0026
  2.93  0.5397  0.4958  1.6750  1.868E-01  5.16E-03   0.00E+00  0.9191        0.0501      0.0094     0.0000   -0.0047       -0.0197      0.0250     0.0000    0.0018
  2.93  0.5397  0.4958  1.9530  1.471E-01  6.31E-03   0.00E+00  0.9378        0.0861      0.0151     0.0000   -0.0182       -0.0692      0.0378     0.0000   -0.0022
  2.93  0.5397  0.5397  1.6750  1.157E-01  4.87E-03   0.00E+00  0.9314        0.0521      0.0139     0.0000   -0.0126       -0.0517      0.0375     0.0000   -0.0012
  2.93  0.5397  0.5855  1.4230  1.075E-01  7.31E-03   0.00E+00  0.9262        0.0317      0.0230     0.0000   -0.0069       -0.0785      0.0613     0.0000    0.0018
  2.93  0.5397  0.5855  1.6750  9.516E-02  4.64E-03   0.00E+00  0.9479        0.0576      0.0204     0.0000   -0.0149       -0.0291      0.0498     0.0000    0.0039
  2.93  0.5397  0.6834  1.1870  1.057E-01  7.11E-03   0.00E+00  0.9571        0.1254      0.0185     0.0000   -0.0076       -0.1302      0.0470     0.0000    0.0006
  2.93  0.5397  0.6834  1.4230  3.329E-02  3.20E-03   0.00E+00  1.0180        0.0549      0.0370     0.0000   -0.0260       -0.2650      0.0835     0.0000   -0.0272
  2.93  0.5397  0.7355  0.9690  1.338E-01  5.90E-03   0.00E+00  0.9834        0.1164      0.0148     0.0000   -0.0028       -0.0330      0.0407     0.0000   -0.0012
  2.93  0.5855  0.1194  3.7100  1.204E-01  4.92E-03   0.00E+00  1.1118       -0.0070      0.0169     0.0000   -0.0163        0.0350      0.0412     0.0000   -0.0200
  2.93  0.5855  0.1468  3.2650  6.134E-01  1.14E-02   0.00E+00  0.9097        0.0146      0.0081     0.0000   -0.0107        0.0475      0.0162     0.0000    0.0010
  2.93  0.5855  0.1468  3.7100  1.828E-01  4.79E-03   0.00E+00  1.0099        0.0025      0.0106     0.0000   -0.0219        0.0140      0.0259     0.0000   -0.0279
  2.93  0.5855  0.1753  2.9490  1.052E+00  2.19E-02   0.00E+00  0.9030        0.0207      0.0098     0.0000   -0.0083        0.0165      0.0185     0.0000   -0.0033
  2.93  0.5855  0.1753  3.2650  4.098E-01  7.59E-03   0.00E+00  0.9058        0.0012      0.0080     0.0000   -0.0097        0.0365      0.0171     0.0000    0.0001
  2.93  0.5855  0.1753  3.7100  1.259E-01  3.68E-03   0.00E+00  1.0079       -0.0139      0.0116     0.0000   -0.0457       -0.0178      0.0286     0.0000   -0.0074
  2.93  0.5855  0.2051  2.5450  1.549E+00  4.31E-02   0.00E+00  0.8963       -0.0064      0.0137     0.0000   -0.0032       -0.0096      0.0282     0.0000   -0.0002
  2.93  0.5855  0.2051  2.9490  5.694E-01  1.20E-02   0.00E+00  0.9021       -0.0197      0.0103     0.0000   -0.0092        0.0221      0.0193     0.0000    0.0013
  2.93  0.5855  0.2051  3.2650  2.646E-01  5.42E-03   0.00E+00  0.9126       -0.0012      0.0088     0.0000   -0.0096        0.0311      0.0191     0.0000    0.0004
  2.93  0.5855  0.2362  2.5450  8.674E-01  2.36E-02   0.00E+00  0.8983       -0.0172      0.0133     0.0000   -0.0050        0.0240      0.0270     0.0000   -0.0023
  2.93  0.5855  0.2362  2.9490  3.280E-01  8.20E-03   0.00E+00  0.9021       -0.0082      0.0119     0.0000   -0.0098        0.0322      0.0218     0.0000    0.0017
  2.93  0.5855  0.2362  3.2650  1.648E-01  4.28E-03   0.00E+00  0.9371       -0.0121      0.0113     0.0000   -0.0134        0.0103      0.0240     0.0000   -0.0129
  2.93  0.5855  0.2686  2.5450  4.892E-01  1.44E-02   0.00E+00  0.8996       -0.0269      0.0141     0.0000   -0.0072        0.0323      0.0273     0.0000   -0.0008
  2.93  0.5855  0.2686  2.9490  2.086E-01  5.50E-03   0.00E+00  0.9140        0.0035      0.0120     0.0000   -0.0101        0.0157      0.0230     0.0000    0.0024
  2.93  0.5855  0.2686  3.2650  9.811E-02  3.12E-03   0.00E+00  0.9783       -0.0309      0.0137     0.0000   -0.0452        0.0354      0.0293     0.0000   -0.0039
  2.93  0.5855  0.3025  2.2380  5.920E-01  2.11E-02   0.00E+00  0.8952        0.0048      0.0142     0.0000   -0.0030        0.0791      0.0350     0.0000   -0.0009
  2.93  0.5855  0.3025  2.5450  2.910E-01  8.85E-03   0.00E+00  0.9023       -0.0297      0.0148     0.0000   -0.0093        0.0257      0.0293     0.0000    0.0018
  2.93  0.5855  0.3025  2.9490  1.286E-01  3.53E-03   0.00E+00  0.9499       -0.0229      0.0128     0.0000   -0.0156        0.0334      0.0248     0.0000   -0.0155
  2.93  0.5855  0.3379  2.2380  3.760E-01  1.17E-02   0.00E+00  0.8991        0.0046      0.0130     0.0000   -0.0060        0.0775      0.0315     0.0000   -0.0002
  2.93  0.5855  0.3379  2.9490  7.335E-02  2.52E-03   0.00E+00  1.0036       -0.0204      0.0159     0.0000   -0.0601       -0.0335      0.0318     0.0000    0.0177
  2.93  0.5855  0.3748  2.2380  2.466E-01  7.44E-03   0.00E+00  0.9070        0.0128      0.0130     0.0000   -0.0099       -0.0528      0.0323     0.0000    0.0010
  2.93  0.5855  0.4134  1.9530  3.049E-01  1.38E-02   0.00E+00  0.9039        0.0476      0.0169     0.0000   -0.0059        0.0161      0.0438     0.0000    0.0001
  2.93  0.5855  0.4537  1.9530  2.168E-01  8.38E-03   0.00E+00  0.9191        0.0050      0.0159     0.0000   -0.0120       -0.0349      0.0395     0.0000    0.0025
  2.93  0.5855  0.4958  1.6750  1.941E-01  1.79E-02   0.00E+00  0.9128       -0.0414      0.0390     0.0000   -0.0064        0.0922      0.0860     0.0000    0.0006
  2.93  0.5855  0.5397  1.6750  1.605E-01  8.17E-03   0.00E+00  0.9466       -0.0086      0.0204     0.0000   -0.0097       -0.1192      0.0466     0.0000    0.0034
  2.93  0.5855  0.5855  1.4230  2.190E-01  1.07E-02   0.00E+00  0.9312       -0.0589      0.0191     0.0000   -0.0047        0.0804      0.0479     0.0000    0.0020
  2.93  0.5855  0.5855  1.6750  7.085E-02  3.84E-03   0.00E+00  0.9974        0.0748      0.0200     0.0000   -0.0374       -0.1436      0.0454     0.0000    0.0037
  2.93  0.5855  0.6334  1.4230  9.189E-02  3.82E-03   0.00E+00  0.9855        0.1382      0.0102     0.0000   -0.0253       -0.3053      0.0268     0.0000   -0.0027
  2.93  0.5855  0.6834  1.1870  1.002E-01  3.32E-03   0.00E+00  0.9853        0.1654      0.0098     0.0000   -0.0126       -0.1505      0.0266     0.0000   -0.0059
  2.93  0.6334  0.1468  2.9490  6.326E-01  2.35E-02   0.00E+00  0.8844       -0.0326      0.0198     0.0000   -0.0059       -0.1701      0.0382     0.0000   -0.0072
  2.93  0.6334  0.1468  3.2650  2.758E-01  9.19E-03   0.00E+00  0.9099        0.0392      0.0153     0.0000   -0.0091        0.0651      0.0286     0.0000   -0.0022
  2.93  0.6334  0.1753  2.9490  4.861E-01  1.21E-02   0.00E+00  0.8882       -0.0218      0.0129     0.0000   -0.0084       -0.0632      0.0258     0.0000   -0.0084
  2.93  0.6334  0.1753  3.2650  1.813E-01  5.58E-03   0.00E+00  0.9080        0.0051      0.0140     0.0000   -0.0097        0.0300      0.0287     0.0000   -0.0075
  2.93  0.6334  0.2051  2.5450  8.248E-01  1.87E-02   0.00E+00  0.8742       -0.0152      0.0097     0.0000   -0.0030       -0.0741      0.0230     0.0000   -0.0004
  2.93  0.6334  0.2051  2.9490  2.740E-01  6.95E-03   0.00E+00  0.8865       -0.0180      0.0132     0.0000   -0.0090       -0.0329      0.0267     0.0000    0.0014
  2.93  0.6334  0.2051  3.2650  1.164E-01  4.15E-03   0.00E+00  0.9241        0.0086      0.0159     0.0000   -0.0151        0.0478      0.0332     0.0000   -0.0057
  2.93  0.6334  0.2362  2.5450  5.636E-01  1.25E-02   0.00E+00  0.8800       -0.0051      0.0105     0.0000   -0.0040        0.0106      0.0230     0.0000   -0.0049
  2.93  0.6334  0.2362  2.9490  1.626E-01  4.91E-03   0.00E+00  0.8893       -0.0221      0.0154     0.0000   -0.0089        0.0526      0.0289     0.0000   -0.0009
  2.93  0.6334  0.2686  2.5450  3.473E-01  9.67E-03   0.00E+00  0.8848       -0.0085      0.0140     0.0000   -0.0071        0.0375      0.0286     0.0000   -0.0052
  2.93  0.6334  0.2686  2.9490  1.055E-01  4.18E-03   0.00E+00  0.9112       -0.0303      0.0204     0.0000   -0.0148        0.0189      0.0372     0.0000   -0.0034
  2.93  0.6334  0.3025  2.2380  4.991E-01  1.59E-02   0.00E+00  0.8750       -0.0231      0.0132     0.0000   -0.0022        0.0170      0.0307     0.0000   -0.0014
  2.93  0.6334  0.3379  2.2380  3.013E-01  8.88E-03   0.00E+00  0.8842       -0.0189      0.0133     0.0000   -0.0052        0.0183      0.0329     0.0000   -0.0035
  2.93  0.6334  0.3748  2.2380  1.746E-01  4.89E-03   0.00E+00  0.8988       -0.0234      0.0127     0.0000   -0.0088        0.0164      0.0313     0.0000    0.0016
  2.93  0.6334  0.4134  1.9530  3.393E-01  1.14E-02   0.00E+00  0.8914       -0.0056      0.0126     0.0000   -0.0041        0.0152      0.0330     0.0000   -0.0010
  2.93  0.6334  0.4134  2.2380  9.681E-02  2.98E-03   0.00E+00  0.9337        0.0231      0.0141     0.0000   -0.0173        0.0305      0.0354     0.0000   -0.0018
  2.93  0.6334  0.4537  1.9530  1.496E-01  4.86E-03   0.00E+00  0.9225       -0.0063      0.0135     0.0000   -0.0117        0.0315      0.0332     0.0000   -0.0008
  2.93  0.6334  0.4537  2.2380  4.082E-02  1.67E-03   0.00E+00  1.0732       -0.0168      0.0200     0.0000   -0.0116       -0.0838      0.0505     0.0000   -0.0209
  2.93  0.6334  0.4958  1.6750  2.594E-01  7.51E-03   0.00E+00  0.9155       -0.0448      0.0108     0.0000   -0.0039       -0.0388      0.0291     0.0000   -0.0002
  2.93  0.6334  0.4958  1.9530  6.664E-02  2.73E-03   0.00E+00  1.0003        0.0140      0.0175     0.0000   -0.0213       -0.0081      0.0417     0.0000    0.0067
  2.93  0.6334  0.5397  1.6750  1.166E-01  3.40E-03   0.00E+00  0.9676        0.0443      0.0099     0.0000   -0.0198       -0.0783      0.0271     0.0000    0.0008
  2.93  0.6334  0.5855  1.4230  1.754E-01  4.95E-03   0.00E+00  0.9623       -0.0350      0.0110     0.0000   -0.0077       -0.0423      0.0292     0.0000    0.0001
  2.93  0.6834  0.1753  2.9490  2.936E-01  8.95E-03   0.00E+00  0.8876       -0.0413      0.0160     0.0000   -0.0091       -0.1517      0.0336     0.0000   -0.0212
  2.93  0.6834  0.2051  2.5450  7.532E-01  1.99E-02   0.00E+00  0.8516        0.0021      0.0110     0.0000   -0.0027       -0.0833      0.0270     0.0000   -0.0009
  2.93  0.6834  0.2362  2.5450  4.401E-01  1.01E-02   0.00E+00  0.8625       -0.0270      0.0101     0.0000   -0.0026       -0.0483      0.0242     0.0000   -0.0088
  2.93  0.6834  0.2686  2.5450  3.116E-01  8.37E-03   0.00E+00  0.8799        0.0025      0.0130     0.0000   -0.0071        0.0705      0.0273     0.0000   -0.0186
  2.93  0.6834  0.3025  2.2380  5.223E-01  1.37E-02   0.00E+00  0.8533       -0.0150      0.0105     0.0000   -0.0023       -0.0211      0.0270     0.0000   -0.0018
  2.93  0.6834  0.3025  2.5450  1.588E-01  4.97E-03   0.00E+00  0.8846       -0.0270      0.0157     0.0000   -0.0093        0.0856      0.0343     0.0000    0.0047
  2.93  0.6834  0.3379  2.2380  2.976E-01  6.97E-03   0.00E+00  0.8769       -0.0082      0.0093     0.0000   -0.0040       -0.0012      0.0260     0.0000   -0.0144
  2.93  0.6834  0.3379  2.5450  6.739E-02  2.76E-03   0.00E+00  0.8871       -0.0191      0.0207     0.0000   -0.0152        0.0282      0.0500     0.0000   -0.0062
  2.93  0.6834  0.3748  2.2380  1.790E-01  4.85E-03   0.00E+00  0.9023       -0.0334      0.0115     0.0000   -0.0090        0.0479      0.0302     0.0000    0.0032
  2.93  0.6834  0.4134  1.9530  3.395E-01  8.01E-03   0.00E+00  0.8818        0.0039      0.0089     0.0000   -0.0018       -0.0444      0.0247     0.0000   -0.0066
  2.93  0.6834  0.4537  1.9530  1.587E-01  4.22E-03   0.00E+00  0.9473        0.0049      0.0098     0.0000   -0.0092       -0.0633      0.0271     0.0000    0.0020
  2.93  0.6834  0.4958  1.6750  2.154E-01  5.92E-03   0.00E+00  0.9187       -0.0523      0.0111     0.0000   -0.0009       -0.0394      0.0305     0.0000   -0.0005
  2.93  0.6834  0.5397  1.6750  8.811E-02  2.78E-03   0.00E+00  1.0505        0.0250      0.0121     0.0000   -0.0198       -0.0925      0.0337     0.0000   -0.0050
  2.93  0.7355  0.1753  2.9490  1.212E-01  6.02E-03   0.00E+00  0.9446       -0.0400      0.0261     0.0000   -0.0103       -0.1821      0.0599     0.0000   -0.0688
  2.93  0.7355  0.2051  2.5450  4.538E-01  1.83E-02   0.00E+00  0.8270       -0.0136      0.0178     0.0000   -0.0022       -0.0851      0.0452     0.0000   -0.0017
  2.93  0.7355  0.2362  2.5450  2.490E-01  8.75E-03   0.00E+00  0.8452       -0.0317      0.0159     0.0000   -0.0018       -0.0478      0.0397     0.0000   -0.0190
  2.93  0.7355  0.2686  2.5450  1.910E-01  7.16E-03   0.00E+00  0.9093       -0.0311      0.0178     0.0000   -0.0059       -0.0142      0.0417     0.0000   -0.0668
  2.93  0.7355  0.3025  2.2380  3.993E-01  1.56E-02   0.00E+00  0.8314        0.0337      0.0168     0.0000   -0.0023        0.0655      0.0406     0.0000   -0.0024
  2.93  0.7355  0.3379  2.2380  2.110E-01  7.96E-03   0.00E+00  0.8849       -0.0050      0.0155     0.0000   -0.0009        0.0242      0.0407     0.0000   -0.0445
  2.93  0.7355  0.4134  1.9530  2.169E-01  8.31E-03   0.00E+00  0.8695       -0.0219      0.0152     0.0000    0.0001       -0.0740      0.0445     0.0000   -0.0192
  2.93  0.7900  0.2051  2.5450  2.011E-01  1.76E-02   0.00E+00  0.7918       -0.0642      0.0398     0.0000   -0.0016       -0.0386      0.1038     0.0000   -0.0034
  2.93  0.7900  0.2362  2.5450  1.097E-01  9.11E-03   0.00E+00  0.7545       -0.0096      0.0369     0.0000   -0.0021        0.0050      0.0998     0.0000   -0.0727
  2.93  0.7900  0.3025  2.2380  1.477E-01  1.27E-02   0.00E+00  0.8005       -0.0568      0.0359     0.0000   -0.0015       -0.2151      0.1139     0.0000   -0.0015
  3.42  0.3379  0.0682  3.7100  1.810E+02  5.90E+00   0.00E+00  1.1025       -0.0107      0.0047     0.0000   -0.0024       -0.0139      0.0243     0.0000    0.0008
  3.42  0.3379  0.0682  4.1820  8.393E+01  2.67E+00   0.00E+00  1.1621       -0.0080      0.0041     0.0000   -0.0067       -0.0390      0.0248     0.0000   -0.0091
  3.42  0.3379  0.0682  4.7080  3.937E+01  2.14E+00   0.00E+00  1.2702        0.0057      0.0076     0.0000   -0.0182        0.0654      0.0478     0.0000    0.0090
  3.42  0.3379  0.0682  5.2930  1.149E+01  9.95E-01   0.00E+00  1.3289       -0.0074      0.0120     0.0000   -0.0264        0.0984      0.0727     0.0000    0.0592
  3.42  0.3379  0.0682  5.9520  4.493E+00  5.25E-01   0.00E+00  1.2545       -0.0490      0.0145     0.0000   -0.0110        0.0132      0.0849     0.0000    0.0403
  3.42  0.3379  0.0682  6.6940  1.114E+00  2.08E-01   0.00E+00  1.3099       -0.0239      0.0221     0.0000   -0.0040       -0.0263      0.1499     0.0000   -0.0448
  3.42  0.3379  0.0933  3.7100  8.047E+01  1.56E+00   0.00E+00  1.0929       -0.0037      0.0027     0.0000   -0.0036       -0.0169      0.0150     0.0000    0.0005
  3.42  0.3379  0.0933  4.1820  4.525E+01  9.66E-01   0.00E+00  1.1073       -0.0058      0.0028     0.0000   -0.0064        0.0036      0.0168     0.0000    0.0062
  3.42  0.3379  0.0933  4.7080  2.209E+01  8.67E-01   0.00E+00  1.1160       -0.0142      0.0051     0.0000   -0.0079       -0.0105      0.0305     0.0000    0.0121
  3.42  0.3379  0.0933  5.2930  9.755E+00  4.78E-01   0.00E+00  1.1254       -0.0037      0.0066     0.0000   -0.0060        0.0227      0.0390     0.0000    0.0142
  3.42  0.3379  0.0933  5.9520  3.675E+00  3.38E-01   0.00E+00  1.1430       -0.0390      0.0110     0.0000   -0.0052       -0.1071      0.0691     0.0000   -0.0121
  3.42  0.3379  0.0933  6.6940  1.093E+00  1.23E-01   0.00E+00  1.1855        0.0005      0.0157     0.0000   -0.0139        0.0676      0.0805     0.0000    0.0271
  3.42  0.3379  0.1194  3.2650  7.257E+01  2.14E+00   0.00E+00  1.0710       -0.0001      0.0043     0.0000   -0.0015        0.0068      0.0196     0.0000    0.0005
  3.42  0.3379  0.1194  3.7100  4.099E+01  8.74E-01   0.00E+00  1.0765       -0.0021      0.0029     0.0000   -0.0036       -0.0079      0.0163     0.0000    0.0029
  3.42  0.3379  0.1194  4.1820  2.174E+01  5.30E-01   0.00E+00  1.0825       -0.0117      0.0032     0.0000   -0.0047       -0.0030      0.0189     0.0000    0.0054
  3.42  0.3379  0.1194  4.7080  1.132E+01  4.34E-01   0.00E+00  1.0934       -0.0124      0.0049     0.0000   -0.0046       -0.0291      0.0300     0.0000    0.0054
  3.42  0.3379  0.1194  5.2930  5.021E+00  2.55E-01   0.00E+00  1.1037        0.0007      0.0071     0.0000   -0.0058        0.0725      0.0420     0.0000   -0.0043
  3.42  0.3379  0.1194  5.9520  1.378E+00  1.81E-01   0.00E+00  1.1245       -0.0451      0.0180     0.0000   -0.0098        0.2864      0.0906     0.0000    0.0156
  3.42  0.3379  0.1194  6.6940  6.844E-01  8.16E-02   0.00E+00  1.0790       -0.0099      0.0160     0.0000   -0.0065        0.0055      0.1000     0.0000    0.0066
  3.42  0.3379  0.1468  3.2650  3.843E+01  9.76E-01   0.00E+00  1.0604       -0.0164      0.0026     0.0000   -0.0019       -0.0012      0.0146     0.0000    0.0011
  3.42  0.3379  0.1468  3.7100  2.118E+01  5.92E-01   0.00E+00  1.0664       -0.0107      0.0039     0.0000   -0.0031        0.0406      0.0211     0.0000    0.0029
  3.42  0.3379  0.1468  4.1820  1.202E+01  3.64E-01   0.00E+00  1.0734       -0.0149      0.0043     0.0000   -0.0040        0.0285      0.0240     0.0000    0.0006
  3.42  0.3379  0.1468  4.7080  5.791E+00  2.45E-01   0.00E+00  1.0803       -0.0178      0.0042     0.0000   -0.0058        0.0152      0.0339     0.0000    0.0004
  3.42  0.3379  0.1468  5.2930  2.513E+00  1.46E-01   0.00E+00  1.0902       -0.0153      0.0079     0.0000   -0.0077        0.1150      0.0447     0.0000    0.0152
  3.42  0.3379  0.1468  6.6940  2.291E-01  3.42E-02   0.00E+00  1.0604        0.0341      0.0202     0.0000   -0.0069        0.1581      0.1089     0.0000    0.0131
  3.42  0.3379  0.1753  3.2650  2.374E+01  6.28E-01   0.00E+00  1.0538       -0.0005      0.0037     0.0000   -0.0019       -0.0148      0.0203     0.0000    0.0005
  3.42  0.3379  0.1753  3.7100  1.269E+01  3.71E-01   0.00E+00  1.0571       -0.0143      0.0039     0.0000   -0.0035       -0.0246      0.0228     0.0000    0.0000
  3.42  0.3379  0.1753  4.1820  6.978E+00  2.49E-01   0.00E+00  1.0613       -0.0148      0.0046     0.0000   -0.0050       -0.0206      0.0282     0.0000    0.0049
  3.42  0.3379  0.1753  4.7080  3.027E+00  1.67E-01   0.00E+00  1.0626       -0.0354      0.0076     0.0000   -0.0050        0.0324      0.0423     0.0000    0.0080
  3.42  0.3379  0.1753  5.2930  1.194E+00  8.42E-02   0.00E+00  1.0628       -0.0413      0.0089     0.0000   -0.0048        0.0330      0.0590     0.0000   -0.0001
  3.42  0.3379  0.1753  5.9520  4.419E-01  7.56E-02   0.00E+00  1.0729       -0.0020      0.0234     0.0000   -0.0078        0.0600      0.1367     0.0000    0.0122
  3.42  0.3379  0.2051  3.2650  1.440E+01  4.33E-01   0.00E+00  1.0435       -0.0046      0.0044     0.0000   -0.0026        0.0090      0.0231     0.0000    0.0013
  3.42  0.3379  0.2051  3.7100  8.015E+00  2.69E-01   0.00E+00  1.0450       -0.0109      0.0047     0.0000   -0.0033       -0.0339      0.0268     0.0000    0.0028
  3.42  0.3379  0.2051  4.1820  3.868E+00  1.11E-01   0.00E+00  1.0486       -0.0200      0.0020     0.0000   -0.0037       -0.0123      0.0273     0.0000    0.0019
  3.42  0.3379  0.2051  4.7080  1.948E+00  1.38E-01   0.00E+00  1.0558       -0.0213      0.0093     0.0000   -0.0048        0.0027      0.0571     0.0000    0.0004
  3.42  0.3379  0.2051  5.2930  5.919E-01  5.60E-02   0.00E+00  1.0658       -0.0248      0.0124     0.0000   -0.0072       -0.0502      0.0729     0.0000    0.0099
  3.42  0.3379  0.2362  2.9490  1.544E+01  7.36E-01   0.00E+00  1.0355        0.0131      0.0070     0.0000   -0.0018        0.0458      0.0282     0.0000    0.0007
  3.42  0.3379  0.2362  3.2650  9.411E+00  3.08E-01   0.00E+00  1.0373        0.0024      0.0047     0.0000   -0.0025        0.0326      0.0239     0.0000    0.0011
  3.42  0.3379  0.2362  3.7100  4.955E+00  1.94E-01   0.00E+00  1.0408       -0.0093      0.0057     0.0000   -0.0034       -0.0134      0.0313     0.0000    0.0005
  3.42  0.3379  0.2362  4.1820  2.050E+00  1.16E-01   0.00E+00  1.0462        0.0043      0.0082     0.0000   -0.0047        0.1077      0.0468     0.0000    0.0025
  3.42  0.3379  0.2362  4.7080  7.807E-01  8.26E-02   0.00E+00  1.0500       -0.0358      0.0155     0.0000   -0.0058        0.1962      0.0842     0.0000    0.0071
  3.42  0.3379  0.2362  5.2930  3.639E-01  4.46E-02   0.00E+00  1.0482       -0.0674      0.0163     0.0000   -0.0059        0.1654      0.0861     0.0000    0.0068
  3.42  0.3379  0.2686  2.9490  9.849E+00  4.34E-01   0.00E+00  1.0293        0.0064      0.0066     0.0000   -0.0021        0.0042      0.0289     0.0000    0.0003
  3.42  0.3379  0.2686  3.2650  5.077E+00  1.93E-01   0.00E+00  1.0303       -0.0072      0.0053     0.0000   -0.0029       -0.0322      0.0290     0.0000    0.0010
  3.42  0.3379  0.2686  3.7100  2.682E+00  1.22E-01   0.00E+00  1.0318       -0.0144      0.0064     0.0000   -0.0038       -0.0572      0.0360     0.0000    0.0029
  3.42  0.3379  0.2686  4.1820  1.245E+00  8.22E-02   0.00E+00  1.0327       -0.0265      0.0098     0.0000   -0.0043        0.0508      0.0539     0.0000    0.0037
  3.42  0.3379  0.2686  4.7080  4.463E-01  5.37E-02   0.00E+00  1.0360       -0.0615      0.0152     0.0000   -0.0048        0.0234      0.0994     0.0000    0.0041
  3.42  0.3379  0.3025  2.9490  5.464E+00  2.49E-01   0.00E+00  1.0194       -0.0025      0.0069     0.0000   -0.0023       -0.0096      0.0327     0.0000    0.0012
  3.42  0.3379  0.3025  3.2650  3.022E+00  1.37E-01   0.00E+00  1.0192       -0.0051      0.0064     0.0000   -0.0028        0.0221      0.0340     0.0000    0.0016
  3.42  0.3379  0.3025  3.7100  1.624E+00  8.74E-02   0.00E+00  1.0200       -0.0116      0.0077     0.0000   -0.0033        0.0192      0.0429     0.0000    0.0021
  3.42  0.3379  0.3025  4.1820  6.224E-01  6.12E-02   0.00E+00  1.0235       -0.0425      0.0141     0.0000   -0.0039        0.0416      0.0745     0.0000    0.0025
  3.42  0.3379  0.3379  2.9490  3.388E+00  1.70E-01   0.00E+00  1.0106        0.0020      0.0074     0.0000   -0.0023        0.0358      0.0340     0.0000    0.0011
  3.42  0.3379  0.3379  3.2650  1.691E+00  9.16E-02   0.00E+00  1.0106       -0.0143      0.0074     0.0000   -0.0028       -0.0533      0.0417     0.0000    0.0014
  3.42  0.3379  0.3379  3.7100  7.584E-01  5.62E-02   0.00E+00  1.0126       -0.0104      0.0101     0.0000   -0.0033       -0.0628      0.0587     0.0000    0.0016
  3.42  0.3379  0.3748  2.9490  1.723E+00  9.89E-02   0.00E+00  1.0038       -0.0043      0.0082     0.0000   -0.0024       -0.0462      0.0427     0.0000    0.0012
  3.42  0.3379  0.3748  3.2650  8.785E-01  6.14E-02   0.00E+00  1.0041       -0.0081      0.0099     0.0000   -0.0028       -0.0347      0.0538     0.0000    0.0013
  3.42  0.3379  0.3748  3.7100  3.888E-01  4.74E-02   0.00E+00  1.0061        0.0059      0.0166     0.0000   -0.0035       -0.0286      0.1051     0.0000    0.0018
  3.42  0.3379  0.4134  2.9490  1.024E+00  6.61E-02   0.00E+00  0.9966       -0.0045      0.0090     0.0000   -0.0025       -0.0655      0.0461     0.0000    0.0011
  3.42  0.3379  0.4537  2.9490  4.543E-01  3.90E-02   0.00E+00  0.9899       -0.0171      0.0120     0.0000   -0.0026       -0.0810      0.0615     0.0000    0.0011
  3.42  0.3379  0.4958  3.2650  1.025E-01  1.72E-02   0.00E+00  0.9813       -0.0249      0.0254     0.0000   -0.0031        0.0392      0.1359     0.0000    0.0017
  3.42  0.3379  0.5397  2.9490  7.571E-02  1.23E-02   0.00E+00  0.9729       -0.0344      0.0232     0.0000   -0.0027        0.0570      0.1254     0.0000    0.0012
  3.42  0.3748  0.0682  3.7100  4.444E+01  8.78E-01   0.00E+00  1.0542        0.0171      0.0049     0.0000   -0.0055       -0.0041      0.0126     0.0000    0.0047
  3.42  0.3748  0.0682  4.1820  1.454E+01  2.24E-01   0.00E+00  1.0905        0.0012      0.0037     0.0000   -0.0118        0.0093      0.0124     0.0000   -0.0019
  3.42  0.3748  0.0682  4.7080  5.294E+00  1.08E-01   0.00E+00  1.1686        0.0058      0.0048     0.0000   -0.0258       -0.0038      0.0163     0.0000    0.0019
  3.42  0.3748  0.0682  5.2930  1.592E+00  6.42E-02   0.00E+00  1.2510        0.0033      0.0093     0.0000   -0.0389        0.0175      0.0335     0.0000    0.0717
  3.42  0.3748  0.0682  5.9520  6.485E-01  2.71E-02   0.00E+00  1.2138       -0.0012      0.0091     0.0000   -0.0110       -0.1010      0.0331     0.0000   -0.0144
  3.42  0.3748  0.0682  6.6940  2.157E-01  1.76E-02   0.00E+00  1.3201        0.0095      0.0197     0.0000   -0.0427       -0.0073      0.0642     0.0000    0.0532
  3.42  0.3748  0.0933  3.7100  1.968E+01  1.53E-01   0.00E+00  1.0500        0.0012      0.0019     0.0000   -0.0058       -0.0079      0.0058     0.0000    0.0020
  3.42  0.3748  0.0933  4.1820  9.650E+00  8.28E-02   0.00E+00  1.0641       -0.0100      0.0020     0.0000   -0.0104       -0.0357      0.0068     0.0000    0.0057
  3.42  0.3748  0.0933  4.7080  4.619E+00  6.08E-02   0.00E+00  1.0819       -0.0012      0.0031     0.0000   -0.0149        0.0343      0.0108     0.0000    0.0200
  3.42  0.3748  0.0933  5.2930  1.801E+00  3.98E-02   0.00E+00  1.0819       -0.0057      0.0052     0.0000   -0.0124        0.0008      0.0183     0.0000    0.0131
  3.42  0.3748  0.0933  5.9520  7.418E-01  2.02E-02   0.00E+00  1.0917       -0.0343      0.0064     0.0000   -0.0120        0.0322      0.0216     0.0000   -0.0047
  3.42  0.3748  0.0933  6.6940  2.167E-01  9.16E-03   0.00E+00  1.0777       -0.0025      0.0100     0.0000   -0.0203        0.0297      0.0351     0.0000    0.0355
  3.42  0.3748  0.1194  3.2650  1.960E+01  2.73E-01   0.00E+00  1.0347        0.0105      0.0036     0.0000   -0.0027       -0.0062      0.0090     0.0000    0.0001
  3.42  0.3748  0.1194  3.7100  1.057E+01  8.10E-02   0.00E+00  1.0425       -0.0071      0.0019     0.0000   -0.0064       -0.0011      0.0059     0.0000    0.0045
  3.42  0.3748  0.1194  4.1820  5.323E+00  4.81E-02   0.00E+00  1.0516       -0.0151      0.0021     0.0000   -0.0092       -0.0096      0.0073     0.0000    0.0104
  3.42  0.3748  0.1194  4.7080  2.484E+00  3.56E-02   0.00E+00  1.0586       -0.0076      0.0034     0.0000   -0.0105        0.0120      0.0116     0.0000    0.0113
  3.42  0.3748  0.1194  5.2930  1.071E+00  2.23E-02   0.00E+00  1.0623       -0.0090      0.0050     0.0000   -0.0111        0.0415      0.0173     0.0000    0.0036
  3.42  0.3748  0.1194  5.9520  3.862E-01  1.22E-02   0.00E+00  1.0736       -0.0109      0.0075     0.0000   -0.0169        0.0529      0.0255     0.0000    0.0140
  3.42  0.3748  0.1194  6.6940  1.243E-01  5.73E-03   0.00E+00  1.0176       -0.0137      0.0112     0.0000   -0.0110        0.0832      0.0377     0.0000    0.0114
  3.42  0.3748  0.1468  3.2650  1.083E+01  1.33E-01   0.00E+00  1.0300        0.0041      0.0032     0.0000   -0.0042        0.0205      0.0085     0.0000    0.0013
  3.42  0.3748  0.1468  3.7100  5.804E+00  5.57E-02   0.00E+00  1.0379       -0.0100      0.0023     0.0000   -0.0067        0.0131      0.0073     0.0000    0.0068
  3.42  0.3748  0.1468  4.1820  2.955E+00  3.28E-02   0.00E+00  1.0451       -0.0206      0.0027     0.0000   -0.0087       -0.0017      0.0088     0.0000    0.0082
  3.42  0.3748  0.1468  4.7080  1.366E+00  2.25E-02   0.00E+00  1.0504       -0.0172      0.0039     0.0000   -0.0107        0.0396      0.0131     0.0000    0.0060
  3.42  0.3748  0.1468  5.2930  6.005E-01  1.34E-02   0.00E+00  1.0580       -0.0213      0.0053     0.0000   -0.0134        0.0557      0.0185     0.0000    0.0085
  3.42  0.3748  0.1468  5.9520  1.954E-01  7.56E-03   0.00E+00  1.0610       -0.0035      0.0090     0.0000   -0.0188        0.0293      0.0314     0.0000    0.0292
  3.42  0.3748  0.1468  6.6940  6.195E-02  3.55E-03   0.00E+00  1.0018       -0.0063      0.0135     0.0000   -0.0121        0.0675      0.0457     0.0000    0.0161
  3.42  0.3748  0.1753  3.2650  6.715E+00  6.83E-02   0.00E+00  1.0260        0.0032      0.0026     0.0000   -0.0050        0.0069      0.0075     0.0000    0.0026
  3.42  0.3748  0.1753  3.7100  3.479E+00  3.51E-02   0.00E+00  1.0344       -0.0129      0.0024     0.0000   -0.0070       -0.0206      0.0081     0.0000    0.0057
  3.42  0.3748  0.1753  4.1820  1.656E+00  2.21E-02   0.00E+00  1.0399       -0.0206      0.0032     0.0000   -0.0095        0.0109      0.0106     0.0000    0.0059
  3.42  0.3748  0.1753  4.7080  7.326E-01  1.48E-02   0.00E+00  1.0473       -0.0331      0.0048     0.0000   -0.0120        0.0163      0.0163     0.0000    0.0093
  3.42  0.3748  0.1753  5.2930  3.205E-01  8.61E-03   0.00E+00  1.0603       -0.0161      0.0065     0.0000   -0.0172        0.0983      0.0218     0.0000    0.0237
  3.42  0.3748  0.1753  5.9520  8.896E-02  4.46E-03   0.00E+00  1.0361        0.0174      0.0118     0.0000   -0.0148        0.0581      0.0401     0.0000    0.0133
  3.42  0.3748  0.1753  6.6940  3.822E-02  2.85E-03   0.00E+00  0.9763        0.0017      0.0181     0.0000   -0.0110        0.1366      0.0606     0.0000    0.0124
  3.42  0.3748  0.2051  3.2650  4.093E+00  4.37E-02   0.00E+00  1.0236       -0.0040      0.0028     0.0000   -0.0051        0.0109      0.0081     0.0000    0.0032
  3.42  0.3748  0.2051  3.7100  2.138E+00  2.45E-02   0.00E+00  1.0288       -0.0092      0.0028     0.0000   -0.0079       -0.0227      0.0092     0.0000    0.0050
  3.42  0.3748  0.2051  4.1820  1.020E+00  1.61E-02   0.00E+00  1.0357       -0.0258      0.0038     0.0000   -0.0102        0.0045      0.0128     0.0000    0.0092
  3.42  0.3748  0.2051  4.7080  4.387E-01  1.05E-02   0.00E+00  1.0454       -0.0232      0.0058     0.0000   -0.0138        0.0664      0.0189     0.0000    0.0162
  3.42  0.3748  0.2051  5.2930  1.670E-01  6.24E-03   0.00E+00  1.0387       -0.0139      0.0092     0.0000   -0.0134        0.0667      0.0303     0.0000    0.0071
  3.42  0.3748  0.2051  5.9520  6.103E-02  3.34E-03   0.00E+00  1.0363        0.0356      0.0132     0.0000   -0.0187        0.1222      0.0438     0.0000    0.0282
  3.42  0.3748  0.2051  6.6940  1.663E-02  2.17E-03   0.00E+00  0.9392        0.0358      0.0283     0.0000   -0.0102       -0.1327      0.1099     0.0000    0.0124
  3.42  0.3748  0.2362  3.2650  2.548E+00  2.98E-02   0.00E+00  1.0188       -0.0040      0.0030     0.0000   -0.0060        0.0041      0.0089     0.0000    0.0043
  3.42  0.3748  0.2362  3.7100  1.268E+00  1.69E-02   0.00E+00  1.0247       -0.0150      0.0033     0.0000   -0.0084        0.0014      0.0108     0.0000    0.0080
  3.42  0.3748  0.2362  4.1820  6.009E-01  1.21E-02   0.00E+00  1.0298       -0.0154      0.0050     0.0000   -0.0104        0.0030      0.0163     0.0000    0.0092
  3.42  0.3748  0.2362  4.7080  2.403E-01  7.01E-03   0.00E+00  1.0323       -0.0272      0.0068     0.0000   -0.0118        0.0006      0.0237     0.0000    0.0050
  3.42  0.3748  0.2362  5.2930  9.434E-02  4.86E-03   0.00E+00  1.0529       -0.0051      0.0127     0.0000   -0.0199        0.1399      0.0406     0.0000    0.0279
  3.42  0.3748  0.2362  5.9520  3.335E-02  2.26E-03   0.00E+00  1.0131        0.0571      0.0159     0.0000   -0.0163        0.1142      0.0557     0.0000    0.0213
  3.42  0.3748  0.2686  2.9490  2.707E+00  5.17E-02   0.00E+00  1.0114        0.0106      0.0052     0.0000   -0.0046       -0.0074      0.0125     0.0000    0.0041
  3.42  0.3748  0.2686  3.2650  1.571E+00  2.07E-02   0.00E+00  1.0148        0.0000      0.0033     0.0000   -0.0062       -0.0006      0.0101     0.0000    0.0051
  3.42  0.3748  0.2686  3.7100  7.436E-01  1.19E-02   0.00E+00  1.0183       -0.0131      0.0040     0.0000   -0.0081        0.0049      0.0129     0.0000    0.0042
  3.42  0.3748  0.2686  4.1820  3.379E-01  8.65E-03   0.00E+00  1.0244       -0.0276      0.0065     0.0000   -0.0107        0.0393      0.0210     0.0000    0.0050
  3.42  0.3748  0.2686  4.7080  1.315E-01  4.54E-03   0.00E+00  1.0403       -0.0191      0.0082     0.0000   -0.0164        0.0126      0.0287     0.0000    0.0184
  3.42  0.3748  0.2686  5.2930  4.272E-02  3.15E-03   0.00E+00  1.0335        0.0433      0.0175     0.0000   -0.0175        0.0969      0.0605     0.0000    0.0208
  3.42  0.3748  0.2686  5.9520  1.588E-02  1.58E-03   0.00E+00  0.9878        0.0815      0.0242     0.0000   -0.0154        0.2086      0.0883     0.0000    0.0214
  3.42  0.3748  0.3025  2.9490  1.599E+00  2.93E-02   0.00E+00  1.0085        0.0016      0.0050     0.0000   -0.0053       -0.0142      0.0125     0.0000    0.0035
  3.42  0.3748  0.3025  3.2650  9.367E-01  1.45E-02   0.00E+00  1.0111        0.0023      0.0039     0.0000   -0.0071        0.0223      0.0115     0.0000    0.0038
  3.42  0.3748  0.3025  3.7100  4.286E-01  8.68E-03   0.00E+00  1.0157       -0.0158      0.0051     0.0000   -0.0095        0.0121      0.0159     0.0000    0.0061
  3.42  0.3748  0.3025  4.1820  1.819E-01  6.01E-03   0.00E+00  1.0234       -0.0242      0.0083     0.0000   -0.0126        0.0199      0.0270     0.0000    0.0126
  3.42  0.3748  0.3025  4.7080  6.864E-02  3.22E-03   0.00E+00  1.0264       -0.0351      0.0117     0.0000   -0.0147        0.0151      0.0387     0.0000    0.0138
  3.42  0.3748  0.3025  5.2930  2.205E-02  2.09E-03   0.00E+00  1.0225        0.0065      0.0236     0.0000   -0.0179        0.1918      0.0824     0.0000    0.0222
  3.42  0.3748  0.3379  2.9490  9.828E-01  1.93E-02   0.00E+00  1.0032        0.0133      0.0052     0.0000   -0.0063        0.0075      0.0133     0.0000    0.0044
  3.42  0.3748  0.3379  3.2650  5.408E-01  1.01E-02   0.00E+00  1.0049       -0.0006      0.0047     0.0000   -0.0079       -0.0125      0.0143     0.0000    0.0061
  3.42  0.3748  0.3379  3.7100  2.289E-01  6.43E-03   0.00E+00  1.0067       -0.0255      0.0070     0.0000   -0.0093        0.0025      0.0227     0.0000    0.0075
  3.42  0.3748  0.3379  4.1820  8.963E-02  3.50E-03   0.00E+00  1.0107       -0.0414      0.0099     0.0000   -0.0113        0.0314      0.0323     0.0000    0.0073
  3.42  0.3748  0.3379  4.7080  3.742E-02  2.69E-03   0.00E+00  1.0189       -0.0374      0.0179     0.0000   -0.0153        0.0499      0.0571     0.0000    0.0143
  3.42  0.3748  0.3379  5.2930  1.161E-02  1.40E-03   0.00E+00  0.9967       -0.0238      0.0300     0.0000   -0.0158        0.1388      0.0972     0.0000    0.0202
  3.42  0.3748  0.3748  2.9490  5.556E-01  1.17E-02   0.00E+00  0.9951        0.0003      0.0055     0.0000   -0.0064       -0.0002      0.0148     0.0000    0.0050
  3.42  0.3748  0.3748  3.2650  2.881E-01  7.10E-03   0.00E+00  0.9952       -0.0080      0.0062     0.0000   -0.0072       -0.0221      0.0191     0.0000    0.0049
  3.42  0.3748  0.3748  3.7100  1.116E-01  4.50E-03   0.00E+00  0.9977       -0.0057      0.0103     0.0000   -0.0088        0.0652      0.0309     0.0000    0.0044
  3.42  0.3748  0.3748  4.1820  4.799E-02  2.34E-03   0.00E+00  1.0054       -0.0329      0.0123     0.0000   -0.0120        0.0362      0.0391     0.0000    0.0078
  3.42  0.3748  0.3748  4.7080  1.448E-02  1.82E-03   0.00E+00  1.0054       -0.0642      0.0266     0.0000   -0.0153       -0.1629      0.1076     0.0000    0.0171
  3.42  0.3748  0.4134  2.9490  2.803E-01  7.08E-03   0.00E+00  0.9873       -0.0127      0.0067     0.0000   -0.0063       -0.0116      0.0182     0.0000    0.0041
  3.42  0.3748  0.4134  3.2650  1.457E-01  5.55E-03   0.00E+00  0.9875       -0.0042      0.0096     0.0000   -0.0072       -0.0043      0.0286     0.0000    0.0035
  3.42  0.3748  0.4134  3.7100  6.000E-02  2.54E-03   0.00E+00  0.9911       -0.0276      0.0107     0.0000   -0.0096        0.0123      0.0337     0.0000    0.0043
  3.42  0.3748  0.4134  4.1820  2.038E-02  1.84E-03   0.00E+00  0.9955       -0.0616      0.0225     0.0000   -0.0129        0.0687      0.0780     0.0000    0.0117
  3.42  0.3748  0.4537  2.9490  1.324E-01  4.96E-03   0.00E+00  0.9800       -0.0316      0.0101     0.0000   -0.0065        0.0045      0.0284     0.0000    0.0032
  3.42  0.3748  0.4537  3.2650  7.068E-02  3.16E-03   0.00E+00  0.9803       -0.0130      0.0116     0.0000   -0.0078        0.0644      0.0338     0.0000    0.0029
  3.42  0.3748  0.4537  3.7100  3.243E-02  2.05E-03   0.00E+00  0.9831       -0.0181      0.0159     0.0000   -0.0104       -0.0005      0.0520     0.0000    0.0068
  3.42  0.3748  0.4958  2.9490  6.876E-02  2.99E-03   0.00E+00  0.9712       -0.0479      0.0115     0.0000   -0.0069       -0.0274      0.0339     0.0000    0.0024
  3.42  0.3748  0.4958  3.2650  3.999E-02  2.21E-03   0.00E+00  0.9715       -0.0228      0.0141     0.0000   -0.0085        0.0194      0.0441     0.0000    0.0036
  3.42  0.3748  0.5397  2.9490  4.312E-02  2.23E-03   0.00E+00  0.9607       -0.0079      0.0135     0.0000   -0.0076        0.0119      0.0379     0.0000    0.0019
  3.42  0.3748  0.5397  3.2650  2.285E-02  2.66E-03   0.00E+00  0.9584       -0.0143      0.0310     0.0000   -0.0092        0.1348      0.0829     0.0000    0.0036
  3.42  0.4134  0.0682  4.1820  4.134E+00  7.60E-02   0.00E+00  1.0491        0.0065      0.0054     0.0000   -0.0157        0.0047      0.0141     0.0000   -0.0026
  3.42  0.4134  0.0682  4.7080  1.042E+00  2.09E-02   0.00E+00  1.1396       -0.0123      0.0056     0.0000   -0.0334       -0.0073      0.0166     0.0000    0.0101
  3.42  0.4134  0.0682  5.2930  3.336E-01  1.32E-02   0.00E+00  1.1845       -0.0059      0.0116     0.0000   -0.0207        0.0567      0.0326     0.0000    0.0103
  3.42  0.4134  0.0682  5.9520  1.693E-01  7.58E-03   0.00E+00  1.3603       -0.0300      0.0128     0.0000   -0.0254        0.0327      0.0368     0.0000   -0.0064
  3.42  0.4134  0.0682  6.6940  6.828E-02  6.51E-03   0.00E+00  1.1303       -0.0449      0.0256     0.0000   -0.0287        0.0247      0.0758     0.0000    0.0328
  3.42  0.4134  0.0933  3.7100  1.035E+01  9.93E-02   0.00E+00  1.0163        0.0157      0.0029     0.0000   -0.0079        0.0082      0.0066     0.0000    0.0008
  3.42  0.4134  0.0933  4.1820  4.166E+00  3.24E-02   0.00E+00  1.0262       -0.0104      0.0022     0.0000   -0.0126       -0.0130      0.0064     0.0000    0.0030
  3.42  0.4134  0.0933  4.7080  1.671E+00  1.84E-02   0.00E+00  1.0395       -0.0120      0.0031     0.0000   -0.0157        0.0105      0.0092     0.0000    0.0154
  3.42  0.4134  0.0933  5.2930  6.314E-01  1.15E-02   0.00E+00  1.0407       -0.0012      0.0051     0.0000   -0.0117        0.0043      0.0153     0.0000   -0.0006
  3.42  0.4134  0.0933  5.9520  2.638E-01  5.95E-03   0.00E+00  1.0808       -0.0194      0.0065     0.0000   -0.0258        0.0379      0.0185     0.0000    0.0269
  3.42  0.4134  0.0933  6.6940  1.090E-01  4.62E-03   0.00E+00  0.9658       -0.0418      0.0124     0.0000   -0.0085        0.0816      0.0344     0.0000    0.0077
  3.42  0.4134  0.1194  3.2650  1.115E+01  2.04E-01   0.00E+00  1.0074        0.0217      0.0059     0.0000   -0.0029        0.0130      0.0111     0.0000    0.0000
  3.42  0.4134  0.1194  3.7100  5.839E+00  4.35E-02   0.00E+00  1.0120       -0.0009      0.0023     0.0000   -0.0082        0.0069      0.0057     0.0000    0.0017
  3.42  0.4134  0.1194  4.1820  2.628E+00  2.10E-02   0.00E+00  1.0180       -0.0129      0.0023     0.0000   -0.0113       -0.0020      0.0065     0.0000    0.0071
  3.42  0.4134  0.1194  4.7080  1.092E+00  1.28E-02   0.00E+00  1.0216       -0.0129      0.0033     0.0000   -0.0122        0.0089      0.0097     0.0000    0.0075
  3.42  0.4134  0.1194  5.2930  4.288E-01  7.91E-03   0.00E+00  1.0255       -0.0138      0.0053     0.0000   -0.0127        0.0564      0.0156     0.0000    0.0021
  3.42  0.4134  0.1194  5.9520  1.600E-01  3.95E-03   0.00E+00  1.0329       -0.0133      0.0069     0.0000   -0.0227        0.0188      0.0202     0.0000    0.0357
  3.42  0.4134  0.1194  6.6940  5.645E-02  2.51E-03   0.00E+00  0.9262       -0.0162      0.0126     0.0000   -0.0081        0.0250      0.0365     0.0000    0.0062
  3.42  0.4134  0.1468  3.2650  6.465E+00  9.28E-02   0.00E+00  1.0046        0.0169      0.0046     0.0000   -0.0048        0.0225      0.0092     0.0000    0.0007
  3.42  0.4134  0.1468  3.7100  3.207E+00  2.72E-02   0.00E+00  1.0084       -0.0090      0.0026     0.0000   -0.0087        0.0021      0.0064     0.0000    0.0039
  3.42  0.4134  0.1468  4.1820  1.493E+00  1.44E-02   0.00E+00  1.0139       -0.0181      0.0028     0.0000   -0.0110        0.0039      0.0079     0.0000    0.0069
  3.42  0.4134  0.1468  4.7080  6.646E-01  8.85E-03   0.00E+00  1.0166       -0.0254      0.0038     0.0000   -0.0126       -0.0053      0.0110     0.0000    0.0044
  3.42  0.4134  0.1468  5.2930  2.571E-01  5.28E-03   0.00E+00  1.0241       -0.0168      0.0057     0.0000   -0.0165        0.0201      0.0172     0.0000    0.0101
  3.42  0.4134  0.1468  5.9520  8.627E-02  2.56E-03   0.00E+00  0.9912       -0.0058      0.0084     0.0000   -0.0137        0.0601      0.0250     0.0000    0.0112
  3.42  0.4134  0.1468  6.6940  2.700E-02  1.61E-03   0.00E+00  0.8542        0.0164      0.0167     0.0000   -0.0089        0.0227      0.0510     0.0000    0.0079
  3.42  0.4134  0.1753  3.2650  3.939E+00  4.01E-02   0.00E+00  1.0020       -0.0031      0.0033     0.0000   -0.0063        0.0003      0.0074     0.0000    0.0020
  3.42  0.4134  0.1753  3.7100  1.865E+00  1.61E-02   0.00E+00  1.0072       -0.0130      0.0025     0.0000   -0.0093       -0.0141      0.0070     0.0000    0.0051
  3.42  0.4134  0.1753  4.1820  8.770E-01  9.96E-03   0.00E+00  1.0112       -0.0157      0.0033     0.0000   -0.0122        0.0183      0.0092     0.0000    0.0051
  3.42  0.4134  0.1753  4.7080  3.815E-01  6.16E-03   0.00E+00  1.0174       -0.0270      0.0047     0.0000   -0.0147        0.0091      0.0133     0.0000    0.0074
  3.42  0.4134  0.1753  5.2930  1.506E-01  3.69E-03   0.00E+00  1.0327       -0.0349      0.0069     0.0000   -0.0233        0.0308      0.0204     0.0000    0.0306
  3.42  0.4134  0.1753  5.9520  4.681E-02  1.74E-03   0.00E+00  0.9870        0.0047      0.0105     0.0000   -0.0185        0.0491      0.0324     0.0000    0.0235
  3.42  0.4134  0.2051  3.2650  2.501E+00  2.45E-02   0.00E+00  1.0003       -0.0040      0.0031     0.0000   -0.0072        0.0021      0.0072     0.0000    0.0034
  3.42  0.4134  0.2051  3.7100  1.171E+00  1.13E-02   0.00E+00  1.0045       -0.0127      0.0028     0.0000   -0.0109       -0.0101      0.0078     0.0000    0.0043
  3.42  0.4134  0.2051  4.1820  5.226E-01  7.02E-03   0.00E+00  1.0105       -0.0251      0.0039     0.0000   -0.0137       -0.0134      0.0109     0.0000    0.0074
  3.42  0.4134  0.2051  4.7080  2.289E-01  4.37E-03   0.00E+00  1.0207       -0.0275      0.0055     0.0000   -0.0183        0.0233      0.0157     0.0000    0.0151
  3.42  0.4134  0.2051  5.2930  7.450E-02  2.41E-03   0.00E+00  1.0077       -0.0398      0.0091     0.0000   -0.0177        0.0110      0.0269     0.0000    0.0122
  3.42  0.4134  0.2051  5.9520  2.795E-02  1.23E-03   0.00E+00  0.9563        0.0459      0.0124     0.0000   -0.0164        0.0940      0.0358     0.0000    0.0177
  3.42  0.4134  0.2362  3.2650  1.495E+00  1.57E-02   0.00E+00  0.9971        0.0037      0.0033     0.0000   -0.0088        0.0143      0.0077     0.0000    0.0027
  3.42  0.4134  0.2362  3.7100  7.145E-01  8.03E-03   0.00E+00  1.0022       -0.0155      0.0033     0.0000   -0.0122       -0.0144      0.0091     0.0000    0.0061
  3.42  0.4134  0.2362  4.1820  3.165E-01  5.09E-03   0.00E+00  1.0108       -0.0339      0.0047     0.0000   -0.0157        0.0136      0.0133     0.0000    0.0111
  3.42  0.4134  0.2362  4.7080  1.293E-01  3.07E-03   0.00E+00  1.0186       -0.0294      0.0068     0.0000   -0.0199        0.0036      0.0200     0.0000    0.0184
  3.42  0.4134  0.2362  5.2930  4.013E-02  1.70E-03   0.00E+00  1.0246       -0.0154      0.0125     0.0000   -0.0272        0.1019      0.0358     0.0000    0.0370
  3.42  0.4134  0.2362  5.9520  1.414E-02  9.04E-04   0.00E+00  0.8948        0.0326      0.0188     0.0000   -0.0166        0.1016      0.0503     0.0000    0.0204
  3.42  0.4134  0.2686  3.2650  9.184E-01  1.08E-02   0.00E+00  0.9937        0.0102      0.0036     0.0000   -0.0100        0.0176      0.0086     0.0000    0.0039
  3.42  0.4134  0.2686  3.7100  4.240E-01  5.79E-03   0.00E+00  1.0010       -0.0101      0.0041     0.0000   -0.0134        0.0088      0.0109     0.0000    0.0085
  3.42  0.4134  0.2686  4.1820  1.828E-01  3.62E-03   0.00E+00  1.0090       -0.0253      0.0059     0.0000   -0.0171        0.0187      0.0163     0.0000    0.0126
  3.42  0.4134  0.2686  4.7080  7.288E-02  2.15E-03   0.00E+00  1.0172       -0.0485      0.0086     0.0000   -0.0211        0.0466      0.0251     0.0000    0.0154
  3.42  0.4134  0.2686  5.2930  2.388E-02  1.26E-03   0.00E+00  0.9990        0.0206      0.0156     0.0000   -0.0235        0.1717      0.0428     0.0000    0.0272
  3.42  0.4134  0.3025  3.2650  5.609E-01  7.59E-03   0.00E+00  0.9921        0.0006      0.0043     0.0000   -0.0110        0.0104      0.0102     0.0000    0.0059
  3.42  0.4134  0.3025  3.7100  2.382E-01  4.03E-03   0.00E+00  0.9965       -0.0231      0.0051     0.0000   -0.0136        0.0154      0.0136     0.0000    0.0057
  3.42  0.4134  0.3025  4.1820  1.002E-01  2.48E-03   0.00E+00  1.0064       -0.0290      0.0075     0.0000   -0.0176        0.0191      0.0205     0.0000    0.0083
  3.42  0.4134  0.3025  4.7080  3.706E-02  1.54E-03   0.00E+00  1.0242       -0.0230      0.0126     0.0000   -0.0264        0.0878      0.0352     0.0000    0.0318
  3.42  0.4134  0.3025  5.2930  1.155E-02  8.21E-04   0.00E+00  0.9736        0.0026      0.0206     0.0000   -0.0240        0.1019      0.0656     0.0000    0.0315
  3.42  0.4134  0.3379  3.2650  3.111E-01  5.16E-03   0.00E+00  0.9874       -0.0100      0.0052     0.0000   -0.0116       -0.0235      0.0130     0.0000    0.0029
  3.42  0.4134  0.3379  3.7100  1.309E-01  2.89E-03   0.00E+00  0.9958       -0.0154      0.0068     0.0000   -0.0155        0.0474      0.0176     0.0000    0.0068
  3.42  0.4134  0.3379  4.1820  5.167E-02  1.66E-03   0.00E+00  1.0137       -0.0251      0.0097     0.0000   -0.0225        0.0343      0.0260     0.0000    0.0234
  3.42  0.4134  0.3379  4.7080  1.619E-02  1.04E-03   0.00E+00  1.0089       -0.0798      0.0187     0.0000   -0.0246        0.0183      0.0517     0.0000    0.0250
  3.42  0.4134  0.3748  2.2380  1.118E+00  3.73E-02   0.00E+00  0.9759       -0.0196      0.0114     0.0000   -0.0013       -0.0350      0.0228     0.0000    0.0001
  3.42  0.4134  0.3748  2.9490  3.382E-01  7.18E-03   0.00E+00  0.9820        0.0018      0.0072     0.0000   -0.0109       -0.0305      0.0152     0.0000    0.0031
  3.42  0.4134  0.3748  3.2650  1.706E-01  3.68E-03   0.00E+00  0.9857       -0.0116      0.0068     0.0000   -0.0134        0.0196      0.0167     0.0000    0.0062
  3.42  0.4134  0.3748  3.7100  7.240E-02  1.98E-03   0.00E+00  0.9942       -0.0307      0.0085     0.0000   -0.0170        0.0357      0.0220     0.0000    0.0128
  3.42  0.4134  0.3748  4.1820  2.570E-02  1.19E-03   0.00E+00  1.0025       -0.0161      0.0136     0.0000   -0.0206       -0.0259      0.0367     0.0000    0.0151
  3.42  0.4134  0.3748  4.7080  7.865E-03  7.17E-04   0.00E+00  0.9890       -0.0335      0.0280     0.0000   -0.0246        0.0746      0.0774     0.0000    0.0295
  3.42  0.4134  0.4134  3.2650  1.001E-01  2.70E-03   0.00E+00  0.9770       -0.0134      0.0083     0.0000   -0.0128       -0.0002      0.0208     0.0000    0.0061
  3.42  0.4134  0.4134  3.7100  3.423E-02  1.23E-03   0.00E+00  0.9852       -0.0556      0.0110     0.0000   -0.0160        0.0081      0.0291     0.0000    0.0071
  3.42  0.4134  0.4134  4.1820  1.376E-02  9.74E-04   0.00E+00  0.9990       -0.0911      0.0211     0.0000   -0.0233        0.0053      0.0582     0.0000    0.0222
  3.42  0.4134  0.4537  2.9490  9.021E-02  2.62E-03   0.00E+00  0.9667       -0.0215      0.0098     0.0000   -0.0107       -0.0234      0.0223     0.0000    0.0029
  3.42  0.4134  0.4537  3.2650  5.009E-02  1.64E-03   0.00E+00  0.9699       -0.0253      0.0102     0.0000   -0.0124        0.0364      0.0244     0.0000    0.0023
  3.42  0.4134  0.4537  3.7100  1.973E-02  1.13E-03   0.00E+00  0.9829       -0.0340      0.0176     0.0000   -0.0185       -0.0100      0.0473     0.0000    0.0111
  3.42  0.4134  0.4958  1.9530  4.379E-01  1.88E-02   0.00E+00  0.9605       -0.0078      0.0148     0.0000   -0.0048       -0.0268      0.0280     0.0000    0.0013
  3.42  0.4134  0.4958  2.9490  4.935E-02  1.64E-03   0.00E+00  0.9593       -0.0332      0.0107     0.0000   -0.0109       -0.0665      0.0259     0.0000    0.0007
  3.42  0.4134  0.4958  3.2650  2.329E-02  1.18E-03   0.00E+00  0.9650       -0.0605      0.0165     0.0000   -0.0145        0.0279      0.0417     0.0000    0.0039
  3.42  0.4134  0.4958  3.7100  8.904E-03  8.64E-04   0.00E+00  0.9654       -0.0658      0.0303     0.0000   -0.0195        0.0283      0.0787     0.0000    0.0140
  3.42  0.4134  0.5397  1.6750  4.807E-01  2.14E-02   0.00E+00  0.9536        0.0112      0.0137     0.0000   -0.0010        0.0615      0.0269     0.0000    0.0001
  3.42  0.4134  0.5397  2.9490  2.353E-02  1.31E-03   0.00E+00  0.9516        0.0082      0.0175     0.0000   -0.0124        0.0318      0.0384     0.0000    0.0010
  3.42  0.4134  0.7900  0.9690  9.621E-02  1.16E-02   0.00E+00  0.9178        0.0153      0.0369     0.0000   -0.0056       -0.2932      0.0898     0.0000   -0.0003
  3.42  0.4537  0.0682  4.1820  1.151E+00  4.49E-02   0.00E+00  1.0297        0.0007      0.0132     0.0000   -0.0179       -0.0496      0.0299     0.0000   -0.0082
  3.42  0.4537  0.0682  4.7080  1.924E-01  1.04E-02   0.00E+00  1.1873       -0.0209      0.0180     0.0000   -0.0396        0.1176      0.0442     0.0000    0.0268
  3.42  0.4537  0.0682  5.2930  8.253E-02  5.38E-03   0.00E+00  1.4308        0.0078      0.0210     0.0000   -0.0267        0.0584      0.0575     0.0000   -0.0534
  3.42  0.4537  0.0682  5.9520  5.731E-02  6.00E-03   0.00E+00  1.5938       -0.0499      0.0325     0.0000   -0.0768        0.0411      0.0909     0.0000    0.0840
  3.42  0.4537  0.0933  3.7100  6.585E+00  9.23E-02   0.00E+00  0.9890        0.0284      0.0047     0.0000   -0.0089        0.0169      0.0092     0.0000    0.0011
  3.42  0.4537  0.0933  4.1820  1.929E+00  1.96E-02   0.00E+00  0.9980       -0.0029      0.0033     0.0000   -0.0134       -0.0057      0.0084     0.0000    0.0026
  3.42  0.4537  0.0933  4.7080  7.262E-01  1.07E-02   0.00E+00  1.0078       -0.0079      0.0045     0.0000   -0.0135       -0.0162      0.0124     0.0000    0.0083
  3.42  0.4537  0.0933  5.2930  2.741E-01  5.52E-03   0.00E+00  1.0421       -0.0249      0.0063     0.0000   -0.0156        0.0167      0.0169     0.0000   -0.0015
  3.42  0.4537  0.0933  5.9520  1.386E-01  4.87E-03   0.00E+00  1.0065       -0.0807      0.0108     0.0000   -0.0155        0.1177      0.0279     0.0000    0.0147
  3.42  0.4537  0.1194  3.7100  3.658E+00  3.39E-02   0.00E+00  0.9862       -0.0018      0.0032     0.0000   -0.0087        0.0104      0.0071     0.0000    0.0012
  3.42  0.4537  0.1194  4.1820  1.463E+00  1.44E-02   0.00E+00  0.9901       -0.0118      0.0031     0.0000   -0.0115       -0.0142      0.0083     0.0000    0.0060
  3.42  0.4537  0.1194  4.7080  5.703E-01  8.06E-03   0.00E+00  0.9908       -0.0214      0.0044     0.0000   -0.0113       -0.0021      0.0121     0.0000    0.0020
  3.42  0.4537  0.1194  5.2930  2.095E-01  4.29E-03   0.00E+00  1.0063       -0.0060      0.0065     0.0000   -0.0171        0.0535      0.0177     0.0000    0.0107
  3.42  0.4537  0.1194  5.9520  7.395E-02  2.42E-03   0.00E+00  0.9514       -0.0141      0.0101     0.0000   -0.0122        0.0164      0.0277     0.0000    0.0105
  3.42  0.4537  0.1468  3.2650  4.413E+00  8.19E-02   0.00E+00  0.9809        0.0236      0.0067     0.0000   -0.0050        0.0200      0.0123     0.0000    0.0003
  3.42  0.4537  0.1468  3.7100  2.022E+00  1.98E-02   0.00E+00  0.9834       -0.0033      0.0033     0.0000   -0.0092        0.0061      0.0076     0.0000    0.0028
  3.42  0.4537  0.1468  4.1820  8.908E-01  1.01E-02   0.00E+00  0.9868       -0.0260      0.0037     0.0000   -0.0111       -0.0139      0.0096     0.0000    0.0057
  3.42  0.4537  0.1468  4.7080  3.631E-01  5.73E-03   0.00E+00  0.9885       -0.0198      0.0049     0.0000   -0.0125       -0.0091      0.0133     0.0000    0.0025
  3.42  0.4537  0.1468  5.2930  1.343E-01  3.14E-03   0.00E+00  1.0043       -0.0119      0.0072     0.0000   -0.0234       -0.0248      0.0204     0.0000    0.0314
  3.42  0.4537  0.1468  5.9520  4.309E-02  1.70E-03   0.00E+00  0.9095       -0.0146      0.0125     0.0000   -0.0116        0.0800      0.0344     0.0000    0.0097
  3.42  0.4537  0.1753  3.2650  2.784E+00  4.21E-02   0.00E+00  0.9788        0.0020      0.0057     0.0000   -0.0065        0.0118      0.0109     0.0000    0.0012
  3.42  0.4537  0.1753  3.7100  1.222E+00  1.29E-02   0.00E+00  0.9825       -0.0076      0.0036     0.0000   -0.0097        0.0044      0.0085     0.0000    0.0048
  3.42  0.4537  0.1753  4.1820  5.468E-01  7.49E-03   0.00E+00  0.9848       -0.0221      0.0045     0.0000   -0.0123       -0.0237      0.0114     0.0000    0.0037
  3.42  0.4537  0.1753  4.7080  2.163E-01  4.10E-03   0.00E+00  0.9912       -0.0266      0.0060     0.0000   -0.0155       -0.0196      0.0159     0.0000    0.0077
  3.42  0.4537  0.1753  5.2930  7.847E-02  2.14E-03   0.00E+00  0.9736       -0.0164      0.0084     0.0000   -0.0162       -0.0212      0.0236     0.0000    0.0133
  3.42  0.4537  0.2051  2.9490  2.752E+00  5.54E-02   0.00E+00  0.9751        0.0066      0.0078     0.0000   -0.0041        0.0270      0.0150     0.0000    0.0006
  3.42  0.4537  0.2051  3.2650  1.771E+00  2.23E-02   0.00E+00  0.9771       -0.0082      0.0047     0.0000   -0.0079        0.0028      0.0096     0.0000    0.0028
  3.42  0.4537  0.2051  3.7100  7.385E-01  8.43E-03   0.00E+00  0.9812       -0.0103      0.0037     0.0000   -0.0113       -0.0212      0.0093     0.0000    0.0040
  3.42  0.4537  0.2051  4.1820  3.289E-01  5.13E-03   0.00E+00  0.9862       -0.0338      0.0049     0.0000   -0.0144       -0.0203      0.0131     0.0000    0.0062
  3.42  0.4537  0.2051  4.7080  1.266E-01  2.89E-03   0.00E+00  0.9993       -0.0342      0.0072     0.0000   -0.0215       -0.0189      0.0194     0.0000    0.0207
  3.42  0.4537  0.2051  5.2930  4.106E-02  1.44E-03   0.00E+00  0.9726       -0.0089      0.0110     0.0000   -0.0216       -0.0029      0.0302     0.0000    0.0241
  3.42  0.4537  0.2362  2.9490  1.711E+00  3.15E-02   0.00E+00  0.9730        0.0063      0.0072     0.0000   -0.0062        0.0108      0.0140     0.0000    0.0017
  3.42  0.4537  0.2362  3.2650  1.001E+00  1.30E-02   0.00E+00  0.9767       -0.0037      0.0048     0.0000   -0.0093        0.0179      0.0098     0.0000    0.0035
  3.42  0.4537  0.2362  3.7100  4.608E-01  6.01E-03   0.00E+00  0.9809       -0.0157      0.0042     0.0000   -0.0136       -0.0197      0.0109     0.0000    0.0050
  3.42  0.4537  0.2362  4.1820  2.014E-01  3.73E-03   0.00E+00  0.9902       -0.0263      0.0059     0.0000   -0.0174        0.0175      0.0156     0.0000    0.0112
  3.42  0.4537  0.2362  4.7080  7.515E-02  2.14E-03   0.00E+00  0.9919       -0.0341      0.0092     0.0000   -0.0213        0.0292      0.0246     0.0000    0.0188
  3.42  0.4537  0.2362  5.2930  2.371E-02  1.07E-03   0.00E+00  0.9424       -0.0088      0.0147     0.0000   -0.0207        0.1073      0.0395     0.0000    0.0222
  3.42  0.4537  0.2686  3.2650  6.284E-01  8.83E-03   0.00E+00  0.9752       -0.0050      0.0051     0.0000   -0.0117        0.0062      0.0107     0.0000    0.0036
  3.42  0.4537  0.2686  3.7100  2.661E-01  4.18E-03   0.00E+00  0.9829       -0.0260      0.0051     0.0000   -0.0153       -0.0089      0.0129     0.0000    0.0090
  3.42  0.4537  0.2686  4.1820  1.159E-01  2.60E-03   0.00E+00  0.9990       -0.0201      0.0073     0.0000   -0.0227        0.0079      0.0187     0.0000    0.0222
  3.42  0.4537  0.2686  4.7080  4.038E-02  1.48E-03   0.00E+00  1.0012        0.0284      0.0118     0.0000   -0.0270        0.1009      0.0295     0.0000    0.0281
  3.42  0.4537  0.3025  2.5450  1.396E+00  2.95E-02   0.00E+00  0.9658        0.0147      0.0078     0.0000   -0.0031       -0.0048      0.0162     0.0000    0.0008
  3.42  0.4537  0.3025  3.2650  3.713E-01  5.98E-03   0.00E+00  0.9749        0.0009      0.0057     0.0000   -0.0131        0.0078      0.0124     0.0000    0.0065
  3.42  0.4537  0.3025  3.7100  1.629E-01  3.12E-03   0.00E+00  0.9869       -0.0077      0.0065     0.0000   -0.0184        0.0282      0.0156     0.0000    0.0137
  3.42  0.4537  0.3025  4.1820  6.595E-02  1.89E-03   0.00E+00  0.9898       -0.0146      0.0095     0.0000   -0.0201        0.0196      0.0243     0.0000    0.0082
  3.42  0.4537  0.3025  4.7080  2.136E-02  1.05E-03   0.00E+00  0.9921        0.0102      0.0156     0.0000   -0.0278        0.0383      0.0421     0.0000    0.0317
  3.42  0.4537  0.3379  2.5450  8.515E-01  1.82E-02   0.00E+00  0.9635        0.0138      0.0080     0.0000   -0.0062       -0.0101      0.0164     0.0000    0.0003
  3.42  0.4537  0.3379  3.2650  2.244E-01  4.19E-03   0.00E+00  0.9759        0.0014      0.0065     0.0000   -0.0149       -0.0022      0.0146     0.0000    0.0089
  3.42  0.4537  0.3379  3.7100  8.857E-02  2.17E-03   0.00E+00  0.9813       -0.0238      0.0084     0.0000   -0.0175        0.0099      0.0200     0.0000    0.0051
  3.42  0.4537  0.3379  4.1820  3.653E-02  1.38E-03   0.00E+00  1.0188       -0.0196      0.0126     0.0000   -0.0324        0.0064      0.0323     0.0000    0.0408
  3.42  0.4537  0.3379  4.7080  1.001E-02  7.60E-04   0.00E+00  0.0000       -0.0310      0.0265     0.0000    0.0000        0.2555      0.0557     0.0000    0.0000
  3.42  0.4537  0.3748  2.2380  9.177E-01  2.18E-02   0.00E+00  0.9593        0.0004      0.0081     0.0000   -0.0004       -0.0134      0.0183     0.0000    0.0000
  3.42  0.4537  0.3748  2.5450  5.602E-01  1.35E-02   0.00E+00  0.9624        0.0008      0.0096     0.0000   -0.0084       -0.0147      0.0191     0.0000    0.0031
  3.42  0.4537  0.3748  2.9490  2.389E-01  5.44E-03   0.00E+00  0.9682        0.0010      0.0086     0.0000   -0.0126       -0.0219      0.0174     0.0000    0.0048
  3.42  0.4537  0.3748  3.2650  1.245E-01  2.80E-03   0.00E+00  0.9721       -0.0053      0.0078     0.0000   -0.0150       -0.0205      0.0180     0.0000    0.0028
  3.42  0.4537  0.3748  3.7100  4.984E-02  1.58E-03   0.00E+00  0.9976       -0.0227      0.0109     0.0000   -0.0251        0.0150      0.0263     0.0000    0.0217
  3.42  0.4537  0.3748  4.1820  1.514E-02  9.01E-04   0.00E+00  1.0056       -0.0602      0.0191     0.0000   -0.0282       -0.0605      0.0521     0.0000    0.0257
  3.42  0.4537  0.4134  2.2380  5.522E-01  1.46E-02   0.00E+00  0.9567        0.0220      0.0091     0.0000   -0.0054        0.0036      0.0189     0.0000    0.0013
  3.42  0.4537  0.4134  3.2650  7.076E-02  2.05E-03   0.00E+00  0.9772        0.0033      0.0100     0.0000   -0.0196        0.0237      0.0222     0.0000    0.0119
  3.42  0.4537  0.4134  3.7100  2.527E-02  1.20E-03   0.00E+00  0.9950       -0.0286      0.0164     0.0000   -0.0242        0.0671      0.0371     0.0000    0.0193
  3.42  0.4537  0.4537  2.2380  3.574E-01  1.04E-02   0.00E+00  0.9559       -0.0051      0.0115     0.0000   -0.0081       -0.0032      0.0229     0.0000    0.0008
  3.42  0.4537  0.4537  3.2650  3.444E-02  1.44E-03   0.00E+00  0.9736       -0.0326      0.0146     0.0000   -0.0187       -0.0395      0.0341     0.0000    0.0111
  3.42  0.4537  0.4537  3.7100  1.088E-02  8.01E-04   0.00E+00  1.0066       -0.0650      0.0247     0.0000   -0.0298        0.0017      0.0632     0.0000    0.0221
  3.42  0.4537  0.4958  1.9530  3.633E-01  1.10E-02   0.00E+00  0.9501       -0.0010      0.0106     0.0000   -0.0061       -0.0262      0.0242     0.0000    0.0008
  3.42  0.4537  0.4958  3.2650  1.829E-02  1.23E-03   0.00E+00  0.9780       -0.0588      0.0246     0.0000   -0.0215       -0.0547      0.0596     0.0000    0.0066
  3.42  0.4537  0.5397  1.9530  1.841E-01  6.24E-03   0.00E+00  0.9427       -0.0309      0.0144     0.0000   -0.0083       -0.0999      0.0311     0.0000    0.0023
  3.42  0.4537  0.5855  1.6750  1.717E-01  6.47E-03   0.00E+00  0.9363       -0.0113      0.0135     0.0000   -0.0061       -0.0476      0.0280     0.0000    0.0014
  3.42  0.4537  0.6334  1.4230  2.079E-01  5.64E-03   0.00E+00  0.9303       -0.0052      0.0089     0.0000   -0.0038        0.0403      0.0218     0.0000    0.0007
  3.42  0.4537  0.6834  1.4230  8.542E-02  4.80E-03   0.00E+00  0.9205        0.0400      0.0175     0.0000   -0.0087       -0.3135      0.0421     0.0000    0.0011
  3.42  0.4537  0.7355  1.1870  9.020E-02  4.78E-03   0.00E+00  0.9134        0.0630      0.0156     0.0000   -0.0074       -0.2024      0.0394     0.0000    0.0006
  3.42  0.4537  0.7900  0.9690  6.349E-02  7.71E-03   0.00E+00  0.9105        0.0198      0.0350     0.0000   -0.0069       -0.3078      0.0977     0.0000   -0.0006
  3.42  0.4958  0.0933  3.7100  3.619E+00  1.21E-01   0.00E+00  0.9639        0.0451      0.0121     0.0000   -0.0095        0.0177      0.0200     0.0000    0.0010
  3.42  0.4958  0.0933  4.1820  1.082E+00  1.88E-02   0.00E+00  0.9761        0.0264      0.0061     0.0000   -0.0141        0.0057      0.0144     0.0000    0.0028
  3.42  0.4958  0.0933  4.7080  2.994E-01  5.87E-03   0.00E+00  1.0026       -0.0275      0.0067     0.0000   -0.0134        0.0249      0.0172     0.0000   -0.0054
  3.42  0.4958  0.0933  5.2930  1.235E-01  3.82E-03   0.00E+00  1.1531       -0.0443      0.0105     0.0000   -0.0464        0.0610      0.0269     0.0000    0.0758
  3.42  0.4958  0.0933  5.9520  9.191E-02  1.28E-02   0.00E+00  0.9307       -0.1706      0.0344     0.0000   -0.0191        0.1028      0.0696     0.0000    0.0195
  3.42  0.4958  0.1194  3.7100  2.353E+00  3.27E-02   0.00E+00  0.9620        0.0015      0.0054     0.0000   -0.0089        0.0110      0.0105     0.0000    0.0005
  3.42  0.4958  0.1194  4.1820  9.036E-01  1.20E-02   0.00E+00  0.9650       -0.0075      0.0046     0.0000   -0.0112        0.0007      0.0116     0.0000    0.0053
  3.42  0.4958  0.1194  4.7080  3.112E-01  5.37E-03   0.00E+00  0.9720       -0.0112      0.0058     0.0000   -0.0123       -0.0107      0.0152     0.0000   -0.0015
  3.42  0.4958  0.1194  5.2930  1.345E-01  3.42E-03   0.00E+00  0.9814       -0.0456      0.0087     0.0000   -0.0184        0.0674      0.0225     0.0000    0.0252
  3.42  0.4958  0.1468  3.2650  3.200E+00  5.98E-02   0.00E+00  0.9582        0.0216      0.0074     0.0000   -0.0051        0.0198      0.0132     0.0000    0.0000
  3.42  0.4958  0.1468  3.7100  1.427E+00  1.74E-02   0.00E+00  0.9600       -0.0068      0.0046     0.0000   -0.0092        0.0066      0.0096     0.0000    0.0021
  3.42  0.4958  0.1468  4.1820  5.562E-01  8.22E-03   0.00E+00  0.9613       -0.0147      0.0052     0.0000   -0.0104        0.0029      0.0129     0.0000    0.0034
  3.42  0.4958  0.1468  4.7080  2.123E-01  4.06E-03   0.00E+00  0.9679       -0.0140      0.0065     0.0000   -0.0140       -0.0111      0.0168     0.0000    0.0045
  3.42  0.4958  0.1468  5.2930  8.548E-02  2.36E-03   0.00E+00  0.9363       -0.0284      0.0094     0.0000   -0.0116        0.0420      0.0244     0.0000    0.0054
  3.42  0.4958  0.1753  3.2650  2.103E+00  3.60E-02   0.00E+00  0.9569        0.0026      0.0068     0.0000   -0.0065        0.0176      0.0124     0.0000    0.0006
  3.42  0.4958  0.1753  3.7100  8.575E-01  1.22E-02   0.00E+00  0.9590       -0.0109      0.0052     0.0000   -0.0097       -0.0133      0.0111     0.0000    0.0041
  3.42  0.4958  0.1753  4.1820  3.548E-01  6.18E-03   0.00E+00  0.9603       -0.0171      0.0062     0.0000   -0.0120        0.0021      0.0149     0.0000    0.0013
  3.42  0.4958  0.1753  4.7080  1.489E-01  3.11E-03   0.00E+00  0.9733       -0.0207      0.0071     0.0000   -0.0192       -0.0129      0.0186     0.0000    0.0178
  3.42  0.4958  0.1753  5.2930  4.874E-02  1.70E-03   0.00E+00  0.9045       -0.0239      0.0114     0.0000   -0.0155       -0.0226      0.0303     0.0000    0.0157
  3.42  0.4958  0.2051  2.9490  2.152E+00  4.91E-02   0.00E+00  0.9538        0.0006      0.0094     0.0000   -0.0038       -0.0057      0.0193     0.0000    0.0001
  3.42  0.4958  0.2051  3.2650  1.252E+00  1.80E-02   0.00E+00  0.9551       -0.0086      0.0056     0.0000   -0.0079        0.0236      0.0113     0.0000    0.0018
  3.42  0.4958  0.2051  3.7100  5.156E-01  7.41E-03   0.00E+00  0.9587       -0.0295      0.0051     0.0000   -0.0108       -0.0043      0.0123     0.0000    0.0034
  3.42  0.4958  0.2051  4.1820  2.142E-01  4.26E-03   0.00E+00  0.9636       -0.0389      0.0069     0.0000   -0.0149       -0.0132      0.0177     0.0000    0.0055
  3.42  0.4958  0.2051  4.7080  8.247E-02  2.13E-03   0.00E+00  0.9684       -0.0149      0.0087     0.0000   -0.0213       -0.0276      0.0223     0.0000    0.0248
  3.42  0.4958  0.2362  2.9490  1.343E+00  2.51E-02   0.00E+00  0.9523        0.0073      0.0077     0.0000   -0.0061       -0.0094      0.0161     0.0000    0.0010
  3.42  0.4958  0.2362  3.2650  7.216E-01  1.08E-02   0.00E+00  0.9555       -0.0062      0.0059     0.0000   -0.0091        0.0127      0.0121     0.0000    0.0037
  3.42  0.4958  0.2362  3.7100  3.160E-01  5.24E-03   0.00E+00  0.9592       -0.0099      0.0059     0.0000   -0.0137        0.0214      0.0140     0.0000    0.0028
  3.42  0.4958  0.2362  4.1820  1.318E-01  3.07E-03   0.00E+00  0.9719       -0.0290      0.0081     0.0000   -0.0188        0.0123      0.0198     0.0000    0.0142
  3.42  0.4958  0.2362  4.7080  5.193E-02  1.60E-03   0.00E+00  0.9566       -0.0091      0.0104     0.0000   -0.0201       -0.0223      0.0263     0.0000    0.0139
  3.42  0.4958  0.2686  2.9490  9.272E-01  1.71E-02   0.00E+00  0.9523        0.0205      0.0074     0.0000   -0.0079        0.0426      0.0150     0.0000    0.0028
  3.42  0.4958  0.2686  3.2650  4.421E-01  7.38E-03   0.00E+00  0.9562       -0.0016      0.0064     0.0000   -0.0115        0.0156      0.0134     0.0000    0.0029
  3.42  0.4958  0.2686  3.7100  1.939E-01  3.87E-03   0.00E+00  0.9644       -0.0074      0.0070     0.0000   -0.0165       -0.0131      0.0166     0.0000    0.0089
  3.42  0.4958  0.2686  4.1820  7.782E-02  2.19E-03   0.00E+00  0.9856       -0.0383      0.0097     0.0000   -0.0261        0.0373      0.0241     0.0000    0.0298
  3.42  0.4958  0.2686  4.7080  2.301E-02  1.02E-03   0.00E+00  0.9323       -0.0077      0.0151     0.0000   -0.0245        0.0471      0.0382     0.0000    0.0313
  3.42  0.4958  0.3025  2.5450  1.153E+00  2.53E-02   0.00E+00  0.9475        0.0279      0.0080     0.0000   -0.0034        0.0128      0.0181     0.0000    0.0004
  3.42  0.4958  0.3025  2.9490  5.067E-01  1.02E-02   0.00E+00  0.9535       -0.0034      0.0085     0.0000   -0.0102       -0.0043      0.0169     0.0000    0.0027
  3.42  0.4958  0.3025  3.2650  2.707E-01  5.28E-03   0.00E+00  0.9575        0.0089      0.0074     0.0000   -0.0148        0.0069      0.0156     0.0000    0.0048
  3.42  0.4958  0.3025  3.7100  1.078E-01  2.78E-03   0.00E+00  0.9754       -0.0161      0.0094     0.0000   -0.0207        0.0501      0.0212     0.0000    0.0179
  3.42  0.4958  0.3025  4.1820  4.481E-02  1.55E-03   0.00E+00  0.9815       -0.0253      0.0120     0.0000   -0.0241        0.0317      0.0294     0.0000    0.0135
  3.42  0.4958  0.3379  2.5450  6.472E-01  1.34E-02   0.00E+00  0.9478        0.0242      0.0079     0.0000   -0.0061        0.0197      0.0172     0.0000    0.0021
  3.42  0.4958  0.3379  3.2650  1.619E-01  3.81E-03   0.00E+00  0.9631       -0.0041      0.0091     0.0000   -0.0166        0.0082      0.0188     0.0000    0.0114
  3.42  0.4958  0.3379  3.7100  7.073E-02  2.25E-03   0.00E+00  0.9754       -0.0192      0.0118     0.0000   -0.0206        0.0658      0.0259     0.0000    0.0091
  3.42  0.4958  0.3379  4.1820  2.043E-02  9.73E-04   0.00E+00  0.9987       -0.0113      0.0165     0.0000   -0.0323        0.0077      0.0404     0.0000    0.0421
  3.42  0.4958  0.3748  2.5450  4.120E-01  8.53E-03   0.00E+00  0.9469        0.0134      0.0085     0.0000   -0.0093       -0.0154      0.0184     0.0000    0.0011
  3.42  0.4958  0.3748  3.2650  9.449E-02  2.94E-03   0.00E+00  0.9707        0.0029      0.0120     0.0000   -0.0198        0.0403      0.0240     0.0000    0.0135
  3.42  0.4958  0.3748  3.7100  3.646E-02  1.48E-03   0.00E+00  1.0114       -0.0224      0.0149     0.0000   -0.0346        0.0404      0.0344     0.0000    0.0347
  3.42  0.4958  0.4134  2.2380  4.484E-01  1.11E-02   0.00E+00  0.9417        0.0128      0.0092     0.0000   -0.0059       -0.0421      0.0209     0.0000   -0.0001
  3.42  0.4958  0.4134  3.2650  5.684E-02  2.22E-03   0.00E+00  0.9754       -0.0317      0.0152     0.0000   -0.0220        0.0176      0.0325     0.0000    0.0045
  3.42  0.4958  0.4134  3.7100  1.673E-02  9.16E-04   0.00E+00  1.0147       -0.0554      0.0203     0.0000   -0.0307        0.0128      0.0462     0.0000    0.0332
  3.42  0.4958  0.4537  2.2380  2.924E-01  7.10E-03   0.00E+00  0.9422        0.0274      0.0096     0.0000   -0.0088       -0.0210      0.0212     0.0000    0.0033
  3.42  0.4958  0.4537  3.2650  3.143E-02  1.69E-03   0.00E+00  1.0025       -0.0151      0.0205     0.0000   -0.0319       -0.0778      0.0467     0.0000    0.0334
  3.42  0.4958  0.4958  1.9530  2.828E-01  6.95E-03   0.00E+00  0.9375        0.0280      0.0083     0.0000   -0.0055       -0.0080      0.0191     0.0000    0.0013
  3.42  0.4958  0.4958  2.9490  3.103E-02  1.83E-03   0.00E+00  0.9792       -0.0461      0.0247     0.0000   -0.0267       -0.1369      0.0532     0.0000    0.0221
  3.42  0.4958  0.5397  1.9530  1.636E-01  4.73E-03   0.00E+00  0.9379        0.0035      0.0114     0.0000   -0.0097       -0.0618      0.0240     0.0000    0.0001
  3.42  0.4958  0.5855  1.6750  1.695E-01  3.98E-03   0.00E+00  0.9315        0.0074      0.0073     0.0000   -0.0079       -0.0763      0.0188     0.0000    0.0013
  3.42  0.4958  0.6334  1.4230  1.445E-01  3.68E-03   0.00E+00  0.9220       -0.0085      0.0083     0.0000   -0.0038        0.0060      0.0220     0.0000    0.0010
  3.42  0.4958  0.6334  1.6750  6.461E-02  3.42E-03   0.00E+00  0.9197        0.0833      0.0153     0.0000   -0.0115       -0.2998      0.0380     0.0000    0.0001
  3.42  0.4958  0.6834  1.4230  7.486E-02  3.17E-03   0.00E+00  0.9129        0.0675      0.0103     0.0000   -0.0094       -0.3240      0.0279     0.0000    0.0002
  3.42  0.4958  0.7355  1.1870  6.279E-02  5.88E-03   0.00E+00  0.9074        0.0775      0.0257     0.0000   -0.0092       -0.2937      0.0708     0.0000    0.0014
  3.42  0.4958  0.7900  0.9690  1.190E-01  1.60E-02   0.00E+00  0.9056        0.0903      0.0331     0.0000   -0.0077       -0.2342      0.0837     0.0000   -0.0010
  3.42  0.4958  0.8469  0.7650  8.465E-02  8.55E-03   0.00E+00  0.8900        0.0974      0.0290     0.0000   -0.0096       -0.1408      0.0797     0.0000   -0.0057
  3.42  0.5397  0.0933  4.1820  4.397E-01  9.84E-03   0.00E+00  0.9666        0.0046      0.0084     0.0000   -0.0145        0.0216      0.0196     0.0000    0.0028
  3.42  0.5397  0.0933  4.7080  9.816E-02  3.17E-03   0.00E+00  1.1062       -0.0050      0.0121     0.0000   -0.0311        0.0608      0.0292     0.0000   -0.0180
  3.42  0.5397  0.0933  5.2930  7.088E-02  5.44E-03   0.00E+00  1.3317       -0.1751      0.0194     0.0000   -0.0225        0.1981      0.0428     0.0000    0.0218
  3.42  0.5397  0.1194  3.7100  1.847E+00  3.06E-02   0.00E+00  0.9388        0.0160      0.0065     0.0000   -0.0090       -0.0089      0.0137     0.0000   -0.0004
  3.42  0.5397  0.1194  4.1820  5.331E-01  7.66E-03   0.00E+00  0.9436        0.0008      0.0052     0.0000   -0.0100       -0.0135      0.0130     0.0000    0.0024
  3.42  0.5397  0.1194  4.7080  1.721E-01  3.50E-03   0.00E+00  0.9797       -0.0061      0.0073     0.0000   -0.0203        0.0096      0.0185     0.0000    0.0050
  3.42  0.5397  0.1194  5.2930  8.453E-02  3.98E-03   0.00E+00  0.9180       -0.1315      0.0155     0.0000   -0.0208        0.1991      0.0352     0.0000    0.0197
  3.42  0.5397  0.1468  3.2650  2.160E+00  5.62E-02   0.00E+00  0.9355        0.0061      0.0114     0.0000   -0.0049       -0.0525      0.0213     0.0000   -0.0001
  3.42  0.5397  0.1468  3.7100  1.015E+00  1.61E-02   0.00E+00  0.9371        0.0152      0.0062     0.0000   -0.0091        0.0234      0.0130     0.0000    0.0015
  3.42  0.5397  0.1468  4.1820  3.634E-01  5.75E-03   0.00E+00  0.9395       -0.0161      0.0058     0.0000   -0.0101        0.0183      0.0144     0.0000   -0.0005
  3.42  0.5397  0.1468  4.7080  1.389E-01  2.99E-03   0.00E+00  0.9673       -0.0251      0.0076     0.0000   -0.0232       -0.0079      0.0200     0.0000    0.0333
  3.42  0.5397  0.1753  3.2650  1.656E+00  3.63E-02   0.00E+00  0.9350        0.0313      0.0090     0.0000   -0.0063        0.0308      0.0164     0.0000   -0.0002
  3.42  0.5397  0.1753  3.7100  6.205E-01  1.12E-02   0.00E+00  0.9361        0.0000      0.0071     0.0000   -0.0094        0.0220      0.0149     0.0000    0.0033
  3.42  0.5397  0.1753  4.1820  2.348E-01  4.25E-03   0.00E+00  0.9401       -0.0104      0.0067     0.0000   -0.0135       -0.0239      0.0166     0.0000   -0.0007
  3.42  0.5397  0.1753  4.7080  9.486E-02  2.32E-03   0.00E+00  0.9342       -0.0108      0.0089     0.0000   -0.0139        0.0145      0.0230     0.0000    0.0169
  3.42  0.5397  0.2051  2.9490  1.742E+00  3.62E-02   0.00E+00  0.9323        0.0018      0.0085     0.0000   -0.0035        0.0048      0.0183     0.0000   -0.0002
  3.42  0.5397  0.2051  3.2650  1.022E+00  2.00E-02   0.00E+00  0.9337       -0.0004      0.0085     0.0000   -0.0076        0.0200      0.0166     0.0000    0.0011
  3.42  0.5397  0.2051  3.7100  3.618E-01  7.44E-03   0.00E+00  0.9370       -0.0253      0.0081     0.0000   -0.0100       -0.0110      0.0178     0.0000    0.0023
  3.42  0.5397  0.2051  4.1820  1.511E-01  3.21E-03   0.00E+00  0.9445       -0.0255      0.0080     0.0000   -0.0176       -0.0191      0.0188     0.0000    0.0084
  3.42  0.5397  0.2051  4.7080  5.352E-02  1.69E-03   0.00E+00  0.9006       -0.0601      0.0115     0.0000   -0.0178       -0.0408      0.0296     0.0000    0.0134
  3.42  0.5397  0.2362  2.9490  1.044E+00  1.71E-02   0.00E+00  0.9314        0.0120      0.0069     0.0000   -0.0056        0.0180      0.0154     0.0000    0.0003
  3.42  0.5397  0.2362  3.7100  2.121E-01  4.86E-03   0.00E+00  0.9393       -0.0171      0.0087     0.0000   -0.0138       -0.0110      0.0199     0.0000   -0.0003
  3.42  0.5397  0.2362  4.1820  9.443E-02  2.32E-03   0.00E+00  0.9644       -0.0209      0.0089     0.0000   -0.0246       -0.0136      0.0215     0.0000    0.0351
  3.42  0.5397  0.2686  2.9490  6.535E-01  1.11E-02   0.00E+00  0.9313       -0.0085      0.0076     0.0000   -0.0078        0.0305      0.0160     0.0000    0.0014
  3.42  0.5397  0.2686  3.2650  3.302E-01  7.70E-03   0.00E+00  0.9370        0.0065      0.0099     0.0000   -0.0105       -0.0020      0.0203     0.0000    0.0028
  3.42  0.5397  0.2686  3.7100  1.530E-01  3.74E-03   0.00E+00  0.9467       -0.0234      0.0092     0.0000   -0.0195        0.0119      0.0210     0.0000    0.0081
  3.42  0.5397  0.2686  4.1820  5.892E-02  1.71E-03   0.00E+00  0.9512       -0.0374      0.0107     0.0000   -0.0170        0.0415      0.0257     0.0000    0.0047
  3.42  0.5397  0.3025  2.5450  8.536E-01  1.60E-02   0.00E+00  0.9288        0.0067      0.0071     0.0000   -0.0028        0.0192      0.0168     0.0000    0.0001
  3.42  0.5397  0.3025  2.9490  4.002E-01  7.45E-03   0.00E+00  0.9352       -0.0027      0.0082     0.0000   -0.0094        0.0211      0.0172     0.0000    0.0037
  3.42  0.5397  0.3025  3.2650  1.970E-01  5.48E-03   0.00E+00  0.9411        0.0019      0.0115     0.0000   -0.0154        0.0364      0.0231     0.0000    0.0013
  3.42  0.5397  0.3025  3.7100  8.879E-02  2.49E-03   0.00E+00  0.9720       -0.0276      0.0106     0.0000   -0.0249        0.0354      0.0244     0.0000    0.0324
  3.42  0.5397  0.3379  2.5450  4.988E-01  9.11E-03   0.00E+00  0.9291        0.0086      0.0072     0.0000   -0.0066       -0.0023      0.0165     0.0000    0.0012
  3.42  0.5397  0.3379  3.2650  1.237E-01  4.00E-03   0.00E+00  0.9498       -0.0112      0.0135     0.0000   -0.0205        0.0323      0.0279     0.0000    0.0115
  3.42  0.5397  0.3379  3.7100  5.324E-02  1.73E-03   0.00E+00  0.9755       -0.0237      0.0124     0.0000   -0.0188        0.0947      0.0285     0.0000   -0.0030
  3.42  0.5397  0.3748  2.5450  3.143E-01  6.39E-03   0.00E+00  0.9341        0.0313      0.0081     0.0000   -0.0091        0.0318      0.0180     0.0000    0.0029
  3.42  0.5397  0.3748  3.2650  7.951E-02  2.82E-03   0.00E+00  0.9797       -0.0023      0.0142     0.0000   -0.0247        0.0627      0.0293     0.0000    0.0315
  3.42  0.5397  0.4134  2.2380  3.440E-01  6.69E-03   0.00E+00  0.9282        0.0227      0.0068     0.0000   -0.0054       -0.0011      0.0166     0.0000    0.0020
  3.42  0.5397  0.4134  2.5450  1.787E-01  4.55E-03   0.00E+00  0.9355        0.0469      0.0103     0.0000   -0.0138        0.0026      0.0224     0.0000    0.0015
  3.42  0.5397  0.4134  3.2650  4.675E-02  1.87E-03   0.00E+00  1.0058       -0.0674      0.0166     0.0000   -0.0272        0.0317      0.0342     0.0000   -0.0023
  3.42  0.5397  0.4537  2.2380  2.120E-01  4.83E-03   0.00E+00  0.9306        0.0400      0.0082     0.0000   -0.0102       -0.0392      0.0187     0.0000    0.0001
  3.42  0.5397  0.4958  1.9530  2.273E-01  4.71E-03   0.00E+00  0.9261        0.0361      0.0067     0.0000   -0.0067       -0.0380      0.0177     0.0000    0.0004
  3.42  0.5397  0.4958  2.2380  1.041E-01  3.77E-03   0.00E+00  0.9368        0.0205      0.0144     0.0000   -0.0136       -0.0611      0.0306     0.0000    0.0080
  3.42  0.5397  0.5397  1.9530  1.320E-01  3.70E-03   0.00E+00  0.9297        0.0512      0.0087     0.0000   -0.0096       -0.0993      0.0214     0.0000    0.0025
  3.42  0.5397  0.5855  1.6750  1.208E-01  3.28E-03   0.00E+00  0.9265        0.0363      0.0088     0.0000   -0.0064       -0.0371      0.0231     0.0000    0.0006
  3.42  0.5397  0.5855  1.9530  6.730E-02  4.10E-03   0.00E+00  0.9466        0.0745      0.0195     0.0000   -0.0155       -0.0993      0.0440     0.0000   -0.0019
  3.42  0.5397  0.6334  1.4230  1.146E-01  5.23E-03   0.00E+00  0.9254        0.0114      0.0150     0.0000   -0.0022       -0.0359      0.0411     0.0000   -0.0001
  3.42  0.5397  0.6334  1.6750  5.551E-02  3.16E-03   0.00E+00  0.9379        0.1358      0.0144     0.0000   -0.0164       -0.2732      0.0380     0.0000    0.0006
  3.42  0.5397  0.6834  1.4230  6.139E-02  5.55E-03   0.00E+00  0.9256        0.0886      0.0261     0.0000   -0.0121       -0.2934      0.0676     0.0000   -0.0002
  3.42  0.5397  0.7355  1.1870  8.737E-02  8.76E-03   0.00E+00  0.9170        0.0378      0.0336     0.0000   -0.0106       -0.0457      0.0817     0.0000   -0.0030
  3.42  0.5397  0.7900  0.9690  9.854E-02  6.45E-03   0.00E+00  0.9098        0.0899      0.0165     0.0000   -0.0106       -0.2553      0.0452     0.0000    0.0006
  3.42  0.5855  0.0933  4.1820  1.216E-01  5.55E-03   0.00E+00  1.0164       -0.0205      0.0187     0.0000   -0.0128       -0.1024      0.0413     0.0000   -0.0114
  3.42  0.5855  0.0933  4.7080  2.801E-02  2.05E-03   0.00E+00  1.8902       -0.0418      0.0306     0.0000   -0.1149        0.0913      0.0684     0.0000    0.0749
  3.42  0.5855  0.1194  3.7100  1.182E+00  2.33E-02   0.00E+00  0.9178        0.0238      0.0083     0.0000   -0.0091        0.0125      0.0152     0.0000   -0.0018
  3.42  0.5855  0.1194  4.1820  2.659E-01  4.67E-03   0.00E+00  0.9431       -0.0148      0.0069     0.0000   -0.0102       -0.0152      0.0166     0.0000   -0.0039
  3.42  0.5855  0.1194  4.7080  8.882E-02  2.78E-03   0.00E+00  1.0795       -0.0470      0.0121     0.0000   -0.0438        0.0827      0.0297     0.0000    0.0927
  3.42  0.5855  0.1468  3.2650  2.246E+00  6.47E-02   0.00E+00  0.9130        0.0096      0.0128     0.0000   -0.0047       -0.0146      0.0236     0.0000   -0.0002
  3.42  0.5855  0.1468  3.7100  7.408E-01  1.16E-02   0.00E+00  0.9158        0.0055      0.0065     0.0000   -0.0088       -0.0033      0.0137     0.0000    0.0013
  3.42  0.5855  0.1468  4.1820  2.325E-01  4.12E-03   0.00E+00  0.9325       -0.0192      0.0068     0.0000   -0.0133       -0.0002      0.0170     0.0000   -0.0055
  3.42  0.5855  0.1753  3.2650  1.357E+00  3.29E-02   0.00E+00  0.9136        0.0106      0.0105     0.0000   -0.0059       -0.0055      0.0205     0.0000   -0.0015
  3.42  0.5855  0.1753  3.7100  4.279E-01  7.36E-03   0.00E+00  0.9145       -0.0204      0.0070     0.0000   -0.0088       -0.0234      0.0157     0.0000    0.0018
  3.42  0.5855  0.1753  4.1820  1.600E-01  3.23E-03   0.00E+00  0.9305       -0.0246      0.0079     0.0000   -0.0209        0.0247      0.0191     0.0000   -0.0002
  3.42  0.5855  0.2051  2.9490  1.376E+00  4.83E-02   0.00E+00  0.9109        0.0218      0.0132     0.0000   -0.0031       -0.0175      0.0312     0.0000   -0.0003
  3.42  0.5855  0.2051  3.2650  7.922E-01  1.95E-02   0.00E+00  0.9132       -0.0124      0.0108     0.0000   -0.0073        0.0009      0.0212     0.0000    0.0004
  3.42  0.5855  0.2051  3.7100  2.714E-01  5.69E-03   0.00E+00  0.9186       -0.0096      0.0086     0.0000   -0.0093       -0.0016      0.0180     0.0000    0.0005
  3.42  0.5855  0.2051  4.1820  1.008E-01  2.61E-03   0.00E+00  0.9329       -0.0272      0.0104     0.0000   -0.0328        0.0126      0.0239     0.0000    0.0426
  3.42  0.5855  0.2362  2.9490  8.667E-01  1.88E-02   0.00E+00  0.9111        0.0057      0.0083     0.0000   -0.0052        0.0154      0.0203     0.0000   -0.0007
  3.42  0.5855  0.2362  3.2650  4.377E-01  1.14E-02   0.00E+00  0.9131       -0.0046      0.0112     0.0000   -0.0087        0.0199      0.0226     0.0000    0.0019
  3.42  0.5855  0.2362  3.7100  1.704E-01  3.81E-03   0.00E+00  0.9268       -0.0077      0.0089     0.0000   -0.0156        0.0022      0.0197     0.0000   -0.0051
  3.42  0.5855  0.2686  2.9490  5.588E-01  1.16E-02   0.00E+00  0.9118       -0.0047      0.0085     0.0000   -0.0071       -0.0114      0.0196     0.0000    0.0008
  3.42  0.5855  0.2686  3.2650  2.408E-01  6.67E-03   0.00E+00  0.9190       -0.0059      0.0119     0.0000   -0.0095        0.0587      0.0243     0.0000    0.0031
  3.42  0.5855  0.2686  3.7100  1.048E-01  2.62E-03   0.00E+00  0.9386       -0.0202      0.0101     0.0000   -0.0300        0.0632      0.0221     0.0000    0.0140
  3.42  0.5855  0.3025  2.5450  7.290E-01  1.60E-02   0.00E+00  0.9087        0.0275      0.0076     0.0000   -0.0020       -0.0024      0.0198     0.0000   -0.0001
  3.42  0.5855  0.3025  2.9490  3.370E-01  8.60E-03   0.00E+00  0.9154        0.0233      0.0108     0.0000   -0.0094        0.0340      0.0239     0.0000    0.0022
  3.42  0.5855  0.3025  3.2650  1.671E-01  4.85E-03   0.00E+00  0.9316        0.0005      0.0121     0.0000   -0.0153        0.0177      0.0259     0.0000   -0.0034
  3.42  0.5855  0.3025  3.7100  5.849E-02  1.77E-03   0.00E+00  0.9446       -0.0373      0.0121     0.0000   -0.0213        0.0263      0.0274     0.0000    0.0452
  3.42  0.5855  0.3379  2.5450  3.980E-01  8.31E-03   0.00E+00  0.9113        0.0303      0.0072     0.0000   -0.0057       -0.0084      0.0184     0.0000    0.0003
  3.42  0.5855  0.3379  2.9490  1.581E-01  5.52E-03   0.00E+00  0.9291        0.0140      0.0157     0.0000   -0.0118        0.0113      0.0336     0.0000    0.0019
  3.42  0.5855  0.3379  3.2650  9.776E-02  3.12E-03   0.00E+00  0.9470       -0.0076      0.0137     0.0000   -0.0300        0.0493      0.0284     0.0000    0.0083
  3.42  0.5855  0.3748  2.5450  2.678E-01  6.90E-03   0.00E+00  0.9180        0.0476      0.0094     0.0000   -0.0094        0.0332      0.0224     0.0000    0.0025
  3.42  0.5855  0.3748  3.2650  5.596E-02  2.15E-03   0.00E+00  0.9764       -0.0049      0.0167     0.0000   -0.0232        0.0445      0.0338     0.0000    0.0475
  3.42  0.5855  0.4134  2.2380  2.785E-01  6.81E-03   0.00E+00  0.9138        0.0440      0.0082     0.0000   -0.0062        0.0031      0.0217     0.0000    0.0007
  3.42  0.5855  0.4134  2.5450  1.607E-01  6.01E-03   0.00E+00  0.9340        0.0403      0.0150     0.0000   -0.0134       -0.0165      0.0338     0.0000    0.0010
  3.42  0.5855  0.4537  2.2380  1.693E-01  4.75E-03   0.00E+00  0.9275        0.0532      0.0095     0.0000   -0.0096        0.0091      0.0244     0.0000    0.0033
  3.42  0.5855  0.4958  1.9530  1.612E-01  5.26E-03   0.00E+00  0.9191        0.0411      0.0113     0.0000   -0.0052       -0.0147      0.0301     0.0000    0.0022
  3.42  0.5855  0.4958  2.2380  1.030E-01  4.03E-03   0.00E+00  0.9400        0.0569      0.0143     0.0000   -0.0200       -0.0783      0.0345     0.0000   -0.0001
  3.42  0.5855  0.5397  1.9530  1.034E-01  4.42E-03   0.00E+00  0.9341        0.0355      0.0144     0.0000   -0.0150       -0.0516      0.0375     0.0000    0.0003
  3.42  0.5855  0.5855  1.6750  1.158E-01  8.59E-03   0.00E+00  0.9283        0.0277      0.0250     0.0000   -0.0093       -0.1023      0.0687     0.0000    0.0029
  3.42  0.5855  0.6334  1.6750  7.307E-02  5.78E-03   0.00E+00  0.9621        0.1000      0.0241     0.0000   -0.0132       -0.3135      0.0610     0.0000    0.0051
  3.42  0.5855  0.6834  1.4230  7.233E-02  4.64E-03   0.00E+00  0.9738        0.1087      0.0179     0.0000   -0.0075       -0.2031      0.0472     0.0000    0.0000
  3.42  0.5855  0.7355  1.1870  8.669E-02  4.40E-03   0.00E+00  1.0019        0.1063      0.0141     0.0000   -0.0062       -0.2494      0.0388     0.0000   -0.0052
  3.42  0.6334  0.1194  3.7100  5.922E-01  1.96E-02   0.00E+00  0.9028        0.0279      0.0149     0.0000   -0.0092       -0.0012      0.0265     0.0000   -0.0038
  3.42  0.6334  0.1194  4.1820  1.212E-01  3.37E-03   0.00E+00  1.0602       -0.0039      0.0114     0.0000   -0.0186       -0.0140      0.0272     0.0000   -0.0163
  3.42  0.6334  0.1468  3.2650  1.348E+00  3.63E-02   0.00E+00  0.8907       -0.0112      0.0127     0.0000   -0.0043       -0.0878      0.0243     0.0000   -0.0005
  3.42  0.6334  0.1468  3.7100  4.192E-01  8.07E-03   0.00E+00  0.8985       -0.0062      0.0086     0.0000   -0.0079       -0.0361      0.0177     0.0000    0.0007
  3.42  0.6334  0.1468  4.1820  1.251E-01  3.30E-03   0.00E+00  0.9924        0.0057      0.0108     0.0000   -0.0340        0.0395      0.0257     0.0000   -0.0195
  3.42  0.6334  0.1753  3.2650  9.039E-01  2.09E-02   0.00E+00  0.8936       -0.0161      0.0113     0.0000   -0.0053       -0.0146      0.0220     0.0000   -0.0039
  3.42  0.6334  0.1753  3.7100  2.993E-01  6.01E-03   0.00E+00  0.8986        0.0012      0.0088     0.0000   -0.0083        0.0651      0.0178     0.0000   -0.0020
  3.42  0.6334  0.2051  2.9490  8.470E-01  2.96E-02   0.00E+00  0.8892       -0.0408      0.0163     0.0000   -0.0027       -0.0250      0.0354     0.0000   -0.0004
  3.42  0.6334  0.2051  3.2650  5.514E-01  1.39E-02   0.00E+00  0.8943       -0.0141      0.0121     0.0000   -0.0070        0.0119      0.0231     0.0000   -0.0009
  3.42  0.6334  0.2051  3.7100  1.838E-01  4.45E-03   0.00E+00  0.9116       -0.0053      0.0106     0.0000   -0.0104       -0.0018      0.0219     0.0000   -0.0017
  3.42  0.6334  0.2362  2.9490  5.861E-01  2.26E-02   0.00E+00  0.8920        0.0142      0.0176     0.0000   -0.0045        0.0161      0.0346     0.0000   -0.0029
  3.42  0.6334  0.2362  3.2650  3.102E-01  9.36E-03   0.00E+00  0.8952       -0.0006      0.0139     0.0000   -0.0079        0.0187      0.0265     0.0000    0.0017
  3.42  0.6334  0.2362  3.7100  1.128E-01  3.21E-03   0.00E+00  0.9413       -0.0225      0.0123     0.0000   -0.0252        0.0020      0.0257     0.0000   -0.0182
  3.42  0.6334  0.2686  2.9490  3.290E-01  1.06E-02   0.00E+00  0.8943        0.0050      0.0144     0.0000   -0.0066        0.0419      0.0316     0.0000   -0.0001
  3.42  0.6334  0.2686  3.2650  1.794E-01  5.32E-03   0.00E+00  0.9041        0.0093      0.0134     0.0000   -0.0102        0.0534      0.0262     0.0000    0.0002
  3.42  0.6334  0.3025  2.5450  5.882E-01  3.20E-02   0.00E+00  0.8874        0.0065      0.0209     0.0000   -0.0010       -0.0462      0.0565     0.0000   -0.0002
  3.42  0.6334  0.3025  2.9490  1.982E-01  6.18E-03   0.00E+00  0.8999       -0.0003      0.0144     0.0000   -0.0089        0.0520      0.0328     0.0000    0.0011
  3.42  0.6334  0.3025  3.2650  1.053E-01  3.43E-03   0.00E+00  0.9441       -0.0070      0.0149     0.0000   -0.0143        0.0156      0.0305     0.0000   -0.0077
  3.42  0.6334  0.3379  2.5450  3.085E-01  1.17E-02   0.00E+00  0.8939        0.0231      0.0147     0.0000   -0.0044       -0.0187      0.0380     0.0000   -0.0008
  3.42  0.6334  0.3748  2.5450  1.835E-01  6.54E-03   0.00E+00  0.9056        0.0211      0.0150     0.0000   -0.0087        0.0503      0.0365     0.0000    0.0005
  3.42  0.6334  0.4134  2.2380  2.740E-01  1.68E-02   0.00E+00  0.9021        0.0141      0.0246     0.0000   -0.0044        0.0375      0.0579     0.0000   -0.0002
  3.42  0.6334  0.4134  2.5450  1.321E-01  4.28E-03   0.00E+00  0.9376       -0.0126      0.0145     0.0000   -0.0133       -0.0561      0.0359     0.0000    0.0059
  3.42  0.6334  0.4537  2.2380  1.401E-01  6.86E-03   0.00E+00  0.9238       -0.0072      0.0214     0.0000   -0.0124       -0.0389      0.0491     0.0000    0.0018
  3.42  0.6334  0.4958  1.9530  2.133E-01  1.64E-02   0.00E+00  0.9190       -0.0132      0.0259     0.0000   -0.0071       -0.1227      0.0671     0.0000    0.0005
  3.42  0.6334  0.5397  1.9530  1.063E-01  5.47E-03   0.00E+00  0.9699        0.0303      0.0185     0.0000   -0.0118       -0.0616      0.0456     0.0000    0.0025
  3.42  0.6334  0.5855  1.6750  1.238E-01  5.95E-03   0.00E+00  0.9509        0.0154      0.0164     0.0000   -0.0068       -0.0808      0.0447     0.0000    0.0026
  3.42  0.6334  0.5855  1.9530  3.783E-02  2.21E-03   0.00E+00  0.9700        0.0756      0.0181     0.0000   -0.0663       -0.2339      0.0441     0.0000    0.0429
  3.42  0.6334  0.6334  1.6750  5.738E-02  2.75E-03   0.00E+00  1.0033        0.1412      0.0120     0.0000   -0.0406       -0.3146      0.0322     0.0000    0.0102
  3.42  0.6334  0.6834  1.4230  6.703E-02  2.95E-03   0.00E+00  0.9687        0.1576      0.0119     0.0000   -0.0269       -0.2254      0.0325     0.0000    0.0038
  3.42  0.6834  0.1468  3.2650  7.689E-01  2.66E-02   0.00E+00  0.8666       -0.0076      0.0162     0.0000   -0.0039       -0.1596      0.0337     0.0000   -0.0014
  3.42  0.6834  0.1468  3.7100  1.840E-01  6.39E-03   0.00E+00  0.8986        0.0118      0.0165     0.0000   -0.0056        0.0435      0.0314     0.0000   -0.0046
  3.42  0.6834  0.1753  3.2650  4.760E-01  1.29E-02   0.00E+00  0.8757        0.0008      0.0129     0.0000   -0.0044       -0.0597      0.0276     0.0000   -0.0093
  3.42  0.6834  0.1753  3.7100  1.191E-01  4.10E-03   0.00E+00  0.9091       -0.0050      0.0162     0.0000   -0.0118       -0.0133      0.0338     0.0000   -0.0103
  3.42  0.6834  0.2051  2.9490  5.991E-01  1.80E-02   0.00E+00  0.8652        0.0128      0.0122     0.0000   -0.0025       -0.0129      0.0289     0.0000   -0.0008
  3.42  0.6834  0.2051  3.2650  3.128E-01  8.63E-03   0.00E+00  0.8780       -0.0184      0.0136     0.0000   -0.0074        0.0152      0.0278     0.0000   -0.0033
  3.42  0.6834  0.2362  2.9490  3.804E-01  1.09E-02   0.00E+00  0.8736       -0.0105      0.0124     0.0000   -0.0033       -0.0625      0.0279     0.0000   -0.0070
  3.42  0.6834  0.2686  2.9490  2.276E-01  6.57E-03   0.00E+00  0.8800       -0.0225      0.0133     0.0000   -0.0069        0.0320      0.0299     0.0000   -0.0034
  3.42  0.6834  0.2686  3.2650  8.522E-02  3.53E-03   0.00E+00  0.9047        0.0177      0.0193     0.0000   -0.0140        0.0909      0.0393     0.0000   -0.0058
  3.42  0.6834  0.3025  2.9490  1.393E-01  4.25E-03   0.00E+00  0.8918        0.0097      0.0141     0.0000   -0.0075        0.0898      0.0322     0.0000    0.0022
  3.42  0.6834  0.3379  2.5450  2.608E-01  7.99E-03   0.00E+00  0.8779        0.0122      0.0126     0.0000   -0.0033        0.0650      0.0307     0.0000   -0.0051
  3.42  0.6834  0.3748  2.5450  1.391E-01  4.64E-03   0.00E+00  0.9018       -0.0122      0.0151     0.0000   -0.0071        0.0395      0.0358     0.0000    0.0020
  3.42  0.6834  0.4134  2.2380  2.930E-01  9.33E-03   0.00E+00  0.8891        0.0269      0.0122     0.0000   -0.0025        0.0289      0.0313     0.0000   -0.0017
  3.42  0.6834  0.4134  2.5450  8.043E-02  3.21E-03   0.00E+00  0.9622       -0.0114      0.0183     0.0000   -0.0198       -0.0735      0.0452     0.0000   -0.0036
  3.42  0.6834  0.4537  2.2380  1.195E-01  4.00E-03   0.00E+00  0.9427        0.0165      0.0131     0.0000   -0.0108        0.0274      0.0319     0.0000   -0.0011
  3.42  0.6834  0.4958  1.9530  1.680E-01  5.27E-03   0.00E+00  0.9327       -0.0106      0.0118     0.0000   -0.0038       -0.0193      0.0326     0.0000   -0.0003
  3.42  0.6834  0.4958  2.2380  4.724E-02  2.15E-03   0.00E+00  1.0267        0.0048      0.0175     0.0000   -0.0320       -0.0637      0.0425     0.0000    0.0059
  3.42  0.6834  0.5397  1.9530  7.185E-02  2.52E-03   0.00E+00  1.0336        0.0574      0.0121     0.0000   -0.0265       -0.0398      0.0329     0.0000    0.0006
  3.42  0.6834  0.5855  1.6750  1.068E-01  3.78E-03   0.00E+00  1.0241        0.0319      0.0128     0.0000   -0.0130       -0.0486      0.0350     0.0000   -0.0003
  3.42  0.7355  0.1753  3.2650  2.761E-01  9.94E-03   0.00E+00  0.8707       -0.0381      0.0177     0.0000   -0.0021       -0.1096      0.0376     0.0000   -0.0253
  3.42  0.7355  0.2051  2.9490  4.493E-01  1.67E-02   0.00E+00  0.8407       -0.0156      0.0159     0.0000   -0.0022       -0.0927      0.0379     0.0000   -0.0015
  3.42  0.7355  0.2051  3.2650  1.996E-01  7.47E-03   0.00E+00  0.8745        0.0016      0.0181     0.0000   -0.0088       -0.0071      0.0387     0.0000   -0.0107
  3.42  0.7355  0.2362  2.9490  2.671E-01  8.71E-03   0.00E+00  0.8603       -0.0183      0.0150     0.0000   -0.0013        0.0319      0.0339     0.0000   -0.0160
  3.42  0.7355  0.2362  3.2650  1.076E-01  5.48E-03   0.00E+00  0.8050       -0.0320      0.0274     0.0000   -0.0041       -0.0238      0.0567     0.0000    0.0033
  3.42  0.7355  0.2686  2.9490  1.870E-01  6.41E-03   0.00E+00  0.8840       -0.0164      0.0163     0.0000   -0.0087        0.1144      0.0347     0.0000   -0.0177
  3.42  0.7355  0.3025  2.9490  1.163E-01  4.29E-03   0.00E+00  0.8593        0.0092      0.0166     0.0000   -0.0058        0.0619      0.0409     0.0000    0.0101
  3.42  0.7355  0.3379  2.5450  2.378E-01  7.05E-03   0.00E+00  0.8711        0.0132      0.0119     0.0000   -0.0013        0.0358      0.0315     0.0000   -0.0169
  3.42  0.7355  0.3748  2.5450  1.415E-01  4.79E-03   0.00E+00  0.9204        0.0015      0.0144     0.0000   -0.0082        0.0764      0.0361     0.0000    0.0029
  3.42  0.7355  0.4134  2.2380  2.208E-01  7.03E-03   0.00E+00  0.8786       -0.0074      0.0122     0.0000    0.0004       -0.0221      0.0339     0.0000   -0.0075
  3.42  0.7355  0.4537  2.2380  9.241E-02  3.24E-03   0.00E+00  0.9942       -0.0193      0.0136     0.0000   -0.0079       -0.0198      0.0369     0.0000    0.0053
  3.42  0.7355  0.4958  1.9530  1.215E-01  5.15E-03   0.00E+00  0.9588       -0.0154      0.0181     0.0000   -0.0006        0.0841      0.0467     0.0000   -0.0012
  3.42  0.7900  0.1753  3.2650  8.926E-02  6.32E-03   0.00E+00  0.9062       -0.0467      0.0358     0.0000    0.0061       -0.1158      0.0797     0.0000   -0.1052
  3.42  0.7900  0.2051  2.9490  2.250E-01  1.44E-02   0.00E+00  0.8190       -0.0385      0.0269     0.0000   -0.0018       -0.1387      0.0742     0.0000   -0.0036
  3.42  0.7900  0.2362  2.9490  1.485E-01  8.47E-03   0.00E+00  0.8567        0.0333      0.0249     0.0000    0.0010        0.0328      0.0592     0.0000   -0.0494
  3.42  0.7900  0.3379  2.5450  1.280E-01  7.41E-03   0.00E+00  0.8654        0.0359      0.0214     0.0000   -0.0002       -0.0763      0.0660     0.0000   -0.0533
  3.42  0.7900  0.4134  2.2380  9.113E-02  7.03E-03   0.00E+00  0.8270       -0.0404      0.0324     0.0000   -0.0013        0.0006      0.0892     0.0000   -0.0160
  4.10  0.4134  0.0682  4.7080  5.946E+01  3.65E+00   0.00E+00  1.1008       -0.0067      0.0101     0.0000   -0.0055        0.0580      0.0487     0.0000   -0.0056
  4.10  0.4134  0.0682  5.9520  4.730E+00  7.94E-01   0.00E+00  1.2282       -0.0461      0.0249     0.0000   -0.0252        0.0819      0.1260     0.0000    0.0611
  4.10  0.4134  0.0933  4.1820  5.462E+01  2.08E+00   0.00E+00  1.0603        0.0023      0.0083     0.0000   -0.0025        0.0255      0.0308     0.0000   -0.0016
  4.10  0.4134  0.0933  4.7080  2.679E+01  1.35E+00   0.00E+00  1.0761       -0.0090      0.0076     0.0000   -0.0066       -0.0395      0.0424     0.0000    0.0030
  4.10  0.4134  0.0933  5.2930  1.058E+01  7.72E-01   0.00E+00  1.0876        0.0013      0.0113     0.0000   -0.0096        0.0222      0.0556     0.0000    0.0158
  4.10  0.4134  0.0933  5.9520  2.380E+00  3.27E-01   0.00E+00  1.0899       -0.0118      0.0213     0.0000   -0.0060        0.0653      0.1106     0.0000    0.0093
  4.10  0.4134  0.1194  4.1820  2.793E+01  1.02E+00   0.00E+00  1.0522       -0.0004      0.0060     0.0000   -0.0037       -0.0131      0.0287     0.0000    0.0019
  4.10  0.4134  0.1194  4.7080  1.223E+01  7.19E-01   0.00E+00  1.0580       -0.0132      0.0093     0.0000   -0.0057        0.0008      0.0482     0.0000    0.0063
  4.10  0.4134  0.1194  5.2930  4.529E+00  3.30E-01   0.00E+00  1.0667       -0.0283      0.0105     0.0000   -0.0055        0.0230      0.0582     0.0000    0.0079
  4.10  0.4134  0.1468  3.7100  2.804E+01  1.56E+00   0.00E+00  1.0399       -0.0149      0.0100     0.0000   -0.0014       -0.0040      0.0398     0.0000    0.0004
  4.10  0.4134  0.1468  4.1820  1.379E+01  6.33E-01   0.00E+00  1.0442       -0.0311      0.0078     0.0000   -0.0039        0.0544      0.0367     0.0000    0.0032
  4.10  0.4134  0.1468  4.7080  5.354E+00  4.22E-01   0.00E+00  1.0523       -0.0193      0.0130     0.0000   -0.0047        0.0208      0.0605     0.0000    0.0048
  4.10  0.4134  0.1468  5.2930  2.388E+00  1.99E-01   0.00E+00  1.0579        0.0041      0.0132     0.0000   -0.0065       -0.0148      0.0674     0.0000   -0.0005
  4.10  0.4134  0.1753  3.7100  1.776E+01  8.94E-01   0.00E+00  1.0332        0.0134      0.0086     0.0000   -0.0022        0.0799      0.0337     0.0000    0.0012
  4.10  0.4134  0.1753  4.1820  8.551E+00  4.17E-01   0.00E+00  1.0398       -0.0008      0.0079     0.0000   -0.0036        0.0158      0.0402     0.0000    0.0020
  4.10  0.4134  0.1753  4.7080  2.883E+00  2.82E-01   0.00E+00  1.0443       -0.0165      0.0160     0.0000   -0.0057        0.0325      0.0802     0.0000    0.0007
  4.10  0.4134  0.1753  5.2930  1.517E+00  1.46E-01   0.00E+00  1.0557       -0.0247      0.0159     0.0000   -0.0082        0.0787      0.0771     0.0000    0.0137
  4.10  0.4134  0.2051  3.7100  9.504E+00  5.04E-01   0.00E+00  1.0286       -0.0095      0.0094     0.0000   -0.0025       -0.0107      0.0419     0.0000    0.0000
  4.10  0.4134  0.2051  4.1820  4.354E+00  2.79E-01   0.00E+00  1.0315        0.0048      0.0106     0.0000   -0.0047        0.0487      0.0484     0.0000    0.0017
  4.10  0.4134  0.2051  4.7080  1.905E+00  2.13E-01   0.00E+00  1.0377       -0.0337      0.0173     0.0000   -0.0061       -0.1061      0.0965     0.0000    0.0096
  4.10  0.4134  0.2362  3.7100  5.294E+00  3.02E-01   0.00E+00  1.0206       -0.0202      0.0103     0.0000   -0.0034        0.0876      0.0439     0.0000    0.0021
  4.10  0.4134  0.2362  4.1820  3.034E+00  2.03E-01   0.00E+00  1.0230       -0.0029      0.0111     0.0000   -0.0041        0.0514      0.0547     0.0000    0.0036
  4.10  0.4134  0.2362  4.7080  1.068E+00  1.44E-01   0.00E+00  1.0276       -0.0467      0.0242     0.0000   -0.0050        0.1045      0.1131     0.0000    0.0001
  4.10  0.4134  0.2686  3.7100  3.610E+00  2.11E-01   0.00E+00  1.0157       -0.0181      0.0096     0.0000   -0.0032       -0.0076      0.0460     0.0000    0.0013
  4.10  0.4134  0.2686  4.1820  1.431E+00  1.36E-01   0.00E+00  1.0197       -0.0519      0.0149     0.0000   -0.0047       -0.0517      0.0718     0.0000    0.0007
  4.10  0.4134  0.3025  3.2650  4.029E+00  3.30E-01   0.00E+00  1.0089       -0.0402      0.0174     0.0000   -0.0025       -0.1511      0.0727     0.0000    0.0004
  4.10  0.4134  0.3025  3.7100  1.843E+00  1.47E-01   0.00E+00  1.0103        0.0076      0.0133     0.0000   -0.0041        0.1256      0.0568     0.0000    0.0015
  4.10  0.4134  0.3025  4.1820  9.172E-01  1.24E-01   0.00E+00  1.0124       -0.0527      0.0212     0.0000   -0.0053        0.0307      0.1101     0.0000    0.0046
  4.10  0.4134  0.3379  3.2650  2.768E+00  2.60E-01   0.00E+00  0.9999       -0.0102      0.0182     0.0000   -0.0030        0.0052      0.0687     0.0000    0.0015
  4.10  0.4134  0.3748  4.1820  2.430E-01  4.24E-02   0.00E+00  0.9941        0.0168      0.0287     0.0000   -0.0047        0.2257      0.1208     0.0000    0.0021
  4.10  0.4537  0.0682  4.7080  1.288E+01  3.06E-01   0.00E+00  1.0388       -0.0054      0.0058     0.0000   -0.0092       -0.0008      0.0192     0.0000   -0.0013
  4.10  0.4537  0.0682  5.2930  3.509E+00  1.70E-01   0.00E+00  1.0979       -0.0016      0.0114     0.0000   -0.0210        0.0072      0.0405     0.0000    0.0045
  4.10  0.4537  0.0682  5.9520  8.817E-01  4.59E-02   0.00E+00  1.1326       -0.0149      0.0126     0.0000   -0.0167        0.0530      0.0445     0.0000    0.0230
  4.10  0.4537  0.0682  6.6940  3.059E-01  3.06E-02   0.00E+00  1.2666       -0.0287      0.0226     0.0000   -0.0248       -0.0504      0.0810     0.0000   -0.0023
  4.10  0.4537  0.0933  4.1820  1.792E+01  3.03E-01   0.00E+00  1.0184        0.0137      0.0043     0.0000   -0.0041       -0.0232      0.0121     0.0000   -0.0001
  4.10  0.4537  0.0933  4.7080  7.609E+00  1.01E-01   0.00E+00  1.0278       -0.0109      0.0032     0.0000   -0.0086       -0.0002      0.0109     0.0000    0.0011
  4.10  0.4537  0.0933  5.2930  2.943E+00  7.82E-02   0.00E+00  1.0406       -0.0038      0.0061     0.0000   -0.0123        0.0362      0.0200     0.0000    0.0148
  4.10  0.4537  0.0933  5.9520  1.102E+00  3.25E-02   0.00E+00  1.0387        0.0021      0.0070     0.0000   -0.0096        0.0276      0.0242     0.0000   -0.0005
  4.10  0.4537  0.0933  6.6940  2.979E-01  1.62E-02   0.00E+00  1.0776       -0.0028      0.0129     0.0000   -0.0232       -0.0061      0.0458     0.0000    0.0374
  4.10  0.4537  0.1194  4.1820  9.201E+00  1.26E-01   0.00E+00  1.0147       -0.0005      0.0035     0.0000   -0.0051        0.0013      0.0105     0.0000    0.0005
  4.10  0.4537  0.1194  4.7080  3.976E+00  6.03E-02   0.00E+00  1.0207       -0.0209      0.0036     0.0000   -0.0085       -0.0296      0.0125     0.0000    0.0058
  4.10  0.4537  0.1194  5.2930  1.582E+00  4.20E-02   0.00E+00  1.0252       -0.0144      0.0063     0.0000   -0.0094       -0.0056      0.0217     0.0000    0.0070
  4.10  0.4537  0.1194  5.9520  5.473E-01  1.82E-02   0.00E+00  1.0294        0.0006      0.0081     0.0000   -0.0110        0.0535      0.0280     0.0000    0.0027
  4.10  0.4537  0.1194  6.6940  1.528E-01  8.90E-03   0.00E+00  1.0118        0.0109      0.0138     0.0000   -0.0132        0.0369      0.0478     0.0000    0.0189
  4.10  0.4537  0.1468  3.7100  1.034E+01  2.49E-01   0.00E+00  1.0084        0.0113      0.0066     0.0000   -0.0020        0.0316      0.0158     0.0000    0.0001
  4.10  0.4537  0.1468  4.1820  5.047E+00  7.90E-02   0.00E+00  1.0114       -0.0138      0.0039     0.0000   -0.0061        0.0135      0.0120     0.0000    0.0028
  4.10  0.4537  0.1468  4.7080  2.090E+00  4.02E-02   0.00E+00  1.0177       -0.0145      0.0048     0.0000   -0.0082        0.0322      0.0158     0.0000    0.0064
  4.10  0.4537  0.1468  5.2930  8.781E-01  2.58E-02   0.00E+00  1.0208       -0.0224      0.0072     0.0000   -0.0103        0.0307      0.0245     0.0000    0.0035
  4.10  0.4537  0.1468  5.9520  2.569E-01  1.05E-02   0.00E+00  1.0324        0.0160      0.0098     0.0000   -0.0153        0.0437      0.0355     0.0000    0.0157
  4.10  0.4537  0.1468  6.6940  8.049E-02  6.03E-03   0.00E+00  0.9904        0.0187      0.0176     0.0000   -0.0120        0.0502      0.0638     0.0000    0.0127
  4.10  0.4537  0.1753  3.7100  5.988E+00  1.04E-01   0.00E+00  1.0052        0.0113      0.0047     0.0000   -0.0038        0.0148      0.0122     0.0000    0.0011
  4.10  0.4537  0.1753  4.1820  2.893E+00  4.75E-02   0.00E+00  1.0105       -0.0079      0.0041     0.0000   -0.0066        0.0103      0.0135     0.0000    0.0046
  4.10  0.4537  0.1753  4.7080  1.215E+00  2.77E-02   0.00E+00  1.0150       -0.0135      0.0055     0.0000   -0.0096       -0.0215      0.0180     0.0000    0.0040
  4.10  0.4537  0.1753  5.2930  4.840E-01  1.76E-02   0.00E+00  1.0228       -0.0288      0.0089     0.0000   -0.0124        0.0127      0.0307     0.0000    0.0084
  4.10  0.4537  0.1753  5.9520  1.440E-01  7.10E-03   0.00E+00  1.0269        0.0206      0.0117     0.0000   -0.0171        0.0381      0.0415     0.0000    0.0249
  4.10  0.4537  0.1753  6.6940  3.185E-02  3.95E-03   0.00E+00  0.9680       -0.0069      0.0308     0.0000   -0.0123        0.1745      0.1079     0.0000    0.0148
  4.10  0.4537  0.2051  3.7100  3.779E+00  6.44E-02   0.00E+00  1.0030        0.0092      0.0046     0.0000   -0.0048        0.0302      0.0125     0.0000    0.0027
  4.10  0.4537  0.2051  4.1820  1.719E+00  3.39E-02   0.00E+00  1.0074       -0.0073      0.0050     0.0000   -0.0081       -0.0070      0.0163     0.0000    0.0031
  4.10  0.4537  0.2051  4.7080  6.785E-01  1.80E-02   0.00E+00  1.0139       -0.0243      0.0064     0.0000   -0.0109       -0.0177      0.0217     0.0000    0.0070
  4.10  0.4537  0.2051  5.2930  2.639E-01  1.29E-02   0.00E+00  1.0285       -0.0284      0.0122     0.0000   -0.0164        0.0703      0.0396     0.0000    0.0211
  4.10  0.4537  0.2051  5.9520  7.423E-02  4.59E-03   0.00E+00  1.0127       -0.0283      0.0156     0.0000   -0.0157        0.1511      0.0537     0.0000    0.0149
  4.10  0.4537  0.2362  3.7100  2.215E+00  4.03E-02   0.00E+00  0.9993        0.0051      0.0048     0.0000   -0.0061        0.0161      0.0137     0.0000    0.0014
  4.10  0.4537  0.2362  4.1820  1.027E+00  2.46E-02   0.00E+00  1.0041       -0.0112      0.0060     0.0000   -0.0092       -0.0076      0.0196     0.0000    0.0050
  4.10  0.4537  0.2362  4.7080  3.917E-01  1.23E-02   0.00E+00  1.0149       -0.0160      0.0080     0.0000   -0.0129        0.0368      0.0260     0.0000    0.0131
  4.10  0.4537  0.2362  5.2930  1.093E-01  7.86E-03   0.00E+00  1.0120       -0.0805      0.0180     0.0000   -0.0133        0.0961      0.0562     0.0000    0.0067
  4.10  0.4537  0.2362  5.9520  3.585E-02  3.14E-03   0.00E+00  1.0068       -0.0319      0.0212     0.0000   -0.0184        0.0515      0.0734     0.0000    0.0261
  4.10  0.4537  0.2686  3.7100  1.312E+00  2.69E-02   0.00E+00  0.9953        0.0058      0.0053     0.0000   -0.0073        0.0096      0.0156     0.0000    0.0033
  4.10  0.4537  0.2686  4.1820  5.933E-01  1.78E-02   0.00E+00  1.0028        0.0030      0.0076     0.0000   -0.0102        0.0208      0.0243     0.0000    0.0087
  4.10  0.4537  0.2686  4.7080  2.064E-01  8.13E-03   0.00E+00  1.0048       -0.0366      0.0101     0.0000   -0.0115        0.0128      0.0333     0.0000    0.0042
  4.10  0.4537  0.2686  5.2930  6.431E-02  5.78E-03   0.00E+00  1.0275       -0.0131      0.0223     0.0000   -0.0203       -0.0301      0.0738     0.0000    0.0281
  4.10  0.4537  0.3025  3.7100  7.760E-01  1.95E-02   0.00E+00  0.9921       -0.0086      0.0065     0.0000   -0.0076       -0.0672      0.0203     0.0000    0.0038
  4.10  0.4537  0.3025  4.1820  3.059E-01  1.03E-02   0.00E+00  0.9960       -0.0233      0.0086     0.0000   -0.0099       -0.0071      0.0272     0.0000    0.0023
  4.10  0.4537  0.3025  4.7080  1.150E-01  6.60E-03   0.00E+00  1.0129       -0.0230      0.0149     0.0000   -0.0159        0.0748      0.0455     0.0000    0.0155
  4.10  0.4537  0.3025  5.2930  3.110E-02  3.22E-03   0.00E+00  1.0067       -0.0358      0.0266     0.0000   -0.0176        0.1212      0.0945     0.0000    0.0202
  4.10  0.4537  0.3379  3.2650  9.903E-01  3.10E-02   0.00E+00  0.9851        0.0049      0.0087     0.0000   -0.0059        0.0121      0.0216     0.0000    0.0014
  4.10  0.4537  0.3379  3.7100  4.231E-01  1.48E-02   0.00E+00  0.9883       -0.0100      0.0092     0.0000   -0.0088        0.0049      0.0272     0.0000    0.0023
  4.10  0.4537  0.3379  4.1820  1.590E-01  6.04E-03   0.00E+00  0.9973       -0.0279      0.0097     0.0000   -0.0127       -0.0053      0.0318     0.0000    0.0100
  4.10  0.4537  0.3379  4.7080  5.332E-02  5.48E-03   0.00E+00  1.0011       -0.0591      0.0260     0.0000   -0.0150        0.0183      0.0858     0.0000    0.0149
  4.10  0.4537  0.3748  3.2650  5.162E-01  2.10E-02   0.00E+00  0.9811       -0.0017      0.0114     0.0000   -0.0074        0.0119      0.0288     0.0000    0.0024
  4.10  0.4537  0.3748  3.7100  1.880E-01  7.70E-03   0.00E+00  0.9841       -0.0210      0.0106     0.0000   -0.0101       -0.0229      0.0321     0.0000    0.0070
  4.10  0.4537  0.3748  4.1820  8.275E-02  4.66E-03   0.00E+00  0.9865       -0.0485      0.0146     0.0000   -0.0115        0.0103      0.0481     0.0000    0.0084
  4.10  0.4537  0.3748  4.7080  2.290E-02  3.05E-03   0.00E+00  0.9904       -0.0354      0.0352     0.0000   -0.0151        0.2414      0.1127     0.0000    0.0132
  4.10  0.4537  0.4134  3.2650  2.621E-01  1.31E-02   0.00E+00  0.9720       -0.0156      0.0139     0.0000   -0.0076       -0.0269      0.0353     0.0000    0.0036
  4.10  0.4537  0.4134  3.7100  1.063E-01  4.84E-03   0.00E+00  0.9725       -0.0125      0.0120     0.0000   -0.0088        0.0383      0.0357     0.0000    0.0039
  4.10  0.4537  0.4537  3.2650  1.293E-01  6.28E-03   0.00E+00  0.9636        0.0039      0.0130     0.0000   -0.0073        0.0335      0.0356     0.0000    0.0022
  4.10  0.4537  0.4537  3.7100  4.817E-02  3.90E-03   0.00E+00  0.9653       -0.0383      0.0205     0.0000   -0.0094       -0.0188      0.0627     0.0000    0.0031
  4.10  0.4958  0.0682  4.7080  4.052E+00  1.67E-01   0.00E+00  1.0029        0.0322      0.0121     0.0000   -0.0109       -0.0445      0.0290     0.0000   -0.0011
  4.10  0.4958  0.0682  5.2930  7.753E-01  3.02E-02   0.00E+00  1.0750        0.0040      0.0113     0.0000   -0.0237        0.0320      0.0326     0.0000    0.0145
  4.10  0.4958  0.0682  5.9520  1.705E-01  8.96E-03   0.00E+00  1.2040        0.0141      0.0143     0.0000   -0.0230       -0.0523      0.0431     0.0000   -0.0258
  4.10  0.4958  0.0682  6.6940  6.951E-02  7.35E-03   0.00E+00  1.2522       -0.0040      0.0285     0.0000   -0.0393       -0.1064      0.0924     0.0000    0.0512
  4.10  0.4958  0.0933  4.1820  1.004E+01  1.76E-01   0.00E+00  0.9877        0.0251      0.0054     0.0000   -0.0050        0.0112      0.0114     0.0000    0.0006
  4.10  0.4958  0.0933  4.7080  3.381E+00  4.11E-02   0.00E+00  0.9941       -0.0025      0.0036     0.0000   -0.0093       -0.0122      0.0101     0.0000    0.0010
  4.10  0.4958  0.0933  5.2930  1.201E+00  2.16E-02   0.00E+00  1.0016        0.0025      0.0050     0.0000   -0.0111       -0.0208      0.0153     0.0000    0.0088
  4.10  0.4958  0.0933  5.9520  3.702E-01  9.01E-03   0.00E+00  1.0178        0.0078      0.0070     0.0000   -0.0136        0.0571      0.0212     0.0000    0.0016
  4.10  0.4958  0.0933  6.6940  1.239E-01  6.12E-03   0.00E+00  0.9768       -0.0317      0.0132     0.0000   -0.0104       -0.0506      0.0408     0.0000    0.0054
  4.10  0.4958  0.1194  4.1820  5.317E+00  6.58E-02   0.00E+00  0.9860        0.0071      0.0038     0.0000   -0.0058        0.0116      0.0093     0.0000    0.0002
  4.10  0.4958  0.1194  4.7080  1.975E+00  2.44E-02   0.00E+00  0.9893       -0.0148      0.0036     0.0000   -0.0090       -0.0017      0.0105     0.0000    0.0042
  4.10  0.4958  0.1194  5.2930  7.037E-01  1.40E-02   0.00E+00  0.9898       -0.0015      0.0056     0.0000   -0.0096        0.0039      0.0173     0.0000    0.0024
  4.10  0.4958  0.1194  5.9520  2.521E-01  6.27E-03   0.00E+00  1.0000        0.0048      0.0072     0.0000   -0.0151        0.0610      0.0213     0.0000    0.0129
  4.10  0.4958  0.1194  6.6940  7.183E-02  3.75E-03   0.00E+00  0.9319        0.0136      0.0147     0.0000   -0.0102        0.0411      0.0453     0.0000    0.0093
  4.10  0.4958  0.1468  4.1820  2.902E+00  3.94E-02   0.00E+00  0.9837       -0.0045      0.0042     0.0000   -0.0067        0.0078      0.0104     0.0000    0.0016
  4.10  0.4958  0.1468  4.7080  1.120E+00  1.68E-02   0.00E+00  0.9875       -0.0216      0.0045     0.0000   -0.0091       -0.0197      0.0125     0.0000    0.0054
  4.10  0.4958  0.1468  5.2930  4.152E-01  9.43E-03   0.00E+00  0.9886       -0.0193      0.0065     0.0000   -0.0112        0.0248      0.0191     0.0000    0.0031
  4.10  0.4958  0.1468  5.9520  1.380E-01  4.01E-03   0.00E+00  0.9965       -0.0033      0.0083     0.0000   -0.0195        0.0733      0.0252     0.0000    0.0299
  4.10  0.4958  0.1468  6.6940  3.808E-02  2.78E-03   0.00E+00  0.8583        0.0549      0.0218     0.0000   -0.0100        0.2677      0.0604     0.0000    0.0090
  4.10  0.4958  0.1753  3.7100  3.437E+00  7.22E-02   0.00E+00  0.9798        0.0120      0.0070     0.0000   -0.0041        0.0358      0.0145     0.0000    0.0005
  4.10  0.4958  0.1753  4.1820  1.590E+00  2.18E-02   0.00E+00  0.9829       -0.0142      0.0041     0.0000   -0.0076       -0.0165      0.0111     0.0000    0.0038
  4.10  0.4958  0.1753  4.7080  6.632E-01  1.15E-02   0.00E+00  0.9860       -0.0240      0.0050     0.0000   -0.0105       -0.0158      0.0144     0.0000    0.0035
  4.10  0.4958  0.1753  5.2930  2.236E-01  6.17E-03   0.00E+00  0.9928       -0.0338      0.0079     0.0000   -0.0143        0.0007      0.0231     0.0000    0.0096
  4.10  0.4958  0.1753  5.9520  7.125E-02  2.61E-03   0.00E+00  0.9653        0.0018      0.0105     0.0000   -0.0128        0.0501      0.0309     0.0000    0.0083
  4.10  0.4958  0.2051  3.7100  2.215E+00  4.03E-02   0.00E+00  0.9781        0.0052      0.0061     0.0000   -0.0058        0.0237      0.0131     0.0000    0.0018
  4.10  0.4958  0.2051  4.1820  9.560E-01  1.43E-02   0.00E+00  0.9826       -0.0116      0.0044     0.0000   -0.0092       -0.0262      0.0124     0.0000    0.0036
  4.10  0.4958  0.2051  4.7080  3.894E-01  7.90E-03   0.00E+00  0.9879       -0.0237      0.0059     0.0000   -0.0128       -0.0059      0.0172     0.0000    0.0068
  4.10  0.4958  0.2051  5.2930  1.354E-01  4.61E-03   0.00E+00  1.0022       -0.0091      0.0101     0.0000   -0.0205        0.0388      0.0287     0.0000    0.0258
  4.10  0.4958  0.2051  5.9520  3.783E-02  1.91E-03   0.00E+00  0.9580       -0.0061      0.0143     0.0000   -0.0181       -0.0157      0.0446     0.0000    0.0232
  4.10  0.4958  0.2362  3.7100  1.338E+00  2.44E-02   0.00E+00  0.9781       -0.0011      0.0061     0.0000   -0.0072        0.0122      0.0136     0.0000    0.0031
  4.10  0.4958  0.2362  4.1820  5.695E-01  9.90E-03   0.00E+00  0.9822       -0.0142      0.0053     0.0000   -0.0116        0.0182      0.0143     0.0000    0.0048
  4.10  0.4958  0.2362  4.7080  2.200E-01  5.64E-03   0.00E+00  0.9922       -0.0176      0.0076     0.0000   -0.0157       -0.0081      0.0218     0.0000    0.0128
  4.10  0.4958  0.2362  5.2930  6.910E-02  2.94E-03   0.00E+00  0.9829       -0.0155      0.0126     0.0000   -0.0163        0.0584      0.0365     0.0000    0.0106
  4.10  0.4958  0.2362  5.9520  1.618E-02  1.32E-03   0.00E+00  0.8960       -0.0219      0.0223     0.0000   -0.0167       -0.0838      0.0640     0.0000    0.0196
  4.10  0.4958  0.2686  3.7100  7.758E-01  1.53E-02   0.00E+00  0.9762       -0.0016      0.0065     0.0000   -0.0095        0.0104      0.0150     0.0000    0.0031
  4.10  0.4958  0.2686  4.1820  3.255E-01  6.74E-03   0.00E+00  0.9840       -0.0140      0.0063     0.0000   -0.0132       -0.0005      0.0171     0.0000    0.0093
  4.10  0.4958  0.2686  4.7080  1.222E-01  4.09E-03   0.00E+00  0.9971       -0.0158      0.0100     0.0000   -0.0195        0.0208      0.0280     0.0000    0.0216
  4.10  0.4958  0.2686  5.2930  3.483E-02  1.94E-03   0.00E+00  0.9991       -0.0030      0.0153     0.0000   -0.0259       -0.0724      0.0467     0.0000    0.0373
  4.10  0.4958  0.3025  3.7100  4.335E-01  9.74E-03   0.00E+00  0.9755        0.0038      0.0072     0.0000   -0.0108        0.0179      0.0170     0.0000    0.0063
  4.10  0.4958  0.3025  4.1820  1.795E-01  4.39E-03   0.00E+00  0.9870       -0.0272      0.0075     0.0000   -0.0160       -0.0008      0.0204     0.0000    0.0145
  4.10  0.4958  0.3025  4.7080  6.306E-02  2.88E-03   0.00E+00  0.9899       -0.0279      0.0137     0.0000   -0.0186        0.0369      0.0386     0.0000    0.0117
  4.10  0.4958  0.3025  5.2930  1.605E-02  1.21E-03   0.00E+00  0.9619       -0.0368      0.0224     0.0000   -0.0212       -0.0181      0.0704     0.0000    0.0248
  4.10  0.4958  0.3379  2.9490  1.051E+00  3.51E-02   0.00E+00  0.9646        0.0032      0.0115     0.0000   -0.0043       -0.0060      0.0240     0.0000    0.0000
  4.10  0.4958  0.3379  3.7100  2.429E-01  5.93E-03   0.00E+00  0.9753       -0.0105      0.0077     0.0000   -0.0123       -0.0220      0.0196     0.0000    0.0083
  4.10  0.4958  0.3379  4.1820  1.041E-01  3.28E-03   0.00E+00  0.9794       -0.0337      0.0096     0.0000   -0.0150       -0.0045      0.0266     0.0000    0.0048
  4.10  0.4958  0.3379  4.7080  3.225E-02  2.05E-03   0.00E+00  0.9969       -0.0136      0.0196     0.0000   -0.0242       -0.0188      0.0560     0.0000    0.0314
  4.10  0.4958  0.3748  3.2650  3.326E-01  1.13E-02   0.00E+00  0.9660        0.0086      0.0116     0.0000   -0.0092        0.0021      0.0247     0.0000    0.0032
  4.10  0.4958  0.3748  3.7100  1.420E-01  4.12E-03   0.00E+00  0.9713        0.0015      0.0091     0.0000   -0.0131        0.0212      0.0227     0.0000    0.0034
  4.10  0.4958  0.3748  4.1820  5.124E-02  2.65E-03   0.00E+00  0.9916       -0.0208      0.0161     0.0000   -0.0220        0.0512      0.0398     0.0000    0.0263
  4.10  0.4958  0.3748  4.7080  1.556E-02  1.32E-03   0.00E+00  0.9731       -0.0346      0.0271     0.0000   -0.0221        0.0845      0.0753     0.0000    0.0230
  4.10  0.4958  0.4134  2.5450  7.363E-01  2.74E-02   0.00E+00  0.9562       -0.0243      0.0128     0.0000   -0.0020       -0.0597      0.0279     0.0000    0.0003
  4.10  0.4958  0.4134  3.2650  1.894E-01  6.21E-03   0.00E+00  0.9632       -0.0152      0.0113     0.0000   -0.0113       -0.0483      0.0255     0.0000    0.0030
  4.10  0.4958  0.4134  3.7100  7.797E-02  3.07E-03   0.00E+00  0.9730       -0.0133      0.0124     0.0000   -0.0170        0.0173      0.0306     0.0000    0.0154
  4.10  0.4958  0.4134  4.1820  2.470E-02  1.89E-03   0.00E+00  0.9730       -0.0353      0.0244     0.0000   -0.0181        0.0778      0.0627     0.0000    0.0140
  4.10  0.4958  0.4537  3.7100  3.780E-02  2.55E-03   0.00E+00  0.9596       -0.0463      0.0220     0.0000   -0.0144        0.0157      0.0550     0.0000    0.0085
  4.10  0.4958  0.4537  4.1820  1.157E-02  1.23E-03   0.00E+00  0.9398       -0.0220      0.0348     0.0000   -0.0225        0.1563      0.0860     0.0000    0.0230
  4.10  0.4958  0.4958  2.2380  4.172E-01  2.14E-02   0.00E+00  0.9487       -0.0282      0.0181     0.0000   -0.0032       -0.0299      0.0393     0.0000    0.0005
  4.10  0.4958  0.5855  1.9530  1.787E-01  9.28E-03   0.00E+00  0.9344       -0.0293      0.0184     0.0000   -0.0043       -0.0272      0.0400     0.0000    0.0010
  4.10  0.4958  0.6334  1.6750  2.377E-01  1.02E-02   0.00E+00  0.9285        0.0079      0.0131     0.0000   -0.0023        0.0479      0.0323     0.0000    0.0005
  4.10  0.5397  0.0682  5.2930  1.317E-01  7.03E-03   0.00E+00  1.1229       -0.0200      0.0170     0.0000   -0.0187        0.0074      0.0463     0.0000   -0.0006
  4.10  0.5397  0.0682  5.9520  1.904E-02  2.01E-03   0.00E+00  1.7853       -0.1059      0.0342     0.0000   -0.0768        0.0846      0.1045     0.0000    0.0614
  4.10  0.5397  0.0933  4.1820  6.107E+00  2.33E-01   0.00E+00  0.9599        0.0391      0.0129     0.0000   -0.0055        0.0040      0.0233     0.0000    0.0008
  4.10  0.5397  0.0933  4.7080  1.695E+00  2.51E-02   0.00E+00  0.9656        0.0162      0.0048     0.0000   -0.0096       -0.0062      0.0120     0.0000    0.0010
  4.10  0.5397  0.0933  5.2930  4.807E-01  8.00E-03   0.00E+00  0.9752       -0.0140      0.0052     0.0000   -0.0102       -0.0062      0.0148     0.0000   -0.0011
  4.10  0.5397  0.0933  5.9520  1.711E-01  4.79E-03   0.00E+00  1.0423       -0.0415      0.0087     0.0000   -0.0287        0.0211      0.0238     0.0000    0.0489
  4.10  0.5397  0.1194  4.1820  3.117E+00  5.63E-02   0.00E+00  0.9592        0.0171      0.0064     0.0000   -0.0059        0.0258      0.0126     0.0000   -0.0001
  4.10  0.5397  0.1194  4.7080  1.127E+00  1.53E-02   0.00E+00  0.9610       -0.0082      0.0044     0.0000   -0.0089       -0.0051      0.0117     0.0000    0.0035
  4.10  0.5397  0.1194  5.2930  3.596E-01  6.45E-03   0.00E+00  0.9625       -0.0090      0.0056     0.0000   -0.0105       -0.0069      0.0159     0.0000   -0.0001
  4.10  0.5397  0.1194  5.9520  1.244E-01  3.51E-03   0.00E+00  0.9501       -0.0395      0.0089     0.0000   -0.0113        0.0201      0.0250     0.0000    0.0115
  4.10  0.5397  0.1468  4.1820  1.886E+00  2.93E-02   0.00E+00  0.9579       -0.0108      0.0056     0.0000   -0.0068       -0.0093      0.0120     0.0000    0.0010
  4.10  0.5397  0.1468  4.7080  6.745E-01  1.07E-02   0.00E+00  0.9590       -0.0217      0.0053     0.0000   -0.0088        0.0094      0.0137     0.0000    0.0035
  4.10  0.5397  0.1468  5.2930  2.294E-01  4.69E-03   0.00E+00  0.9616       -0.0195      0.0064     0.0000   -0.0125        0.0067      0.0181     0.0000    0.0057
  4.10  0.5397  0.1468  5.9520  7.859E-02  2.53E-03   0.00E+00  0.9203       -0.0231      0.0101     0.0000   -0.0111        0.0372      0.0286     0.0000    0.0064
  4.10  0.5397  0.1753  3.7100  2.362E+00  6.08E-02   0.00E+00  0.9553        0.0185      0.0094     0.0000   -0.0041        0.0275      0.0182     0.0000    0.0001
  4.10  0.5397  0.1753  4.1820  1.027E+00  1.59E-02   0.00E+00  0.9569       -0.0087      0.0054     0.0000   -0.0078        0.0176      0.0125     0.0000    0.0027
  4.10  0.5397  0.1753  4.7080  3.930E-01  7.27E-03   0.00E+00  0.9582       -0.0266      0.0060     0.0000   -0.0106        0.0013      0.0160     0.0000    0.0017
  4.10  0.5397  0.1753  5.2930  1.331E-01  3.31E-03   0.00E+00  0.9670       -0.0168      0.0079     0.0000   -0.0172       -0.0131      0.0213     0.0000    0.0188
  4.10  0.5397  0.1753  5.9520  3.758E-02  1.64E-03   0.00E+00  0.8342       -0.0164      0.0138     0.0000   -0.0130        0.0529      0.0373     0.0000    0.0141
  4.10  0.5397  0.2051  3.7100  1.525E+00  2.91E-02   0.00E+00  0.9539       -0.0009      0.0072     0.0000   -0.0058        0.0091      0.0149     0.0000    0.0009
  4.10  0.5397  0.2051  4.1820  6.167E-01  9.94E-03   0.00E+00  0.9574       -0.0004      0.0054     0.0000   -0.0091        0.0167      0.0134     0.0000    0.0033
  4.10  0.5397  0.2051  4.7080  2.245E-01  5.01E-03   0.00E+00  0.9615       -0.0273      0.0071     0.0000   -0.0136       -0.0334      0.0193     0.0000    0.0063
  4.10  0.5397  0.2051  5.2930  8.060E-02  2.47E-03   0.00E+00  0.9525       -0.0145      0.0099     0.0000   -0.0157        0.0163      0.0265     0.0000    0.0151
  4.10  0.5397  0.2362  3.2650  2.052E+00  5.90E-02   0.00E+00  0.9514        0.0074      0.0104     0.0000   -0.0009       -0.0292      0.0227     0.0000    0.0000
  4.10  0.5397  0.2362  3.7100  8.715E-01  1.60E-02   0.00E+00  0.9542       -0.0370      0.0071     0.0000   -0.0074       -0.0121      0.0151     0.0000    0.0028
  4.10  0.5397  0.2362  4.1820  3.584E-01  6.69E-03   0.00E+00  0.9583       -0.0180      0.0063     0.0000   -0.0121       -0.0253      0.0158     0.0000    0.0031
  4.10  0.5397  0.2362  4.7080  1.321E-01  3.62E-03   0.00E+00  0.9694       -0.0425      0.0089     0.0000   -0.0174       -0.0054      0.0239     0.0000    0.0157
  4.10  0.5397  0.2362  5.2930  4.158E-02  1.65E-03   0.00E+00  0.9476       -0.0095      0.0121     0.0000   -0.0205       -0.0600      0.0347     0.0000    0.0223
  4.10  0.5397  0.2686  3.2650  1.155E+00  3.02E-02   0.00E+00  0.9504        0.0059      0.0099     0.0000   -0.0047        0.0113      0.0201     0.0000    0.0008
  4.10  0.5397  0.2686  3.7100  4.979E-01  1.02E-02   0.00E+00  0.9557       -0.0040      0.0076     0.0000   -0.0099       -0.0065      0.0162     0.0000    0.0029
  4.10  0.5397  0.2686  4.1820  2.012E-01  4.55E-03   0.00E+00  0.9631       -0.0162      0.0078     0.0000   -0.0151        0.0091      0.0191     0.0000    0.0098
  4.10  0.5397  0.2686  4.7080  7.435E-02  2.52E-03   0.00E+00  0.9737       -0.0375      0.0105     0.0000   -0.0213       -0.0743      0.0292     0.0000    0.0239
  4.10  0.5397  0.3025  3.2650  7.698E-01  1.96E-02   0.00E+00  0.9518        0.0164      0.0095     0.0000   -0.0069        0.0247      0.0195     0.0000    0.0027
  4.10  0.5397  0.3025  3.7100  2.845E-01  6.52E-03   0.00E+00  0.9569       -0.0132      0.0085     0.0000   -0.0133       -0.0132      0.0186     0.0000    0.0054
  4.10  0.5397  0.3025  4.1820  1.220E-01  3.36E-03   0.00E+00  0.9724       -0.0083      0.0095     0.0000   -0.0189        0.0040      0.0231     0.0000    0.0188
  4.10  0.5397  0.3025  4.7080  4.199E-02  1.80E-03   0.00E+00  0.9748       -0.0085      0.0143     0.0000   -0.0241        0.0401      0.0376     0.0000    0.0230
  4.10  0.5397  0.3379  2.9490  7.483E-01  2.42E-02   0.00E+00  0.9470        0.0075      0.0119     0.0000   -0.0044       -0.0142      0.0263     0.0000    0.0016
  4.10  0.5397  0.3379  3.7100  1.664E-01  4.80E-03   0.00E+00  0.9617        0.0046      0.0103     0.0000   -0.0151       -0.0112      0.0222     0.0000    0.0123
  4.10  0.5397  0.3379  4.1820  6.583E-02  2.41E-03   0.00E+00  0.9654       -0.0220      0.0123     0.0000   -0.0173       -0.0210      0.0313     0.0000    0.0063
  4.10  0.5397  0.3379  4.7080  1.630E-02  1.01E-03   0.00E+00  0.9372       -0.0203      0.0208     0.0000   -0.0231        0.0159      0.0523     0.0000    0.0325
  4.10  0.5397  0.3748  2.9490  4.378E-01  1.26E-02   0.00E+00  0.9460       -0.0024      0.0110     0.0000   -0.0078       -0.0569      0.0241     0.0000    0.0010
  4.10  0.5397  0.3748  3.7100  9.609E-02  3.56E-03   0.00E+00  0.9625        0.0233      0.0129     0.0000   -0.0164        0.0426      0.0273     0.0000    0.0094
  4.10  0.5397  0.3748  4.1820  3.552E-02  1.82E-03   0.00E+00  0.9933       -0.0403      0.0177     0.0000   -0.0310        0.0548      0.0449     0.0000    0.0412
  4.10  0.5397  0.4134  2.5450  5.598E-01  2.15E-02   0.00E+00  0.9414       -0.0170      0.0144     0.0000   -0.0018       -0.0795      0.0340     0.0000   -0.0001
  4.10  0.5397  0.4134  3.7100  5.117E-02  2.57E-03   0.00E+00  0.9705        0.0223      0.0171     0.0000   -0.0224        0.0559      0.0382     0.0000    0.0153
  4.10  0.5397  0.4537  2.5450  2.930E-01  9.98E-03   0.00E+00  0.9394       -0.0006      0.0128     0.0000   -0.0063       -0.0411      0.0278     0.0000    0.0024
  4.10  0.5397  0.4537  3.7100  2.718E-02  1.81E-03   0.00E+00  0.9617       -0.0143      0.0239     0.0000   -0.0213        0.0521      0.0525     0.0000    0.0218
  4.10  0.5397  0.4958  2.2380  3.342E-01  1.06E-02   0.00E+00  0.9343        0.0134      0.0104     0.0000   -0.0027       -0.0143      0.0252     0.0000    0.0005
  4.10  0.5397  0.5397  2.2380  2.023E-01  7.36E-03   0.00E+00  0.9340        0.0334      0.0122     0.0000   -0.0078       -0.0143      0.0264     0.0000    0.0004
  4.10  0.5397  0.5855  1.9530  1.826E-01  5.97E-03   0.00E+00  0.9265        0.0253      0.0101     0.0000   -0.0061       -0.0180      0.0250     0.0000    0.0015
  4.10  0.5397  0.6334  1.6750  1.599E-01  5.63E-03   0.00E+00  0.9163       -0.0273      0.0118     0.0000   -0.0019        0.0804      0.0310     0.0000    0.0004
  4.10  0.5397  0.6334  1.9530  7.295E-02  5.38E-03   0.00E+00  0.9120        0.0729      0.0217     0.0000   -0.0085       -0.2097      0.0533     0.0000    0.0004
  4.10  0.5397  0.6834  1.6750  7.057E-02  5.42E-03   0.00E+00  0.9036        0.1041      0.0193     0.0000   -0.0083       -0.2456      0.0531     0.0000   -0.0002
  4.10  0.5397  0.7355  1.4230  7.878E-02  1.06E-02   0.00E+00  0.8936        0.0807      0.0345     0.0000   -0.0078       -0.2833      0.0950     0.0000    0.0013
  4.10  0.5855  0.0933  4.7080  8.185E-01  1.45E-02   0.00E+00  0.9422        0.0019      0.0063     0.0000   -0.0098       -0.0190      0.0153     0.0000    0.0014
  4.10  0.5855  0.0933  5.2930  1.792E-01  4.27E-03   0.00E+00  0.9876       -0.0297      0.0082     0.0000   -0.0183        0.0343      0.0211     0.0000   -0.0050
  4.10  0.5855  0.0933  5.9520  8.628E-02  4.75E-03   0.00E+00  1.1187       -0.1082      0.0170     0.0000   -0.0148        0.1879      0.0382     0.0000    0.0017
  4.10  0.5855  0.1194  4.1820  2.491E+00  4.96E-02   0.00E+00  0.9339        0.0176      0.0075     0.0000   -0.0059       -0.0077      0.0157     0.0000   -0.0007
  4.10  0.5855  0.1194  4.7080  6.594E-01  1.00E-02   0.00E+00  0.9350       -0.0081      0.0053     0.0000   -0.0083       -0.0070      0.0135     0.0000    0.0022
  4.10  0.5855  0.1194  5.2930  2.019E-01  4.36E-03   0.00E+00  0.9451       -0.0235      0.0074     0.0000   -0.0146        0.0120      0.0195     0.0000    0.0041
  4.10  0.5855  0.1468  4.1820  1.333E+00  2.51E-02   0.00E+00  0.9333        0.0087      0.0071     0.0000   -0.0066        0.0121      0.0152     0.0000    0.0004
  4.10  0.5855  0.1468  4.7080  4.178E-01  7.37E-03   0.00E+00  0.9328       -0.0202      0.0063     0.0000   -0.0083        0.0287      0.0160     0.0000    0.0007
  4.10  0.5855  0.1468  5.2930  1.425E-01  3.35E-03   0.00E+00  0.9417       -0.0139      0.0079     0.0000   -0.0174       -0.0286      0.0219     0.0000    0.0254
  4.10  0.5855  0.1753  3.7100  1.632E+00  4.93E-02   0.00E+00  0.9318       -0.0020      0.0126     0.0000   -0.0039       -0.0444      0.0257     0.0000   -0.0004
  4.10  0.5855  0.1753  4.1820  6.826E-01  1.44E-02   0.00E+00  0.9325       -0.0059      0.0082     0.0000   -0.0076        0.0094      0.0178     0.0000    0.0019
  4.10  0.5855  0.1753  4.7080  2.525E-01  5.41E-03   0.00E+00  0.9333       -0.0279      0.0076     0.0000   -0.0115       -0.0386      0.0190     0.0000    0.0005
  4.10  0.5855  0.1753  5.2930  8.733E-02  2.58E-03   0.00E+00  0.9102       -0.0153      0.0103     0.0000   -0.0094        0.0253      0.0261     0.0000    0.0077
  4.10  0.5855  0.2051  3.7100  1.119E+00  2.56E-02   0.00E+00  0.9310        0.0140      0.0093     0.0000   -0.0055        0.0429      0.0192     0.0000    0.0003
  4.10  0.5855  0.2051  4.1820  3.818E-01  8.19E-03   0.00E+00  0.9334       -0.0365      0.0081     0.0000   -0.0086       -0.0461      0.0185     0.0000    0.0028
  4.10  0.5855  0.2051  4.7080  1.511E-01  3.78E-03   0.00E+00  0.9360       -0.0153      0.0087     0.0000   -0.0154       -0.0109      0.0220     0.0000    0.0085
  4.10  0.5855  0.2362  3.7100  7.107E-01  1.68E-02   0.00E+00  0.9307       -0.0017      0.0098     0.0000   -0.0073        0.0160      0.0204     0.0000    0.0015
  4.10  0.5855  0.2362  4.1820  2.461E-01  6.15E-03   0.00E+00  0.9355       -0.0092      0.0093     0.0000   -0.0120        0.0236      0.0210     0.0000    0.0009
  4.10  0.5855  0.2362  4.7080  8.850E-02  2.61E-03   0.00E+00  0.9515       -0.0181      0.0100     0.0000   -0.0211       -0.0269      0.0265     0.0000    0.0324
  4.10  0.5855  0.2686  3.2650  9.138E-01  2.04E-02   0.00E+00  0.9288        0.0213      0.0087     0.0000   -0.0042        0.0354      0.0190     0.0000    0.0003
  4.10  0.5855  0.2686  4.1820  1.372E-01  3.96E-03   0.00E+00  0.9413       -0.0163      0.0103     0.0000   -0.0176       -0.0212      0.0258     0.0000    0.0089
  4.10  0.5855  0.2686  4.7080  5.055E-02  1.86E-03   0.00E+00  0.9307       -0.0242      0.0126     0.0000   -0.0148        0.0032      0.0323     0.0000    0.0039
  4.10  0.5855  0.3025  3.2650  5.264E-01  1.29E-02   0.00E+00  0.9303        0.0129      0.0099     0.0000   -0.0071        0.0009      0.0217     0.0000    0.0015
  4.10  0.5855  0.3025  3.7100  1.955E-01  5.77E-03   0.00E+00  0.9387       -0.0080      0.0119     0.0000   -0.0141        0.0127      0.0248     0.0000    0.0026
  4.10  0.5855  0.3025  4.1820  8.044E-02  2.72E-03   0.00E+00  0.9621       -0.0363      0.0122     0.0000   -0.0220        0.0374      0.0294     0.0000    0.0315
  4.10  0.5855  0.3379  2.9490  5.227E-01  1.28E-02   0.00E+00  0.9281        0.0113      0.0090     0.0000   -0.0048       -0.0100      0.0215     0.0000    0.0006
  4.10  0.5855  0.3379  3.7100  1.322E-01  4.85E-03   0.00E+00  0.9459        0.0311      0.0137     0.0000   -0.0189        0.0682      0.0284     0.0000    0.0134
  4.10  0.5855  0.3379  4.1820  4.867E-02  2.02E-03   0.00E+00  0.9589        0.0075      0.0150     0.0000   -0.0178        0.0147      0.0366     0.0000    0.0014
  4.10  0.5855  0.3748  2.9490  2.978E-01  7.88E-03   0.00E+00  0.9328        0.0193      0.0101     0.0000   -0.0080       -0.0468      0.0231     0.0000    0.0030
  4.10  0.5855  0.3748  3.7100  7.065E-02  3.09E-03   0.00E+00  0.9649       -0.0179      0.0174     0.0000   -0.0200        0.0185      0.0379     0.0000    0.0242
  4.10  0.5855  0.4134  2.9490  1.995E-01  6.64E-03   0.00E+00  0.9336        0.0410      0.0125     0.0000   -0.0129        0.0557      0.0267     0.0000    0.0028
  4.10  0.5855  0.4134  3.7100  3.631E-02  1.96E-03   0.00E+00  0.9942       -0.0364      0.0216     0.0000   -0.0323        0.0873      0.0431     0.0000    0.0243
  4.10  0.5855  0.4537  2.5450  2.354E-01  6.71E-03   0.00E+00  0.9272        0.0236      0.0100     0.0000   -0.0074        0.0187      0.0228     0.0000   -0.0004
  4.10  0.5855  0.4958  2.2380  2.506E-01  7.40E-03   0.00E+00  0.9236        0.0200      0.0096     0.0000   -0.0026       -0.0134      0.0247     0.0000    0.0000
  4.10  0.5855  0.4958  2.5450  1.320E-01  5.58E-03   0.00E+00  0.9306        0.0170      0.0159     0.0000   -0.0117       -0.0303      0.0347     0.0000    0.0075
  4.10  0.5855  0.5397  2.2380  1.262E-01  4.47E-03   0.00E+00  0.9239        0.0340      0.0111     0.0000   -0.0077       -0.0881      0.0291     0.0000    0.0025
  4.10  0.5855  0.5855  1.9530  1.138E-01  4.58E-03   0.00E+00  0.9215        0.0300      0.0128     0.0000   -0.0048       -0.0090      0.0362     0.0000    0.0007
  4.10  0.5855  0.5855  2.2380  6.215E-02  4.27E-03   0.00E+00  0.9348        0.0670      0.0217     0.0000   -0.0139       -0.1197      0.0526     0.0000    0.0005
  4.10  0.5855  0.6334  1.9530  6.614E-02  4.59E-03   0.00E+00  0.9253        0.0398      0.0174     0.0000   -0.0141       -0.3681      0.0474     0.0000    0.0036
  4.10  0.5855  0.6834  1.6750  7.830E-02  9.22E-03   0.00E+00  0.9081        0.0056      0.0436     0.0000   -0.0108       -0.2271      0.1115     0.0000    0.0004
  4.10  0.5855  0.7355  1.4230  8.343E-02  9.70E-03   0.00E+00  0.8908        0.1207      0.0316     0.0000   -0.0105       -0.2003      0.0837     0.0000   -0.0019
  4.10  0.6334  0.0933  4.7080  3.293E-01  1.02E-02   0.00E+00  0.9298        0.0417      0.0116     0.0000   -0.0089       -0.0212      0.0247     0.0000   -0.0007
  4.10  0.6334  0.0933  5.2930  6.164E-02  2.81E-03   0.00E+00  1.1546       -0.0545      0.0168     0.0000   -0.0569        0.0758      0.0402     0.0000    0.0217
  4.10  0.6334  0.1194  4.1820  1.633E+00  3.68E-02   0.00E+00  0.9095        0.0197      0.0093     0.0000   -0.0057       -0.0061      0.0179     0.0000   -0.0018
  4.10  0.6334  0.1194  4.7080  3.674E-01  6.61E-03   0.00E+00  0.9148       -0.0133      0.0069     0.0000   -0.0076        0.0105      0.0164     0.0000   -0.0015
  4.10  0.6334  0.1194  5.2930  9.466E-02  3.19E-03   0.00E+00  0.9357       -0.0322      0.0119     0.0000   -0.0239       -0.0142      0.0326     0.0000    0.0469
  4.10  0.6334  0.1468  4.1820  9.331E-01  1.71E-02   0.00E+00  0.9095       -0.0101      0.0075     0.0000   -0.0064        0.0088      0.0159     0.0000   -0.0002
  4.10  0.6334  0.1468  4.7080  2.519E-01  4.98E-03   0.00E+00  0.9129       -0.0048      0.0075     0.0000   -0.0098        0.0119      0.0186     0.0000   -0.0018
  4.10  0.6334  0.1753  3.7100  1.474E+00  4.42E-02   0.00E+00  0.9083        0.0012      0.0125     0.0000   -0.0034        0.0110      0.0244     0.0000   -0.0008
  4.10  0.6334  0.1753  4.1820  5.157E-01  1.07E-02   0.00E+00  0.9088       -0.0087      0.0083     0.0000   -0.0072       -0.0052      0.0178     0.0000    0.0015
  4.10  0.6334  0.1753  4.7080  1.543E-01  3.74E-03   0.00E+00  0.9102       -0.0263      0.0092     0.0000   -0.0160       -0.0039      0.0224     0.0000    0.0006
  4.10  0.6334  0.2051  3.7100  8.084E-01  2.28E-02   0.00E+00  0.9084       -0.0172      0.0120     0.0000   -0.0051       -0.0157      0.0244     0.0000   -0.0008
  4.10  0.6334  0.2051  4.1820  2.741E-01  6.59E-03   0.00E+00  0.9104       -0.0177      0.0095     0.0000   -0.0080       -0.0049      0.0208     0.0000    0.0014
  4.10  0.6334  0.2051  4.7080  8.650E-02  2.69E-03   0.00E+00  0.9027       -0.0170      0.0117     0.0000   -0.0258        0.0101      0.0277     0.0000    0.0339
  4.10  0.6334  0.2362  3.7100  4.657E-01  1.28E-02   0.00E+00  0.9088       -0.0231      0.0119     0.0000   -0.0068        0.0379      0.0244     0.0000    0.0010
  4.10  0.6334  0.2362  4.1820  1.570E-01  4.16E-03   0.00E+00  0.9171       -0.0112      0.0103     0.0000   -0.0130        0.0238      0.0237     0.0000   -0.0018
  4.10  0.6334  0.2686  3.2650  6.198E-01  1.70E-02   0.00E+00  0.9065       -0.0073      0.0104     0.0000   -0.0034       -0.0354      0.0252     0.0000   -0.0005
  4.10  0.6334  0.2686  3.7100  2.523E-01  8.13E-03   0.00E+00  0.9129        0.0068      0.0136     0.0000   -0.0088        0.0219      0.0285     0.0000    0.0024
  4.10  0.6334  0.2686  4.1820  9.146E-02  2.80E-03   0.00E+00  0.9219       -0.0431      0.0117     0.0000   -0.0250       -0.0264      0.0291     0.0000    0.0117
  4.10  0.6334  0.3025  3.2650  3.890E-01  1.13E-02   0.00E+00  0.9097       -0.0012      0.0116     0.0000   -0.0063       -0.0373      0.0270     0.0000    0.0004
  4.10  0.6334  0.3025  3.7100  1.516E-01  5.28E-03   0.00E+00  0.9254        0.0196      0.0141     0.0000   -0.0139        0.0271      0.0301     0.0000   -0.0004
  4.10  0.6334  0.3025  4.1820  5.055E-02  2.02E-03   0.00E+00  0.9050        0.0079      0.0153     0.0000   -0.0127        0.0112      0.0360     0.0000    0.0349
  4.10  0.6334  0.3379  2.9490  4.121E-01  1.22E-02   0.00E+00  0.9088        0.0445      0.0100     0.0000   -0.0037       -0.0167      0.0264     0.0000    0.0001
  4.10  0.6334  0.3379  3.2650  2.427E-01  8.83E-03   0.00E+00  0.9179        0.0208      0.0152     0.0000   -0.0096        0.0701      0.0311     0.0000    0.0032
  4.10  0.6334  0.3379  3.7100  9.101E-02  3.73E-03   0.00E+00  0.9366       -0.0291      0.0180     0.0000   -0.0278        0.0630      0.0361     0.0000    0.0123
  4.10  0.6334  0.3748  2.9490  2.250E-01  7.24E-03   0.00E+00  0.9158        0.0453      0.0111     0.0000   -0.0085       -0.0014      0.0272     0.0000    0.0017
  4.10  0.6334  0.3748  3.7100  3.989E-02  2.16E-03   0.00E+00  0.9390       -0.0123      0.0228     0.0000   -0.0092        0.0089      0.0469     0.0000    0.0272
  4.10  0.6334  0.4134  2.9490  1.601E-01  6.16E-03   0.00E+00  0.9318        0.0482      0.0141     0.0000   -0.0134        0.0364      0.0311     0.0000    0.0024
  4.10  0.6334  0.4537  2.5450  1.726E-01  6.62E-03   0.00E+00  0.9204        0.0416      0.0129     0.0000   -0.0077       -0.0056      0.0338     0.0000    0.0038
  4.10  0.6334  0.4958  2.5450  1.144E-01  4.84E-03   0.00E+00  0.9336       -0.0236      0.0163     0.0000   -0.0163       -0.0295      0.0403     0.0000   -0.0002
  4.10  0.6334  0.5397  2.2380  1.046E-01  6.37E-03   0.00E+00  0.9283        0.0284      0.0213     0.0000   -0.0119        0.0382      0.0516     0.0000    0.0004
  4.10  0.6334  0.5855  1.9530  1.266E-01  1.45E-02   0.00E+00  0.9231       -0.0310      0.0417     0.0000   -0.0080        0.0111      0.1008     0.0000    0.0025
  4.10  0.6334  0.6334  1.9530  7.073E-02  6.24E-03   0.00E+00  0.9532        0.0720      0.0295     0.0000   -0.0119       -0.2766      0.0746     0.0000    0.0053
  4.10  0.6334  0.6834  1.6750  7.349E-02  5.05E-03   0.00E+00  0.9633        0.1350      0.0179     0.0000   -0.0089       -0.2151      0.0491     0.0000   -0.0010
  4.10  0.6334  0.7355  1.4230  7.211E-02  5.25E-03   0.00E+00  0.9383        0.1054      0.0184     0.0000   -0.0119       -0.2602      0.0530     0.0000   -0.0058
  4.10  0.6834  0.0933  4.7080  9.255E-02  6.82E-03   0.00E+00  0.9930       -0.0290      0.0330     0.0000   -0.0086       -0.1026      0.0623     0.0000   -0.0174
  4.10  0.6834  0.1194  4.1820  8.871E-01  3.17E-02   0.00E+00  0.8868        0.0578      0.0143     0.0000   -0.0055        0.0193      0.0264     0.0000   -0.0042
  4.10  0.6834  0.1194  4.7080  1.656E-01  4.68E-03   0.00E+00  0.9283        0.0146      0.0112     0.0000   -0.0111        0.0091      0.0264     0.0000   -0.0051
  4.10  0.6834  0.1468  3.7100  1.480E+00  4.78E-02   0.00E+00  0.8822       -0.0130      0.0142     0.0000   -0.0013       -0.0829      0.0285     0.0000    0.0000
  4.10  0.6834  0.1468  4.1820  5.264E-01  1.25E-02   0.00E+00  0.8869       -0.0005      0.0105     0.0000   -0.0062        0.0026      0.0212     0.0000   -0.0004
  4.10  0.6834  0.1468  4.7080  1.283E-01  3.82E-03   0.00E+00  0.9100        0.0006      0.0117     0.0000   -0.0191       -0.0154      0.0287     0.0000   -0.0106
  4.10  0.6834  0.1753  3.7100  8.002E-01  2.17E-02   0.00E+00  0.8843       -0.0035      0.0121     0.0000   -0.0028       -0.0216      0.0251     0.0000   -0.0013
  4.10  0.6834  0.1753  4.1820  2.785E-01  7.00E-03   0.00E+00  0.8863       -0.0131      0.0110     0.0000   -0.0064        0.0100      0.0229     0.0000    0.0000
  4.10  0.6834  0.2051  3.7100  4.957E-01  1.59E-02   0.00E+00  0.8869       -0.0123      0.0147     0.0000   -0.0048        0.0009      0.0284     0.0000   -0.0033
  4.10  0.6834  0.2051  4.1820  1.578E-01  4.94E-03   0.00E+00  0.8917       -0.0128      0.0137     0.0000   -0.0092       -0.0016      0.0277     0.0000   -0.0006
  4.10  0.6834  0.2362  3.7100  2.611E-01  8.11E-03   0.00E+00  0.8885       -0.0186      0.0141     0.0000   -0.0064        0.0187      0.0297     0.0000    0.0014
  4.10  0.6834  0.2362  4.1820  8.783E-02  3.19E-03   0.00E+00  0.9106        0.0018      0.0150     0.0000   -0.0181        0.0408      0.0323     0.0000   -0.0108
  4.10  0.6834  0.3025  3.2650  2.399E-01  8.68E-03   0.00E+00  0.8910        0.0023      0.0161     0.0000   -0.0054        0.0930      0.0366     0.0000   -0.0002
  4.10  0.6834  0.3379  2.9490  2.811E-01  1.75E-02   0.00E+00  0.8876       -0.0024      0.0260     0.0000   -0.0025        0.0466      0.0621     0.0000   -0.0011
  4.10  0.6834  0.3379  3.2650  1.354E-01  5.01E-03   0.00E+00  0.9042        0.0153      0.0163     0.0000   -0.0098       -0.0390      0.0387     0.0000    0.0003
  4.10  0.6834  0.3748  2.9490  1.658E-01  7.36E-03   0.00E+00  0.9034       -0.0364      0.0179     0.0000   -0.0073       -0.1566      0.0432     0.0000    0.0003
  4.10  0.6834  0.4134  2.9490  9.456E-02  4.02E-03   0.00E+00  0.9385       -0.0067      0.0185     0.0000   -0.0148       -0.0034      0.0435     0.0000    0.0062
  4.10  0.6834  0.4537  2.5450  1.612E-01  8.77E-03   0.00E+00  0.9190       -0.0088      0.0224     0.0000   -0.0086        0.0841      0.0505     0.0000    0.0002
  4.10  0.6834  0.4958  2.5450  8.445E-02  4.30E-03   0.00E+00  0.9783       -0.0209      0.0215     0.0000   -0.0147       -0.0874      0.0500     0.0000    0.0051
  4.10  0.6834  0.5397  2.2380  1.026E-01  5.26E-03   0.00E+00  0.9600        0.0399      0.0182     0.0000   -0.0119        0.0390      0.0423     0.0000    0.0057
  4.10  0.6834  0.5855  1.9530  1.117E-01  5.10E-03   0.00E+00  0.9499       -0.0144      0.0153     0.0000   -0.0059       -0.0752      0.0437     0.0000    0.0019
  4.10  0.7355  0.1468  3.7100  1.177E+00  5.02E-02   0.00E+00  0.8557        0.0085      0.0185     0.0000   -0.0008       -0.1293      0.0397     0.0000   -0.0001
  4.10  0.7355  0.1468  4.1820  2.390E-01  8.98E-03   0.00E+00  0.8683       -0.0224      0.0178     0.0000   -0.0056       -0.0441      0.0353     0.0000   -0.0008
  4.10  0.7355  0.1753  3.7100  5.068E-01  1.58E-02   0.00E+00  0.8597       -0.0080      0.0139     0.0000   -0.0023       -0.0422      0.0299     0.0000   -0.0026
  4.10  0.7355  0.1753  4.1820  1.437E-01  6.13E-03   0.00E+00  0.8716       -0.0076      0.0198     0.0000   -0.0060        0.0535      0.0389     0.0000   -0.0051
  4.10  0.7355  0.2051  3.7100  2.977E-01  9.60E-03   0.00E+00  0.8707       -0.0201      0.0150     0.0000   -0.0044       -0.0289      0.0315     0.0000   -0.0106
  4.10  0.7355  0.2362  3.7100  1.728E-01  6.13E-03   0.00E+00  0.8725        0.0068      0.0161     0.0000   -0.0063        0.0576      0.0343     0.0000    0.0027
  4.10  0.7355  0.2686  3.2650  3.337E-01  9.74E-03   0.00E+00  0.8635        0.0102      0.0114     0.0000   -0.0019        0.0113      0.0299     0.0000   -0.0039
  4.10  0.7355  0.3025  3.2650  1.819E-01  5.58E-03   0.00E+00  0.8800        0.0255      0.0126     0.0000   -0.0057        0.0099      0.0315     0.0000   -0.0044
  4.10  0.7355  0.3379  2.9490  3.061E-01  9.54E-03   0.00E+00  0.8673        0.0224      0.0117     0.0000   -0.0011        0.0150      0.0308     0.0000   -0.0033
  4.10  0.7355  0.3379  3.2650  9.308E-02  3.64E-03   0.00E+00  0.9115       -0.0184      0.0184     0.0000   -0.0085        0.0074      0.0437     0.0000    0.0011
  4.10  0.7355  0.3748  2.9490  1.431E-01  4.45E-03   0.00E+00  0.9039        0.0197      0.0121     0.0000   -0.0060       -0.0005      0.0307     0.0000    0.0014
  4.10  0.7355  0.4134  2.9490  6.477E-02  2.71E-03   0.00E+00  0.9858        0.0253      0.0173     0.0000   -0.0222        0.0588      0.0410     0.0000   -0.0036
  4.10  0.7355  0.4537  2.5450  1.536E-01  4.93E-03   0.00E+00  0.9391        0.0015      0.0120     0.0000   -0.0054        0.0190      0.0320     0.0000    0.0002
  4.10  0.7355  0.5397  2.2380  7.351E-02  3.02E-03   0.00E+00  1.0750        0.0782      0.0142     0.0000   -0.0208       -0.0004      0.0392     0.0000   -0.0013
  4.10  0.7355  0.5855  1.9530  8.542E-02  4.58E-03   0.00E+00  1.0834        0.0745      0.0196     0.0000   -0.0037        0.0291      0.0516     0.0000    0.0001
  4.10  0.7900  0.1753  3.7100  2.753E-01  1.33E-02   0.00E+00  0.8349       -0.0514      0.0234     0.0000   -0.0018       -0.0514      0.0526     0.0000   -0.0076
  4.10  0.7900  0.2051  3.7100  1.600E-01  7.31E-03   0.00E+00  0.8826       -0.0317      0.0214     0.0000   -0.0030       -0.0701      0.0511     0.0000   -0.0407
  4.10  0.7900  0.2686  3.2650  2.262E-01  1.04E-02   0.00E+00  0.8434        0.0327      0.0188     0.0000   -0.0017        0.0716      0.0476     0.0000   -0.0092
  4.10  0.7900  0.3025  3.2650  1.313E-01  5.73E-03   0.00E+00  0.9081        0.0436      0.0173     0.0000   -0.0079       -0.0136      0.0464     0.0000   -0.0341
  4.10  0.7900  0.3379  2.9490  2.058E-01  9.28E-03   0.00E+00  0.8490        0.0166      0.0169     0.0000   -0.0014       -0.0342      0.0441     0.0000   -0.0066
  4.10  0.7900  0.3748  2.9490  9.359E-02  4.02E-03   0.00E+00  0.9304       -0.0150      0.0174     0.0000   -0.0101        0.0565      0.0462     0.0000   -0.0110
  4.10  0.7900  0.4537  2.5450  6.570E-02  3.71E-03   0.00E+00  0.9902       -0.0476      0.0216     0.0000   -0.0045       -0.0196      0.0584     0.0000   -0.0088
  4.85  0.5397  0.0682  5.2930  1.227E+01  1.15E+00   0.00E+00  0.9975        0.0198      0.0144     0.0000   -0.0057       -0.0395      0.0576     0.0000   -0.0004
  4.85  0.5397  0.0682  5.9520  1.794E+00  1.50E-01   0.00E+00  1.0472        0.0064      0.0200     0.0000   -0.0155       -0.0252      0.0715     0.0000    0.0099
  4.85  0.5397  0.0933  4.7080  1.569E+01  6.73E-01   0.00E+00  0.9883        0.0076      0.0116     0.0000   -0.0017        0.0110      0.0285     0.0000    0.0003
  4.85  0.5397  0.0933  5.2930  5.928E+00  1.89E-01   0.00E+00  0.9950       -0.0091      0.0082     0.0000   -0.0059       -0.0312      0.0293     0.0000   -0.0008
  4.85  0.5397  0.0933  5.9520  1.643E+00  6.92E-02   0.00E+00  1.0028       -0.0032      0.0103     0.0000   -0.0084        0.0125      0.0351     0.0000    0.0093
  4.85  0.5397  0.0933  6.6940  5.620E-01  4.52E-02   0.00E+00  1.0133       -0.0223      0.0206     0.0000   -0.0117        0.1926      0.0662     0.0000    0.0040
  4.85  0.5397  0.1194  4.7080  7.419E+00  1.99E-01   0.00E+00  0.9877       -0.0085      0.0073     0.0000   -0.0030        0.0040      0.0204     0.0000   -0.0007
  4.85  0.5397  0.1194  5.2930  2.632E+00  1.19E-01   0.00E+00  0.9916       -0.0261      0.0113     0.0000   -0.0064        0.0368      0.0388     0.0000    0.0031
  4.85  0.5397  0.1194  5.9520  9.163E-01  4.02E-02   0.00E+00  0.9926       -0.0201      0.0101     0.0000   -0.0074       -0.0505      0.0374     0.0000    0.0019
  4.85  0.5397  0.1194  6.6940  1.874E-01  1.99E-02   0.00E+00  1.0026        0.0079      0.0273     0.0000   -0.0142        0.2341      0.0875     0.0000    0.0208
  4.85  0.5397  0.1468  4.7080  4.200E+00  1.28E-01   0.00E+00  0.9858       -0.0074      0.0078     0.0000   -0.0042       -0.0310      0.0235     0.0000    0.0006
  4.85  0.5397  0.1468  5.2930  1.523E+00  8.09E-02   0.00E+00  0.9906       -0.0194      0.0132     0.0000   -0.0066       -0.0300      0.0441     0.0000    0.0053
  4.85  0.5397  0.1468  5.9520  4.749E-01  2.43E-02   0.00E+00  0.9927       -0.0060      0.0122     0.0000   -0.0096        0.0074      0.0436     0.0000    0.0032
  4.85  0.5397  0.1468  6.6940  1.215E-01  1.53E-02   0.00E+00  0.9737       -0.0156      0.0326     0.0000   -0.0104        0.2655      0.0986     0.0000    0.0125
  4.85  0.5397  0.1753  4.7080  2.251E+00  7.15E-02   0.00E+00  0.9853       -0.0082      0.0079     0.0000   -0.0054       -0.0155      0.0264     0.0000    0.0027
  4.85  0.5397  0.1753  5.2930  7.357E-01  5.11E-02   0.00E+00  0.9901       -0.0448      0.0165     0.0000   -0.0082       -0.1314      0.0588     0.0000    0.0029
  4.85  0.5397  0.1753  5.9520  2.230E-01  1.57E-02   0.00E+00  0.9986       -0.0040      0.0174     0.0000   -0.0128       -0.0259      0.0604     0.0000    0.0133
  4.85  0.5397  0.2051  4.7080  1.209E+00  4.38E-02   0.00E+00  0.9865       -0.0158      0.0094     0.0000   -0.0066       -0.0171      0.0311     0.0000    0.0034
  4.85  0.5397  0.2051  5.2930  4.040E-01  3.45E-02   0.00E+00  0.9923       -0.0641      0.0206     0.0000   -0.0106       -0.0614      0.0737     0.0000    0.0068
  4.85  0.5397  0.2051  5.9520  1.077E-01  1.08E-02   0.00E+00  0.9998        0.0327      0.0238     0.0000   -0.0161        0.0228      0.0888     0.0000    0.0257
  4.85  0.5397  0.2362  4.1820  1.906E+00  9.35E-02   0.00E+00  0.9811       -0.0009      0.0137     0.0000   -0.0047        0.0474      0.0389     0.0000    0.0029
  4.85  0.5397  0.2362  4.7080  6.793E-01  2.95E-02   0.00E+00  0.9857       -0.0057      0.0112     0.0000   -0.0090       -0.0119      0.0377     0.0000    0.0039
  4.85  0.5397  0.2362  5.2930  2.087E-01  2.25E-02   0.00E+00  0.9979       -0.0394      0.0272     0.0000   -0.0134        0.0250      0.0913     0.0000    0.0161
  4.85  0.5397  0.2686  4.1820  9.847E-01  4.68E-02   0.00E+00  0.9789       -0.0232      0.0132     0.0000   -0.0067       -0.0071      0.0381     0.0000    0.0019
  4.85  0.5397  0.2686  4.7080  3.754E-01  2.10E-02   0.00E+00  0.9872       -0.0933      0.0127     0.0000   -0.0104       -0.1083      0.0437     0.0000    0.0100
  4.85  0.5397  0.2686  5.2930  1.276E-01  1.37E-02   0.00E+00  0.9876        0.0012      0.0268     0.0000   -0.0123       -0.0004      0.0939     0.0000    0.0091
  4.85  0.5397  0.2686  5.9520  4.961E-02  9.72E-03   0.00E+00  0.9658       -0.0384      0.0514     0.0000   -0.0155        0.1071      0.1752     0.0000    0.0216
  4.85  0.5397  0.3025  4.1820  5.872E-01  2.78E-02   0.00E+00  0.9772        0.0002      0.0126     0.0000   -0.0080        0.0689      0.0364     0.0000    0.0057
  4.85  0.5397  0.3025  4.7080  2.030E-01  2.00E-02   0.00E+00  0.9843       -0.0260      0.0258     0.0000   -0.0111        0.0983      0.0808     0.0000    0.0098
  4.85  0.5397  0.3379  4.1820  3.026E-01  1.75E-02   0.00E+00  0.9740       -0.0144      0.0151     0.0000   -0.0083       -0.0974      0.0484     0.0000    0.0050
  4.85  0.5397  0.3748  4.1820  1.496E-01  1.63E-02   0.00E+00  0.9721        0.0076      0.0276     0.0000   -0.0103        0.0130      0.0798     0.0000    0.0041
  4.85  0.5855  0.0682  5.2930  4.117E+00  2.36E-01   0.00E+00  0.9644       -0.0128      0.0183     0.0000   -0.0073       -0.0125      0.0469     0.0000   -0.0004
  4.85  0.5855  0.0682  5.9520  4.337E-01  2.94E-02   0.00E+00  1.0289       -0.0252      0.0192     0.0000   -0.0134       -0.0066      0.0575     0.0000    0.0039
  4.85  0.5855  0.0933  4.7080  1.021E+01  5.44E-01   0.00E+00  0.9588        0.0327      0.0161     0.0000   -0.0022       -0.0144      0.0345     0.0000    0.0002
  4.85  0.5855  0.0933  5.2930  2.812E+00  5.07E-02   0.00E+00  0.9630       -0.0158      0.0053     0.0000   -0.0066       -0.0162      0.0158     0.0000   -0.0003
  4.85  0.5855  0.0933  5.9520  7.206E-01  1.94E-02   0.00E+00  0.9674       -0.0294      0.0077     0.0000   -0.0080        0.0244      0.0238     0.0000    0.0002
  4.85  0.5855  0.0933  6.6940  2.451E-01  1.35E-02   0.00E+00  0.9844       -0.0162      0.0158     0.0000   -0.0152        0.0270      0.0491     0.0000    0.0281
  4.85  0.5855  0.1194  4.7080  3.917E+00  1.25E-01   0.00E+00  0.9588        0.0267      0.0099     0.0000   -0.0035        0.0171      0.0221     0.0000   -0.0004
  4.85  0.5855  0.1194  5.2930  1.411E+00  3.05E-02   0.00E+00  0.9606       -0.0185      0.0062     0.0000   -0.0069       -0.0025      0.0191     0.0000    0.0024
  4.85  0.5855  0.1194  5.9520  4.097E-01  1.19E-02   0.00E+00  0.9598       -0.0244      0.0080     0.0000   -0.0092       -0.0416      0.0256     0.0000    0.0009
  4.85  0.5855  0.1194  6.6940  1.427E-01  8.92E-03   0.00E+00  0.9231       -0.0490      0.0180     0.0000   -0.0067        0.1345      0.0528     0.0000    0.0007
  4.85  0.5855  0.1468  4.7080  2.382E+00  6.84E-02   0.00E+00  0.9578        0.0158      0.0090     0.0000   -0.0047        0.0286      0.0202     0.0000    0.0001
  4.85  0.5855  0.1468  5.2930  7.336E-01  2.01E-02   0.00E+00  0.9593       -0.0255      0.0079     0.0000   -0.0073       -0.0605      0.0237     0.0000    0.0036
  4.85  0.5855  0.1468  5.9520  2.360E-01  7.81E-03   0.00E+00  0.9593       -0.0343      0.0096     0.0000   -0.0114        0.0345      0.0286     0.0000    0.0079
  4.85  0.5855  0.1468  6.6940  6.375E-02  5.89E-03   0.00E+00  0.8707        0.0125      0.0256     0.0000   -0.0103        0.0049      0.0830     0.0000    0.0102
  4.85  0.5855  0.1753  4.7080  1.299E+00  3.13E-02   0.00E+00  0.9570       -0.0051      0.0075     0.0000   -0.0060        0.0028      0.0204     0.0000    0.0015
  4.85  0.5855  0.1753  5.2930  4.026E-01  1.40E-02   0.00E+00  0.9589       -0.0383      0.0104     0.0000   -0.0092       -0.0478      0.0307     0.0000    0.0020
  4.85  0.5855  0.1753  5.9520  1.368E-01  5.59E-03   0.00E+00  0.9633       -0.0309      0.0119     0.0000   -0.0161        0.0267      0.0359     0.0000    0.0239
  4.85  0.5855  0.2051  4.7080  7.034E-01  1.99E-02   0.00E+00  0.9584       -0.0017      0.0088     0.0000   -0.0074        0.0697      0.0227     0.0000    0.0033
  4.85  0.5855  0.2051  5.2930  2.524E-01  9.76E-03   0.00E+00  0.9623       -0.0184      0.0111     0.0000   -0.0126       -0.0406      0.0330     0.0000    0.0076
  4.85  0.5855  0.2051  5.9520  7.018E-02  4.38E-03   0.00E+00  0.9336        0.0199      0.0178     0.0000   -0.0106        0.0344      0.0530     0.0000    0.0048
  4.85  0.5855  0.2362  4.1820  1.125E+00  3.31E-02   0.00E+00  0.9545       -0.0021      0.0100     0.0000   -0.0057       -0.0015      0.0229     0.0000    0.0015
  4.85  0.5855  0.2362  4.7080  4.098E-01  1.46E-02   0.00E+00  0.9600       -0.0039      0.0111     0.0000   -0.0105       -0.0001      0.0303     0.0000    0.0033
  4.85  0.5855  0.2362  5.2930  1.442E-01  6.37E-03   0.00E+00  0.9700       -0.0244      0.0133     0.0000   -0.0162        0.0347      0.0401     0.0000    0.0192
  4.85  0.5855  0.2362  5.9520  2.930E-02  3.11E-03   0.00E+00  0.8999       -0.0398      0.0304     0.0000   -0.0158       -0.1000      0.0962     0.0000    0.0216
  4.85  0.5855  0.2686  4.1820  6.170E-01  1.96E-02   0.00E+00  0.9571        0.0062      0.0105     0.0000   -0.0079        0.0103      0.0245     0.0000    0.0031
  4.85  0.5855  0.2686  4.7080  2.172E-01  1.03E-02   0.00E+00  0.9642       -0.0047      0.0147     0.0000   -0.0138        0.0133      0.0411     0.0000    0.0107
  4.85  0.5855  0.2686  5.2930  7.211E-02  4.09E-03   0.00E+00  0.9563        0.0163      0.0169     0.0000   -0.0143        0.0434      0.0473     0.0000    0.0104
  4.85  0.5855  0.3025  4.1820  3.345E-01  1.32E-02   0.00E+00  0.9579        0.0357      0.0121     0.0000   -0.0114        0.0533      0.0282     0.0000    0.0050
  4.85  0.5855  0.3025  4.7080  1.327E-01  7.60E-03   0.00E+00  0.9727        0.0144      0.0172     0.0000   -0.0172        0.0173      0.0463     0.0000    0.0218
  4.85  0.5855  0.3025  5.2930  3.425E-02  2.74E-03   0.00E+00  0.9590       -0.0073      0.0228     0.0000   -0.0230       -0.0978      0.0651     0.0000    0.0344
  4.85  0.5855  0.3379  4.7080  6.926E-02  4.26E-03   0.00E+00  0.9593       -0.0386      0.0185     0.0000   -0.0150       -0.0266      0.0565     0.0000    0.0053
  4.85  0.5855  0.3748  4.1820  1.033E-01  7.50E-03   0.00E+00  0.9562       -0.0447      0.0242     0.0000   -0.0126       -0.0278      0.0631     0.0000    0.0049
  4.85  0.5855  0.3748  4.7080  2.885E-02  2.59E-03   0.00E+00  0.9555       -0.0199      0.0280     0.0000   -0.0214        0.0564      0.0770     0.0000    0.0307
  4.85  0.5855  0.4134  4.1820  5.371E-02  4.13E-03   0.00E+00  0.9647       -0.1040      0.0241     0.0000   -0.0213        0.0683      0.0732     0.0000    0.0243
  4.85  0.5855  0.4537  2.9490  2.917E-01  1.55E-02   0.00E+00  0.9385       -0.0196      0.0183     0.0000   -0.0049       -0.0931      0.0436     0.0000    0.0019
  4.85  0.5855  0.5397  2.5450  2.065E-01  1.34E-02   0.00E+00  0.9327        0.0084      0.0212     0.0000   -0.0055        0.0209      0.0467     0.0000    0.0001
  4.85  0.5855  0.5855  2.2380  1.740E-01  1.10E-02   0.00E+00  0.9247       -0.0023      0.0209     0.0000   -0.0036        0.0481      0.0491     0.0000    0.0007
  4.85  0.6334  0.0682  5.9520  6.932E-02  5.97E-03   0.00E+00  1.1566       -0.0466      0.0265     0.0000   -0.0194       -0.1460      0.0826     0.0000   -0.0116
  4.85  0.6334  0.0933  5.2930  1.315E+00  2.42E-02   0.00E+00  0.9326        0.0103      0.0061     0.0000   -0.0068        0.0028      0.0151     0.0000   -0.0001
  4.85  0.6334  0.0933  5.9520  2.805E-01  7.12E-03   0.00E+00  0.9493       -0.0307      0.0082     0.0000   -0.0127        0.0295      0.0232     0.0000   -0.0002
  4.85  0.6334  0.1194  4.7080  2.865E+00  8.09E-02   0.00E+00  0.9295        0.0100      0.0102     0.0000   -0.0035        0.0032      0.0217     0.0000   -0.0004
  4.85  0.6334  0.1194  5.2930  7.325E-01  1.27E-02   0.00E+00  0.9299       -0.0144      0.0057     0.0000   -0.0067       -0.0189      0.0155     0.0000    0.0019
  4.85  0.6334  0.1194  5.9520  1.960E-01  5.09E-03   0.00E+00  0.9265       -0.0108      0.0082     0.0000   -0.0115       -0.0100      0.0237     0.0000    0.0054
  4.85  0.6334  0.1468  4.7080  1.424E+00  3.95E-02   0.00E+00  0.9294       -0.0109      0.0102     0.0000   -0.0046       -0.0128      0.0230     0.0000   -0.0005
  4.85  0.6334  0.1468  5.2930  4.103E-01  8.72E-03   0.00E+00  0.9280       -0.0259      0.0070     0.0000   -0.0070       -0.0366      0.0188     0.0000    0.0011
  4.85  0.6334  0.1468  5.9520  1.261E-01  3.95E-03   0.00E+00  0.9180       -0.0274      0.0099     0.0000   -0.0122       -0.0001      0.0287     0.0000    0.0214
  4.85  0.6334  0.1753  4.1820  1.786E+00  7.65E-02   0.00E+00  0.9273       -0.0289      0.0164     0.0000   -0.0010       -0.1049      0.0373     0.0000    0.0000
  4.85  0.6334  0.1753  4.7080  7.759E-01  2.15E-02   0.00E+00  0.9290       -0.0317      0.0103     0.0000   -0.0059       -0.0384      0.0238     0.0000    0.0010
  4.85  0.6334  0.1753  5.2930  2.343E-01  6.24E-03   0.00E+00  0.9280       -0.0096      0.0087     0.0000   -0.0101       -0.0173      0.0231     0.0000    0.0014
  4.85  0.6334  0.1753  5.9520  6.140E-02  2.70E-03   0.00E+00  0.8664       -0.0379      0.0143     0.0000   -0.0065        0.0004      0.0404     0.0000   -0.0008
  4.85  0.6334  0.2051  4.1820  1.206E+00  4.02E-02   0.00E+00  0.9273        0.0154      0.0125     0.0000   -0.0033        0.0371      0.0259     0.0000   -0.0004
  4.85  0.6334  0.2051  4.7080  4.304E-01  1.16E-02   0.00E+00  0.9298       -0.0125      0.0097     0.0000   -0.0073        0.0066      0.0233     0.0000    0.0026
  4.85  0.6334  0.2051  5.2930  1.179E-01  3.78E-03   0.00E+00  0.9277       -0.0229      0.0099     0.0000   -0.0138       -0.0969      0.0280     0.0000    0.0096
  4.85  0.6334  0.2362  4.7080  2.286E-01  7.26E-03   0.00E+00  0.9327       -0.0220      0.0110     0.0000   -0.0106       -0.0659      0.0287     0.0000    0.0016
  4.85  0.6334  0.2362  5.2930  6.894E-02  2.69E-03   0.00E+00  0.9317       -0.0393      0.0126     0.0000   -0.0157       -0.0238      0.0348     0.0000    0.0265
  4.85  0.6334  0.2686  3.7100  9.613E-01  3.03E-02   0.00E+00  0.9260       -0.0056      0.0118     0.0000   -0.0012       -0.0588      0.0276     0.0000    0.0000
  4.85  0.6334  0.2686  4.7080  1.249E-01  4.69E-03   0.00E+00  0.9368       -0.0353      0.0129     0.0000   -0.0165       -0.0272      0.0331     0.0000    0.0100
  4.85  0.6334  0.2686  5.2930  3.390E-02  1.83E-03   0.00E+00  0.8691       -0.0485      0.0176     0.0000   -0.0174        0.0032      0.0504     0.0000    0.0146
  4.85  0.6334  0.3025  3.7100  4.995E-01  1.69E-02   0.00E+00  0.9282       -0.0038      0.0130     0.0000   -0.0051       -0.0250      0.0288     0.0000    0.0005
  4.85  0.6334  0.3025  4.7080  7.465E-02  3.30E-03   0.00E+00  0.9519       -0.0340      0.0156     0.0000   -0.0192        0.1010      0.0373     0.0000    0.0330
  4.85  0.6334  0.3379  3.7100  2.880E-01  1.20E-02   0.00E+00  0.9337        0.0105      0.0157     0.0000   -0.0084       -0.0264      0.0345     0.0000    0.0037
  4.85  0.6334  0.3379  4.1820  1.108E-01  5.77E-03   0.00E+00  0.9416       -0.0210      0.0205     0.0000   -0.0178       -0.0246      0.0469     0.0000    0.0134
  4.85  0.6334  0.3379  4.7080  3.732E-02  2.11E-03   0.00E+00  0.9334       -0.0010      0.0193     0.0000   -0.0194        0.0077      0.0494     0.0000    0.0110
  4.85  0.6334  0.3748  3.2650  3.720E-01  1.40E-02   0.00E+00  0.9269        0.0157      0.0130     0.0000   -0.0044       -0.0161      0.0309     0.0000    0.0011
  4.85  0.6334  0.3748  4.1820  5.965E-02  3.48E-03   0.00E+00  0.9489       -0.0521      0.0224     0.0000   -0.0147       -0.0320      0.0532     0.0000    0.0175
  4.85  0.6334  0.4134  3.2650  2.036E-01  9.29E-03   0.00E+00  0.9304        0.0001      0.0166     0.0000   -0.0089       -0.0880      0.0384     0.0000    0.0012
  4.85  0.6334  0.4134  4.1820  2.876E-02  2.15E-03   0.00E+00  0.9348       -0.0321      0.0272     0.0000   -0.0345       -0.0272      0.0635     0.0000    0.0458
  4.85  0.6334  0.4537  2.9490  2.325E-01  9.61E-03   0.00E+00  0.9261        0.0404      0.0130     0.0000   -0.0062        0.0295      0.0321     0.0000   -0.0006
  4.85  0.6334  0.4958  2.9490  9.712E-02  6.45E-03   0.00E+00  0.9285        0.0130      0.0231     0.0000   -0.0109       -0.0087      0.0503     0.0000    0.0078
  4.85  0.6334  0.5397  2.5450  1.365E-01  7.50E-03   0.00E+00  0.9200        0.0204      0.0178     0.0000   -0.0059       -0.0082      0.0455     0.0000    0.0025
  4.85  0.6334  0.5855  2.2380  1.293E-01  9.10E-03   0.00E+00  0.9167        0.0007      0.0222     0.0000   -0.0027       -0.0126      0.0653     0.0000    0.0007
  4.85  0.6334  0.7355  1.6750  8.109E-02  1.54E-02   0.00E+00  0.8587        0.0329      0.0536     0.0000   -0.0117       -0.4888      0.1568     0.0000   -0.0009
  4.85  0.6834  0.0933  5.2930  6.201E-01  1.78E-02   0.00E+00  0.9077        0.0309      0.0105     0.0000   -0.0068        0.0406      0.0219     0.0000    0.0006
  4.85  0.6834  0.0933  5.9520  7.862E-02  2.80E-03   0.00E+00  0.9642       -0.0122      0.0127     0.0000   -0.0304        0.0784      0.0332     0.0000    0.0163
  4.85  0.6834  0.1194  4.7080  1.654E+00  5.76E-02   0.00E+00  0.9025        0.0173      0.0138     0.0000   -0.0032       -0.0639      0.0278     0.0000   -0.0007
  4.85  0.6834  0.1194  5.2930  3.859E-01  7.91E-03   0.00E+00  0.9017        0.0065      0.0074     0.0000   -0.0060       -0.0156      0.0179     0.0000   -0.0004
  4.85  0.6834  0.1194  5.9520  6.957E-02  2.60E-03   0.00E+00  0.7920       -0.0184      0.0129     0.0000   -0.0080        0.0381      0.0344     0.0000    0.0249
  4.85  0.6834  0.1468  4.7080  9.842E-01  2.48E-02   0.00E+00  0.9033       -0.0004      0.0098     0.0000   -0.0045        0.0000      0.0205     0.0000   -0.0017
  4.85  0.6834  0.1468  5.2930  2.326E-01  5.24E-03   0.00E+00  0.9002       -0.0181      0.0082     0.0000   -0.0078        0.0091      0.0200     0.0000   -0.0002
  4.85  0.6834  0.1753  4.7080  5.650E-01  1.61E-02   0.00E+00  0.9032       -0.0167      0.0112     0.0000   -0.0057        0.0193      0.0231     0.0000    0.0010
  4.85  0.6834  0.1753  5.2930  1.296E-01  3.86E-03   0.00E+00  0.8918       -0.0120      0.0110     0.0000   -0.0133        0.0196      0.0260     0.0000    0.0015
  4.85  0.6834  0.2051  4.1820  7.818E-01  3.31E-02   0.00E+00  0.9024       -0.0218      0.0175     0.0000   -0.0029       -0.0223      0.0390     0.0000   -0.0012
  4.85  0.6834  0.2051  4.7080  2.798E-01  7.88E-03   0.00E+00  0.9030       -0.0161      0.0105     0.0000   -0.0072       -0.0033      0.0247     0.0000    0.0012
  4.85  0.6834  0.2051  5.2930  6.922E-02  2.62E-03   0.00E+00  0.8465       -0.0161      0.0138     0.0000   -0.0200        0.0852      0.0337     0.0000    0.0306
  4.85  0.6834  0.2362  4.1820  4.405E-01  1.70E-02   0.00E+00  0.9037       -0.0069      0.0154     0.0000   -0.0049        0.0121      0.0336     0.0000    0.0000
  4.85  0.6834  0.2362  4.7080  1.478E-01  4.95E-03   0.00E+00  0.9092        0.0137      0.0125     0.0000   -0.0111        0.0641      0.0288     0.0000    0.0004
  4.85  0.6834  0.2686  3.7100  6.952E-01  3.26E-02   0.00E+00  0.9004        0.0072      0.0163     0.0000   -0.0004       -0.0315      0.0428     0.0000    0.0000
  4.85  0.6834  0.2686  4.1820  2.627E-01  1.06E-02   0.00E+00  0.9072        0.0039      0.0160     0.0000   -0.0077       -0.0005      0.0360     0.0000    0.0014
  4.85  0.6834  0.2686  4.7080  8.001E-02  3.23E-03   0.00E+00  0.9033        0.0131      0.0149     0.0000   -0.0227        0.0269      0.0359     0.0000    0.0120
  4.85  0.6834  0.3025  3.7100  3.677E-01  1.50E-02   0.00E+00  0.9052        0.0126      0.0144     0.0000   -0.0041       -0.0405      0.0355     0.0000   -0.0003
  4.85  0.6834  0.3025  4.1820  1.461E-01  6.72E-03   0.00E+00  0.9205        0.0183      0.0178     0.0000   -0.0117        0.0462      0.0385     0.0000    0.0032
  4.85  0.6834  0.3379  3.7100  2.265E-01  1.10E-02   0.00E+00  0.9133        0.0190      0.0190     0.0000   -0.0087        0.0391      0.0403     0.0000    0.0018
  4.85  0.6834  0.3379  4.1820  7.700E-02  3.92E-03   0.00E+00  0.9261       -0.0242      0.0208     0.0000   -0.0261       -0.0067      0.0463     0.0000    0.0119
  4.85  0.6834  0.3748  3.2650  2.845E-01  1.41E-02   0.00E+00  0.9098        0.0386      0.0161     0.0000   -0.0035        0.0020      0.0417     0.0000   -0.0001
  4.85  0.6834  0.4134  3.2650  1.764E-01  8.96E-03   0.00E+00  0.9229        0.0260      0.0180     0.0000   -0.0098       -0.0232      0.0452     0.0000    0.0049
  4.85  0.6834  0.4537  2.9490  1.426E-01  1.02E-02   0.00E+00  0.9193        0.0164      0.0248     0.0000   -0.0074        0.0506      0.0623     0.0000    0.0029
  4.85  0.6834  0.4958  2.9490  9.435E-02  6.13E-03   0.00E+00  0.9368       -0.0018      0.0238     0.0000   -0.0167       -0.0826      0.0598     0.0000    0.0009
  4.85  0.6834  0.5397  2.5450  1.331E-01  1.42E-02   0.00E+00  0.9281        0.0292      0.0358     0.0000   -0.0082       -0.0598      0.0871     0.0000   -0.0022
  4.85  0.6834  0.5855  2.2380  1.762E-01  2.37E-02   0.00E+00  0.9274       -0.1414      0.0469     0.0000   -0.0015        0.1164      0.1265     0.0000    0.0000
  4.85  0.6834  0.5855  2.5450  5.745E-02  6.21E-03   0.00E+00  0.9311        0.0398      0.0384     0.0000   -0.0162       -0.1977      0.0988     0.0000    0.0107
  4.85  0.6834  0.6834  1.9530  6.622E-02  6.59E-03   0.00E+00  0.9120        0.1632      0.0236     0.0000   -0.0103       -0.1857      0.0678     0.0000   -0.0018
  4.85  0.7355  0.0933  5.2930  2.129E-01  1.26E-02   0.00E+00  0.8960        0.0261      0.0232     0.0000   -0.0056        0.0118      0.0458     0.0000   -0.0042
  4.85  0.7355  0.1194  5.2930  1.417E-01  4.78E-03   0.00E+00  0.8794        0.0083      0.0132     0.0000   -0.0080       -0.0073      0.0304     0.0000   -0.0038
  4.85  0.7355  0.1468  4.7080  4.209E-01  1.37E-02   0.00E+00  0.8783       -0.0459      0.0143     0.0000   -0.0044       -0.0437      0.0293     0.0000   -0.0039
  4.85  0.7355  0.1468  5.2930  9.170E-02  3.38E-03   0.00E+00  0.8429       -0.0246      0.0145     0.0000   -0.0125       -0.0494      0.0352     0.0000   -0.0056
  4.85  0.7355  0.1753  4.7080  2.492E-01  9.48E-03   0.00E+00  0.8767       -0.0287      0.0160     0.0000   -0.0055       -0.0403      0.0337     0.0000    0.0014
  4.85  0.7355  0.2051  4.1820  4.479E-01  1.88E-02   0.00E+00  0.8775       -0.0058      0.0175     0.0000   -0.0022        0.0100      0.0398     0.0000   -0.0025
  4.85  0.7355  0.2051  4.7080  1.448E-01  5.79E-03   0.00E+00  0.8754       -0.0233      0.0164     0.0000   -0.0081       -0.0039      0.0360     0.0000   -0.0012
  4.85  0.7355  0.2362  4.1820  2.222E-01  9.12E-03   0.00E+00  0.8817       -0.0125      0.0181     0.0000   -0.0051        0.0191      0.0402     0.0000   -0.0019
  4.85  0.7355  0.2362  4.7080  6.121E-02  2.93E-03   0.00E+00  0.8644       -0.0218      0.0201     0.0000   -0.0143       -0.0405      0.0463     0.0000   -0.0045
  4.85  0.7355  0.3025  3.7100  1.982E-01  1.11E-02   0.00E+00  0.8838       -0.0001      0.0236     0.0000   -0.0033        0.0825      0.0546     0.0000   -0.0029
  4.85  0.7355  0.3748  3.2650  2.039E-01  1.29E-02   0.00E+00  0.8901       -0.0577      0.0264     0.0000   -0.0019        0.0726      0.0575     0.0000   -0.0008
  4.85  0.7355  0.4134  3.2650  9.234E-02  5.89E-03   0.00E+00  0.9238        0.0036      0.0266     0.0000   -0.0108        0.0784      0.0567     0.0000    0.0009
  4.85  0.7355  0.4537  2.9490  1.464E-01  9.62E-03   0.00E+00  0.9257        0.0232      0.0240     0.0000   -0.0070       -0.0034      0.0616     0.0000    0.0001
  4.85  0.7355  0.4537  3.2650  4.252E-02  3.04E-03   0.00E+00  1.0006       -0.0335      0.0335     0.0000   -0.0178       -0.0393      0.0784     0.0000    0.0009
  4.85  0.7355  0.4958  2.9490  5.869E-02  4.50E-03   0.00E+00  0.9972        0.0441      0.0281     0.0000   -0.0172        0.0005      0.0642     0.0000    0.0076
  4.85  0.7355  0.5397  2.5450  1.216E-01  7.70E-03   0.00E+00  0.9642        0.0569      0.0199     0.0000   -0.0116       -0.0276      0.0529     0.0000    0.0023
  4.85  0.7900  0.1753  4.7080  1.311E-01  7.84E-03   0.00E+00  0.8337       -0.0268      0.0271     0.0000   -0.0048       -0.1044      0.0574     0.0000    0.0001
  4.85  0.7900  0.2051  4.1820  2.902E-01  1.51E-02   0.00E+00  0.8540       -0.0208      0.0214     0.0000   -0.0012       -0.0787      0.0502     0.0000   -0.0055
  4.85  0.7900  0.2362  4.1820  1.596E-01  7.11E-03   0.00E+00  0.8723        0.0205      0.0174     0.0000   -0.0066       -0.0031      0.0440     0.0000   -0.0103
  4.85  0.7900  0.2686  4.1820  8.209E-02  4.35E-03   0.00E+00  0.8461       -0.0342      0.0234     0.0000   -0.0083       -0.0524      0.0572     0.0000    0.0038
  4.85  0.7900  0.3025  3.7100  1.963E-01  8.75E-03   0.00E+00  0.8751        0.0314      0.0170     0.0000   -0.0019        0.0529      0.0429     0.0000   -0.0134
  4.85  0.7900  0.3379  3.7100  9.375E-02  4.62E-03   0.00E+00  0.9108        0.0130      0.0195     0.0000   -0.0092        0.0466      0.0503     0.0000    0.0070
  4.85  0.7900  0.3748  3.2650  2.010E-01  9.55E-03   0.00E+00  0.8712        0.0539      0.0174     0.0000    0.0001        0.0413      0.0440     0.0000   -0.0027
  4.85  0.7900  0.4134  3.2650  8.399E-02  4.43E-03   0.00E+00  0.9765        0.0523      0.0190     0.0000   -0.0106        0.0835      0.0479     0.0000    0.0051
  4.85  0.7900  0.4537  2.9490  1.083E-01  5.90E-03   0.00E+00  0.9700        0.0044      0.0200     0.0000   -0.0050        0.0414      0.0540     0.0000   -0.0010
  4.85  0.8469  0.2051  4.1820  9.242E-02  9.91E-03   0.00E+00  0.8348       -0.1319      0.0476     0.0000   -0.0004        0.0780      0.1007     0.0000   -0.0241
  4.85  0.8469  0.3025  3.7100  5.458E-02  5.41E-03   0.00E+00  0.8420       -0.0521      0.0388     0.0000    0.0045        0.0636      0.1100     0.0000   -0.0835
  5.72  0.6834  0.0933  5.9520  1.790E+00  8.24E-02   0.00E+00  0.9303       -0.0232      0.0138     0.0000   -0.0041       -0.0296      0.0418     0.0000   -0.0016
  5.72  0.6834  0.0933  6.6940  4.097E-01  4.04E-02   0.00E+00  0.9311       -0.0083      0.0252     0.0000   -0.0086       -0.1006      0.0939     0.0000    0.0016
  5.72  0.6834  0.1194  5.2930  3.955E+00  2.43E-01   0.00E+00  0.9283        0.0186      0.0195     0.0000   -0.0011       -0.0140      0.0458     0.0000    0.0000
  5.72  0.6834  0.1194  5.9520  9.390E-01  4.22E-02   0.00E+00  0.9295       -0.0204      0.0130     0.0000   -0.0049        0.0055      0.0397     0.0000    0.0014
  5.72  0.6834  0.1194  6.6940  1.871E-01  2.35E-02   0.00E+00  0.9110        0.0685      0.0379     0.0000   -0.0084        0.2126      0.1192     0.0000    0.0054
  5.72  0.6834  0.1468  5.2930  1.779E+00  1.02E-01   0.00E+00  0.9292       -0.0455      0.0196     0.0000   -0.0024       -0.0191      0.0464     0.0000   -0.0012
  5.72  0.6834  0.1468  5.9520  4.244E-01  2.51E-02   0.00E+00  0.9270       -0.0329      0.0166     0.0000   -0.0055       -0.1044      0.0527     0.0000    0.0017
  5.72  0.6834  0.1753  5.2930  8.749E-01  5.05E-02   0.00E+00  0.9293       -0.0303      0.0172     0.0000   -0.0039        0.0073      0.0495     0.0000   -0.0001
  5.72  0.6834  0.1753  5.9520  2.731E-01  2.03E-02   0.00E+00  0.9262       -0.0806      0.0227     0.0000   -0.0084        0.0996      0.0675     0.0000    0.0022
  5.72  0.6834  0.2051  5.2930  4.227E-01  2.81E-02   0.00E+00  0.9300       -0.0350      0.0205     0.0000   -0.0057       -0.0488      0.0583     0.0000    0.0018
  5.72  0.6834  0.2051  5.9520  1.301E-01  1.53E-02   0.00E+00  0.9195       -0.0150      0.0333     0.0000   -0.0117       -0.1110      0.1076     0.0000    0.0098
  5.72  0.6834  0.2362  5.2930  2.690E-01  1.99E-02   0.00E+00  0.9343        0.0036      0.0223     0.0000   -0.0083        0.0294      0.0611     0.0000    0.0029
  5.72  0.6834  0.2686  5.2930  1.227E-01  1.11E-02   0.00E+00  0.9353       -0.0715      0.0278     0.0000   -0.0145        0.0715      0.0793     0.0000    0.0095
  5.72  0.6834  0.3025  4.7080  2.543E-01  3.14E-02   0.00E+00  0.9400       -0.0008      0.0388     0.0000   -0.0094       -0.0038      0.1074     0.0000    0.0045
  5.72  0.6834  0.3025  5.2930  5.310E-02  7.42E-03   0.00E+00  0.9379       -0.1245      0.0433     0.0000   -0.0131        0.1642      0.1267     0.0000    0.0298
  5.72  0.7355  0.0933  5.9520  9.336E-01  4.13E-02   0.00E+00  0.8967        0.0087      0.0149     0.0000   -0.0047       -0.0456      0.0371     0.0000   -0.0013
  5.72  0.7355  0.0933  6.6940  1.240E-01  1.14E-02   0.00E+00  0.8631       -0.0923      0.0253     0.0000   -0.0173        0.0021      0.0831     0.0000    0.0104
  5.72  0.7355  0.1194  5.9520  4.503E-01  1.79E-02   0.00E+00  0.8931        0.0028      0.0133     0.0000   -0.0048       -0.0091      0.0353     0.0000    0.0009
  5.72  0.7355  0.1468  5.2930  9.131E-01  4.83E-02   0.00E+00  0.8967        0.0098      0.0189     0.0000   -0.0021        0.0177      0.0408     0.0000   -0.0016
  5.72  0.7355  0.1468  5.9520  2.022E-01  1.03E-02   0.00E+00  0.8886       -0.0611      0.0173     0.0000   -0.0059       -0.0436      0.0440     0.0000    0.0006
  5.72  0.7355  0.1753  5.2930  4.850E-01  2.32E-02   0.00E+00  0.8977       -0.0234      0.0174     0.0000   -0.0042       -0.0788      0.0430     0.0000   -0.0010
  5.72  0.7355  0.1753  5.9520  1.025E-01  7.18E-03   0.00E+00  0.8730       -0.0994      0.0227     0.0000   -0.0111       -0.0354      0.0630     0.0000    0.0015
  5.72  0.7355  0.2051  5.2930  2.625E-01  1.38E-02   0.00E+00  0.8978        0.0288      0.0183     0.0000   -0.0060        0.0218      0.0455     0.0000    0.0018
  5.72  0.7355  0.2362  5.2930  1.395E-01  8.21E-03   0.00E+00  0.9029       -0.0397      0.0214     0.0000   -0.0085       -0.0355      0.0519     0.0000    0.0036
  5.72  0.7355  0.2686  5.2930  7.238E-02  6.50E-03   0.00E+00  0.8866        0.0010      0.0323     0.0000   -0.0211        0.0369      0.0839     0.0000    0.0095
  5.72  0.7355  0.6334  2.5450  7.148E-02  1.53E-02   0.00E+00  0.9496        0.1443      0.0480     0.0000   -0.0183        0.0869      0.1259     0.0000    0.0051
  5.72  0.7900  0.0933  5.9520  2.924E-01  2.55E-02   0.00E+00  0.8674       -0.0338      0.0367     0.0000   -0.0046       -0.0284      0.0731     0.0000   -0.0014
  5.72  0.7900  0.1194  5.9520  1.656E-01  9.45E-03   0.00E+00  0.8509       -0.0770      0.0230     0.0000   -0.0050        0.0079      0.0528     0.0000   -0.0033
  5.72  0.7900  0.2362  4.7080  2.276E-01  1.41E-02   0.00E+00  0.8747       -0.0329      0.0250     0.0000   -0.0017       -0.0057      0.0599     0.0000   -0.0054
  5.72  0.7900  0.2686  4.7080  1.127E-01  7.64E-03   0.00E+00  0.8863       -0.0310      0.0297     0.0000   -0.0067       -0.0661      0.0708     0.0000    0.0028
  5.72  0.7900  0.3379  4.1820  1.042E-01  8.03E-03   0.00E+00  0.9026       -0.0040      0.0291     0.0000   -0.0059       -0.0420      0.0703     0.0000   -0.0006
  5.72  0.7900  0.3748  4.1820  4.742E-02  4.42E-03   0.00E+00  0.9696       -0.0290      0.0389     0.0000   -0.0170       -0.0088      0.0915     0.0000    0.0015
  5.72  0.7900  0.4134  3.7100  1.196E-01  1.10E-02   0.00E+00  0.9404        0.0469      0.0330     0.0000   -0.0068        0.0073      0.0839     0.0000    0.0013
  5.72  0.7900  0.4958  3.2650  7.567E-02  6.86E-03   0.00E+00  1.0427        0.0217      0.0295     0.0000   -0.0132       -0.1467      0.0880     0.0000    0.0013
  5.72  0.7900  0.5397  2.9490  7.528E-02  7.81E-03   0.00E+00  1.0663        0.0130      0.0335     0.0000   -0.0086        0.0007      0.0942     0.0000    0.0007
  5.72  0.8469  0.2362  4.7080  1.393E-01  1.53E-02   0.00E+00  0.8749        0.0327      0.0412     0.0000    0.0014       -0.0521      0.0983     0.0000   -0.0203
  5.72  0.8469  0.3379  4.1820  4.653E-02  4.85E-03   0.00E+00  0.9915       -0.0847      0.0351     0.0000   -0.0110       -0.1185      0.1057     0.0000   -0.0320


==> anc/pip_sidis_cos_table_zh_t_moms.dat <==
Data obtained by the moments method in Ref: M.Osipenko et al., Phys.Rev. D80, 032004 (2009).

   Q2     x       z      |t|    H2+eps*H1  stat.err.  sys.err.  rad.cor.  H3/(H2+eps*H1)  stat.err.  sys.err.  rad.cor.  H4/(H2+eps*H1)  stat.err.  sys.err.  rad.cor.
 [GeV2]                 [GeV2]   [GeV-2]   [GeV-2]    [GeV-2]
  1.49  0.1468  0.0682  1.9530  1.456E+02  3.26E+00   1.89E+01  1.1394       -0.0005      0.0037     0.0032   -0.0041        0.0446      0.0118     0.0187   -0.0003
  1.49  0.1468  0.0682  2.2380  1.034E+02  1.40E+00   1.31E+01  1.1712        0.0000      0.0021     0.0043   -0.0071        0.0124      0.0098     0.0338   -0.0012
  1.49  0.1468  0.0682  2.5450  8.068E+01  1.08E+00   1.04E+01  1.2196        0.0073      0.0021     0.0043   -0.0112        0.1243      0.0101     0.0217   -0.0007
  1.49  0.1468  0.0682  2.9490  4.271E+01  6.60E-01   5.71E+00  1.3035        0.0000      0.0022     0.0035   -0.0181        0.0625      0.0112     0.0220    0.0065
  1.49  0.1468  0.0682  3.2650  2.776E+01  5.75E-01   3.53E+00  1.3695       -0.0091      0.0027     0.0060   -0.0230       -0.0030      0.0142     0.0191    0.0150
  1.49  0.1468  0.0682  3.7100  1.264E+01  3.08E-01   1.68E+00  1.4299       -0.0126      0.0037     0.0071   -0.0264        0.0430      0.0181     0.0161    0.0236
  1.49  0.1468  0.0682  4.1820  6.480E+00  1.92E-01   8.69E-01  1.4347       -0.0128      0.0046     0.0103   -0.0242       -0.0072      0.0222     0.0183    0.0248
  1.49  0.1468  0.0682  4.7080  4.673E+00  2.52E-01   6.40E-01  1.4137       -0.0153      0.0083     0.0114   -0.0140       -0.0855      0.0416     0.0158    0.0244
  1.49  0.1468  0.0682  5.2930  2.353E+00  1.54E-01   4.09E-01  1.3986       -0.0188      0.0098     0.0140   -0.0026       -0.1292      0.0532     0.0336   -0.0117
  1.49  0.1468  0.0682  5.9520  1.155E+00  1.64E-01   2.22E-01  1.3893       -0.0269      0.0224     0.0154   -0.0051        0.1025      0.1077     0.0281   -0.0327
  1.49  0.1468  0.0933  1.6750  1.041E+02  3.81E+00   1.62E+01  1.1088       -0.0029      0.0063     0.0021   -0.0022        0.0036      0.0154     0.0397    0.0008
  1.49  0.1468  0.0933  1.9530  7.679E+01  8.27E-01   1.04E+01  1.1179       -0.0113      0.0016     0.0035   -0.0042       -0.0022      0.0070     0.0350    0.0023
  1.49  0.1468  0.0933  2.2380  5.895E+01  6.05E-01   7.71E+00  1.1266       -0.0092      0.0016     0.0046   -0.0055        0.0238      0.0075     0.0219    0.0031
  1.49  0.1468  0.0933  2.5450  4.964E+01  5.52E-01   6.38E+00  1.1364        0.0122      0.0017     0.0051   -0.0065        0.0953      0.0084     0.0176    0.0037
  1.49  0.1468  0.0933  2.9490  3.315E+01  3.99E-01   4.25E+00  1.1504        0.0228      0.0018     0.0041   -0.0076        0.1415      0.0091     0.0202    0.0046
  1.49  0.1468  0.0933  3.2650  2.034E+01  3.24E-01   2.59E+00  1.1631       -0.0074      0.0023     0.0044   -0.0079        0.0108      0.0115     0.0145    0.0056
  1.49  0.1468  0.0933  3.7100  1.152E+01  2.41E-01   1.46E+00  1.1860       -0.0251      0.0030     0.0041   -0.0072        0.0337      0.0151     0.0127    0.0048
  1.49  0.1468  0.0933  4.1820  7.353E+00  1.85E-01   9.22E-01  1.2103       -0.0183      0.0036     0.0055   -0.0067        0.0036      0.0176     0.0132   -0.0068
  1.49  0.1468  0.0933  4.7080  4.641E+00  1.57E-01   7.40E-01  1.2349       -0.0293      0.0051     0.0140   -0.0077        0.0537      0.0251     0.0144   -0.0178
  1.49  0.1468  0.0933  5.2930  2.295E+00  9.98E-02   3.30E-01  1.2539       -0.0318      0.0070     0.0089   -0.0109        0.0701      0.0334     0.0125   -0.0012
  1.49  0.1468  0.0933  5.9520  1.155E+00  9.83E-02   2.40E-01  1.1928       -0.0189      0.0140     0.0126   -0.0101        0.1054      0.0667     0.0142    0.0021
  1.49  0.1468  0.0933  6.6940  4.526E-01  4.47E-02   8.17E-02  1.1165        0.0245      0.0159     0.0150   -0.0071        0.0468      0.0730     0.0126    0.0121
  1.49  0.1468  0.1194  1.6750  6.093E+01  1.21E+00   9.12E+00  1.0950       -0.0031      0.0032     0.0045   -0.0023       -0.0100      0.0106     0.0324    0.0010
  1.49  0.1468  0.1194  1.9530  4.460E+01  5.70E-01   6.04E+00  1.1000       -0.0106      0.0018     0.0023   -0.0034        0.0105      0.0083     0.0241    0.0016
  1.49  0.1468  0.1194  2.2380  3.283E+01  4.04E-01   4.33E+00  1.1057       -0.0164      0.0018     0.0042   -0.0040        0.0261      0.0083     0.0160    0.0016
  1.49  0.1468  0.1194  2.5450  2.532E+01  3.31E-01   3.29E+00  1.1132        0.0040      0.0020     0.0047   -0.0045        0.0484      0.0097     0.0139    0.0008
  1.49  0.1468  0.1194  2.9490  1.937E+01  2.64E-01   2.48E+00  1.1236        0.0450      0.0022     0.0046   -0.0055        0.2003      0.0106     0.0143   -0.0018
  1.49  0.1468  0.1194  3.2650  1.254E+01  2.07E-01   1.59E+00  1.1318        0.0165      0.0023     0.0043   -0.0065        0.0677      0.0120     0.0135   -0.0033
  1.49  0.1468  0.1194  3.7100  6.749E+00  1.45E-01   8.54E-01  1.1434       -0.0050      0.0031     0.0038   -0.0080       -0.0002      0.0157     0.0117   -0.0001
  1.49  0.1468  0.1194  4.1820  3.851E+00  1.05E-01   4.81E-01  1.1525       -0.0193      0.0040     0.0033   -0.0090       -0.0614      0.0198     0.0114    0.0087
  1.49  0.1468  0.1194  4.7080  2.322E+00  8.51E-02   2.88E-01  1.1451       -0.0206      0.0054     0.0034   -0.0081        0.0375      0.0261     0.0126    0.0070
  1.49  0.1468  0.1194  5.2930  1.027E+00  6.32E-02   1.36E-01  1.1339       -0.0359      0.0095     0.0037   -0.0078        0.0942      0.0444     0.0150    0.0036
  1.49  0.1468  0.1194  5.9520  4.235E-01  4.51E-02   7.83E-02  1.1133       -0.0677      0.0171     0.0072   -0.0075       -0.0531      0.0767     0.0188    0.0102
  1.49  0.1468  0.1468  1.6750  3.696E+01  5.37E-01   5.23E+00  1.0851       -0.0047      0.0023     0.0052   -0.0023        0.0273      0.0092     0.0410    0.0002
  1.49  0.1468  0.1468  1.9530  2.707E+01  3.81E-01   3.58E+00  1.0875       -0.0165      0.0019     0.0045   -0.0033       -0.0063      0.0098     0.0188    0.0000
  1.49  0.1468  0.1468  2.2380  1.929E+01  3.27E-01   2.55E+00  1.0902       -0.0092      0.0022     0.0040   -0.0041        0.0044      0.0112     0.0141    0.0005
  1.49  0.1468  0.1468  2.5450  1.331E+01  2.31E-01   1.73E+00  1.0933       -0.0119      0.0025     0.0047   -0.0049       -0.0057      0.0117     0.0144    0.0021
  1.49  0.1468  0.1468  2.9490  8.969E+00  1.61E-01   1.15E+00  1.0976        0.0077      0.0027     0.0048   -0.0055        0.0555      0.0134     0.0129    0.0046
  1.49  0.1468  0.1468  3.2650  7.032E+00  1.33E-01   8.96E-01  1.1007        0.0375      0.0029     0.0041   -0.0056        0.1751      0.0145     0.0136    0.0054
  1.49  0.1468  0.1468  3.7100  3.718E+00  9.19E-02   4.70E-01  1.1046       -0.0051      0.0035     0.0037   -0.0057        0.0646      0.0182     0.0118    0.0036
  1.49  0.1468  0.1468  4.1820  2.195E+00  6.82E-02   2.74E-01  1.1093       -0.0088      0.0045     0.0030   -0.0062        0.0110      0.0223     0.0124    0.0018
  1.49  0.1468  0.1468  4.7080  1.031E+00  4.60E-02   1.29E-01  1.1125       -0.0360      0.0068     0.0030   -0.0074        0.1087      0.0334     0.0129    0.0050
  1.49  0.1468  0.1468  5.2930  5.337E-01  3.78E-02   6.70E-02  1.1015       -0.0213      0.0109     0.0046   -0.0070        0.0634      0.0518     0.0165    0.0073
  1.49  0.1468  0.1468  5.9520  1.976E-01  2.45E-02   2.96E-02  1.0775       -0.0467      0.0196     0.0044   -0.0052        0.0702      0.0935     0.0137    0.0045
  1.49  0.1468  0.1468  6.6940  8.262E-02  1.09E-02   1.26E-02  1.0464       -0.0407      0.0185     0.0032   -0.0035       -0.0521      0.0952     0.0272    0.0026
  1.49  0.1468  0.1753  1.6750  2.432E+01  3.44E-01   3.19E+00  1.0735       -0.0067      0.0022     0.0075   -0.0024       -0.0054      0.0092     0.0262    0.0010
  1.49  0.1468  0.1753  1.9530  1.739E+01  2.36E-01   2.25E+00  1.0755       -0.0155      0.0020     0.0034   -0.0030       -0.0017      0.0097     0.0167    0.0013
  1.49  0.1468  0.1753  2.2380  1.159E+01  1.86E-01   1.49E+00  1.0786       -0.0101      0.0023     0.0033   -0.0035       -0.0029      0.0114     0.0150    0.0013
  1.49  0.1468  0.1753  2.5450  7.970E+00  1.60E-01   1.03E+00  1.0827       -0.0057      0.0026     0.0037   -0.0040       -0.0340      0.0139     0.0146    0.0009
  1.49  0.1468  0.1753  2.9490  4.873E+00  1.16E-01   6.28E-01  1.0888       -0.0090      0.0032     0.0037   -0.0049        0.0210      0.0164     0.0132    0.0003
  1.49  0.1468  0.1753  3.2650  3.988E+00  9.68E-02   5.08E-01  1.0939        0.0226      0.0038     0.0040   -0.0057        0.1294      0.0178     0.0130    0.0012
  1.49  0.1468  0.1753  3.7100  2.227E+00  6.34E-02   2.81E-01  1.0992        0.0236      0.0041     0.0030   -0.0069        0.1380      0.0216     0.0116    0.0048
  1.49  0.1468  0.1753  4.1820  1.192E+00  4.40E-02   1.49E-01  1.0976       -0.0131      0.0053     0.0030   -0.0071        0.1058      0.0276     0.0133    0.0066
  1.49  0.1468  0.1753  4.7080  7.016E-01  3.37E-02   8.80E-02  1.0904       -0.0139      0.0068     0.0029   -0.0064        0.0188      0.0347     0.0133    0.0054
  1.49  0.1468  0.1753  5.2930  2.779E-01  2.54E-02   3.45E-02  1.0799       -0.0045      0.0140     0.0033   -0.0059        0.1492      0.0656     0.0122    0.0047
  1.49  0.1468  0.1753  5.9520  1.450E-01  1.88E-02   1.90E-02  1.0611       -0.0098      0.0192     0.0031   -0.0050        0.0777      0.0953     0.0227    0.0044
  1.49  0.1468  0.1753  6.6940  5.807E-02  8.01E-03   8.08E-03  1.0304       -0.0169      0.0230     0.0035   -0.0035        0.2904      0.1124     0.0155    0.0029
  1.49  0.1468  0.2051  1.4230  2.255E+01  1.73E+00   4.09E+00  1.0642        0.0069      0.0140     0.0087   -0.0015       -0.0056      0.0310     0.0513    0.0005
  1.49  0.1468  0.2051  1.6750  1.603E+01  2.37E-01   2.14E+00  1.0661        0.0039      0.0023     0.0037   -0.0023       -0.0030      0.0098     0.0261    0.0002
  1.49  0.1468  0.2051  1.9530  1.085E+01  1.67E-01   1.39E+00  1.0685       -0.0091      0.0022     0.0031   -0.0031       -0.0404      0.0109     0.0167    0.0000
  1.49  0.1468  0.2051  2.2380  7.285E+00  1.30E-01   9.33E-01  1.0715       -0.0109      0.0025     0.0039   -0.0039       -0.0064      0.0127     0.0119    0.0006
  1.49  0.1468  0.2051  2.5450  4.665E+00  1.00E-01   5.99E-01  1.0748       -0.0094      0.0031     0.0032   -0.0047       -0.0223      0.0151     0.0130    0.0021
  1.49  0.1468  0.2051  2.9490  3.020E+00  7.72E-02   3.88E-01  1.0779       -0.0066      0.0035     0.0030   -0.0054        0.0036      0.0183     0.0130    0.0039
  1.49  0.1468  0.2051  3.2650  1.943E+00  6.74E-02   2.49E-01  1.0789       -0.0092      0.0047     0.0031   -0.0056        0.0289      0.0244     0.0132    0.0045
  1.49  0.1468  0.2051  3.7100  1.287E+00  4.72E-02   1.63E-01  1.0798        0.0232      0.0058     0.0033   -0.0058        0.1629      0.0268     0.0121    0.0044
  1.49  0.1468  0.2051  4.1820  7.298E-01  3.06E-02   9.13E-02  1.0807        0.0033      0.0060     0.0034   -0.0059        0.1074      0.0318     0.0139    0.0039
  1.49  0.1468  0.2051  4.7080  3.652E-01  2.40E-02   4.56E-02  1.0789       -0.0081      0.0087     0.0037   -0.0062        0.0854      0.0482     0.0174    0.0039
  1.49  0.1468  0.2051  5.2930  1.552E-01  1.68E-02   1.95E-02  1.0693        0.0054      0.0165     0.0054   -0.0062        0.1906      0.0833     0.0163    0.0060
  1.49  0.1468  0.2051  5.9520  6.259E-02  1.33E-02   8.08E-03  1.0477        0.0162      0.0324     0.0073   -0.0050        0.1755      0.1510     0.0135    0.0051
  1.49  0.1468  0.2362  1.4230  1.487E+01  8.21E-01   2.06E+00  1.0547       -0.0037      0.0100     0.0116   -0.0018       -0.0437      0.0236     0.0479    0.0007
  1.49  0.1468  0.2362  1.6750  1.070E+01  1.80E-01   1.37E+00  1.0560       -0.0033      0.0027     0.0049   -0.0025       -0.0151      0.0112     0.0155    0.0011
  1.49  0.1468  0.2362  1.9530  6.621E+00  1.19E-01   8.45E-01  1.0573       -0.0109      0.0026     0.0045   -0.0032       -0.0257      0.0125     0.0122    0.0015
  1.49  0.1468  0.2362  2.2380  4.687E+00  9.61E-02   6.02E-01  1.0589       -0.0087      0.0030     0.0034   -0.0037       -0.0119      0.0146     0.0122    0.0020
  1.49  0.1468  0.2362  2.5450  2.937E+00  7.04E-02   3.73E-01  1.0608       -0.0106      0.0035     0.0033   -0.0041        0.0011      0.0168     0.0132    0.0024
  1.49  0.1468  0.2362  2.9490  1.862E+00  5.25E-02   2.36E-01  1.0638       -0.0256      0.0043     0.0034   -0.0046        0.0000      0.0204     0.0113    0.0029
  1.49  0.1468  0.2362  3.2650  1.175E+00  4.32E-02   1.49E-01  1.0668       -0.0080      0.0052     0.0029   -0.0049        0.0311      0.0265     0.0121    0.0030
  1.49  0.1468  0.2362  3.7100  6.578E-01  3.32E-02   8.27E-02  1.0714       -0.0079      0.0072     0.0033   -0.0054        0.1349      0.0377     0.0130    0.0026
  1.49  0.1468  0.2362  4.1820  3.899E-01  2.18E-02   4.90E-02  1.0746        0.0129      0.0080     0.0045   -0.0062        0.0706      0.0396     0.0168    0.0033
  1.49  0.1468  0.2362  4.7080  1.508E-01  1.40E-02   1.90E-02  1.0714        0.0053      0.0127     0.0045   -0.0067        0.0030      0.0673     0.0166    0.0067
  1.49  0.1468  0.2362  5.2930  9.847E-02  9.68E-03   1.23E-02  1.0566        0.0212      0.0136     0.0044   -0.0059        0.0524      0.0714     0.0348    0.0067
  1.49  0.1468  0.2686  1.4230  1.060E+01  5.13E-01   1.38E+00  1.0465        0.0182      0.0087     0.0033   -0.0019        0.0095      0.0209     0.0322    0.0008
  1.49  0.1468  0.2686  1.6750  6.797E+00  1.37E-01   8.75E-01  1.0472       -0.0011      0.0032     0.0028   -0.0025       -0.0081      0.0131     0.0217    0.0011
  1.49  0.1468  0.2686  1.9530  4.372E+00  8.96E-02   5.56E-01  1.0481       -0.0076      0.0031     0.0036   -0.0030       -0.0078      0.0144     0.0145    0.0014
  1.49  0.1468  0.2686  2.2380  2.838E+00  6.88E-02   3.60E-01  1.0496       -0.0151      0.0036     0.0033   -0.0035       -0.0234      0.0165     0.0130    0.0018
  1.49  0.1468  0.2686  2.5450  1.885E+00  5.19E-02   2.39E-01  1.0518       -0.0133      0.0042     0.0026   -0.0039        0.0527      0.0197     0.0121    0.0021
  1.49  0.1468  0.2686  2.9490  1.051E+00  3.46E-02   1.33E-01  1.0560       -0.0056      0.0050     0.0031   -0.0044        0.0344      0.0239     0.0123    0.0022
  1.49  0.1468  0.2686  3.2650  6.503E-01  2.74E-02   8.29E-02  1.0597       -0.0117      0.0065     0.0036   -0.0049        0.0760      0.0308     0.0110    0.0021
  1.49  0.1468  0.2686  3.7100  3.937E-01  2.13E-02   5.06E-02  1.0644       -0.0112      0.0081     0.0033   -0.0058        0.0532      0.0412     0.0153    0.0036
  1.49  0.1468  0.2686  4.1820  1.922E-01  1.53E-02   2.45E-02  1.0643       -0.0113      0.0109     0.0055   -0.0063        0.1394      0.0607     0.0143    0.0060
  1.49  0.1468  0.2686  4.7080  1.022E-01  1.33E-02   1.28E-02  1.0572        0.0374      0.0173     0.0064   -0.0062        0.0321      0.0835     0.0202    0.0062
  1.49  0.1468  0.2686  5.2930  2.325E-02  4.84E-03   3.37E-03  1.0438        0.0257      0.0287     0.0105   -0.0055        0.1594      0.1489     0.0190    0.0063
  1.49  0.1468  0.2686  6.6940  1.426E-02  2.05E-02   1.77E-03  0.9698       -0.0446      0.2336     0.0020   -0.0029        0.5646      0.9597     0.0108    0.0032
  1.49  0.1468  0.3025  1.4230  6.773E+00  3.12E-01   8.92E-01  1.0394        0.0043      0.0083     0.0020   -0.0019        0.0053      0.0210     0.0326    0.0008
  1.49  0.1468  0.3025  1.6750  4.384E+00  1.01E-01   5.56E-01  1.0396       -0.0015      0.0037     0.0038   -0.0025       -0.0286      0.0147     0.0113    0.0010
  1.49  0.1468  0.3025  1.9530  2.690E+00  6.62E-02   3.41E-01  1.0403        0.0010      0.0037     0.0028   -0.0029       -0.0013      0.0171     0.0116    0.0013
  1.49  0.1468  0.3025  2.2380  1.694E+00  4.86E-02   2.14E-01  1.0418       -0.0137      0.0043     0.0032   -0.0033       -0.0258      0.0207     0.0123    0.0016
  1.49  0.1468  0.3025  2.5450  1.083E+00  3.66E-02   1.37E-01  1.0442       -0.0122      0.0053     0.0028   -0.0038        0.0450      0.0236     0.0130    0.0018
  1.49  0.1468  0.3025  2.9490  6.014E-01  2.46E-02   7.65E-02  1.0484       -0.0120      0.0063     0.0028   -0.0045       -0.0212      0.0287     0.0127    0.0024
  1.49  0.1468  0.3025  3.2650  3.971E-01  1.93E-02   5.04E-02  1.0514       -0.0075      0.0077     0.0035   -0.0050        0.0973      0.0369     0.0137    0.0028
  1.49  0.1468  0.3025  3.7100  2.429E-01  1.43E-02   3.16E-02  1.0535       -0.0293      0.0088     0.0047   -0.0057        0.0274      0.0428     0.0143    0.0046
  1.49  0.1468  0.3025  4.1820  1.045E-01  1.01E-02   1.37E-02  1.0513        0.0207      0.0144     0.0065   -0.0059        0.0450      0.0674     0.0190    0.0059
  1.49  0.1468  0.3025  4.7080  6.271E-02  8.58E-03   8.12E-03  1.0445       -0.0089      0.0141     0.0075   -0.0057       -0.2948      0.0980     0.0218    0.0063
  1.49  0.1468  0.3025  5.9520  8.536E-02  3.41E-02   1.51E-02  1.0041       -0.1219      0.0819     0.0021   -0.0039        0.2931      0.1775     0.0750    0.0049
  1.49  0.1468  0.3379  1.6750  2.695E+00  7.20E-02   3.46E-01  1.0324       -0.0042      0.0044     0.0039   -0.0025        0.0170      0.0171     0.0110    0.0010
  1.49  0.1468  0.3379  1.9530  1.699E+00  4.86E-02   2.16E-01  1.0330       -0.0052      0.0045     0.0031   -0.0029       -0.0141      0.0199     0.0113    0.0012
  1.49  0.1468  0.3379  2.2380  9.969E-01  3.43E-02   1.26E-01  1.0344       -0.0041      0.0051     0.0043   -0.0033       -0.0026      0.0240     0.0116    0.0016
  1.49  0.1468  0.3379  2.5450  6.245E-01  2.64E-02   7.96E-02  1.0367       -0.0109      0.0064     0.0035   -0.0038        0.0611      0.0293     0.0126    0.0019
  1.49  0.1468  0.3379  2.9490  3.543E-01  1.73E-02   4.51E-02  1.0401        0.0030      0.0077     0.0037   -0.0045        0.0744      0.0345     0.0111    0.0027
  1.49  0.1468  0.3379  3.2650  1.968E-01  1.25E-02   2.54E-02  1.0422       -0.0031      0.0104     0.0034   -0.0050        0.1189      0.0458     0.0131    0.0035
  1.49  0.1468  0.3379  3.7100  1.144E-01  8.86E-03   1.51E-02  1.0425       -0.0100      0.0117     0.0035   -0.0055        0.0051      0.0567     0.0117    0.0052
  1.49  0.1468  0.3379  4.1820  5.243E-02  8.32E-03   7.41E-03  1.0389       -0.0238      0.0236     0.0048   -0.0054       -0.0684      0.1048     0.0174    0.0060
  1.49  0.1468  0.3379  5.2930  4.406E-02  1.96E-02   7.57E-03  1.0176       -0.1340      0.0963     0.0182   -0.0045        0.2813      0.2108     0.0598    0.0059
  1.49  0.1468  0.3748  1.4230  2.883E+00  1.26E-01   3.80E-01  1.0264        0.0035      0.0078     0.0022   -0.0021       -0.0340      0.0222     0.0207    0.0007
  1.49  0.1468  0.3748  1.6750  1.725E+00  5.36E-02   2.26E-01  1.0263        0.0039      0.0050     0.0025   -0.0025       -0.0269      0.0193     0.0134    0.0009
  1.49  0.1468  0.3748  1.9530  1.103E+00  3.69E-02   1.42E-01  1.0269       -0.0013      0.0054     0.0029   -0.0029        0.0106      0.0227     0.0123    0.0012
  1.49  0.1468  0.3748  2.2380  5.928E-01  2.34E-02   7.62E-02  1.0282       -0.0028      0.0062     0.0038   -0.0034        0.0448      0.0277     0.0112    0.0016
  1.49  0.1468  0.3748  2.5450  3.339E-01  1.73E-02   4.32E-02  1.0302       -0.0068      0.0080     0.0038   -0.0038        0.0121      0.0370     0.0122    0.0021
  1.49  0.1468  0.3748  2.9490  1.992E-01  1.17E-02   2.58E-02  1.0329       -0.0102      0.0088     0.0026   -0.0044        0.0217      0.0420     0.0135    0.0030
  1.49  0.1468  0.3748  3.2650  1.283E-01  9.30E-03   1.69E-02  1.0341        0.0017      0.0115     0.0045   -0.0049        0.1259      0.0524     0.0111    0.0040
  1.49  0.1468  0.3748  3.7100  5.685E-02  6.06E-03   7.78E-03  1.0326        0.0036      0.0178     0.0043   -0.0052        0.2198      0.0805     0.0128    0.0055
  1.49  0.1468  0.3748  4.1820  2.630E-02  4.98E-03   3.90E-03  1.0278        0.0397      0.0278     0.0066   -0.0050        0.0973      0.1288     0.0245    0.0059
  1.49  0.1468  0.3748  4.7080  1.085E-02  3.04E-03   2.21E-03  1.0204       -0.0146      0.0466     0.0086   -0.0046        0.3320      0.2437     0.0269    0.0060
  1.49  0.1468  0.4134  1.4230  1.716E+00  7.55E-02   2.27E-01  1.0198       -0.0093      0.0078     0.0023   -0.0021        0.0186      0.0249     0.0132    0.0007
  1.49  0.1468  0.4134  1.6750  9.829E-01  3.59E-02   1.32E-01  1.0197       -0.0106      0.0059     0.0036   -0.0025       -0.0193      0.0243     0.0133    0.0009
  1.49  0.1468  0.4134  1.9530  5.810E-01  2.51E-02   7.62E-02  1.0202       -0.0122      0.0069     0.0036   -0.0029       -0.0711      0.0285     0.0120    0.0013
  1.49  0.1468  0.4134  2.2380  3.386E-01  1.69E-02   4.49E-02  1.0214        0.0029      0.0077     0.0034   -0.0033       -0.0390      0.0335     0.0124    0.0017
  1.49  0.1468  0.4134  2.5450  1.826E-01  1.15E-02   2.40E-02  1.0232       -0.0109      0.0100     0.0026   -0.0038        0.0356      0.0458     0.0150    0.0023
  1.49  0.1468  0.4134  2.9490  1.013E-01  7.71E-03   1.36E-02  1.0251       -0.0077      0.0119     0.0028   -0.0043        0.0804      0.0601     0.0148    0.0033
  1.49  0.1468  0.4134  3.2650  6.458E-02  6.21E-03   8.68E-03  1.0253        0.0354      0.0151     0.0048   -0.0047        0.1871      0.0718     0.0167    0.0042
  1.49  0.1468  0.4134  3.7100  3.551E-02  5.44E-03   4.90E-03  1.0223        0.0434      0.0260     0.0069   -0.0048        0.3198      0.1280     0.0163    0.0055
  1.49  0.1468  0.4134  4.1820  1.292E-02  2.61E-03   2.03E-03  1.0163       -0.0487      0.0339     0.0041   -0.0044        0.1687      0.1609     0.0232    0.0056
  1.49  0.1468  0.4537  1.4230  1.041E+00  5.09E-02   1.45E-01  1.0139       -0.0065      0.0086     0.0035   -0.0021        0.0069      0.0280     0.0126    0.0006
  1.49  0.1468  0.4537  1.6750  6.326E-01  2.74E-02   8.62E-02  1.0137       -0.0037      0.0071     0.0050   -0.0025       -0.0376      0.0273     0.0178    0.0009
  1.49  0.1468  0.4537  1.9530  3.392E-01  1.73E-02   4.59E-02  1.0142        0.0097      0.0084     0.0038   -0.0029        0.0462      0.0326     0.0125    0.0013
  1.49  0.1468  0.4537  2.2380  2.193E-01  1.29E-02   3.01E-02  1.0153       -0.0098      0.0095     0.0051   -0.0033        0.0689      0.0400     0.0202    0.0018
  1.49  0.1468  0.4537  2.5450  1.083E-01  8.23E-03   1.47E-02  1.0167       -0.0174      0.0117     0.0042   -0.0037       -0.0175      0.0585     0.0123    0.0024
  1.49  0.1468  0.4537  2.9490  5.134E-02  4.71E-03   7.13E-03  1.0180       -0.0427      0.0156     0.0039   -0.0042        0.0782      0.0702     0.0137    0.0034
  1.49  0.1468  0.4537  3.2650  2.661E-02  4.65E-03   3.76E-03  1.0174       -0.0095      0.0239     0.0056   -0.0044       -0.0543      0.1278     0.0263    0.0042
  1.49  0.1468  0.4537  3.7100  1.798E-02  2.66E-03   2.58E-03  1.0124        0.0711      0.0240     0.0051   -0.0045        0.1096      0.1043     0.0311    0.0054
  1.49  0.1468  0.4537  4.1820  6.533E-03  3.06E-03   1.59E-03  1.0046       -0.0257      0.0739     0.0045   -0.0039        0.3671      0.4265     0.0301    0.0052
  1.49  0.1468  0.4958  1.4230  5.931E-01  2.91E-02   8.72E-02  1.0073       -0.0134      0.0086     0.0047   -0.0021        0.0314      0.0318     0.0163    0.0005
  1.49  0.1468  0.4958  1.6750  3.636E-01  1.70E-02   5.12E-02  1.0071       -0.0169      0.0077     0.0033   -0.0025       -0.0211      0.0332     0.0141    0.0008
  1.49  0.1468  0.4958  1.9530  1.901E-01  1.19E-02   2.64E-02  1.0075       -0.0200      0.0098     0.0025   -0.0029       -0.0819      0.0422     0.0108    0.0012
  1.49  0.1468  0.4958  2.2380  1.190E-01  9.51E-03   1.65E-02  1.0085       -0.0261      0.0133     0.0032   -0.0032        0.0569      0.0522     0.0145    0.0017
  1.49  0.1468  0.4958  2.5450  5.169E-02  5.07E-03   7.27E-03  1.0098       -0.0036      0.0155     0.0031   -0.0036        0.0979      0.0664     0.0163    0.0023
  1.49  0.1468  0.4958  3.7100  1.582E-02  3.90E-03   2.28E-03  1.0005        0.0511      0.0413     0.0060   -0.0040        0.3026      0.1939     0.0327    0.0050
  1.49  0.1468  0.5397  1.6750  2.195E-01  1.19E-02   3.07E-02  1.0000       -0.0062      0.0090     0.0026   -0.0024        0.0055      0.0386     0.0116    0.0006
  1.49  0.1468  0.5397  1.9530  1.149E-01  8.29E-03   1.63E-02  1.0005       -0.0108      0.0119     0.0029   -0.0028        0.0914      0.0498     0.0155    0.0010
  1.49  0.1468  0.5397  2.5450  3.413E-02  5.66E-03   5.15E-03  1.0026       -0.0062      0.0251     0.0061   -0.0034       -0.0872      0.1135     0.0147    0.0020
  1.49  0.1468  0.5855  1.6750  1.629E-01  1.19E-02   2.35E-02  0.9929        0.0004      0.0124     0.0058   -0.0024        0.0873      0.0475     0.0213    0.0002
  1.49  0.1468  0.5855  1.9530  7.361E-02  7.29E-03   1.09E-02  0.9935       -0.0679      0.0179     0.0059   -0.0027        0.0021      0.0669     0.0208    0.0006
  1.49  0.1468  0.5855  2.2380  4.725E-02  8.10E-03   7.33E-03  0.9945       -0.0156      0.0300     0.0059   -0.0030        0.2351      0.1120     0.0315    0.0009
  1.49  0.1468  0.6334  1.6750  9.582E-02  9.13E-03   1.94E-02  0.9854       -0.0375      0.0154     0.0207   -0.0023       -0.0704      0.0688     0.0709   -0.0003
  1.49  0.1468  0.6334  1.9530  5.260E-02  8.63E-03   7.91E-03  0.9861        0.0192      0.0268     0.0076   -0.0025       -0.0613      0.0996     0.0278   -0.0001
  1.49  0.1468  0.6334  2.2380  2.735E-02  4.01E-03   4.56E-03  0.9873       -0.0286      0.0238     0.0085   -0.0027        0.0071      0.0995     0.0457    0.0001
  1.49  0.1468  0.6834  1.6750  6.327E-02  7.01E-03   1.70E-02  0.9779       -0.0394      0.0185     0.0261   -0.0022        0.0610      0.0902     0.0944   -0.0012
  1.49  0.1753  0.0682  1.9530  2.911E+01  1.11E+00   3.69E+00  1.1079        0.0034      0.0117     0.0061   -0.0135       -0.0210      0.0170     0.0178    0.0059
  1.49  0.1753  0.0682  2.2380  1.307E+01  1.81E-01   1.61E+00  1.1614       -0.0081      0.0040     0.0081   -0.0220       -0.0045      0.0108     0.0338    0.0032
  1.49  0.1753  0.0682  2.5450  7.393E+00  9.80E-02   9.29E-01  1.2647        0.0195      0.0037     0.0080   -0.0351        0.0787      0.0105     0.0209   -0.0100
  1.49  0.1753  0.0682  2.9490  3.159E+00  4.94E-02   4.11E-01  1.5095        0.0092      0.0041     0.0066   -0.0641        0.0435      0.0115     0.0213   -0.0137
  1.49  0.1753  0.0682  3.2650  1.722E+00  3.46E-02   2.12E-01  1.7576        0.0072      0.0053     0.0110   -0.0921        0.0106      0.0143     0.0181    0.0284
  1.49  0.1753  0.0682  3.7100  9.707E-01  2.29E-02   1.25E-01  1.9215       -0.0205      0.0073     0.0130   -0.1110       -0.0121      0.0172     0.0148    0.1228
  1.49  0.1753  0.0682  4.1820  7.078E-01  2.32E-02   9.20E-02  1.6044       -0.0287      0.0096     0.0186   -0.0575       -0.0208      0.0256     0.0173    0.0837
  1.49  0.1753  0.0682  4.7080  4.211E-01  2.44E-02   5.59E-02  1.4659       -0.0242      0.0153     0.0207   -0.0130       -0.0362      0.0426     0.0145   -0.0121
  1.49  0.1753  0.0682  5.2930  1.165E-01  9.19E-03   1.99E-02  1.9170       -0.0643      0.0218     0.0252   -0.0048       -0.0661      0.0656     0.0336   -0.0420
  1.49  0.1753  0.0682  5.9520  7.793E-03  1.60E-03   1.48E-03  3.3520        0.0325      0.0628     0.0277   -0.1187        0.0433      0.1213     0.0278    0.0121
  1.49  0.1753  0.0933  1.9530  1.627E+01  1.70E-01   2.21E+00  1.0932       -0.0048      0.0029     0.0066   -0.0115        0.0121      0.0069     0.0350    0.0030
  1.49  0.1753  0.0933  2.2380  1.080E+01  1.00E-01   1.40E+00  1.1125       -0.0100      0.0026     0.0085   -0.0169        0.0253      0.0071     0.0211    0.0068
  1.49  0.1753  0.0933  2.5450  7.877E+00  7.53E-02   9.96E-01  1.1390        0.0222      0.0027     0.0094   -0.0232        0.1195      0.0077     0.0165    0.0140
  1.49  0.1753  0.0933  2.9490  4.329E+00  4.91E-02   5.43E-01  1.1777        0.0221      0.0032     0.0077   -0.0311        0.0793      0.0088     0.0194    0.0278
  1.49  0.1753  0.0933  3.2650  2.533E+00  3.75E-02   3.15E-01  1.2016       -0.0135      0.0041     0.0083   -0.0333        0.0220      0.0113     0.0130    0.0358
  1.49  0.1753  0.0933  3.7100  1.462E+00  2.74E-02   1.80E-01  1.2150       -0.0171      0.0051     0.0078   -0.0284        0.0291      0.0142     0.0108    0.0265
  1.49  0.1753  0.0933  4.1820  9.041E-01  2.18E-02   1.10E-01  1.2231       -0.0407      0.0062     0.0101   -0.0193       -0.0061      0.0176     0.0114    0.0016
  1.49  0.1753  0.0933  4.7080  5.752E-01  2.06E-02   8.99E-02  1.2193       -0.0317      0.0092     0.0254   -0.0160       -0.0574      0.0264     0.0129   -0.0205
  1.49  0.1753  0.0933  5.9520  1.318E-01  1.14E-02   2.71E-02  1.0782       -0.0578      0.0241     0.0229   -0.0155       -0.0152      0.0653     0.0126    0.0134
  1.49  0.1753  0.0933  6.6940  5.214E-02  5.73E-03   9.25E-03  0.9963        0.0161      0.0306     0.0272   -0.0053       -0.0582      0.0881     0.0107    0.0013
  1.49  0.1753  0.1194  1.6750  1.693E+01  5.10E-01   2.63E+00  1.0718       -0.0096      0.0098     0.0084   -0.0067        0.0066      0.0143     0.0323    0.0020
  1.49  0.1753  0.1194  1.9530  9.737E+00  1.06E-01   1.32E+00  1.0808       -0.0089      0.0029     0.0047   -0.0107        0.0383      0.0076     0.0235    0.0051
  1.49  0.1753  0.1194  2.2380  6.811E+00  7.24E-02   8.91E-01  1.0910       -0.0136      0.0029     0.0079   -0.0140        0.0076      0.0077     0.0147    0.0084
  1.49  0.1753  0.1194  2.5450  4.897E+00  5.55E-02   6.27E-01  1.1030        0.0098      0.0032     0.0088   -0.0166        0.0765      0.0090     0.0123    0.0117
  1.49  0.1753  0.1194  2.9490  3.037E+00  3.82E-02   3.81E-01  1.1190        0.0348      0.0035     0.0086   -0.0187        0.1615      0.0101     0.0128    0.0128
  1.49  0.1753  0.1194  3.2650  1.865E+00  2.93E-02   2.31E-01  1.1309       -0.0078      0.0043     0.0080   -0.0193        0.0674      0.0121     0.0118    0.0099
  1.49  0.1753  0.1194  3.7100  1.058E+00  2.15E-02   1.30E-01  1.1466       -0.0231      0.0056     0.0072   -0.0191        0.0525      0.0155     0.0096    0.0031
  1.49  0.1753  0.1194  4.1820  6.035E-01  1.59E-02   7.30E-02  1.1541       -0.0167      0.0068     0.0063   -0.0199       -0.0459      0.0193     0.0092   -0.0048
  1.49  0.1753  0.1194  4.7080  4.245E-01  1.56E-02   5.09E-02  1.1483       -0.0255      0.0093     0.0064   -0.0235       -0.0411      0.0269     0.0107    0.0048
  1.49  0.1753  0.1194  5.2930  2.166E-01  1.05E-02   2.78E-02  1.1025       -0.0482      0.0136     0.0069   -0.0193        0.0391      0.0364     0.0135    0.0152
  1.49  0.1753  0.1194  5.9520  8.268E-02  8.10E-03   1.51E-02  1.0399       -0.0120      0.0263     0.0131   -0.0107       -0.0201      0.0703     0.0178    0.0123
  1.49  0.1753  0.1194  6.6940  3.506E-02  3.76E-03   6.01E-03  0.9673       -0.0066      0.0285     0.0171   -0.0041       -0.0387      0.0771     0.0191    0.0012
  1.49  0.1753  0.1468  1.6750  8.813E+00  1.73E-01   1.24E+00  1.0641       -0.0094      0.0062     0.0097   -0.0069        0.0327      0.0109     0.0412    0.0024
  1.49  0.1753  0.1468  1.9530  6.181E+00  7.83E-02   8.12E-01  1.0717       -0.0131      0.0032     0.0084   -0.0100       -0.0118      0.0091     0.0178    0.0048
  1.49  0.1753  0.1468  2.2380  4.103E+00  5.88E-02   5.39E-01  1.0798       -0.0140      0.0036     0.0076   -0.0125       -0.0174      0.0097     0.0125    0.0062
  1.49  0.1753  0.1468  2.5450  2.877E+00  4.23E-02   3.69E-01  1.0884       -0.0070      0.0041     0.0087   -0.0146       -0.0025      0.0108     0.0129    0.0064
  1.49  0.1753  0.1468  2.9490  1.780E+00  2.72E-02   2.25E-01  1.0999        0.0225      0.0042     0.0089   -0.0166        0.0728      0.0119     0.0110    0.0058
  1.49  0.1753  0.1468  3.2650  1.235E+00  2.18E-02   1.54E-01  1.1085        0.0112      0.0048     0.0077   -0.0178        0.0820      0.0136     0.0119    0.0051
  1.49  0.1753  0.1468  3.7100  6.527E-01  1.49E-02   8.02E-02  1.1174       -0.0124      0.0061     0.0070   -0.0196        0.0483      0.0172     0.0098    0.0054
  1.49  0.1753  0.1468  4.1820  3.678E-01  1.08E-02   4.43E-02  1.1208       -0.0224      0.0081     0.0059   -0.0219        0.0413      0.0222     0.0104    0.0113
  1.49  0.1753  0.1468  4.7080  2.272E-01  9.79E-03   2.74E-02  1.1038       -0.0143      0.0114     0.0059   -0.0202       -0.0385      0.0327     0.0110    0.0119
  1.49  0.1753  0.1468  5.2930  9.927E-02  5.86E-03   1.20E-02  1.0821       -0.0761      0.0171     0.0085   -0.0199        0.0860      0.0461     0.0153    0.0218
  1.49  0.1753  0.1468  5.9520  4.643E-02  4.84E-03   6.80E-03  1.0147       -0.0154      0.0279     0.0083   -0.0086        0.1385      0.0803     0.0120    0.0059
  1.49  0.1753  0.1468  6.6940  1.571E-02  1.96E-03   2.37E-03  0.9318       -0.0900      0.0366     0.0062   -0.0050        0.0414      0.0924     0.0269    0.0021
  1.49  0.1753  0.1753  1.6750  6.088E+00  9.26E-02   7.89E-01  1.0577        0.0001      0.0047     0.0137   -0.0072        0.0096      0.0092     0.0257    0.0017
  1.49  0.1753  0.1753  1.9530  4.093E+00  4.88E-02   5.20E-01  1.0634       -0.0139      0.0032     0.0066   -0.0100       -0.0166      0.0088     0.0154    0.0030
  1.49  0.1753  0.1753  2.2380  2.695E+00  3.80E-02   3.41E-01  1.0693       -0.0234      0.0036     0.0063   -0.0122       -0.0409      0.0102     0.0136    0.0042
  1.49  0.1753  0.1753  2.5450  1.721E+00  3.00E-02   2.19E-01  1.0759       -0.0113      0.0043     0.0071   -0.0141       -0.0107      0.0127     0.0131    0.0057
  1.49  0.1753  0.1753  2.9490  1.070E+00  2.14E-02   1.35E-01  1.0847       -0.0156      0.0055     0.0071   -0.0160        0.0647      0.0147     0.0114    0.0079
  1.49  0.1753  0.1753  3.2650  7.577E-01  1.61E-02   9.44E-02  1.0909        0.0062      0.0059     0.0075   -0.0175        0.0768      0.0163     0.0112    0.0096
  1.49  0.1753  0.1753  3.7100  4.057E-01  1.07E-02   4.98E-02  1.0952        0.0019      0.0073     0.0059   -0.0187        0.1122      0.0205     0.0094    0.0100
  1.49  0.1753  0.1753  4.1820  2.551E-01  8.30E-03   3.09E-02  1.0931       -0.0350      0.0086     0.0058   -0.0187        0.0262      0.0244     0.0115    0.0069
  1.49  0.1753  0.1753  4.7080  1.233E-01  6.32E-03   1.50E-02  1.0942       -0.0701      0.0146     0.0056   -0.0220        0.0453      0.0382     0.0116    0.0188
  1.49  0.1753  0.1753  5.2930  5.863E-02  4.24E-03   7.01E-03  1.0551       -0.0457      0.0198     0.0063   -0.0165        0.0415      0.0530     0.0102    0.0160
  1.49  0.1753  0.1753  6.6940  1.776E-02  2.32E-03   2.41E-03  0.8170       -0.1927      0.0466     0.0067   -0.0056        0.2015      0.0909     0.0141    0.0031
  1.49  0.1753  0.2051  1.6750  4.216E+00  6.24E-02   5.54E-01  1.0505        0.0071      0.0044     0.0071   -0.0079       -0.0008      0.0094     0.0256    0.0026
  1.49  0.1753  0.2051  1.9530  2.583E+00  3.47E-02   3.25E-01  1.0550       -0.0091      0.0036     0.0060   -0.0102       -0.0410      0.0098     0.0155    0.0044
  1.49  0.1753  0.2051  2.2380  1.738E+00  2.64E-02   2.18E-01  1.0598       -0.0325      0.0040     0.0073   -0.0119       -0.0308      0.0113     0.0099    0.0059
  1.49  0.1753  0.2051  2.5450  1.091E+00  2.04E-02   1.37E-01  1.0651       -0.0153      0.0050     0.0062   -0.0134       -0.0039      0.0137     0.0112    0.0065
  1.49  0.1753  0.2051  2.9490  6.217E-01  1.43E-02   7.85E-02  1.0720       -0.0273      0.0060     0.0058   -0.0149        0.0138      0.0172     0.0112    0.0057
  1.49  0.1753  0.2051  3.2650  4.282E-01  1.20E-02   5.37E-02  1.0775       -0.0267      0.0075     0.0059   -0.0162        0.0982      0.0210     0.0115    0.0048
  1.49  0.1753  0.2051  3.7100  2.434E-01  7.89E-03   2.99E-02  1.0858       -0.0414      0.0090     0.0064   -0.0188        0.0660      0.0249     0.0101    0.0071
  1.49  0.1753  0.2051  4.1820  1.460E-01  5.67E-03   1.77E-02  1.0914       -0.0365      0.0108     0.0064   -0.0218        0.0374      0.0293     0.0122    0.0165
  1.49  0.1753  0.2051  4.7080  7.354E-02  4.87E-03   8.89E-03  1.0718       -0.0273      0.0182     0.0071   -0.0195        0.0437      0.0477     0.0163    0.0168
  1.49  0.1753  0.2051  5.2930  2.881E-02  2.65E-03   3.50E-03  1.0349        0.0540      0.0233     0.0100   -0.0145       -0.1023      0.0674     0.0150    0.0121
  1.49  0.1753  0.2051  5.9520  1.850E-02  2.76E-03   2.32E-03  0.9745       -0.0974      0.0522     0.0132   -0.0088        0.2520      0.1269     0.0118    0.0065
  1.49  0.1753  0.2362  1.6750  2.806E+00  4.40E-02   3.53E-01  1.0448        0.0043      0.0047     0.0090   -0.0083        0.0159      0.0103     0.0141    0.0029
  1.49  0.1753  0.2362  1.9530  1.765E+00  2.60E-02   2.20E-01  1.0493       -0.0157      0.0040     0.0084   -0.0103       -0.0260      0.0110     0.0102    0.0036
  1.49  0.1753  0.2362  2.2380  1.132E+00  1.95E-02   1.42E-01  1.0542       -0.0135      0.0045     0.0065   -0.0121       -0.0503      0.0129     0.0102    0.0037
  1.49  0.1753  0.2362  2.5450  6.997E-01  1.43E-02   8.66E-02  1.0598       -0.0207      0.0053     0.0063   -0.0138       -0.0338      0.0152     0.0115    0.0038
  1.49  0.1753  0.2362  2.9490  3.825E-01  9.91E-03   4.72E-02  1.0684       -0.0274      0.0069     0.0066   -0.0162       -0.0241      0.0193     0.0090    0.0056
  1.49  0.1753  0.2362  3.2650  2.576E-01  8.31E-03   3.20E-02  1.0751       -0.0264      0.0088     0.0058   -0.0182        0.0523      0.0246     0.0101    0.0092
  1.49  0.1753  0.2362  3.7100  1.525E-01  6.01E-03   1.85E-02  1.0785       -0.0279      0.0107     0.0063   -0.0197        0.0842      0.0299     0.0112    0.0133
  1.49  0.1753  0.2362  4.1820  7.653E-02  4.04E-03   9.31E-03  1.0711       -0.0491      0.0141     0.0084   -0.0189        0.0140      0.0388     0.0156    0.0121
  1.49  0.1753  0.2362  4.7080  3.726E-02  3.15E-03   4.53E-03  1.0566       -0.0255      0.0235     0.0085   -0.0180        0.0596      0.0646     0.0154    0.0141
  1.49  0.1753  0.2362  5.2930  1.951E-02  2.22E-03   2.35E-03  1.0199       -0.0120      0.0280     0.0082   -0.0141        0.0342      0.0857     0.0348    0.0133
  1.49  0.1753  0.2686  1.6750  1.746E+00  3.12E-02   2.19E-01  1.0393       -0.0031      0.0053     0.0055   -0.0088        0.0033      0.0119     0.0209    0.0024
  1.49  0.1753  0.2686  1.9530  1.145E+00  1.95E-02   1.42E-01  1.0435       -0.0076      0.0046     0.0069   -0.0109       -0.0226      0.0125     0.0129    0.0034
  1.49  0.1753  0.2686  2.2380  7.090E-01  1.40E-02   8.74E-02  1.0484       -0.0183      0.0053     0.0063   -0.0129       -0.0006      0.0147     0.0112    0.0050
  1.49  0.1753  0.2686  2.5450  4.277E-01  1.01E-02   5.27E-02  1.0539       -0.0240      0.0065     0.0052   -0.0147        0.0024      0.0176     0.0101    0.0073
  1.49  0.1753  0.2686  2.9490  2.317E-01  6.78E-03   2.84E-02  1.0596       -0.0106      0.0080     0.0059   -0.0163        0.0021      0.0217     0.0104    0.0093
  1.49  0.1753  0.2686  3.2650  1.503E-01  5.58E-03   1.87E-02  1.0617        0.0006      0.0101     0.0069   -0.0167        0.0316      0.0281     0.0087    0.0086
  1.49  0.1753  0.2686  3.7100  7.693E-02  3.88E-03   9.63E-03  1.0637       -0.0123      0.0142     0.0063   -0.0173        0.1614      0.0397     0.0139    0.0079
  1.49  0.1753  0.2686  4.1820  4.614E-02  3.14E-03   5.72E-03  1.0627       -0.0604      0.0182     0.0102   -0.0185        0.0930      0.0514     0.0127    0.0117
  1.49  0.1753  0.2686  4.7080  1.894E-02  1.92E-03   2.29E-03  1.0476       -0.0192      0.0234     0.0117   -0.0181       -0.1808      0.0749     0.0194    0.0181
  1.49  0.1753  0.2686  5.2930  6.728E-03  1.29E-03   9.75E-04  1.0021       -0.1067      0.0611     0.0190   -0.0132        0.4310      0.1847     0.0180    0.0144
  1.49  0.1753  0.3025  1.6750  1.244E+00  2.44E-02   1.53E-01  1.0333       -0.0066      0.0058     0.0072   -0.0096       -0.0160      0.0129     0.0091    0.0046
  1.49  0.1753  0.3025  1.9530  7.494E-01  1.47E-02   9.20E-02  1.0368       -0.0176      0.0054     0.0055   -0.0114       -0.0415      0.0146     0.0095    0.0061
  1.49  0.1753  0.3025  2.2380  4.292E-01  1.02E-02   5.26E-02  1.0400       -0.0272      0.0065     0.0062   -0.0127       -0.0029      0.0174     0.0103    0.0068
  1.49  0.1753  0.3025  2.5450  2.776E-01  7.46E-03   3.41E-02  1.0434       -0.0159      0.0074     0.0055   -0.0136        0.0264      0.0201     0.0112    0.0068
  1.49  0.1753  0.3025  2.9490  1.343E-01  4.67E-03   1.66E-02  1.0488       -0.0416      0.0097     0.0055   -0.0147       -0.0058      0.0253     0.0108    0.0059
  1.49  0.1753  0.3025  3.2650  8.976E-02  3.86E-03   1.10E-02  1.0535       -0.0240      0.0121     0.0068   -0.0158        0.0730      0.0330     0.0121    0.0057
  1.49  0.1753  0.3025  3.7100  4.330E-02  2.57E-03   5.48E-03  1.0590       -0.0443      0.0172     0.0088   -0.0177        0.1338      0.0465     0.0128    0.0091
  1.49  0.1753  0.3025  4.1820  2.173E-02  2.29E-03   2.80E-03  1.0575        0.0090      0.0286     0.0118   -0.0192        0.0295      0.0795     0.0180    0.0182
  1.49  0.1753  0.3025  4.7080  8.636E-03  1.21E-03   1.09E-03  1.0338       -0.0046      0.0355     0.0136   -0.0168        0.2396      0.1131     0.0210    0.0174
  1.49  0.1753  0.3025  5.2930  5.460E-03  1.94E-03   6.83E-04  0.9771       -0.0542      0.1300     0.0167   -0.0116       -0.0106      0.2475     0.0491    0.0130
  1.49  0.1753  0.3379  1.6750  8.005E-01  1.85E-02   9.92E-02  1.0257       -0.0125      0.0069     0.0074   -0.0095        0.0156      0.0149     0.0087    0.0047
  1.49  0.1753  0.3379  1.9530  4.512E-01  1.05E-02   5.54E-02  1.0282       -0.0154      0.0065     0.0060   -0.0109       -0.0271      0.0176     0.0091    0.0054
  1.49  0.1753  0.3379  2.2380  2.708E-01  7.43E-03   3.31E-02  1.0311       -0.0216      0.0074     0.0080   -0.0119       -0.0264      0.0205     0.0095    0.0054
  1.49  0.1753  0.3379  2.5450  1.596E-01  5.31E-03   1.97E-02  1.0351       -0.0234      0.0092     0.0066   -0.0129        0.0175      0.0242     0.0108    0.0049
  1.49  0.1753  0.3379  2.9490  8.022E-02  3.33E-03   9.83E-03  1.0420       -0.0252      0.0114     0.0070   -0.0146        0.0326      0.0307     0.0089    0.0052
  1.49  0.1753  0.3379  3.2650  4.692E-02  2.50E-03   5.84E-03  1.0479       -0.0377      0.0148     0.0066   -0.0162        0.0125      0.0422     0.0113    0.0066
  1.49  0.1753  0.3379  3.7100  2.561E-02  1.91E-03   3.29E-03  1.0514       -0.0289      0.0211     0.0066   -0.0178        0.0959      0.0577     0.0096    0.0122
  1.49  0.1753  0.3379  4.1820  1.410E-02  1.66E-03   1.99E-03  1.0442        0.0211      0.0344     0.0089   -0.0177        0.2434      0.0930     0.0163    0.0163
  1.49  0.1753  0.3379  4.7080  7.503E-03  1.25E-03   9.89E-04  1.0188        0.0095      0.0497     0.0200   -0.0153        0.1617      0.1258     0.0329    0.0177
  1.49  0.1753  0.3379  5.2930  4.759E-03  3.18E-03   8.69E-04  0.9059       -0.1600      0.2323     0.0327   -0.0084        0.0996      0.2585     0.0606    0.0108
  1.49  0.1753  0.3748  1.6750  4.884E-01  1.26E-02   6.12E-02  1.0187       -0.0001      0.0077     0.0050   -0.0092       -0.0073      0.0171     0.0117    0.0041
  1.49  0.1753  0.3748  1.9530  2.681E-01  7.67E-03   3.31E-02  1.0207       -0.0130      0.0083     0.0057   -0.0104        0.0356      0.0207     0.0104    0.0042
  1.49  0.1753  0.3748  2.2380  1.589E-01  5.32E-03   1.95E-02  1.0236       -0.0350      0.0091     0.0071   -0.0114       -0.0473      0.0256     0.0089    0.0040
  1.49  0.1753  0.3748  2.5450  8.617E-02  3.63E-03   1.06E-02  1.0281       -0.0316      0.0115     0.0071   -0.0127        0.0086      0.0318     0.0102    0.0037
  1.49  0.1753  0.3748  2.9490  3.992E-02  2.12E-03   4.94E-03  1.0355       -0.0588      0.0146     0.0051   -0.0147        0.0201      0.0391     0.0118    0.0059
  1.49  0.1753  0.3748  3.2650  2.585E-02  1.74E-03   3.27E-03  1.0393       -0.0479      0.0195     0.0084   -0.0158        0.1170      0.0515     0.0088    0.0084
  1.49  0.1753  0.3748  3.7100  1.346E-02  1.50E-03   1.79E-03  1.0415        0.0457      0.0339     0.0080   -0.0170        0.3211      0.0946     0.0110    0.0140
  1.49  0.1753  0.3748  4.1820  5.885E-03  8.08E-04   8.42E-04  1.0331       -0.0501      0.0405     0.0120   -0.0163        0.1265      0.1145     0.0239    0.0169
  1.49  0.1753  0.3748  4.7080  2.695E-03  8.57E-04   5.96E-04  0.9995       -0.1187      0.0961     0.0157   -0.0127        0.6090      0.3198     0.0266    0.0156
  1.49  0.1753  0.4134  1.6750  3.123E-01  9.17E-03   3.98E-02  1.0108       -0.0073      0.0089     0.0069   -0.0089        0.0164      0.0199     0.0115    0.0031
  1.49  0.1753  0.4134  1.9530  1.649E-01  5.63E-03   2.04E-02  1.0125       -0.0276      0.0099     0.0068   -0.0099       -0.0187      0.0245     0.0100    0.0030
  1.49  0.1753  0.4134  2.2380  9.940E-02  3.90E-03   1.25E-02  1.0156       -0.0192      0.0108     0.0065   -0.0110       -0.0516      0.0280     0.0105    0.0030
  1.49  0.1753  0.4134  2.5450  4.804E-02  2.47E-03   5.96E-03  1.0203       -0.0460      0.0147     0.0052   -0.0124        0.0732      0.0402     0.0136    0.0036
  1.49  0.1753  0.4134  2.9490  2.146E-02  1.46E-03   2.73E-03  1.0264       -0.0875      0.0195     0.0055   -0.0142       -0.0145      0.0499     0.0133    0.0062
  1.49  0.1753  0.4134  3.2650  1.199E-02  1.23E-03   1.52E-03  1.0303       -0.0999      0.0318     0.0089   -0.0154        0.1471      0.0796     0.0155    0.0103
  1.49  0.1753  0.4134  3.7100  7.686E-03  1.05E-03   1.00E-03  1.0286       -0.0833      0.0394     0.0126   -0.0153        0.0490      0.0948     0.0151    0.0129
  1.49  0.1753  0.4134  4.1820  3.436E-03  6.90E-04   5.21E-04  1.0204       -0.0078      0.0587     0.0077   -0.0144        0.1498      0.1783     0.0225    0.0161
  1.49  0.1753  0.4537  1.6750  1.935E-01  6.52E-03   2.47E-02  1.0039       -0.0057      0.0101     0.0093   -0.0086       -0.0243      0.0226     0.0167    0.0022
  1.49  0.1753  0.4537  1.9530  9.643E-02  3.97E-03   1.22E-02  1.0055       -0.0314      0.0119     0.0072   -0.0096       -0.0383      0.0287     0.0106    0.0021
  1.49  0.1753  0.4537  2.2380  5.280E-02  2.71E-03   6.78E-03  1.0087       -0.0180      0.0145     0.0095   -0.0107       -0.0139      0.0387     0.0194    0.0023
  1.49  0.1753  0.4537  2.5450  2.619E-02  1.69E-03   3.32E-03  1.0132       -0.0487      0.0186     0.0079   -0.0121        0.0438      0.0510     0.0104    0.0032
  1.49  0.1753  0.4537  2.9490  1.287E-02  1.13E-03   1.67E-03  1.0190       -0.0812      0.0249     0.0073   -0.0140       -0.0232      0.0704     0.0121    0.0071
  1.49  0.1753  0.4537  3.2650  6.609E-03  1.04E-03   8.58E-04  1.0197       -0.0314      0.0412     0.0104   -0.0143        0.2108      0.1145     0.0258    0.0099
  1.49  0.1753  0.4537  3.7100  4.248E-03  7.00E-04   5.63E-04  1.0192        0.0406      0.0478     0.0094   -0.0140        0.2476      0.1169     0.0310    0.0129
  1.49  0.1753  0.4958  1.6750  1.078E-01  4.36E-03   1.43E-02  0.9965       -0.0569      0.0125     0.0063   -0.0084        0.0462      0.0284     0.0125    0.0012
  1.49  0.1753  0.4958  1.9530  5.394E-02  2.83E-03   7.04E-03  0.9980       -0.0177      0.0154     0.0051   -0.0093       -0.0104      0.0343     0.0084    0.0011
  1.49  0.1753  0.4958  2.2380  2.898E-02  1.80E-03   3.75E-03  1.0013       -0.0623      0.0190     0.0061   -0.0104        0.1057      0.0482     0.0129    0.0014
  1.49  0.1753  0.4958  2.5450  1.614E-02  1.29E-03   2.13E-03  1.0057       -0.0232      0.0225     0.0060   -0.0118       -0.0891      0.0638     0.0150    0.0028
  1.49  0.1753  0.4958  2.9490  7.160E-03  1.11E-03   9.62E-04  1.0083       -0.1071      0.0449     0.0095   -0.0131       -0.0115      0.1335     0.0182    0.0054
  1.49  0.1753  0.4958  3.2650  3.545E-03  5.50E-04   5.17E-04  1.0086       -0.0240      0.0467     0.0126   -0.0132        0.3070      0.1382     0.0257    0.0092
  1.49  0.1753  0.5397  1.6750  5.611E-02  2.80E-03   7.49E-03  0.9885       -0.0397      0.0153     0.0052   -0.0080        0.0345      0.0359     0.0095   -0.0001
  1.49  0.1753  0.5397  1.9530  3.074E-02  1.88E-03   4.15E-03  0.9900       -0.0170      0.0179     0.0056   -0.0089        0.0185      0.0410     0.0141   -0.0005
  1.49  0.1753  0.5397  2.2380  1.646E-02  1.39E-03   2.34E-03  0.9930       -0.0618      0.0247     0.0106   -0.0100       -0.0720      0.0619     0.0272   -0.0006
  1.49  0.1753  0.5397  2.5450  1.091E-02  1.59E-03   1.50E-03  0.9965       -0.0559      0.0413     0.0112   -0.0111       -0.1396      0.1127     0.0132    0.0002
  1.49  0.1753  0.5397  2.9490  4.210E-03  7.20E-04   5.78E-04  0.9988       -0.0540      0.0438     0.0167   -0.0126        0.0082      0.1170     0.0372    0.0039
  1.49  0.1753  0.5397  3.2650  2.369E-03  5.58E-04   4.23E-04  0.9970       -0.0145      0.0727     0.0156   -0.0119        0.1982      0.2171     0.0687    0.0069
  1.49  0.1753  0.5855  1.6750  3.779E-02  2.52E-03   5.25E-03  0.9801       -0.0307      0.0201     0.0107   -0.0077       -0.1292      0.0429     0.0206   -0.0021
  1.49  0.1753  0.5855  1.9530  1.899E-02  1.72E-03   2.72E-03  0.9818        0.0033      0.0269     0.0108   -0.0085        0.0291      0.0593     0.0200   -0.0031
  1.49  0.1753  0.5855  2.2380  1.378E-02  1.76E-03   1.94E-03  0.9855       -0.0811      0.0394     0.0109   -0.0095        0.1045      0.0952     0.0314   -0.0036
  1.49  0.1753  0.5855  2.5450  3.783E-03  5.86E-04   5.88E-04  0.9902       -0.0151      0.0438     0.0157   -0.0110       -0.1198      0.1247     0.0324   -0.0032
  1.49  0.1753  0.6334  1.9530  1.419E-02  1.74E-03   1.93E-03  0.9756       -0.0718      0.0394     0.0138   -0.0084        0.1375      0.0910     0.0275   -0.0069
  1.49  0.1753  0.6334  2.2380  9.515E-03  1.33E-03   1.47E-03  0.9830        0.0108      0.0424     0.0155   -0.0099        0.1690      0.0875     0.0461   -0.0087
  1.49  0.1753  0.6834  1.9530  9.923E-03  1.19E-03   2.31E-03  0.9793       -0.0182      0.0352     0.0459   -0.0100        0.0657      0.0895     0.1191   -0.0143
  1.74  0.1753  0.0682  1.9530  1.616E+02  1.26E+01   1.94E+01  1.1099        0.0130      0.0155     0.0037   -0.0018        0.0095      0.0274     0.0169    0.0002
  1.74  0.1753  0.0682  2.2380  1.002E+02  8.98E-01   1.17E+01  1.1357        0.0055      0.0017     0.0051   -0.0060        0.0214      0.0055     0.0331   -0.0005
  1.74  0.1753  0.0682  2.5450  6.911E+01  4.92E-01   8.27E+00  1.1781        0.0032      0.0013     0.0050   -0.0107        0.0358      0.0054     0.0202   -0.0023
  1.74  0.1753  0.0682  2.9490  4.024E+01  3.09E-01   5.01E+00  1.2674        0.0073      0.0014     0.0041   -0.0203        0.0644      0.0057     0.0206    0.0021
  1.74  0.1753  0.0682  3.2650  2.417E+01  2.32E-01   2.84E+00  1.3604        0.0007      0.0016     0.0070   -0.0300        0.0408      0.0069     0.0173    0.0177
  1.74  0.1753  0.0682  3.7100  1.216E+01  1.50E-01   1.51E+00  1.4765       -0.0080      0.0021     0.0083   -0.0411        0.0184      0.0090     0.0139    0.0484
  1.74  0.1753  0.0682  4.1820  6.344E+00  9.98E-02   7.92E-01  1.4962       -0.0058      0.0029     0.0119   -0.0406       -0.0069      0.0117     0.0164    0.0591
  1.74  0.1753  0.0682  4.7080  2.014E+00  5.31E-02   2.58E-01  1.4404       -0.0225      0.0049     0.0133   -0.0245       -0.0042      0.0197     0.0135    0.0457
  1.74  0.1753  0.0682  5.2930  9.072E-01  3.45E-02   1.51E-01  1.3959       -0.0145      0.0063     0.0162   -0.0070       -0.1002      0.0282     0.0329   -0.0059
  1.74  0.1753  0.0682  5.9520  7.538E-01  4.54E-02   1.40E-01  1.3807       -0.0254      0.0098     0.0179   -0.0050       -0.1212      0.0452     0.0271   -0.0344
  1.74  0.1753  0.0682  6.6940  4.463E-01  5.05E-02   8.31E-02  1.3609        0.0101      0.0202     0.0063   -0.0192       -0.0524      0.0877     0.0269   -0.0027
  1.74  0.1753  0.0933  1.9530  6.675E+01  6.67E-01   8.44E+00  1.1040       -0.0002      0.0020     0.0041   -0.0036        0.0139      0.0051     0.0343    0.0013
  1.74  0.1753  0.0933  2.2380  5.053E+01  2.60E-01   6.14E+00  1.1145       -0.0045      0.0009     0.0053   -0.0061        0.0069      0.0035     0.0204    0.0036
  1.74  0.1753  0.0933  2.5450  3.924E+01  2.06E-01   4.67E+00  1.1264        0.0002      0.0009     0.0060   -0.0083        0.0429      0.0039     0.0157    0.0060
  1.74  0.1753  0.0933  2.9490  2.676E+01  1.56E-01   3.17E+00  1.1421        0.0161      0.0010     0.0048   -0.0104        0.1050      0.0045     0.0186    0.0087
  1.74  0.1753  0.0933  3.2650  1.806E+01  1.30E-01   2.13E+00  1.1544        0.0070      0.0013     0.0052   -0.0114        0.0692      0.0054     0.0120    0.0105
  1.74  0.1753  0.0933  3.7100  9.843E+00  9.31E-02   1.15E+00  1.1739       -0.0065      0.0016     0.0049   -0.0111        0.0204      0.0070     0.0096    0.0119
  1.74  0.1753  0.0933  4.1820  5.724E+00  7.08E-02   6.61E-01  1.1953       -0.0140      0.0020     0.0064   -0.0099       -0.0022      0.0089     0.0102    0.0032
  1.74  0.1753  0.0933  4.7080  2.967E+00  5.30E-02   4.51E-01  1.2170       -0.0227      0.0031     0.0163   -0.0093        0.0061      0.0130     0.0118   -0.0142
  1.74  0.1753  0.0933  5.2930  1.469E+00  3.23E-02   1.99E-01  1.2377       -0.0302      0.0039     0.0104   -0.0116       -0.0048      0.0164     0.0094   -0.0146
  1.74  0.1753  0.0933  5.9520  6.400E-01  2.60E-02   1.30E-01  1.2026       -0.0279      0.0073     0.0147   -0.0156       -0.0461      0.0302     0.0115    0.0112
  1.74  0.1753  0.0933  6.6940  3.297E-01  1.69E-02   5.73E-02  1.1099       -0.0273      0.0094     0.0175   -0.0096        0.0425      0.0383     0.0094    0.0148
  1.74  0.1753  0.1194  1.9530  4.152E+01  2.99E-01   5.25E+00  1.0906       -0.0005      0.0013     0.0028   -0.0036        0.0141      0.0044     0.0228    0.0018
  1.74  0.1753  0.1194  2.2380  2.883E+01  1.70E-01   3.54E+00  1.0969       -0.0068      0.0010     0.0050   -0.0051        0.0182      0.0040     0.0138    0.0032
  1.74  0.1753  0.1194  2.5450  2.092E+01  1.26E-01   2.52E+00  1.1040       -0.0029      0.0011     0.0055   -0.0060        0.0302      0.0045     0.0112    0.0039
  1.74  0.1753  0.1194  2.9490  1.387E+01  9.39E-02   1.64E+00  1.1145        0.0122      0.0012     0.0054   -0.0069        0.0810      0.0052     0.0117    0.0028
  1.74  0.1753  0.1194  3.2650  9.873E+00  7.78E-02   1.16E+00  1.1229        0.0176      0.0014     0.0050   -0.0077        0.0955      0.0060     0.0106    0.0000
  1.74  0.1753  0.1194  3.7100  5.666E+00  5.62E-02   6.61E-01  1.1351       -0.0035      0.0017     0.0045   -0.0091        0.0927      0.0076     0.0082   -0.0029
  1.74  0.1753  0.1194  4.1820  3.255E+00  4.20E-02   3.75E-01  1.1489       -0.0127      0.0022     0.0039   -0.0106       -0.0101      0.0095     0.0077    0.0002
  1.74  0.1753  0.1194  4.7080  1.833E+00  3.35E-02   2.09E-01  1.1579       -0.0209      0.0032     0.0040   -0.0126        0.0032      0.0135     0.0094    0.0104
  1.74  0.1753  0.1194  5.2930  9.211E-01  2.41E-02   1.14E-01  1.1379       -0.0342      0.0046     0.0043   -0.0110        0.0272      0.0191     0.0125    0.0067
  1.74  0.1753  0.1194  5.9520  3.345E-01  1.52E-02   5.96E-02  1.1161       -0.0211      0.0083     0.0084   -0.0108        0.1011      0.0343     0.0170    0.0127
  1.74  0.1753  0.1194  6.6940  1.149E-01  6.22E-03   1.92E-02  1.0602       -0.0132      0.0094     0.0110   -0.0055       -0.0082      0.0395     0.0183    0.0056
  1.74  0.1753  0.1468  1.6750  3.376E+01  1.01E+00   4.49E+00  1.0763        0.0038      0.0064     0.0061   -0.0015        0.0279      0.0131     0.0405    0.0004
  1.74  0.1753  0.1468  1.9530  2.378E+01  1.67E-01   2.93E+00  1.0814       -0.0081      0.0012     0.0053   -0.0034        0.0101      0.0048     0.0170    0.0009
  1.74  0.1753  0.1468  2.2380  1.633E+01  1.23E-01   2.01E+00  1.0853       -0.0103      0.0012     0.0047   -0.0046       -0.0057      0.0051     0.0114    0.0004
  1.74  0.1753  0.1468  2.5450  1.152E+01  9.58E-02   1.39E+00  1.0893       -0.0038      0.0014     0.0055   -0.0058        0.0024      0.0056     0.0118    0.0003
  1.74  0.1753  0.1468  2.9490  7.516E+00  6.23E-02   8.96E-01  1.0953        0.0026      0.0015     0.0056   -0.0072        0.0398      0.0061     0.0098    0.0022
  1.74  0.1753  0.1468  3.2650  5.195E+00  4.86E-02   6.12E-01  1.1006        0.0097      0.0016     0.0048   -0.0081        0.0578      0.0071     0.0108    0.0054
  1.74  0.1753  0.1468  3.7100  3.155E+00  3.55E-02   3.68E-01  1.1060        0.0023      0.0020     0.0043   -0.0087        0.0732      0.0085     0.0084    0.0087
  1.74  0.1753  0.1468  4.1820  1.783E+00  2.56E-02   2.04E-01  1.1068       -0.0096      0.0025     0.0036   -0.0083        0.0574      0.0107     0.0091    0.0055
  1.74  0.1753  0.1468  4.7080  9.107E-01  1.95E-02   1.05E-01  1.1081       -0.0225      0.0038     0.0036   -0.0088        0.0343      0.0161     0.0098    0.0024
  1.74  0.1753  0.1468  5.2930  4.402E-01  1.38E-02   5.10E-02  1.1079       -0.0315      0.0057     0.0054   -0.0105        0.0831      0.0238     0.0143    0.0099
  1.74  0.1753  0.1468  5.9520  1.662E-01  9.28E-03   2.35E-02  1.0786       -0.0348      0.0100     0.0052   -0.0080        0.1055      0.0413     0.0109    0.0084
  1.74  0.1753  0.1468  6.6940  5.768E-02  3.67E-03   8.35E-03  1.0385       -0.0085      0.0108     0.0038   -0.0048        0.0379      0.0439     0.0262    0.0038
  1.74  0.1753  0.1753  1.6750  2.157E+01  3.98E-01   2.63E+00  1.0680        0.0017      0.0039     0.0088   -0.0022        0.0112      0.0085     0.0250    0.0008
  1.74  0.1753  0.1753  1.9530  1.513E+01  1.00E-01   1.81E+00  1.0703       -0.0057      0.0012     0.0041   -0.0037       -0.0132      0.0046     0.0145    0.0016
  1.74  0.1753  0.1753  2.2380  1.024E+01  7.47E-02   1.22E+00  1.0725       -0.0108      0.0012     0.0039   -0.0046       -0.0263      0.0053     0.0126    0.0023
  1.74  0.1753  0.1753  2.5450  6.980E+00  6.10E-02   8.38E-01  1.0756       -0.0094      0.0014     0.0044   -0.0052       -0.0144      0.0062     0.0121    0.0029
  1.74  0.1753  0.1753  2.9490  4.208E+00  4.40E-02   5.02E-01  1.0807       -0.0017      0.0017     0.0044   -0.0059        0.0058      0.0074     0.0102    0.0026
  1.74  0.1753  0.1753  3.2650  2.987E+00  3.49E-02   3.52E-01  1.0852        0.0040      0.0021     0.0047   -0.0066        0.0500      0.0085     0.0100    0.0017
  1.74  0.1753  0.1753  3.7100  1.785E+00  2.39E-02   2.08E-01  1.0923        0.0023      0.0023     0.0036   -0.0078        0.0375      0.0101     0.0080    0.0014
  1.74  0.1753  0.1753  4.1820  1.011E+00  1.68E-02   1.16E-01  1.0991       -0.0022      0.0029     0.0035   -0.0094        0.0867      0.0127     0.0104    0.0052
  1.74  0.1753  0.1753  4.7080  5.564E-01  1.34E-02   6.43E-02  1.0970       -0.0173      0.0042     0.0034   -0.0100        0.0515      0.0181     0.0104    0.0092
  1.74  0.1753  0.1753  5.2930  2.276E-01  8.72E-03   2.60E-02  1.0819       -0.0161      0.0068     0.0039   -0.0087        0.0255      0.0288     0.0089    0.0075
  1.74  0.1753  0.1753  5.9520  8.837E-02  6.13E-03   1.07E-02  1.0586       -0.0207      0.0129     0.0037   -0.0071        0.1029      0.0542     0.0213    0.0061
  1.74  0.1753  0.1753  6.6940  2.809E-02  2.45E-03   3.66E-03  1.0218       -0.0233      0.0158     0.0041   -0.0047        0.0438      0.0636     0.0131    0.0038
  1.74  0.1753  0.2051  1.6750  1.506E+01  2.18E-01   1.88E+00  1.0609        0.0080      0.0030     0.0044   -0.0025        0.0007      0.0071     0.0249    0.0009
  1.74  0.1753  0.2051  1.9530  9.790E+00  7.16E-02   1.16E+00  1.0634       -0.0051      0.0013     0.0036   -0.0036       -0.0066      0.0051     0.0146    0.0010
  1.74  0.1753  0.2051  2.2380  6.655E+00  5.35E-02   7.89E-01  1.0662       -0.0102      0.0014     0.0046   -0.0044       -0.0191      0.0058     0.0085    0.0006
  1.74  0.1753  0.2051  2.5450  4.301E+00  4.11E-02   5.11E-01  1.0697       -0.0102      0.0016     0.0038   -0.0054       -0.0126      0.0068     0.0100    0.0004
  1.74  0.1753  0.2051  2.9490  2.576E+00  2.96E-02   3.07E-01  1.0756       -0.0074      0.0020     0.0035   -0.0067        0.0067      0.0084     0.0100    0.0020
  1.74  0.1753  0.2051  3.2650  1.708E+00  2.43E-02   2.03E-01  1.0799       -0.0050      0.0024     0.0036   -0.0078        0.0395      0.0104     0.0103    0.0044
  1.74  0.1753  0.2051  3.7100  9.946E-01  1.73E-02   1.16E-01  1.0824       -0.0034      0.0031     0.0039   -0.0085        0.0620      0.0125     0.0088    0.0066
  1.74  0.1753  0.2051  4.1820  5.754E-01  1.18E-02   6.63E-02  1.0808       -0.0032      0.0037     0.0040   -0.0084        0.0781      0.0155     0.0111    0.0059
  1.74  0.1753  0.2051  4.7080  2.659E-01  8.61E-03   3.06E-02  1.0772       -0.0071      0.0058     0.0044   -0.0084        0.1222      0.0256     0.0154    0.0052
  1.74  0.1753  0.2051  5.2930  1.211E-01  5.58E-03   1.40E-02  1.0678       -0.0084      0.0081     0.0064   -0.0083        0.0946      0.0348     0.0140    0.0065
  1.74  0.1753  0.2051  5.9520  4.460E-02  4.01E-03   5.33E-03  1.0448       -0.0080      0.0178     0.0085   -0.0070        0.1914      0.0713     0.0107    0.0069
  1.74  0.1753  0.2051  6.6940  4.053E-02  4.60E-03   5.86E-03  1.0044       -0.0579      0.0247     0.0129   -0.0046        0.2200      0.0795     0.0246    0.0040
  1.74  0.1753  0.2362  1.6750  9.471E+00  1.35E-01   1.12E+00  1.0527        0.0029      0.0029     0.0057   -0.0028        0.0001      0.0072     0.0131    0.0007
  1.74  0.1753  0.2362  1.9530  6.199E+00  5.17E-02   7.31E-01  1.0548       -0.0033      0.0015     0.0053   -0.0039       -0.0264      0.0058     0.0089    0.0013
  1.74  0.1753  0.2362  2.2380  4.104E+00  3.80E-02   4.88E-01  1.0570       -0.0045      0.0016     0.0040   -0.0048       -0.0095      0.0066     0.0089    0.0022
  1.74  0.1753  0.2362  2.5450  2.669E+00  2.87E-02   3.13E-01  1.0592       -0.0082      0.0019     0.0039   -0.0056        0.0120      0.0078     0.0103    0.0031
  1.74  0.1753  0.2362  2.9490  1.533E+00  2.01E-02   1.79E-01  1.0618       -0.0060      0.0023     0.0041   -0.0063        0.0121      0.0096     0.0075    0.0038
  1.74  0.1753  0.2362  3.2650  1.010E+00  1.63E-02   1.19E-01  1.0639       -0.0052      0.0028     0.0035   -0.0067        0.0171      0.0118     0.0087    0.0040
  1.74  0.1753  0.2362  3.7100  5.622E-01  1.19E-02   6.51E-02  1.0672       -0.0060      0.0035     0.0039   -0.0071        0.0364      0.0155     0.0100    0.0036
  1.74  0.1753  0.2362  4.1820  3.139E-01  8.73E-03   3.63E-02  1.0701       -0.0052      0.0049     0.0053   -0.0079        0.1024      0.0201     0.0147    0.0033
  1.74  0.1753  0.2362  4.7080  1.575E-01  6.68E-03   1.83E-02  1.0697        0.0214      0.0074     0.0053   -0.0088        0.0574      0.0322     0.0144    0.0060
  1.74  0.1753  0.2362  5.2930  7.251E-02  4.08E-03   8.32E-03  1.0569        0.0011      0.0094     0.0052   -0.0084        0.0925      0.0427     0.0341    0.0087
  1.74  0.1753  0.2362  5.9520  3.188E-02  3.60E-03   4.13E-03  1.0299       -0.0375      0.0260     0.0030   -0.0065        0.2779      0.0972     0.0239    0.0068
  1.74  0.1753  0.2362  6.6940  3.790E-02  6.27E-03   5.98E-03  0.9824       -0.1144      0.0401     0.0234   -0.0043        0.2980      0.1036     0.0769    0.0041
  1.74  0.1753  0.2686  1.6750  6.218E+00  8.57E-02   7.41E-01  1.0441        0.0042      0.0028     0.0033   -0.0030       -0.0044      0.0073     0.0202    0.0015
  1.74  0.1753  0.2686  1.9530  4.157E+00  3.95E-02   4.88E-01  1.0453       -0.0027      0.0017     0.0043   -0.0039       -0.0024      0.0066     0.0119    0.0019
  1.74  0.1753  0.2686  2.2380  2.481E+00  2.70E-02   2.90E-01  1.0465       -0.0117      0.0019     0.0039   -0.0045       -0.0254      0.0077     0.0100    0.0022
  1.74  0.1753  0.2686  2.5450  1.653E+00  2.05E-02   1.93E-01  1.0483       -0.0095      0.0022     0.0031   -0.0051        0.0031      0.0087     0.0087    0.0026
  1.74  0.1753  0.2686  2.9490  8.888E-01  1.36E-02   1.03E-01  1.0517       -0.0159      0.0027     0.0036   -0.0057        0.0274      0.0110     0.0091    0.0028
  1.74  0.1753  0.2686  3.2650  6.026E-01  1.13E-02   7.10E-02  1.0551       -0.0109      0.0033     0.0043   -0.0062        0.0132      0.0139     0.0071    0.0025
  1.74  0.1753  0.2686  3.7100  3.119E-01  7.72E-03   3.71E-02  1.0601       -0.0046      0.0043     0.0039   -0.0072        0.0867      0.0185     0.0129    0.0025
  1.74  0.1753  0.2686  4.1820  1.517E-01  5.64E-03   1.79E-02  1.0635       -0.0023      0.0063     0.0065   -0.0085        0.0711      0.0278     0.0116    0.0056
  1.74  0.1753  0.2686  4.7080  7.961E-02  4.38E-03   9.20E-03  1.0578       -0.0088      0.0091     0.0074   -0.0087        0.0262      0.0405     0.0186    0.0083
  1.74  0.1753  0.2686  5.2930  3.160E-02  2.61E-03   4.31E-03  1.0428        0.0090      0.0135     0.0122   -0.0078        0.0184      0.0600     0.0172    0.0086
  1.74  0.1753  0.2686  5.9520  3.797E-02  7.74E-03   4.91E-03  1.0147       -0.0685      0.0458     0.0065   -0.0061        0.0866      0.1128     0.0228    0.0057
  1.74  0.1753  0.2686  6.6940  1.947E-02  1.61E-02   2.28E-03  0.9471       -0.0900      0.1826     0.0024   -0.0038        0.5168      0.5403     0.0067    0.0037
  1.74  0.1753  0.3025  1.6750  4.215E+00  5.85E-02   4.94E-01  1.0368        0.0060      0.0028     0.0045   -0.0031        0.0266      0.0077     0.0076    0.0014
  1.74  0.1753  0.3025  1.9530  2.508E+00  2.83E-02   2.93E-01  1.0374       -0.0047      0.0021     0.0033   -0.0038       -0.0128      0.0079     0.0081    0.0018
  1.74  0.1753  0.3025  2.2380  1.584E+00  2.00E-02   1.85E-01  1.0385       -0.0120      0.0022     0.0038   -0.0043       -0.0165      0.0090     0.0090    0.0020
  1.74  0.1753  0.3025  2.5450  9.987E-01  1.50E-02   1.17E-01  1.0404       -0.0083      0.0027     0.0033   -0.0049        0.0162      0.0106     0.0100    0.0021
  1.74  0.1753  0.3025  2.9490  5.433E-01  9.67E-03   6.38E-02  1.0441       -0.0120      0.0032     0.0034   -0.0056        0.0310      0.0129     0.0096    0.0020
  1.74  0.1753  0.3025  3.2650  3.300E-01  7.48E-03   3.87E-02  1.0476       -0.0066      0.0042     0.0042   -0.0064        0.0755      0.0169     0.0109    0.0025
  1.74  0.1753  0.3025  3.7100  1.847E-01  5.38E-03   2.22E-02  1.0515        0.0003      0.0053     0.0056   -0.0075        0.0956      0.0223     0.0117    0.0049
  1.74  0.1753  0.3025  4.1820  9.165E-02  4.24E-03   1.12E-02  1.0507        0.0012      0.0082     0.0075   -0.0080        0.1021      0.0353     0.0172    0.0066
  1.74  0.1753  0.3025  4.7080  4.364E-02  2.85E-03   5.23E-03  1.0439        0.0078      0.0106     0.0087   -0.0078        0.0749      0.0468     0.0203    0.0075
  1.74  0.1753  0.3025  5.2930  1.788E-02  2.35E-03   2.12E-03  1.0289       -0.0274      0.0251     0.0107   -0.0071        0.0695      0.1051     0.0484    0.0076
  1.74  0.1753  0.3025  5.9520  2.924E-02  6.94E-03   4.98E-03  0.9967       -0.1164      0.0579     0.0026   -0.0054        0.1837      0.1215     0.0753    0.0060
  1.74  0.1753  0.3379  1.6750  2.565E+00  3.86E-02   3.04E-01  1.0295       -0.0009      0.0030     0.0046   -0.0031       -0.0071      0.0086     0.0071    0.0013
  1.74  0.1753  0.3379  1.9530  1.619E+00  2.14E-02   1.90E-01  1.0298       -0.0097      0.0025     0.0037   -0.0037        0.0019      0.0092     0.0077    0.0015
  1.74  0.1753  0.3379  2.2380  9.547E-01  1.45E-02   1.12E-01  1.0307       -0.0126      0.0027     0.0050   -0.0043       -0.0117      0.0108     0.0080    0.0017
  1.74  0.1753  0.3379  2.5450  5.660E-01  1.04E-02   6.66E-02  1.0326       -0.0071      0.0032     0.0041   -0.0048       -0.0041      0.0129     0.0095    0.0019
  1.74  0.1753  0.3379  2.9490  3.006E-01  6.68E-03   3.53E-02  1.0360       -0.0185      0.0040     0.0043   -0.0057        0.0222      0.0158     0.0073    0.0027
  1.74  0.1753  0.3379  3.2650  1.804E-01  5.13E-03   2.15E-02  1.0386       -0.0105      0.0053     0.0041   -0.0064        0.0830      0.0209     0.0101    0.0033
  1.74  0.1753  0.3379  3.7100  9.219E-02  3.65E-03   1.13E-02  1.0402        0.0021      0.0072     0.0041   -0.0072        0.0857      0.0302     0.0082    0.0053
  1.74  0.1753  0.3379  4.1820  4.459E-02  2.91E-03   5.92E-03  1.0378        0.0494      0.0118     0.0056   -0.0074        0.1188      0.0476     0.0154    0.0068
  1.74  0.1753  0.3379  4.7080  2.074E-02  1.83E-03   2.58E-03  1.0306        0.0262      0.0166     0.0128   -0.0072        0.2744      0.0691     0.0323    0.0072
  1.74  0.1753  0.3379  5.2930  2.850E-02  5.98E-03   4.72E-03  1.0145       -0.1346      0.0533     0.0211   -0.0063        0.2483      0.1150     0.0599    0.0071
  1.74  0.1753  0.3379  5.9520  1.936E-02  7.84E-03   2.26E-03  0.9710       -0.1531      0.1023     0.0024   -0.0044        0.4130      0.2266     0.0067    0.0051
  1.74  0.1753  0.3748  1.6750  1.597E+00  2.60E-02   1.94E-01  1.0231       -0.0054      0.0032     0.0030   -0.0032       -0.0016      0.0097     0.0105    0.0011
  1.74  0.1753  0.3748  1.9530  9.834E-01  1.53E-02   1.17E-01  1.0233       -0.0020      0.0029     0.0035   -0.0037        0.0055      0.0104     0.0091    0.0014
  1.74  0.1753  0.3748  2.2380  5.691E-01  1.03E-02   6.75E-02  1.0241       -0.0086      0.0033     0.0044   -0.0043        0.0054      0.0128     0.0074    0.0016
  1.74  0.1753  0.3748  2.5450  3.248E-01  7.19E-03   3.88E-02  1.0258       -0.0113      0.0039     0.0044   -0.0049       -0.0412      0.0158     0.0089    0.0020
  1.74  0.1753  0.3748  2.9490  1.568E-01  4.42E-03   1.87E-02  1.0286       -0.0251      0.0051     0.0031   -0.0057        0.0337      0.0205     0.0106    0.0028
  1.74  0.1753  0.3748  3.2650  9.322E-02  3.49E-03   1.14E-02  1.0303        0.0018      0.0067     0.0053   -0.0063        0.0666      0.0265     0.0073    0.0037
  1.74  0.1753  0.3748  3.7100  4.956E-02  2.74E-03   6.33E-03  1.0304       -0.0120      0.0106     0.0050   -0.0069        0.1959      0.0432     0.0097    0.0057
  1.74  0.1753  0.3748  4.1820  2.794E-02  1.96E-03   3.90E-03  1.0262        0.0375      0.0125     0.0077   -0.0068        0.1613      0.0526     0.0232    0.0067
  1.74  0.1753  0.3748  4.7080  1.397E-02  1.87E-03   2.76E-03  1.0182        0.0510      0.0239     0.0100   -0.0064        0.1186      0.1000     0.0259    0.0069
  1.74  0.1753  0.3748  5.2930  1.388E-02  5.77E-03   2.37E-03  0.9985       -0.0043      0.0910     0.0218   -0.0053       -0.0331      0.2089     0.0597    0.0062
  1.74  0.1753  0.4134  1.6750  9.922E-01  1.76E-02   1.24E-01  1.0163       -0.0045      0.0035     0.0043   -0.0032       -0.0139      0.0111     0.0104    0.0011
  1.74  0.1753  0.4134  1.9530  5.636E-01  1.06E-02   6.83E-02  1.0163        0.0004      0.0035     0.0042   -0.0037        0.0180      0.0123     0.0087    0.0013
  1.74  0.1753  0.4134  2.2380  3.222E-01  7.28E-03   3.96E-02  1.0170       -0.0046      0.0041     0.0040   -0.0043       -0.0439      0.0154     0.0092    0.0016
  1.74  0.1753  0.4134  2.5450  1.862E-01  5.01E-03   2.26E-02  1.0186       -0.0070      0.0048     0.0031   -0.0048        0.0117      0.0197     0.0126    0.0020
  1.74  0.1753  0.4134  2.9490  9.523E-02  3.15E-03   1.19E-02  1.0209       -0.0176      0.0060     0.0034   -0.0056        0.0209      0.0238     0.0122    0.0030
  1.74  0.1753  0.4134  3.2650  4.754E-02  2.57E-03   5.93E-03  1.0218        0.0053      0.0098     0.0056   -0.0062        0.0869      0.0389     0.0146    0.0041
  1.74  0.1753  0.4134  3.7100  2.916E-02  2.01E-03   3.75E-03  1.0198        0.0206      0.0128     0.0081   -0.0066        0.0991      0.0503     0.0141    0.0060
  1.74  0.1753  0.4134  4.1820  1.221E-02  1.24E-03   1.81E-03  1.0137       -0.0010      0.0194     0.0048   -0.0062        0.1537      0.0819     0.0218    0.0063
  1.74  0.1753  0.4134  4.7080  1.979E-02  4.80E-03   4.27E-03  1.0044       -0.0557      0.0526     0.0108   -0.0056        0.4395      0.1656     0.0604    0.0062
  1.74  0.1753  0.4134  5.2930  1.934E-02  5.44E-03   2.27E-03  0.9768       -0.0815      0.0586     0.0024   -0.0037        0.5713      0.2009     0.0067    0.0044
  1.74  0.1753  0.4537  1.6750  5.634E-01  1.17E-02   7.13E-02  1.0101       -0.0152      0.0041     0.0059   -0.0032       -0.0101      0.0134     0.0158    0.0010
  1.74  0.1753  0.4537  1.9530  3.308E-01  7.21E-03   4.15E-02  1.0101       -0.0134      0.0041     0.0045   -0.0037        0.0373      0.0145     0.0094    0.0012
  1.74  0.1753  0.4537  2.2380  1.736E-01  4.91E-03   2.22E-02  1.0108       -0.0156      0.0052     0.0060   -0.0042       -0.0239      0.0196     0.0186    0.0015
  1.74  0.1753  0.4537  2.5450  9.779E-02  3.37E-03   1.23E-02  1.0122       -0.0146      0.0064     0.0050   -0.0048        0.0219      0.0249     0.0091    0.0021
  1.74  0.1753  0.4537  2.9490  4.595E-02  2.12E-03   5.94E-03  1.0138       -0.0152      0.0084     0.0046   -0.0055        0.0555      0.0340     0.0109    0.0032
  1.74  0.1753  0.4537  3.2650  2.816E-02  2.03E-03   3.71E-03  1.0136        0.0029      0.0131     0.0066   -0.0060        0.0429      0.0526     0.0251    0.0043
  1.74  0.1753  0.4537  3.7100  1.524E-02  1.23E-03   2.04E-03  1.0092        0.0160      0.0143     0.0059   -0.0061        0.1479      0.0586     0.0303    0.0059
  1.74  0.1753  0.4537  4.1820  5.759E-03  1.20E-03   1.39E-03  1.0016        0.0078      0.0338     0.0053   -0.0054        0.1885      0.1333     0.0292    0.0057
  1.74  0.1753  0.4537  4.7080  5.681E-03  2.28E-03   7.84E-04  0.9888        0.0274      0.0955     0.0024   -0.0043       -0.1333      0.2948     0.0067    0.0047
  1.74  0.1753  0.4958  1.6750  3.379E-01  7.86E-03   4.46E-02  1.0033       -0.0074      0.0046     0.0038   -0.0032        0.0184      0.0154     0.0114    0.0008
  1.74  0.1753  0.4958  1.9530  1.962E-01  5.10E-03   2.54E-02  1.0032       -0.0017      0.0048     0.0030   -0.0037       -0.0151      0.0172     0.0067    0.0010
  1.74  0.1753  0.4958  2.2380  1.016E-01  3.43E-03   1.31E-02  1.0038       -0.0176      0.0063     0.0038   -0.0042       -0.0263      0.0237     0.0119    0.0014
  1.74  0.1753  0.4958  2.5450  5.276E-02  2.47E-03   6.95E-03  1.0050        0.0036      0.0084     0.0036   -0.0047       -0.0227      0.0321     0.0140    0.0020
  1.74  0.1753  0.4958  2.9490  2.071E-02  1.66E-03   2.87E-03  1.0057       -0.0070      0.0149     0.0060   -0.0053        0.0755      0.0578     0.0174    0.0031
  1.74  0.1753  0.4958  3.2650  1.181E-02  1.06E-03   1.76E-03  1.0042       -0.0257      0.0170     0.0081   -0.0056        0.1672      0.0701     0.0250    0.0041
  1.74  0.1753  0.4958  3.7100  9.793E-03  1.34E-03   1.33E-03  0.9969       -0.0080      0.0278     0.0071   -0.0056        0.3976      0.1186     0.0319    0.0055
  1.74  0.1753  0.4958  4.1820  1.411E-02  4.42E-03   2.42E-03  0.9862       -0.1179      0.0941     0.0143   -0.0044        0.4810      0.2838     0.0431    0.0044
  1.74  0.1753  0.5397  1.6750  2.082E-01  5.61E-03   2.73E-02  0.9959       -0.0211      0.0052     0.0031   -0.0032       -0.0526      0.0181     0.0081    0.0005
  1.74  0.1753  0.5397  1.9530  1.050E-01  3.36E-03   1.40E-02  0.9958       -0.0271      0.0060     0.0034   -0.0036       -0.0288      0.0225     0.0131    0.0007
  1.74  0.1753  0.5397  2.2380  6.026E-02  2.57E-03   8.49E-03  0.9963       -0.0343      0.0081     0.0067   -0.0041        0.0059      0.0306     0.0265    0.0011
  1.74  0.1753  0.5397  2.5450  3.088E-02  2.17E-03   4.41E-03  0.9972       -0.0104      0.0130     0.0071   -0.0046        0.0320      0.0512     0.0121    0.0017
  1.74  0.1753  0.5397  2.9490  1.090E-02  9.22E-04   1.56E-03  0.9971       -0.0320      0.0158     0.0107   -0.0051       -0.0318      0.0641     0.0365    0.0027
  1.74  0.1753  0.5397  3.2650  1.000E-02  1.31E-03   1.74E-03  0.9939       -0.0083      0.0218     0.0100   -0.0053       -0.1040      0.0939     0.0679    0.0036
  1.74  0.1753  0.5397  3.7100  1.154E-02  2.52E-03   1.42E-03  0.9805       -0.1063      0.0599     0.0024   -0.0048        0.5114      0.2249     0.0067    0.0045
  1.74  0.1753  0.5397  4.1820  6.235E-03  2.55E-03   7.42E-04  0.9573        0.1140      0.0883     0.0024   -0.0019        0.0308      0.2526     0.0067    0.0003
  1.74  0.1753  0.5855  1.6750  1.329E-01  5.02E-03   1.80E-02  0.9882       -0.0160      0.0075     0.0068   -0.0031       -0.0200      0.0232     0.0198    0.0000
  1.74  0.1753  0.5855  1.9530  7.070E-02  3.40E-03   9.92E-03  0.9881        0.0032      0.0092     0.0068   -0.0035        0.0243      0.0298     0.0192    0.0001
  1.74  0.1753  0.5855  2.2380  3.235E-02  2.46E-03   4.76E-03  0.9888       -0.0391      0.0144     0.0069   -0.0039       -0.0916      0.0529     0.0307    0.0004
  1.74  0.1753  0.5855  2.5450  1.572E-02  1.23E-03   2.53E-03  0.9895       -0.0716      0.0161     0.0101   -0.0044        0.0496      0.0604     0.0317    0.0009
  1.74  0.1753  0.5855  2.9490  7.678E-03  1.09E-03   1.24E-03  0.9879       -0.0476      0.0254     0.0083   -0.0048        0.0629      0.0942     0.0468    0.0018
  1.74  0.1753  0.5855  3.2650  1.546E-02  3.48E-03   1.81E-03  0.9812       -0.1224      0.0571     0.0024   -0.0047        0.3583      0.2024     0.0067    0.0025
  1.74  0.1753  0.6334  1.6750  7.769E-02  4.68E-03   1.52E-02  0.9800       -0.0235      0.0121     0.0241   -0.0030        0.0278      0.0384     0.0712   -0.0008
  1.74  0.1753  0.6334  1.9530  4.032E-02  2.66E-03   5.73E-03  0.9802       -0.0461      0.0131     0.0088   -0.0034       -0.0291      0.0425     0.0268   -0.0008
  1.74  0.1753  0.6334  2.2380  2.136E-02  1.54E-03   3.38E-03  0.9812       -0.0055      0.0136     0.0099   -0.0038        0.0088      0.0455     0.0454   -0.0006
  1.74  0.1753  0.6334  2.5450  1.092E-02  1.67E-03   2.04E-03  0.9820       -0.0229      0.0259     0.0024   -0.0042       -0.1749      0.0986     0.0306   -0.0003
  1.74  0.1753  0.6834  1.6750  4.922E-02  2.59E-03   1.30E-02  0.9718       -0.0334      0.0104     0.0304   -0.0029        0.0344      0.0379     0.0950   -0.0019
  1.74  0.1753  0.6834  1.9530  3.586E-02  2.31E-03   8.24E-03  0.9730       -0.0258      0.0127     0.0296   -0.0033        0.1223      0.0452     0.1179   -0.0021
  1.74  0.1753  0.6834  2.2380  1.376E-02  2.55E-03   2.95E-03  0.9761       -0.0988      0.0375     0.0087   -0.0037       -0.1119      0.1403     0.0544   -0.0025
  1.74  0.1753  0.7355  1.6750  2.963E-02  3.54E-03   1.03E-02  0.9665       -0.0112      0.0196     0.0154   -0.0032       -0.0234      0.0735     0.1592   -0.0038
  1.74  0.1753  0.7355  1.9530  1.623E-02  3.60E-03   1.95E-03  0.9755        0.0755      0.0447     0.0024   -0.0038        0.2772      0.1592     0.0067   -0.0053
  1.74  0.2051  0.0682  2.2380  2.237E+01  3.76E-01   2.87E+00  1.1050        0.0161      0.0052     0.0075   -0.0147        0.0018      0.0080     0.0340    0.0066
  1.74  0.2051  0.0682  2.5450  1.079E+01  7.74E-02   1.41E+00  1.1619        0.0061      0.0020     0.0075   -0.0235        0.0136      0.0056     0.0209    0.0016
  1.74  0.2051  0.0682  2.9490  4.516E+00  3.51E-02   6.11E-01  1.3074        0.0108      0.0021     0.0059   -0.0422        0.0432      0.0060     0.0213   -0.0154
  1.74  0.2051  0.0682  3.2650  2.486E+00  2.36E-02   3.20E-01  1.4917        0.0045      0.0025     0.0107   -0.0657        0.0079      0.0069     0.0180   -0.0058
  1.74  0.2051  0.0682  3.7100  1.191E+00  1.46E-02   1.60E-01  1.7429        0.0025      0.0035     0.0127   -0.0979       -0.0172      0.0090     0.0146    0.0789
  1.74  0.2051  0.0682  4.1820  6.594E-01  1.14E-02   8.92E-02  1.6332       -0.0152      0.0051     0.0184   -0.0733       -0.0275      0.0131     0.0171    0.1102
  1.74  0.2051  0.0682  4.7080  3.634E-01  9.87E-03   5.02E-02  1.3984        0.0014      0.0073     0.0205   -0.0157       -0.0207      0.0204     0.0142   -0.0021
  1.74  0.2051  0.0682  5.2930  8.029E-02  3.47E-03   1.41E-02  1.6351       -0.0196      0.0112     0.0251   -0.0033        0.0173      0.0318     0.0338   -0.0356
  1.74  0.2051  0.0682  5.9520  3.019E-02  1.97E-03   5.83E-03  2.3973        0.0014      0.0195     0.0277   -0.1002        0.0770      0.0418     0.0279    0.0230
  1.74  0.2051  0.0682  6.6940  1.992E-03  3.44E-04   3.86E-04  1.6187        0.0259      0.0492     0.0095   -0.0341        0.1226      0.1302     0.0277   -0.0031
  1.74  0.2051  0.0933  1.9530  2.111E+01  4.46E-01   2.97E+00  1.0744        0.0092      0.0068     0.0060   -0.0068        0.0005      0.0089     0.0352    0.0008
  1.74  0.2051  0.0933  2.2380  1.369E+01  6.41E-02   1.84E+00  1.0882        0.0043      0.0013     0.0080   -0.0122        0.0017      0.0031     0.0211    0.0031
  1.74  0.2051  0.0933  2.5450  9.438E+00  3.96E-02   1.24E+00  1.1078        0.0061      0.0012     0.0090   -0.0177        0.0255      0.0032     0.0163    0.0072
  1.74  0.2051  0.0933  2.9490  5.376E+00  2.59E-02   7.03E-01  1.1405        0.0130      0.0013     0.0071   -0.0255        0.0486      0.0037     0.0193    0.0180
  1.74  0.2051  0.0933  3.2650  3.417E+00  2.08E-02   4.44E-01  1.1670        0.0070      0.0017     0.0078   -0.0305        0.0346      0.0047     0.0127    0.0299
  1.74  0.2051  0.0933  3.7100  1.759E+00  1.43E-02   2.26E-01  1.1881       -0.0048      0.0023     0.0072   -0.0298        0.0326      0.0062     0.0103    0.0335
  1.74  0.2051  0.0933  4.1820  8.987E-01  1.04E-02   1.14E-01  1.1927       -0.0238      0.0031     0.0097   -0.0213        0.0223      0.0088     0.0109    0.0109
  1.74  0.2051  0.0933  4.7080  5.547E-01  8.61E-03   8.91E-02  1.2004       -0.0297      0.0042     0.0253   -0.0155        0.0074      0.0118     0.0125   -0.0133
  1.74  0.2051  0.0933  5.2930  2.424E-01  5.55E-03   3.51E-02  1.1716       -0.0508      0.0063     0.0159   -0.0233        0.0096      0.0169     0.0101   -0.0002
  1.74  0.2051  0.0933  5.9520  1.429E-01  5.07E-03   2.99E-02  1.0723       -0.0216      0.0098     0.0227   -0.0151        0.0168      0.0266     0.0122    0.0138
  1.74  0.2051  0.0933  6.6940  5.414E-02  3.35E-03   9.82E-03  0.9896       -0.0543      0.0177     0.0271   -0.0051        0.0508      0.0461     0.0102    0.0016
  1.74  0.2051  0.1194  1.9530  1.251E+01  1.04E-01   1.76E+00  1.0673        0.0088      0.0026     0.0037   -0.0075        0.0141      0.0044     0.0235    0.0024
  1.74  0.2051  0.1194  2.2380  8.394E+00  3.86E-02   1.14E+00  1.0757       -0.0017      0.0013     0.0074   -0.0112        0.0099      0.0032     0.0145    0.0055
  1.74  0.2051  0.1194  2.5450  5.763E+00  2.72E-02   7.68E-01  1.0859        0.0030      0.0013     0.0083   -0.0145        0.0225      0.0036     0.0119    0.0092
  1.74  0.2051  0.1194  2.9490  3.462E+00  1.84E-02   4.53E-01  1.1007        0.0095      0.0015     0.0081   -0.0173        0.0546      0.0041     0.0124    0.0133
  1.74  0.2051  0.1194  3.2650  2.224E+00  1.46E-02   2.88E-01  1.1117        0.0006      0.0018     0.0075   -0.0185        0.0392      0.0051     0.0113    0.0129
  1.74  0.2051  0.1194  3.7100  1.232E+00  1.06E-02   1.58E-01  1.1261       -0.0136      0.0024     0.0066   -0.0187        0.0404      0.0066     0.0090    0.0077
  1.74  0.2051  0.1194  4.1820  7.046E-01  8.35E-03   8.92E-02  1.1370       -0.0175      0.0032     0.0056   -0.0189        0.0231      0.0090     0.0086   -0.0006
  1.74  0.2051  0.1194  4.7080  3.884E-01  6.37E-03   4.88E-02  1.1361       -0.0237      0.0044     0.0057   -0.0219        0.0196      0.0123     0.0102    0.0006
  1.74  0.2051  0.1194  5.2930  2.022E-01  4.90E-03   2.71E-02  1.1115       -0.0540      0.0071     0.0063   -0.0237        0.0907      0.0186     0.0132    0.0247
  1.74  0.2051  0.1194  5.9520  8.036E-02  2.69E-03   1.49E-02  1.0415       -0.0441      0.0093     0.0128   -0.0129        0.0668      0.0261     0.0177    0.0166
  1.74  0.2051  0.1194  6.6940  3.512E-02  1.83E-03   6.16E-03  0.9615       -0.0049      0.0141     0.0169   -0.0040       -0.0106      0.0389     0.0190    0.0013
  1.74  0.2051  0.1468  1.9530  7.654E+00  5.57E-02   1.04E+00  1.0601        0.0016      0.0022     0.0079   -0.0077        0.0022      0.0044     0.0177    0.0030
  1.74  0.2051  0.1468  2.2380  5.123E+00  2.96E-02   6.99E-01  1.0673       -0.0015      0.0016     0.0070   -0.0106        0.0032      0.0039     0.0122    0.0054
  1.74  0.2051  0.1468  2.5450  3.416E+00  2.12E-02   4.55E-01  1.0754       -0.0030      0.0018     0.0082   -0.0130        0.0123      0.0044     0.0125    0.0069
  1.74  0.2051  0.1468  2.9490  2.046E+00  1.31E-02   2.70E-01  1.0863       -0.0023      0.0018     0.0084   -0.0155        0.0294      0.0049     0.0106    0.0070
  1.74  0.2051  0.1468  3.2650  1.375E+00  1.01E-02   1.79E-01  1.0948        0.0007      0.0020     0.0071   -0.0169        0.0339      0.0056     0.0115    0.0064
  1.74  0.2051  0.1468  3.7100  7.550E-01  7.16E-03   9.69E-02  1.1049       -0.0084      0.0026     0.0064   -0.0186        0.0327      0.0074     0.0092    0.0053
  1.74  0.2051  0.1468  4.1820  4.360E-01  5.65E-03   5.50E-02  1.1109       -0.0216      0.0036     0.0051   -0.0210        0.0503      0.0099     0.0099    0.0081
  1.74  0.2051  0.1468  4.7080  2.240E-01  4.20E-03   2.83E-02  1.1073       -0.0323      0.0053     0.0051   -0.0233        0.0403      0.0144     0.0106    0.0192
  1.74  0.2051  0.1468  5.2930  1.094E-01  3.08E-03   1.39E-02  1.0747       -0.0326      0.0078     0.0080   -0.0192       -0.0014      0.0216     0.0150    0.0170
  1.74  0.2051  0.1468  5.9520  4.160E-02  1.66E-03   6.29E-03  1.0137       -0.0123      0.0110     0.0077   -0.0100        0.0648      0.0313     0.0116    0.0083
  1.74  0.2051  0.1468  6.6940  1.693E-02  1.08E-03   2.63E-03  0.9252       -0.0123      0.0175     0.0055   -0.0052        0.0123      0.0453     0.0269    0.0023
  1.74  0.2051  0.1753  1.6750  6.811E+00  2.12E-01   9.18E-01  1.0485       -0.0111      0.0111     0.0134   -0.0044       -0.0133      0.0158     0.0258    0.0009
  1.74  0.2051  0.1753  1.9530  4.954E+00  2.84E-02   6.56E-01  1.0541       -0.0044      0.0017     0.0059   -0.0079       -0.0040      0.0039     0.0152    0.0023
  1.74  0.2051  0.1753  2.2380  3.256E+00  1.83E-02   4.29E-01  1.0598       -0.0065      0.0015     0.0056   -0.0106       -0.0173      0.0042     0.0133    0.0035
  1.74  0.2051  0.1753  2.5450  2.069E+00  1.38E-02   2.74E-01  1.0661       -0.0064      0.0018     0.0064   -0.0129       -0.0116      0.0049     0.0128    0.0047
  1.74  0.2051  0.1753  2.9490  1.219E+00  9.60E-03   1.61E-01  1.0747       -0.0087      0.0022     0.0064   -0.0152        0.0194      0.0058     0.0109    0.0066
  1.74  0.2051  0.1753  3.2650  8.037E-01  7.26E-03   1.04E-01  1.0814       -0.0071      0.0025     0.0069   -0.0168        0.0208      0.0069     0.0107    0.0082
  1.74  0.2051  0.1753  3.7100  4.513E-01  4.98E-03   5.78E-02  1.0893       -0.0178      0.0031     0.0051   -0.0191        0.0279      0.0085     0.0088    0.0114
  1.74  0.2051  0.1753  4.1820  2.545E-01  3.84E-03   3.22E-02  1.0888       -0.0156      0.0042     0.0050   -0.0197        0.0735      0.0118     0.0111    0.0109
  1.74  0.2051  0.1753  4.7080  1.226E-01  2.76E-03   1.56E-02  1.0842       -0.0322      0.0063     0.0048   -0.0206        0.0502      0.0175     0.0112    0.0126
  1.74  0.2051  0.1753  5.2930  5.261E-02  1.93E-03   6.59E-03  1.0628       -0.0118      0.0102     0.0056   -0.0205       -0.0045      0.0283     0.0097    0.0242
  1.74  0.2051  0.1753  5.9520  2.259E-02  1.12E-03   3.00E-03  0.9952       -0.0285      0.0135     0.0053   -0.0099       -0.0255      0.0379     0.0220    0.0077
  1.74  0.2051  0.1753  6.6940  9.429E-03  8.37E-04   1.32E-03  0.7896       -0.0661      0.0294     0.0060   -0.0058        0.2487      0.0710     0.0138    0.0034
  1.74  0.2051  0.2051  1.6750  4.993E+00  1.13E-01   6.81E-01  1.0429       -0.0042      0.0080     0.0064   -0.0055       -0.0186      0.0115     0.0257    0.0009
  1.74  0.2051  0.2051  1.9530  3.303E+00  1.96E-02   4.33E-01  1.0471        0.0031      0.0017     0.0052   -0.0087       -0.0075      0.0041     0.0153    0.0026
  1.74  0.2051  0.2051  2.2380  2.100E+00  1.29E-02   2.75E-01  1.0517       -0.0084      0.0017     0.0067   -0.0110       -0.0055      0.0045     0.0093    0.0045
  1.74  0.2051  0.2051  2.5450  1.349E+00  9.78E-03   1.77E-01  1.0571       -0.0113      0.0019     0.0054   -0.0129       -0.0188      0.0054     0.0107    0.0064
  1.74  0.2051  0.2051  2.9490  7.626E-01  6.71E-03   1.00E-01  1.0644       -0.0080      0.0024     0.0050   -0.0149        0.0022      0.0066     0.0108    0.0080
  1.74  0.2051  0.2051  3.2650  4.915E-01  5.26E-03   6.43E-02  1.0689       -0.0103      0.0029     0.0052   -0.0160        0.0132      0.0081     0.0110    0.0073
  1.74  0.2051  0.2051  3.7100  2.770E-01  3.73E-03   3.55E-02  1.0741       -0.0147      0.0037     0.0057   -0.0175        0.0324      0.0101     0.0096    0.0053
  1.74  0.2051  0.2051  4.1820  1.500E-01  2.74E-03   1.90E-02  1.0821       -0.0168      0.0051     0.0057   -0.0207        0.0359      0.0141     0.0118    0.0110
  1.74  0.2051  0.2051  4.7080  7.023E-02  1.87E-03   8.88E-03  1.0793       -0.0244      0.0075     0.0064   -0.0233        0.0481      0.0206     0.0161    0.0239
  1.74  0.2051  0.2051  5.2930  3.047E-02  1.34E-03   3.87E-03  1.0374       -0.0159      0.0126     0.0096   -0.0168        0.0904      0.0347     0.0147    0.0154
  1.74  0.2051  0.2051  5.9520  1.010E-02  7.46E-04   1.32E-03  0.9728       -0.0045      0.0226     0.0129   -0.0100        0.0065      0.0618     0.0114    0.0081
  1.74  0.2051  0.2362  1.6750  3.173E+00  6.29E-02   4.16E-01  1.0370        0.0111      0.0069     0.0086   -0.0064       -0.0039      0.0100     0.0138    0.0020
  1.74  0.2051  0.2362  1.9530  2.135E+00  1.40E-02   2.78E-01  1.0412       -0.0008      0.0019     0.0079   -0.0091       -0.0034      0.0045     0.0097    0.0035
  1.74  0.2051  0.2362  2.2380  1.373E+00  9.41E-03   1.80E-01  1.0456       -0.0056      0.0018     0.0058   -0.0110       -0.0231      0.0050     0.0097    0.0042
  1.74  0.2051  0.2362  2.5450  8.572E-01  6.98E-03   1.11E-01  1.0505       -0.0160      0.0022     0.0056   -0.0128       -0.0117      0.0061     0.0110    0.0043
  1.74  0.2051  0.2362  2.9490  4.857E-01  4.82E-03   6.26E-02  1.0578       -0.0212      0.0027     0.0059   -0.0150       -0.0168      0.0074     0.0084    0.0043
  1.74  0.2051  0.2362  3.2650  3.049E-01  3.74E-03   3.95E-02  1.0643       -0.0149      0.0033     0.0049   -0.0169        0.0227      0.0094     0.0095    0.0057
  1.74  0.2051  0.2362  3.7100  1.648E-01  2.69E-03   2.09E-02  1.0735       -0.0109      0.0045     0.0056   -0.0201        0.0418      0.0124     0.0108    0.0119
  1.74  0.2051  0.2362  4.1820  8.500E-02  2.01E-03   1.08E-02  1.0729       -0.0293      0.0067     0.0079   -0.0213        0.0839      0.0184     0.0154    0.0165
  1.74  0.2051  0.2362  4.7080  3.555E-02  1.27E-03   4.53E-03  1.0570       -0.0077      0.0102     0.0080   -0.0197        0.0993      0.0279     0.0151    0.0158
  1.74  0.2051  0.2362  5.2930  1.562E-02  8.95E-04   1.97E-03  1.0223       -0.0017      0.0172     0.0077   -0.0163        0.1502      0.0470     0.0350    0.0161
  1.74  0.2051  0.2362  5.9520  8.299E-03  8.94E-04   1.19E-03  0.9354       -0.0585      0.0369     0.0040   -0.0093        0.2654      0.0877     0.0247    0.0081
  1.74  0.2051  0.2686  1.6750  2.205E+00  3.86E-02   2.89E-01  1.0326        0.0161      0.0060     0.0047   -0.0073        0.0034      0.0088     0.0209    0.0019
  1.74  0.2051  0.2686  1.9530  1.414E+00  1.04E-02   1.83E-01  1.0367        0.0032      0.0021     0.0062   -0.0098       -0.0082      0.0050     0.0126    0.0028
  1.74  0.2051  0.2686  2.2380  8.948E-01  6.93E-03   1.15E-01  1.0408       -0.0176      0.0021     0.0056   -0.0118       -0.0237      0.0057     0.0107    0.0035
  1.74  0.2051  0.2686  2.5450  5.403E-01  4.96E-03   6.95E-02  1.0459       -0.0153      0.0025     0.0043   -0.0138       -0.0170      0.0068     0.0095    0.0049
  1.74  0.2051  0.2686  2.9490  2.907E-01  3.30E-03   3.72E-02  1.0532       -0.0246      0.0032     0.0052   -0.0162        0.0081      0.0086     0.0099    0.0081
  1.74  0.2051  0.2686  3.2650  1.822E-01  2.65E-03   2.36E-02  1.0573       -0.0198      0.0040     0.0062   -0.0175        0.0233      0.0113     0.0080    0.0101
  1.74  0.2051  0.2686  3.7100  9.810E-02  1.94E-03   1.28E-02  1.0586       -0.0096      0.0054     0.0056   -0.0180        0.0463      0.0154     0.0136    0.0092
  1.74  0.2051  0.2686  4.1820  4.879E-02  1.43E-03   6.32E-03  1.0581       -0.0128      0.0080     0.0098   -0.0191        0.0264      0.0223     0.0123    0.0109
  1.74  0.2051  0.2686  4.7080  1.925E-02  8.76E-04   2.44E-03  1.0488        0.0087      0.0120     0.0113   -0.0201       -0.0100      0.0339     0.0193    0.0187
  1.74  0.2051  0.2686  5.2930  1.214E-02  8.78E-04   1.81E-03  1.0037       -0.0657      0.0238     0.0188   -0.0152        0.1556      0.0587     0.0179    0.0161
  1.74  0.2051  0.3025  1.6750  1.521E+00  2.47E-02   1.96E-01  1.0272        0.0165      0.0054     0.0066   -0.0082        0.0116      0.0082     0.0085    0.0029
  1.74  0.2051  0.3025  1.9530  9.130E-01  7.68E-03   1.17E-01  1.0309       -0.0001      0.0024     0.0047   -0.0106       -0.0151      0.0057     0.0089    0.0046
  1.74  0.2051  0.3025  2.2380  5.577E-01  5.06E-03   7.15E-02  1.0346       -0.0091      0.0025     0.0054   -0.0124       -0.0052      0.0066     0.0098    0.0064
  1.74  0.2051  0.3025  2.5450  3.334E-01  3.58E-03   4.29E-02  1.0378       -0.0218      0.0030     0.0046   -0.0137       -0.0118      0.0080     0.0108    0.0073
  1.74  0.2051  0.3025  2.9490  1.731E-01  2.31E-03   2.23E-02  1.0415       -0.0237      0.0037     0.0047   -0.0147       -0.0008      0.0101     0.0103    0.0065
  1.74  0.2051  0.3025  3.2650  1.041E-01  1.84E-03   1.34E-02  1.0449       -0.0332      0.0050     0.0061   -0.0155        0.0241      0.0137     0.0117    0.0054
  1.74  0.2051  0.3025  3.7100  5.333E-02  1.37E-03   7.03E-03  1.0507       -0.0141      0.0071     0.0084   -0.0174        0.0416      0.0195     0.0124    0.0065
  1.74  0.2051  0.3025  4.1820  2.326E-02  8.95E-04   3.12E-03  1.0542       -0.0152      0.0105     0.0115   -0.0202        0.0434      0.0297     0.0179    0.0153
  1.74  0.2051  0.3025  4.7080  1.166E-02  7.03E-04   1.53E-03  1.0353       -0.0169      0.0171     0.0134   -0.0190        0.1162      0.0452     0.0210    0.0206
  1.74  0.2051  0.3025  5.2930  7.218E-03  7.80E-04   9.42E-04  0.9775       -0.1550      0.0434     0.0164   -0.0134        0.3156      0.0900     0.0495    0.0182
  1.74  0.2051  0.3379  1.6750  1.000E+00  1.60E-02   1.30E-01  1.0207        0.0173      0.0053     0.0068   -0.0087        0.0244      0.0082     0.0080    0.0042
  1.74  0.2051  0.3379  1.9530  5.798E-01  5.67E-03   7.43E-02  1.0232       -0.0049      0.0029     0.0053   -0.0105        0.0015      0.0067     0.0085    0.0053
  1.74  0.2051  0.3379  2.2380  3.542E-01  3.78E-03   4.53E-02  1.0254       -0.0150      0.0031     0.0075   -0.0118        0.0130      0.0078     0.0089    0.0056
  1.74  0.2051  0.3379  2.5450  2.012E-01  2.62E-03   2.59E-02  1.0282       -0.0254      0.0036     0.0059   -0.0127       -0.0176      0.0095     0.0103    0.0050
  1.74  0.2051  0.3379  2.9490  1.009E-01  1.64E-03   1.29E-02  1.0333       -0.0250      0.0046     0.0063   -0.0141        0.0369      0.0121     0.0082    0.0039
  1.74  0.2051  0.3379  3.2650  5.450E-02  1.26E-03   7.08E-03  1.0389       -0.0223      0.0065     0.0059   -0.0157        0.0464      0.0175     0.0109    0.0048
  1.74  0.2051  0.3379  3.7100  2.967E-02  9.81E-04   3.97E-03  1.0461       -0.0205      0.0091     0.0059   -0.0183        0.0368      0.0247     0.0090    0.0118
  1.74  0.2051  0.3379  4.1820  1.279E-02  6.36E-04   1.87E-03  1.0430        0.0331      0.0130     0.0084   -0.0194        0.0091      0.0365     0.0161    0.0168
  1.74  0.2051  0.3379  4.7080  7.618E-03  6.03E-04   1.04E-03  1.0191       -0.0237      0.0249     0.0198   -0.0174        0.1932      0.0649     0.0331    0.0185
  1.74  0.2051  0.3379  5.2930  2.797E-03  8.36E-04   5.20E-04  0.9019       -0.0504      0.1155     0.0327   -0.0108        0.1185      0.2027     0.0612    0.0125
  1.74  0.2051  0.3748  1.6750  6.053E-01  1.00E-02   7.92E-02  1.0145        0.0013      0.0054     0.0041   -0.0088        0.0074      0.0088     0.0113    0.0040
  1.74  0.2051  0.3748  1.9530  3.651E-01  4.21E-03   4.70E-02  1.0161       -0.0096      0.0034     0.0049   -0.0102       -0.0150      0.0078     0.0099    0.0045
  1.74  0.2051  0.3748  2.2380  2.097E-01  2.67E-03   2.69E-02  1.0180       -0.0160      0.0037     0.0065   -0.0113        0.0021      0.0093     0.0083    0.0041
  1.74  0.2051  0.3748  2.5450  1.164E-01  1.86E-03   1.50E-02  1.0211       -0.0224      0.0045     0.0065   -0.0124       -0.0145      0.0118     0.0097    0.0035
  1.74  0.2051  0.3748  2.9490  5.497E-02  1.13E-03   7.10E-03  1.0274       -0.0266      0.0059     0.0042   -0.0143        0.0626      0.0154     0.0113    0.0038
  1.74  0.2051  0.3748  3.2650  3.185E-02  9.42E-04   4.20E-03  1.0327       -0.0404      0.0086     0.0079   -0.0160        0.0817      0.0229     0.0082    0.0067
  1.74  0.2051  0.3748  3.7100  1.440E-02  6.37E-04   1.99E-03  1.0371       -0.0291      0.0124     0.0075   -0.0180        0.0269      0.0333     0.0105    0.0131
  1.74  0.2051  0.3748  4.1820  6.817E-03  4.49E-04   1.01E-03  1.0305        0.0337      0.0181     0.0117   -0.0180        0.0343      0.0483     0.0239    0.0166
  1.74  0.2051  0.3748  4.7080  5.509E-03  6.46E-04   1.23E-03  0.9992       -0.1155      0.0424     0.0154   -0.0150        0.2656      0.0809     0.0266    0.0162
  1.74  0.2051  0.4134  1.6750  3.874E-01  6.56E-03   5.14E-02  1.0072        0.0057      0.0054     0.0062   -0.0087        0.0000      0.0092     0.0111    0.0034
  1.74  0.2051  0.4134  1.9530  2.161E-01  3.02E-03   2.80E-02  1.0081       -0.0024      0.0042     0.0062   -0.0099        0.0195      0.0091     0.0095    0.0033
  1.74  0.2051  0.4134  2.2380  1.226E-01  1.92E-03   1.61E-02  1.0100       -0.0161      0.0046     0.0058   -0.0109        0.0144      0.0112     0.0100    0.0028
  1.74  0.2051  0.4134  2.5450  6.424E-02  1.29E-03   8.32E-03  1.0134       -0.0194      0.0057     0.0043   -0.0122       -0.0059      0.0151     0.0133    0.0028
  1.74  0.2051  0.4134  2.9490  3.053E-02  8.40E-04   4.05E-03  1.0193       -0.0351      0.0078     0.0047   -0.0142        0.0261      0.0206     0.0129    0.0047
  1.74  0.2051  0.4134  3.2650  1.661E-02  6.79E-04   2.20E-03  1.0238       -0.0181      0.0116     0.0085   -0.0158        0.0124      0.0310     0.0153    0.0086
  1.74  0.2051  0.4134  3.7100  9.059E-03  4.61E-04   1.23E-03  1.0243        0.0064      0.0144     0.0123   -0.0166        0.1186      0.0390     0.0148    0.0124
  1.74  0.2051  0.4134  4.1820  4.041E-03  4.15E-04   6.30E-04  1.0174       -0.0567      0.0326     0.0072   -0.0164        0.1939      0.0836     0.0225    0.0158
  1.74  0.2051  0.4537  1.6750  2.227E-01  4.19E-03   2.96E-02  1.0005       -0.0020      0.0060     0.0089   -0.0086        0.0065      0.0105     0.0165    0.0025
  1.74  0.2051  0.4537  1.9530  1.226E-01  2.09E-03   1.62E-02  1.0010       -0.0107      0.0051     0.0066   -0.0096        0.0189      0.0110     0.0101    0.0022
  1.74  0.2051  0.4537  2.2380  6.881E-02  1.39E-03   9.20E-03  1.0029       -0.0306      0.0060     0.0091   -0.0107       -0.0104      0.0141     0.0193    0.0020
  1.74  0.2051  0.4537  2.5450  3.633E-02  9.63E-04   4.80E-03  1.0063       -0.0391      0.0078     0.0074   -0.0120        0.0451      0.0198     0.0099    0.0024
  1.74  0.2051  0.4537  2.9490  1.654E-02  6.13E-04   2.24E-03  1.0119       -0.0374      0.0106     0.0067   -0.0142        0.0098      0.0285     0.0117    0.0054
  1.74  0.2051  0.4537  3.2650  1.069E-02  5.05E-04   1.44E-03  1.0145       -0.0312      0.0137     0.0100   -0.0153        0.1526      0.0366     0.0259    0.0090
  1.74  0.2051  0.4537  3.7100  5.493E-03  4.00E-04   7.56E-04  1.0139        0.0186      0.0204     0.0089   -0.0156        0.1469      0.0585     0.0311    0.0121
  1.74  0.2051  0.4537  4.1820  3.059E-03  4.13E-04   8.43E-04  1.0024       -0.0750      0.0479     0.0079   -0.0133        0.3704      0.1140     0.0300    0.0110
  1.74  0.2051  0.4958  1.6750  1.302E-01  2.66E-03   1.79E-02  0.9929       -0.0065      0.0065     0.0055   -0.0084        0.0178      0.0118     0.0122    0.0016
  1.74  0.2051  0.4958  1.9530  7.224E-02  1.50E-03   9.80E-03  0.9932       -0.0272      0.0063     0.0041   -0.0093        0.0036      0.0134     0.0077    0.0011
  1.74  0.2051  0.4958  2.2380  3.893E-02  1.01E-03   5.24E-03  0.9951       -0.0225      0.0077     0.0054   -0.0104        0.0024      0.0181     0.0126    0.0009
  1.74  0.2051  0.4958  2.5450  2.003E-02  7.32E-04   2.75E-03  0.9988       -0.0226      0.0106     0.0052   -0.0118        0.0009      0.0272     0.0147    0.0017
  1.74  0.2051  0.4958  2.9490  1.136E-02  5.00E-04   1.58E-03  1.0028       -0.0391      0.0128     0.0091   -0.0139        0.0742      0.0337     0.0181    0.0047
  1.74  0.2051  0.4958  3.2650  5.168E-03  3.66E-04   7.78E-04  1.0036       -0.0104      0.0203     0.0123   -0.0147        0.0445      0.0537     0.0258    0.0088
  1.74  0.2051  0.4958  3.7100  4.650E-03  4.65E-04   6.85E-04  1.0019        0.0062      0.0337     0.0107   -0.0136        0.4199      0.0994     0.0328    0.0087
  1.74  0.2051  0.5397  1.6750  7.638E-02  1.80E-03   1.06E-02  0.9848       -0.0032      0.0074     0.0043   -0.0082       -0.0099      0.0137     0.0089    0.0003
  1.74  0.2051  0.5397  1.9530  3.946E-02  1.06E-03   5.53E-03  0.9850       -0.0114      0.0081     0.0048   -0.0090        0.0476      0.0175     0.0138   -0.0004
  1.74  0.2051  0.5397  2.2380  2.160E-02  7.94E-04   3.18E-03  0.9872       -0.0188      0.0109     0.0102   -0.0101        0.0147      0.0253     0.0273   -0.0006
  1.74  0.2051  0.5397  2.5450  1.332E-02  5.93E-04   1.89E-03  0.9904       -0.0374      0.0129     0.0109   -0.0116       -0.0405      0.0333     0.0128   -0.0001
  1.74  0.2051  0.5397  2.9490  5.314E-03  3.40E-04   7.56E-04  0.9932       -0.0285      0.0183     0.0165   -0.0138        0.0073      0.0489     0.0375    0.0038
  1.74  0.2051  0.5397  3.2650  3.450E-03  4.35E-04   6.30E-04  0.9913       -0.0856      0.0410     0.0154   -0.0141        0.2370      0.0984     0.0694    0.0078
  1.74  0.2051  0.5855  1.6750  4.451E-02  1.46E-03   6.40E-03  0.9763       -0.0294      0.0103     0.0104   -0.0079       -0.0267      0.0194     0.0205   -0.0015
  1.74  0.2051  0.5855  1.9530  2.346E-02  9.09E-04   3.47E-03  0.9765       -0.0159      0.0116     0.0104   -0.0086       -0.0075      0.0252     0.0199   -0.0028
  1.74  0.2051  0.5855  2.2380  1.405E-02  6.26E-04   2.05E-03  0.9791       -0.0491      0.0132     0.0105   -0.0099       -0.0637      0.0305     0.0315   -0.0035
  1.74  0.2051  0.5855  2.5450  6.726E-03  4.24E-04   1.08E-03  0.9833       -0.0644      0.0190     0.0155   -0.0118        0.0318      0.0453     0.0326   -0.0026
  1.74  0.2051  0.6334  1.6750  2.701E-02  1.22E-03   5.44E-03  0.9678       -0.0342      0.0141     0.0374   -0.0078       -0.0346      0.0263     0.0728   -0.0041
  1.74  0.2051  0.6334  1.9530  1.702E-02  7.75E-04   2.40E-03  0.9690       -0.0099      0.0137     0.0135   -0.0087       -0.0275      0.0283     0.0276   -0.0061
  1.74  0.2051  0.6334  2.2380  8.180E-03  5.55E-04   1.30E-03  0.9745       -0.0162      0.0214     0.0153   -0.0106        0.2057      0.0448     0.0465   -0.0074
  1.74  0.2051  0.6834  1.6750  1.829E-02  9.66E-04   4.82E-03  0.9615       -0.0192      0.0166     0.0471   -0.0085       -0.0063      0.0305     0.0971   -0.0080
  1.74  0.2051  0.6834  1.9530  1.023E-02  7.53E-04   2.41E-03  0.9689        0.0494      0.0230     0.0459   -0.0104        0.1256      0.0454     0.1205   -0.0121
  1.74  0.2362  0.0682  2.5450  2.486E+00  8.12E-02   3.10E-01  1.1871        0.0119      0.0109     0.0093   -0.0335       -0.0167      0.0267     0.0221   -0.0027
  1.74  0.2362  0.0682  2.9490  7.039E-01  2.37E-02   9.13E-02  1.5218        0.0047      0.0101     0.0077   -0.0655        0.0165      0.0253     0.0225   -0.0694
  1.74  0.2362  0.0682  3.2650  3.846E-01  1.69E-02   4.75E-02  1.9199        0.0030      0.0140     0.0128   -0.1088       -0.0370      0.0310     0.0192   -0.0228
  1.74  0.2362  0.0682  3.7100  1.761E-01  1.52E-02   2.29E-02  1.9031       -0.0009      0.0303     0.0150   -0.1097        0.0116      0.0741     0.0159    0.1225
  1.74  0.2362  0.0682  4.1820  1.076E-01  1.16E-02   1.41E-02  1.5825       -0.0047      0.0319     0.0214   -0.0171        0.0344      0.0749     0.0183   -0.0055
  1.74  0.2362  0.0682  4.7080  9.028E-03  2.15E-03   1.21E-03  3.6884        0.0289      0.0657     0.0239    0.0250       -0.0519      0.1820     0.0155   -0.0424
  1.74  0.2362  0.0933  1.9530  1.250E+01  9.17E-01   1.53E+00  1.0524        0.0134      0.0282     0.0077   -0.0097       -0.0150      0.0318     0.0365    0.0022
  1.74  0.2362  0.0933  2.2380  6.978E+00  6.30E-02   8.44E-01  1.0704        0.0177      0.0032     0.0099   -0.0170        0.0057      0.0055     0.0223    0.0042
  1.74  0.2362  0.0933  2.5450  4.222E+00  2.88E-02   5.09E-01  1.0957        0.0070      0.0022     0.0109   -0.0240        0.0123      0.0055     0.0176    0.0056
  1.74  0.2362  0.0933  2.9490  2.008E+00  1.72E-02   2.44E-01  1.1399        0.0079      0.0027     0.0089   -0.0348        0.0085      0.0068     0.0205    0.0159
  1.74  0.2362  0.0933  3.2650  1.161E+00  1.46E-02   1.41E-01  1.1763        0.0033      0.0040     0.0096   -0.0414       -0.0125      0.0100     0.0141    0.0370
  1.74  0.2362  0.0933  3.7100  6.117E-01  1.04E-02   7.44E-02  1.1798       -0.0224      0.0055     0.0090   -0.0309        0.0047      0.0135     0.0119    0.0286
  1.74  0.2362  0.0933  4.1820  2.397E-01  6.09E-03   2.91E-02  1.1865       -0.0206      0.0079     0.0117   -0.0112       -0.0467      0.0198     0.0124   -0.0068
  1.74  0.2362  0.0933  4.7080  4.045E-02  1.67E-03   6.33E-03  1.1635       -0.0211      0.0128     0.0292   -0.0227       -0.0696      0.0312     0.0139   -0.0096
  1.74  0.2362  0.0933  5.2930  4.972E-02  2.64E-03   7.02E-03  1.0830       -0.0405      0.0179     0.0186   -0.0261        0.0612      0.0400     0.0117    0.0237
  1.74  0.2362  0.0933  5.9520  2.638E-02  2.59E-03   5.44E-03  0.9642        0.0266      0.0282     0.0264   -0.0061       -0.1509      0.0733     0.0136    0.0007
  1.74  0.2362  0.1194  1.9530  7.361E+00  1.29E-01   9.01E-01  1.0474        0.0188      0.0068     0.0055   -0.0098       -0.0034      0.0089     0.0247    0.0020
  1.74  0.2362  0.1194  2.2380  4.839E+00  3.28E-02   5.89E-01  1.0573        0.0097      0.0023     0.0092   -0.0148        0.0096      0.0049     0.0158    0.0051
  1.74  0.2362  0.1194  2.5450  3.086E+00  2.13E-02   3.74E-01  1.0699        0.0066      0.0022     0.0102   -0.0194        0.0426      0.0056     0.0133    0.0101
  1.74  0.2362  0.1194  2.9490  1.602E+00  1.39E-02   1.94E-01  1.0883       -0.0043      0.0027     0.0100   -0.0237        0.0043      0.0069     0.0138    0.0189
  1.74  0.2362  0.1194  3.2650  9.785E-01  1.19E-02   1.18E-01  1.0981       -0.0189      0.0039     0.0093   -0.0239        0.0328      0.0098     0.0128    0.0188
  1.74  0.2362  0.1194  3.7100  5.378E-01  8.99E-03   6.52E-02  1.1075       -0.0230      0.0053     0.0083   -0.0194       -0.0048      0.0136     0.0107    0.0065
  1.74  0.2362  0.1194  4.1820  2.928E-01  6.88E-03   3.55E-02  1.1117       -0.0356      0.0076     0.0074   -0.0199        0.0335      0.0186     0.0103   -0.0060
  1.74  0.2362  0.1194  4.7080  1.475E-01  4.90E-03   1.78E-02  1.1066       -0.0007      0.0105     0.0075   -0.0304       -0.0125      0.0259     0.0117    0.0288
  1.74  0.2362  0.1194  5.2930  6.924E-02  3.21E-03   9.00E-03  1.0125       -0.0201      0.0163     0.0081   -0.0125        0.1374      0.0376     0.0146    0.0134
  1.74  0.2362  0.1194  5.9520  5.055E-02  4.02E-03   9.22E-03  0.9151       -0.0999      0.0264     0.0151   -0.0050        0.0022      0.0482     0.0189    0.0015
  1.74  0.2362  0.1468  1.9530  4.819E+00  5.78E-02   5.86E-01  1.0419        0.0211      0.0045     0.0098   -0.0102        0.0127      0.0068     0.0189    0.0033
  1.74  0.2362  0.1468  2.2380  3.094E+00  2.46E-02   3.77E-01  1.0492        0.0048      0.0027     0.0088   -0.0140        0.0124      0.0056     0.0136    0.0067
  1.74  0.2362  0.1468  2.5450  1.993E+00  1.60E-02   2.42E-01  1.0583        0.0006      0.0027     0.0101   -0.0169        0.0121      0.0065     0.0139    0.0103
  1.74  0.2362  0.1468  2.9490  1.088E+00  1.02E-02   1.32E-01  1.0699       -0.0064      0.0030     0.0103   -0.0193        0.0252      0.0075     0.0121    0.0110
  1.74  0.2362  0.1468  3.2650  6.471E-01  8.53E-03   7.84E-02  1.0784       -0.0149      0.0042     0.0089   -0.0198        0.0054      0.0106     0.0130    0.0087
  1.74  0.2362  0.1468  3.7100  3.758E-01  6.71E-03   4.56E-02  1.0871       -0.0200      0.0056     0.0081   -0.0210       -0.0033      0.0142     0.0109    0.0036
  1.74  0.2362  0.1468  4.1820  1.918E-01  4.87E-03   2.32E-02  1.0883       -0.0193      0.0082     0.0069   -0.0248        0.0406      0.0203     0.0115    0.0091
  1.74  0.2362  0.1468  4.7080  9.160E-02  3.42E-03   1.11E-02  1.0570       -0.0055      0.0118     0.0069   -0.0229       -0.0043      0.0305     0.0121    0.0214
  1.74  0.2362  0.1468  5.2930  3.926E-02  1.90E-03   4.81E-03  0.9887        0.0107      0.0160     0.0099   -0.0118        0.1120      0.0400     0.0163    0.0109
  1.74  0.2362  0.1468  5.9520  2.089E-02  1.75E-03   3.04E-03  0.8269       -0.0694      0.0278     0.0096   -0.0059       -0.0679      0.0661     0.0130    0.0026
  1.74  0.2362  0.1753  1.9530  3.173E+00  3.20E-02   3.87E-01  1.0369        0.0152      0.0036     0.0077   -0.0106        0.0022      0.0065     0.0165    0.0042
  1.74  0.2362  0.1753  2.2380  2.007E+00  1.74E-02   2.45E-01  1.0439       -0.0013      0.0028     0.0073   -0.0138        0.0125      0.0062     0.0146    0.0065
  1.74  0.2362  0.1753  2.5450  1.250E+00  1.30E-02   1.53E-01  1.0516       -0.0106      0.0034     0.0082   -0.0165        0.0077      0.0076     0.0141    0.0076
  1.74  0.2362  0.1753  2.9490  6.826E-01  7.73E-03   8.30E-02  1.0620       -0.0101      0.0037     0.0082   -0.0190       -0.0048      0.0090     0.0124    0.0080
  1.74  0.2362  0.1753  3.2650  4.265E-01  6.23E-03   5.17E-02  1.0693       -0.0097      0.0046     0.0087   -0.0206       -0.0011      0.0115     0.0122    0.0076
  1.74  0.2362  0.1753  3.7100  2.287E-01  4.67E-03   2.77E-02  1.0763       -0.0265      0.0066     0.0069   -0.0236        0.0244      0.0164     0.0105    0.0099
  1.74  0.2362  0.1753  4.1820  1.117E-01  3.27E-03   1.35E-02  1.0784       -0.0099      0.0095     0.0067   -0.0282        0.0264      0.0241     0.0126    0.0248
  1.74  0.2362  0.1753  4.7080  5.019E-02  2.27E-03   6.12E-03  1.0431       -0.0008      0.0141     0.0066   -0.0234       -0.0269      0.0358     0.0127    0.0217
  1.74  0.2362  0.1753  5.2930  2.257E-02  1.28E-03   2.73E-03  0.9655       -0.0232      0.0187     0.0074   -0.0113        0.0707      0.0485     0.0112    0.0081
  1.74  0.2362  0.2051  1.9530  2.138E+00  1.86E-02   2.60E-01  1.0319        0.0038      0.0030     0.0070   -0.0111        0.0070      0.0061     0.0166    0.0036
  1.74  0.2362  0.2051  2.2380  1.311E+00  1.15E-02   1.59E-01  1.0380       -0.0037      0.0027     0.0085   -0.0143       -0.0044      0.0068     0.0110    0.0052
  1.74  0.2362  0.2051  2.5450  8.235E-01  8.83E-03   1.00E-01  1.0450       -0.0086      0.0034     0.0072   -0.0169        0.0071      0.0083     0.0122    0.0069
  1.74  0.2362  0.2051  2.9490  4.450E-01  6.05E-03   5.39E-02  1.0544       -0.0170      0.0045     0.0067   -0.0196        0.0118      0.0104     0.0123    0.0088
  1.74  0.2362  0.2051  3.2650  2.744E-01  4.90E-03   3.35E-02  1.0613       -0.0177      0.0058     0.0069   -0.0219        0.0053      0.0139     0.0125    0.0108
  1.74  0.2362  0.2051  3.7100  1.372E-01  3.30E-03   1.67E-02  1.0689       -0.0362      0.0079     0.0074   -0.0256        0.0187      0.0196     0.0112    0.0175
  1.74  0.2362  0.2051  4.1820  6.866E-02  2.35E-03   8.34E-03  1.0572       -0.0282      0.0111     0.0075   -0.0245        0.0555      0.0275     0.0133    0.0137
  1.74  0.2362  0.2051  4.7080  2.858E-02  1.50E-03   3.46E-03  1.0334        0.0317      0.0164     0.0082   -0.0253       -0.0422      0.0407     0.0173    0.0294
  1.74  0.2362  0.2051  5.2930  1.050E-02  8.05E-04   1.29E-03  0.9364        0.0456      0.0266     0.0116   -0.0120        0.0782      0.0637     0.0160    0.0097
  1.74  0.2362  0.2362  1.9530  1.414E+00  1.31E-02   1.71E-01  1.0261        0.0117      0.0031     0.0098   -0.0120        0.0024      0.0065     0.0112    0.0033
  1.74  0.2362  0.2362  2.2380  8.773E-01  8.45E-03   1.07E-01  1.0318        0.0038      0.0030     0.0076   -0.0148       -0.0039      0.0074     0.0112    0.0057
  1.74  0.2362  0.2362  2.5450  5.195E-01  6.25E-03   6.30E-02  1.0387       -0.0182      0.0038     0.0074   -0.0172        0.0023      0.0094     0.0125    0.0081
  1.74  0.2362  0.2362  2.9490  2.740E-01  4.19E-03   3.33E-02  1.0481       -0.0122      0.0049     0.0077   -0.0202       -0.0043      0.0121     0.0101    0.0105
  1.74  0.2362  0.2362  3.2650  1.769E-01  3.67E-03   2.15E-02  1.0532       -0.0210      0.0065     0.0067   -0.0219       -0.0093      0.0162     0.0111    0.0105
  1.74  0.2362  0.2362  3.7100  8.415E-02  2.42E-03   1.03E-02  1.0572       -0.0249      0.0092     0.0074   -0.0239        0.0088      0.0229     0.0123    0.0094
  1.74  0.2362  0.2362  4.1820  3.896E-02  1.66E-03   4.74E-03  1.0677       -0.0052      0.0140     0.0097   -0.0319        0.0470      0.0350     0.0167    0.0343
  1.74  0.2362  0.2362  4.7080  1.692E-02  1.13E-03   2.07E-03  1.0079        0.0099      0.0218     0.0098   -0.0214        0.0481      0.0544     0.0164    0.0206
  1.74  0.2362  0.2362  5.2930  7.073E-03  7.23E-04   8.59E-04  0.8532        0.0027      0.0357     0.0096   -0.0113       -0.0042      0.0868     0.0363    0.0103
  1.74  0.2362  0.2686  1.9530  9.459E-01  9.54E-03   1.15E-01  1.0215        0.0092      0.0034     0.0080   -0.0127        0.0162      0.0071     0.0140    0.0048
  1.74  0.2362  0.2686  2.2380  5.785E-01  6.28E-03   7.03E-02  1.0271       -0.0098      0.0034     0.0073   -0.0152       -0.0127      0.0083     0.0122    0.0065
  1.74  0.2362  0.2686  2.5450  3.482E-01  4.63E-03   4.23E-02  1.0330       -0.0060      0.0042     0.0061   -0.0173       -0.0192      0.0104     0.0111    0.0065
  1.74  0.2362  0.2686  2.9490  1.769E-01  3.20E-03   2.15E-02  1.0411       -0.0168      0.0058     0.0069   -0.0197        0.0055      0.0143     0.0114    0.0051
  1.74  0.2362  0.2686  3.2650  1.106E-01  2.79E-03   1.35E-02  1.0502       -0.0190      0.0079     0.0080   -0.0228        0.0213      0.0205     0.0098    0.0079
  1.74  0.2362  0.2686  3.7100  5.042E-02  1.73E-03   6.20E-03  1.0645       -0.0263      0.0112     0.0074   -0.0292        0.0576      0.0273     0.0150    0.0237
  1.74  0.2362  0.2686  4.1820  2.342E-02  1.27E-03   2.87E-03  1.0469       -0.0210      0.0171     0.0118   -0.0278       -0.0510      0.0437     0.0137    0.0261
  1.74  0.2362  0.2686  4.7080  1.022E-02  8.81E-04   1.25E-03  0.9899        0.0047      0.0300     0.0135   -0.0215        0.0983      0.0773     0.0205    0.0231
  1.74  0.2362  0.3025  1.4230  1.683E+00  5.83E-02   2.11E-01  1.0088        0.0634      0.0173     0.0050   -0.0063        0.0883      0.0288     0.0340    0.0013
  1.74  0.2362  0.3025  1.9530  6.293E-01  7.17E-03   7.64E-02  1.0182        0.0142      0.0039     0.0065   -0.0134        0.0016      0.0078     0.0106    0.0039
  1.74  0.2362  0.3025  2.2380  3.645E-01  4.52E-03   4.42E-02  1.0237       -0.0198      0.0040     0.0072   -0.0158       -0.0222      0.0094     0.0114    0.0044
  1.74  0.2362  0.3025  2.5450  2.156E-01  3.33E-03   2.63E-02  1.0306       -0.0154      0.0050     0.0064   -0.0184       -0.0013      0.0120     0.0123    0.0051
  1.74  0.2362  0.3025  2.9490  1.067E-01  2.37E-03   1.30E-02  1.0420       -0.0294      0.0073     0.0065   -0.0222        0.0154      0.0175     0.0119    0.0098
  1.74  0.2362  0.3025  3.2650  6.067E-02  1.87E-03   7.45E-03  1.0509       -0.0324      0.0101     0.0079   -0.0253        0.0357      0.0252     0.0131    0.0162
  1.74  0.2362  0.3025  3.7100  3.010E-02  1.22E-03   3.74E-03  1.0512       -0.0359      0.0129     0.0102   -0.0267       -0.0090      0.0315     0.0138    0.0186
  1.74  0.2362  0.3025  4.1820  1.049E-02  8.39E-04   1.28E-03  1.0377       -0.0078      0.0247     0.0137   -0.0276       -0.0482      0.0644     0.0191    0.0270
  1.74  0.2362  0.3025  4.7080  5.128E-03  6.99E-04   6.38E-04  0.9509       -0.0848      0.0503     0.0158   -0.0191        0.2094      0.1204     0.0222    0.0214
  1.74  0.2362  0.3379  1.9530  4.131E-01  5.46E-03   5.03E-02  1.0144       -0.0053      0.0045     0.0070   -0.0145       -0.0056      0.0090     0.0102    0.0041
  1.74  0.2362  0.3379  2.2380  2.346E-01  3.35E-03   2.85E-02  1.0199       -0.0078      0.0047     0.0093   -0.0171        0.0196      0.0107     0.0105    0.0062
  1.74  0.2362  0.3379  2.5450  1.301E-01  2.42E-03   1.58E-02  1.0264       -0.0096      0.0060     0.0077   -0.0194        0.0179      0.0142     0.0118    0.0089
  1.74  0.2362  0.3379  2.9490  6.516E-02  1.77E-03   7.96E-03  1.0332       -0.0250      0.0088     0.0081   -0.0211        0.0099      0.0217     0.0100    0.0093
  1.74  0.2362  0.3379  3.2650  3.255E-02  1.26E-03   4.05E-03  1.0385       -0.0548      0.0127     0.0077   -0.0225        0.0510      0.0304     0.0124    0.0086
  1.74  0.2362  0.3379  3.7100  1.497E-02  8.31E-04   1.88E-03  1.0506       -0.0335      0.0175     0.0077   -0.0281        0.0566      0.0439     0.0107    0.0220
  1.74  0.2362  0.3379  4.1820  6.152E-03  6.65E-04   7.78E-04  1.0264       -0.0623      0.0397     0.0103   -0.0275        0.1467      0.0867     0.0173    0.0296
  1.74  0.2362  0.3748  1.1870  1.058E+00  1.78E-01   1.38E-01  0.9966        0.0442      0.0550     0.0054   -0.0039        0.1090      0.0574     0.0173    0.0006
  1.74  0.2362  0.3748  1.9530  2.546E-01  4.01E-03   3.12E-02  1.0100       -0.0074      0.0054     0.0067   -0.0154       -0.0224      0.0107     0.0114    0.0071
  1.74  0.2362  0.3748  2.2380  1.451E-01  2.50E-03   1.77E-02  1.0132       -0.0151      0.0057     0.0083   -0.0168        0.0146      0.0129     0.0100    0.0074
  1.74  0.2362  0.3748  2.5450  7.867E-02  1.91E-03   9.67E-03  1.0173       -0.0234      0.0080     0.0083   -0.0177        0.0458      0.0186     0.0112    0.0055
  1.74  0.2362  0.3748  2.9490  3.514E-02  1.26E-03   4.32E-03  1.0275       -0.0352      0.0118     0.0060   -0.0201        0.0382      0.0288     0.0128    0.0047
  1.74  0.2362  0.3748  3.2650  1.820E-02  8.96E-04   2.27E-03  1.0402       -0.0313      0.0165     0.0098   -0.0242        0.0949      0.0402     0.0099    0.0093
  1.74  0.2362  0.3748  3.7100  7.610E-03  6.75E-04   9.52E-04  1.0467       -0.0753      0.0311     0.0093   -0.0287        0.1251      0.0702     0.0120    0.0245
  1.74  0.2362  0.3748  4.1820  3.170E-03  5.18E-04   4.50E-04  1.0018       -0.0240      0.0707     0.0139   -0.0245       -0.0596      0.1489     0.0251    0.0253
  1.74  0.2362  0.4134  1.1870  6.257E-01  4.96E-02   7.91E-02  0.9919       -0.0532      0.0319     0.0054   -0.0060       -0.0872      0.0490     0.0149    0.0018
  1.74  0.2362  0.4134  1.9530  1.541E-01  2.99E-03   1.89E-02  1.0017       -0.0044      0.0067     0.0079   -0.0146       -0.0076      0.0128     0.0111    0.0057
  1.74  0.2362  0.4134  2.2380  8.421E-02  1.94E-03   1.04E-02  1.0048       -0.0386      0.0077     0.0076   -0.0156        0.0116      0.0171     0.0116    0.0038
  1.74  0.2362  0.4134  2.5450  4.640E-02  1.50E-03   5.70E-03  1.0114       -0.0211      0.0107     0.0061   -0.0173        0.0143      0.0248     0.0146    0.0016
  1.74  0.2362  0.4134  2.9490  2.123E-02  8.53E-04   2.65E-03  1.0263       -0.0282      0.0131     0.0065   -0.0215        0.0112      0.0312     0.0143    0.0046
  1.74  0.2362  0.4134  3.2650  1.043E-02  6.61E-04   1.30E-03  1.0398       -0.0386      0.0214     0.0104   -0.0262        0.0365      0.0511     0.0166    0.0158
  1.74  0.2362  0.4134  3.7100  5.407E-03  5.93E-04   6.92E-04  1.0400       -0.1555      0.0443     0.0146   -0.0280        0.2855      0.0993     0.0161    0.0256
  1.74  0.2362  0.4537  1.9530  9.192E-02  2.29E-03   1.14E-02  0.9945       -0.0231      0.0088     0.0083   -0.0139        0.0032      0.0164     0.0117    0.0028
  1.74  0.2362  0.4537  2.2380  4.978E-02  1.58E-03   6.30E-03  0.9987       -0.0168      0.0107     0.0110   -0.0152       -0.0033      0.0231     0.0205    0.0003
  1.74  0.2362  0.4537  2.5450  2.743E-02  1.05E-03   3.39E-03  1.0071       -0.0363      0.0125     0.0092   -0.0177        0.0120      0.0301     0.0114   -0.0003
  1.74  0.2362  0.4537  2.9490  1.181E-02  5.76E-04   1.50E-03  1.0247       -0.0589      0.0161     0.0085   -0.0232       -0.0203      0.0394     0.0131    0.0091
  1.74  0.2362  0.4537  3.2650  6.461E-03  6.63E-04   8.34E-04  1.0336       -0.0281      0.0329     0.0120   -0.0254       -0.0343      0.0767     0.0271    0.0145
  1.74  0.2362  0.4958  0.9690  5.101E-01  1.11E-01   6.48E-02  0.9799        0.0459      0.0696     0.0090   -0.0039        0.1222      0.0668     0.0175    0.0009
  1.74  0.2362  0.4958  1.9530  5.461E-02  1.88E-03   6.85E-03  0.9865       -0.0446      0.0124     0.0059   -0.0133        0.0367      0.0232     0.0095   -0.0005
  1.74  0.2362  0.4958  2.2380  3.290E-02  1.29E-03   4.06E-03  0.9923       -0.0461      0.0134     0.0071   -0.0152       -0.0075      0.0285     0.0140   -0.0020
  1.74  0.2362  0.4958  2.5450  1.600E-02  7.09E-04   2.01E-03  1.0032       -0.0309      0.0148     0.0070   -0.0189        0.0297      0.0342     0.0160    0.0006
  1.74  0.2362  0.4958  2.9490  5.540E-03  4.65E-04   7.27E-04  1.0185       -0.0631      0.0292     0.0110   -0.0231        0.1553      0.0695     0.0193    0.0076
  1.74  0.2362  0.4958  3.2650  4.350E-03  6.58E-04   6.25E-04  1.0330       -0.1511      0.0670     0.0146   -0.0252        0.3700      0.1416     0.0270    0.0103
  1.74  0.2362  0.5397  0.9690  2.915E-01  6.98E-02   4.03E-02  0.9766       -0.0097      0.0764     0.0058   -0.0067       -0.0149      0.0685     0.0149    0.0022
  1.74  0.2362  0.5397  1.9530  3.463E-02  1.48E-03   4.36E-03  0.9791       -0.0148      0.0149     0.0066   -0.0132       -0.0269      0.0290     0.0152   -0.0032
  1.74  0.2362  0.5397  2.2380  1.719E-02  8.15E-04   2.29E-03  0.9855       -0.0753      0.0170     0.0123   -0.0154        0.0471      0.0341     0.0285   -0.0053
  1.74  0.2362  0.5397  2.5450  9.158E-03  6.47E-04   1.23E-03  0.9970       -0.0286      0.0227     0.0130   -0.0195       -0.0822      0.0539     0.0142   -0.0032
  1.74  0.2362  0.5397  2.9490  4.794E-03  5.70E-04   6.61E-04  1.0180       -0.0965      0.0451     0.0193   -0.0243        0.1427      0.1036     0.0388    0.0035
  1.74  0.2362  0.5855  0.7650  3.042E-01  4.75E-02   3.98E-02  0.9674       -0.0277      0.0510     0.0050   -0.0005        0.0831      0.0587     0.0095    0.0001
  1.74  0.2362  0.5855  1.9530  1.996E-02  9.39E-04   2.65E-03  0.9714       -0.0429      0.0164     0.0125   -0.0129       -0.0219      0.0316     0.0211   -0.0089
  1.74  0.2362  0.5855  2.2380  9.386E-03  6.93E-04   1.31E-03  0.9823       -0.0219      0.0259     0.0126   -0.0166       -0.0078      0.0512     0.0328   -0.0108
  1.74  0.2362  0.5855  2.5450  4.862E-03  7.15E-04   7.55E-04  1.0021       -0.0410      0.0491     0.0181   -0.0243        0.0309      0.1204     0.0339   -0.0058
  1.74  0.2362  0.6334  0.7650  2.439E-01  6.59E-02   3.32E-02  0.9662        0.1110      0.0897     0.0064   -0.0073        0.1165      0.0758     0.0292    0.0017
  1.74  0.2362  0.7355  0.5760  1.298E-01  3.98E-02   1.76E-02  0.9635       -0.0105      0.0964     0.0069   -0.0089       -0.3124      0.1245     0.0390    0.0016
  1.74  0.2362  0.8469  0.4010  6.887E-02  2.36E-02   1.05E-02  1.0568       -0.1292      0.1205     0.0056   -0.0168       -0.6536      0.2451     0.0126    0.0000
  1.74  0.2686  0.0933  2.2380  4.255E+00  8.36E-02   5.63E-01  1.0547        0.0348      0.0076     0.0122   -0.0216        0.0353      0.0114     0.0280    0.0057
  1.74  0.2686  0.0933  2.5450  1.886E+00  2.82E-02   2.49E-01  1.0922       -0.0066      0.0050     0.0132   -0.0300       -0.0289      0.0125     0.0242    0.0006
  1.74  0.2686  0.0933  2.9490  8.341E-01  1.71E-02   1.11E-01  1.1642        0.0087      0.0070     0.0113   -0.0463       -0.0170      0.0172     0.0265    0.0170
  1.74  0.2686  0.0933  3.2650  4.753E-01  1.19E-02   6.32E-02  1.2004       -0.0157      0.0087     0.0119   -0.0455       -0.0040      0.0208     0.0216    0.0465
  1.74  0.2686  0.0933  3.7100  2.530E-01  1.19E-02   3.37E-02  1.1943        0.0122      0.0156     0.0114   -0.0139       -0.0066      0.0386     0.0202   -0.0080
  1.74  0.2686  0.0933  4.1820  5.934E-02  3.79E-03   7.88E-03  1.2474       -0.0166      0.0232     0.0139   -0.0140       -0.0731      0.0511     0.0205   -0.0158
  1.74  0.2686  0.0933  4.7080  7.320E-03  5.85E-04   1.21E-03  1.2473       -0.0059      0.0286     0.0320   -0.0593       -0.1274      0.0592     0.0215    0.0518
  1.74  0.2686  0.1194  1.9530  5.630E+00  1.89E-01   7.53E-01  1.0276        0.0493      0.0145     0.0084   -0.0120        0.0231      0.0177     0.0301    0.0023
  1.74  0.2686  0.1194  2.2380  3.330E+00  3.36E-02   4.43E-01  1.0395        0.0063      0.0038     0.0116   -0.0178        0.0082      0.0074     0.0228    0.0047
  1.74  0.2686  0.1194  2.5450  1.949E+00  2.17E-02   2.59E-01  1.0539        0.0042      0.0038     0.0124   -0.0231       -0.0051      0.0092     0.0211    0.0093
  1.74  0.2686  0.1194  2.9490  9.673E-01  1.53E-02   1.28E-01  1.0741       -0.0047      0.0054     0.0123   -0.0270       -0.0121      0.0130     0.0214    0.0212
  1.74  0.2686  0.1194  3.2650  5.757E-01  1.14E-02   7.60E-02  1.0799       -0.0009      0.0066     0.0117   -0.0227       -0.0023      0.0165     0.0207    0.0143
  1.74  0.2686  0.1194  3.7100  2.729E-01  9.06E-03   3.62E-02  1.0996       -0.0098      0.0111     0.0108   -0.0150        0.0177      0.0276     0.0194   -0.0035
  1.74  0.2686  0.1194  4.1820  1.326E-01  5.62E-03   1.76E-02  1.1035        0.0270      0.0146     0.0099   -0.0286        0.0025      0.0345     0.0192    0.0125
  1.74  0.2686  0.1194  4.7080  8.308E-02  4.38E-03   1.10E-02  1.0001       -0.0021      0.0193     0.0100   -0.0145        0.1001      0.0447     0.0201    0.0136
  1.74  0.2686  0.1194  5.2930  4.013E-02  7.21E-03   5.64E-03  0.8742       -0.1716      0.0765     0.0105   -0.0048        0.1005      0.1015     0.0219    0.0018
  1.74  0.2686  0.1468  1.9530  3.699E+00  6.90E-02   4.91E-01  1.0227        0.0263      0.0078     0.0121   -0.0118        0.0199      0.0108     0.0252    0.0029
  1.74  0.2686  0.1468  2.2380  2.363E+00  2.37E-02   3.15E-01  1.0306        0.0086      0.0037     0.0112   -0.0164        0.0197      0.0076     0.0213    0.0066
  1.74  0.2686  0.1468  2.5450  1.344E+00  1.61E-02   1.78E-01  1.0404       -0.0070      0.0042     0.0124   -0.0197        0.0076      0.0100     0.0215    0.0120
  1.74  0.2686  0.1468  2.9490  7.116E-01  1.21E-02   9.44E-02  1.0510       -0.0151      0.0059     0.0126   -0.0207        0.0315      0.0138     0.0203    0.0121
  1.74  0.2686  0.1468  3.2650  4.399E-01  9.27E-03   5.83E-02  1.0585        0.0011      0.0070     0.0113   -0.0189       -0.0317      0.0172     0.0208    0.0052
  1.74  0.2686  0.1468  3.7100  2.127E-01  6.88E-03   2.82E-02  1.0676       -0.0256      0.0109     0.0106   -0.0212       -0.0168      0.0266     0.0195   -0.0002
  1.74  0.2686  0.1468  4.1820  1.115E-01  4.76E-03   1.48E-02  1.0679       -0.0004      0.0150     0.0095   -0.0330        0.0216      0.0362     0.0199    0.0384
  1.74  0.2686  0.1468  4.7080  5.956E-02  3.02E-03   7.89E-03  0.9729        0.0339      0.0177     0.0095   -0.0137        0.0375      0.0409     0.0203    0.0141
  1.74  0.2686  0.1753  1.6750  4.438E+00  1.81E-01   5.95E-01  1.0125        0.0534      0.0213     0.0181   -0.0069        0.0552      0.0334     0.0321    0.0013
  1.74  0.2686  0.1753  1.9530  2.560E+00  4.57E-02   3.41E-01  1.0182        0.0286      0.0071     0.0102   -0.0123        0.0200      0.0102     0.0233    0.0043
  1.74  0.2686  0.1753  2.2380  1.571E+00  2.06E-02   2.09E-01  1.0253       -0.0003      0.0048     0.0099   -0.0157       -0.0092      0.0091     0.0220    0.0079
  1.74  0.2686  0.1753  2.5450  9.153E-01  1.30E-02   1.22E-01  1.0332       -0.0143      0.0052     0.0106   -0.0182        0.0184      0.0118     0.0216    0.0094
  1.74  0.2686  0.1753  2.9490  4.899E-01  9.05E-03   6.51E-02  1.0433       -0.0152      0.0062     0.0106   -0.0196       -0.0267      0.0151     0.0205    0.0069
  1.74  0.2686  0.1753  3.2650  3.053E-01  6.95E-03   4.05E-02  1.0511       -0.0004      0.0076     0.0111   -0.0208       -0.0317      0.0183     0.0204    0.0045
  1.74  0.2686  0.1753  3.7100  1.596E-01  5.49E-03   2.12E-02  1.0573       -0.0232      0.0117     0.0095   -0.0264       -0.0042      0.0294     0.0193    0.0129
  1.74  0.2686  0.1753  4.1820  5.968E-02  3.08E-03   7.90E-03  1.0217       -0.0155      0.0184     0.0094   -0.0225        0.1235      0.0435     0.0206    0.0178
  1.74  0.2686  0.1753  4.7080  3.327E-02  1.96E-03   4.43E-03  0.9428        0.0366      0.0196     0.0093   -0.0119        0.0124      0.0478     0.0206    0.0089
  1.74  0.2686  0.2051  1.6750  2.682E+00  8.15E-02   3.70E-01  1.0082       -0.0123      0.0164     0.0106   -0.0083       -0.0418      0.0269     0.0320    0.0021
  1.74  0.2686  0.2051  1.9530  1.674E+00  2.27E-02   2.23E-01  1.0145        0.0142      0.0051     0.0095   -0.0126        0.0160      0.0094     0.0234    0.0053
  1.74  0.2686  0.2051  2.2380  1.014E+00  1.30E-02   1.35E-01  1.0212        0.0020      0.0044     0.0109   -0.0159       -0.0035      0.0095     0.0196    0.0067
  1.74  0.2686  0.2051  2.5450  5.847E-01  1.09E-02   7.78E-02  1.0287       -0.0384      0.0068     0.0098   -0.0186       -0.0184      0.0141     0.0204    0.0071
  1.74  0.2686  0.2051  2.9490  3.318E-01  7.28E-03   4.40E-02  1.0393       -0.0124      0.0077     0.0094   -0.0211        0.0057      0.0180     0.0204    0.0073
  1.74  0.2686  0.2051  3.2650  1.876E-01  4.85E-03   2.50E-02  1.0465       -0.0119      0.0088     0.0095   -0.0240       -0.0140      0.0210     0.0205    0.0094
  1.74  0.2686  0.2051  3.7100  9.421E-02  3.93E-03   1.25E-02  1.0540       -0.0202      0.0145     0.0100   -0.0309        0.0011      0.0354     0.0197    0.0280
  1.74  0.2686  0.2051  4.1820  3.852E-02  2.21E-03   5.11E-03  1.0201        0.0009      0.0197     0.0100   -0.0277        0.0227      0.0463     0.0210    0.0283
  1.74  0.2686  0.2051  4.7080  1.749E-02  1.28E-03   2.31E-03  0.9041        0.0428      0.0244     0.0106   -0.0126       -0.0264      0.0588     0.0240    0.0099
  1.74  0.2686  0.2362  1.4230  2.847E+00  2.52E-01   3.96E-01  0.9991        0.0212      0.0322     0.0268   -0.0019       -0.0866      0.0422     0.0542    0.0001
  1.74  0.2686  0.2362  1.9530  1.121E+00  1.43E-02   1.49E-01  1.0108        0.0228      0.0047     0.0121   -0.0135       -0.0121      0.0093     0.0198    0.0045
  1.74  0.2686  0.2362  2.2380  6.599E-01  8.96E-03   8.78E-02  1.0172       -0.0058      0.0045     0.0101   -0.0169        0.0084      0.0108     0.0198    0.0058
  1.74  0.2686  0.2362  2.5450  4.005E-01  7.69E-03   5.31E-02  1.0251       -0.0246      0.0067     0.0099   -0.0196       -0.0408      0.0155     0.0205    0.0077
  1.74  0.2686  0.2362  2.9490  2.180E-01  5.53E-03   2.89E-02  1.0362       -0.0289      0.0090     0.0102   -0.0231       -0.0143      0.0203     0.0191    0.0105
  1.74  0.2686  0.2362  3.2650  1.267E-01  3.76E-03   1.68E-02  1.0466       -0.0325      0.0107     0.0093   -0.0277        0.0114      0.0246     0.0197    0.0185
  1.74  0.2686  0.2362  3.7100  5.379E-02  2.81E-03   7.18E-03  1.0341       -0.0103      0.0182     0.0099   -0.0263        0.0498      0.0454     0.0204    0.0128
  1.74  0.2686  0.2362  4.1820  2.263E-02  1.58E-03   3.01E-03  1.0011        0.0579      0.0242     0.0120   -0.0266        0.0707      0.0562     0.0235    0.0280
  1.74  0.2686  0.2686  1.4230  1.772E+00  9.65E-02   2.36E-01  0.9959       -0.0065      0.0238     0.0098   -0.0048       -0.0544      0.0391     0.0381    0.0008
  1.74  0.2686  0.2686  1.9530  7.893E-01  1.06E-02   1.05E-01  1.0064        0.0237      0.0049     0.0105   -0.0147        0.0232      0.0098     0.0215    0.0041
  1.74  0.2686  0.2686  2.2380  4.535E-01  6.85E-03   6.03E-02  1.0132        0.0031      0.0050     0.0099   -0.0178       -0.0239      0.0119     0.0204    0.0069
  1.74  0.2686  0.2686  2.5450  2.686E-01  5.95E-03   3.57E-02  1.0220       -0.0194      0.0076     0.0088   -0.0205        0.0085      0.0182     0.0197    0.0095
  1.74  0.2686  0.2686  2.9490  1.376E-01  3.85E-03   1.83E-02  1.0347       -0.0349      0.0098     0.0095   -0.0249       -0.0027      0.0230     0.0199    0.0135
  1.74  0.2686  0.2686  3.2650  7.933E-02  2.79E-03   1.06E-02  1.0370       -0.0437      0.0122     0.0105   -0.0259        0.0592      0.0286     0.0189    0.0097
  1.74  0.2686  0.2686  3.7100  3.259E-02  2.24E-03   4.38E-03  1.0569       -0.0418      0.0251     0.0099   -0.0382        0.0410      0.0568     0.0222    0.0418
  1.74  0.2686  0.2686  4.1820  1.079E-02  9.21E-04   1.44E-03  0.9773        0.0341      0.0268     0.0140   -0.0248       -0.1081      0.0736     0.0214    0.0236
  1.74  0.2686  0.3025  1.4230  1.377E+00  4.51E-02   1.88E-01  0.9930        0.0564      0.0174     0.0080   -0.0069        0.0682      0.0319     0.0385    0.0007
  1.74  0.2686  0.3025  1.9530  5.236E-01  7.86E-03   6.95E-02  1.0031        0.0129      0.0054     0.0091   -0.0155        0.0129      0.0109     0.0194    0.0056
  1.74  0.2686  0.3025  2.2380  2.926E-01  5.29E-03   3.88E-02  1.0106       -0.0092      0.0061     0.0097   -0.0184       -0.0310      0.0143     0.0198    0.0079
  1.74  0.2686  0.3025  2.5450  1.703E-01  4.54E-03   2.27E-02  1.0189       -0.0313      0.0093     0.0091   -0.0210        0.0096      0.0219     0.0204    0.0079
  1.74  0.2686  0.3025  2.9490  8.303E-02  2.58E-03   1.11E-02  1.0307       -0.0619      0.0109     0.0092   -0.0245       -0.0114      0.0259     0.0202    0.0059
  1.74  0.2686  0.3025  3.2650  4.516E-02  2.01E-03   6.06E-03  1.0486       -0.0685      0.0158     0.0103   -0.0318        0.0496      0.0371     0.0209    0.0201
  1.74  0.2686  0.3025  3.7100  1.745E-02  1.47E-03   2.36E-03  1.0370       -0.0354      0.0292     0.0125   -0.0337       -0.1117      0.0718     0.0214    0.0319
  1.74  0.2686  0.3025  4.1820  6.345E-03  6.80E-04   8.47E-04  0.9251       -0.0067      0.0356     0.0159   -0.0258       -0.1300      0.0870     0.0254    0.0278
  1.74  0.2686  0.3379  1.4230  8.627E-01  2.41E-02   1.16E-01  0.9894        0.0369      0.0158     0.0087   -0.0089        0.0039      0.0294     0.0279    0.0020
  1.74  0.2686  0.3379  1.9530  3.320E-01  5.97E-03   4.42E-02  1.0000       -0.0034      0.0065     0.0096   -0.0160       -0.0021      0.0129     0.0192    0.0047
  1.74  0.2686  0.3379  2.2380  1.881E-01  4.28E-03   2.50E-02  1.0069       -0.0059      0.0078     0.0116   -0.0186       -0.0283      0.0175     0.0193    0.0037
  1.74  0.2686  0.3379  2.5450  1.084E-01  3.34E-03   1.44E-02  1.0175        0.0000      0.0105     0.0102   -0.0220       -0.0094      0.0254     0.0201    0.0039
  1.74  0.2686  0.3379  2.9490  5.110E-02  1.82E-03   6.82E-03  1.0410       -0.0306      0.0125     0.0105   -0.0300       -0.0106      0.0314     0.0190    0.0177
  1.74  0.2686  0.3379  3.2650  2.752E-02  1.78E-03   3.73E-03  1.0512       -0.0122      0.0218     0.0102   -0.0343        0.0087      0.0534     0.0205    0.0271
  1.74  0.2686  0.3379  3.7100  9.143E-03  8.91E-04   1.25E-03  1.0323        0.0688      0.0339     0.0102   -0.0346        0.0579      0.0761     0.0194    0.0324
  1.74  0.2686  0.3748  1.1870  7.946E-01  7.08E-02   1.12E-01  0.9826        0.0043      0.0297     0.0083   -0.0039        0.0684      0.0381     0.0240    0.0005
  1.74  0.2686  0.3748  1.9530  2.211E-01  4.90E-03   2.95E-02  0.9990       -0.0094      0.0081     0.0093   -0.0174       -0.0090      0.0155     0.0199    0.0031
  1.74  0.2686  0.3748  2.2380  1.177E-01  3.40E-03   1.57E-02  1.0075       -0.0245      0.0101     0.0107   -0.0206       -0.0138      0.0222     0.0191    0.0047
  1.74  0.2686  0.3748  2.5450  6.272E-02  2.13E-03   8.40E-03  1.0204       -0.0227      0.0119     0.0107   -0.0247        0.0195      0.0276     0.0198    0.0101
  1.74  0.2686  0.3748  2.9490  2.907E-02  1.30E-03   3.90E-03  1.0360       -0.0176      0.0159     0.0088   -0.0283        0.0476      0.0371     0.0207    0.0116
  1.74  0.2686  0.3748  3.2650  1.426E-02  1.28E-03   1.94E-03  1.0536       -0.0465      0.0319     0.0121   -0.0348        0.0090      0.0807     0.0190    0.0218
  1.74  0.2686  0.3748  3.7100  4.956E-03  5.42E-04   6.75E-04  1.0122       -0.0224      0.0371     0.0117   -0.0368        0.0267      0.0852     0.0202    0.0342
  1.74  0.2686  0.4134  1.1870  6.024E-01  5.20E-02   8.26E-02  0.9801        0.0108      0.0308     0.0083   -0.0069        0.0581      0.0397     0.0222    0.0007
  1.74  0.2686  0.4134  1.9530  1.376E-01  4.18E-03   1.84E-02  0.9955       -0.0228      0.0114     0.0104   -0.0187       -0.0042      0.0212     0.0197    0.0054
  1.74  0.2686  0.4134  2.2380  7.404E-02  2.51E-03   9.92E-03  1.0022       -0.0313      0.0121     0.0101   -0.0206        0.0352      0.0262     0.0199    0.0059
  1.74  0.2686  0.4134  2.5450  3.559E-02  1.39E-03   4.76E-03  1.0128       -0.0290      0.0138     0.0088   -0.0221        0.0480      0.0305     0.0220    0.0016
  1.74  0.2686  0.4134  2.9490  1.554E-02  1.11E-03   2.11E-03  1.0499       -0.0035      0.0256     0.0092   -0.0328        0.0516      0.0570     0.0218    0.0133
  1.74  0.2686  0.4134  3.2650  8.352E-03  8.74E-04   1.14E-03  1.0681       -0.0401      0.0360     0.0126   -0.0393        0.0219      0.0863     0.0234    0.0274
  1.74  0.2686  0.4537  1.1870  3.990E-01  2.17E-02   5.64E-02  0.9781        0.0046      0.0237     0.0082   -0.0095       -0.0273      0.0401     0.0243    0.0026
  1.74  0.2686  0.4537  1.9530  7.801E-02  3.12E-03   1.05E-02  0.9883       -0.0211      0.0147     0.0108   -0.0175       -0.0174      0.0277     0.0200    0.0031
  1.74  0.2686  0.4537  2.2380  4.474E-02  1.60E-03   6.11E-03  0.9966       -0.0358      0.0126     0.0133   -0.0186       -0.0063      0.0272     0.0265   -0.0027
  1.74  0.2686  0.4537  2.5450  2.221E-02  1.14E-03   2.99E-03  1.0208       -0.0594      0.0186     0.0115   -0.0247        0.0225      0.0399     0.0199   -0.0027
  1.74  0.2686  0.4958  0.9690  4.325E-01  2.98E-02   5.89E-02  0.9681        0.0022      0.0224     0.0114   -0.0043        0.0175      0.0334     0.0241    0.0010
  1.74  0.2686  0.4958  1.9530  5.173E-02  1.95E-03   6.94E-03  0.9826       -0.0175      0.0136     0.0087   -0.0163       -0.0286      0.0267     0.0188   -0.0040
  1.74  0.2686  0.4958  2.2380  2.353E-02  1.13E-03   3.17E-03  0.9998       -0.0565      0.0171     0.0097   -0.0206       -0.0271      0.0361     0.0215   -0.0080
  1.74  0.2686  0.4958  2.5450  1.317E-02  1.24E-03   1.80E-03  1.0319       -0.0575      0.0354     0.0095   -0.0291        0.1552      0.0691     0.0230   -0.0027
  1.74  0.2686  0.4958  2.9490  5.137E-03  5.54E-04   7.29E-04  1.0800       -0.1246      0.0442     0.0133   -0.0426        0.1002      0.0941     0.0255    0.0069
  1.74  0.2686  0.5397  0.9690  3.145E-01  3.32E-02   4.58E-02  0.9657        0.0008      0.0357     0.0086   -0.0081       -0.0533      0.0379     0.0222    0.0023
  1.74  0.2686  0.5397  1.9530  2.890E-02  1.41E-03   3.96E-03  0.9814       -0.0350      0.0185     0.0093   -0.0175       -0.0027      0.0339     0.0224   -0.0098
  1.74  0.2686  0.5397  2.5450  7.376E-03  9.01E-04   1.07E-03  1.0536       -0.0235      0.0462     0.0152   -0.0359        0.1735      0.0976     0.0217   -0.0052
  1.74  0.2686  0.5855  0.9690  1.257E-01  3.87E-02   1.74E-02  0.9617       -0.0628      0.1080     0.0090   -0.0118       -0.1398      0.1038     0.0220    0.0033
  1.74  0.2686  0.5855  1.9530  1.716E-02  1.48E-03   2.46E-03  0.9826       -0.0008      0.0326     0.0147   -0.0191       -0.0533      0.0609     0.0270   -0.0210
  1.74  0.2686  0.6334  0.7650  2.672E-01  3.03E-02   3.81E-02  0.9552        0.0850      0.0393     0.0091   -0.0089        0.0029      0.0467     0.0341    0.0022
  1.74  0.2686  0.6834  0.7650  1.462E-01  8.97E-02   2.01E-02  0.9527        0.1061      0.2119     0.0080   -0.0130        0.0534      0.1483     0.0318    0.0031
  1.74  0.2686  0.7355  0.5760  1.525E-01  9.71E-03   2.11E-02  0.9575        0.0953      0.0218     0.0095   -0.0110       -0.1414      0.0268     0.0432    0.0025
  1.74  0.2686  0.7900  0.5760  7.184E-02  1.66E-02   1.12E-02  0.9776       -0.0269      0.0785     0.0081   -0.0179       -0.2715      0.0941     0.0560    0.0013
  1.74  0.2686  0.9063  0.2400  8.376E-02  1.86E-02   1.15E-02  1.6952        0.1717      0.0752     0.0080   -0.0195       -0.1675      0.0892     0.0188   -0.0021
  1.74  0.3025  0.0933  2.5450  8.269E-01  3.78E-02   1.18E-01  1.1227       -0.0076      0.0165     0.0155   -0.0383        0.0248      0.0423     0.0326   -0.0193
  1.74  0.3025  0.0933  2.9490  2.545E-01  1.40E-02   3.65E-02  1.2692        0.0321      0.0195     0.0137   -0.0676       -0.0696      0.0462     0.0345    0.0382
  1.74  0.3025  0.0933  3.7100  9.172E-02  1.14E-02   1.32E-02  1.4251        0.0653      0.0443     0.0138   -0.0045       -0.1138      0.1195     0.0295   -0.0287
  1.74  0.3025  0.0933  4.1820  1.856E-02  5.52E-03   2.66E-03  2.2755       -0.0416      0.1249     0.0162   -0.1049        0.1883      0.1831     0.0298    0.0546
  1.74  0.3025  0.1194  2.2380  2.373E+00  4.55E-02   3.41E-01  1.0222        0.0081      0.0076     0.0140   -0.0199        0.0329      0.0145     0.0315    0.0027
  1.74  0.3025  0.1194  2.5450  1.410E+00  2.30E-02   2.02E-01  1.0419       -0.0118      0.0058     0.0148   -0.0264        0.0250      0.0143     0.0302    0.0076
  1.74  0.3025  0.1194  2.9490  5.007E-01  1.21E-02   7.16E-02  1.0643       -0.0020      0.0086     0.0146   -0.0270       -0.0048      0.0206     0.0305    0.0216
  1.74  0.3025  0.1194  3.2650  3.516E-01  1.53E-02   5.02E-02  1.0791        0.0036      0.0157     0.0141   -0.0159        0.0392      0.0368     0.0300   -0.0035
  1.74  0.3025  0.1194  3.7100  1.576E-01  6.87E-03   2.26E-02  1.1401        0.0020      0.0155     0.0133   -0.0169       -0.0522      0.0372     0.0290   -0.0042
  1.74  0.3025  0.1194  4.1820  1.008E-01  6.48E-03   1.44E-02  1.0408        0.0560      0.0252     0.0125   -0.0258        0.0782      0.0571     0.0288    0.0262
  1.74  0.3025  0.1194  4.7080  2.771E-02  6.37E-03   3.95E-03  0.8667       -0.0557      0.0983     0.0126   -0.0027        0.1550      0.1670     0.0295    0.0031
  1.74  0.3025  0.1468  1.9530  2.875E+00  9.60E-02   4.12E-01  1.0036        0.0394      0.0153     0.0145   -0.0129        0.0257      0.0207     0.0334    0.0020
  1.74  0.3025  0.1468  2.2380  1.720E+00  3.08E-02   2.47E-01  1.0125       -0.0015      0.0068     0.0136   -0.0179       -0.0174      0.0145     0.0304    0.0055
  1.74  0.3025  0.1468  2.5450  1.040E+00  1.89E-02   1.49E-01  1.0224       -0.0157      0.0065     0.0147   -0.0213       -0.0281      0.0154     0.0305    0.0125
  1.74  0.3025  0.1468  2.9490  4.944E-01  1.16E-02   7.08E-02  1.0317       -0.0140      0.0082     0.0149   -0.0189       -0.0207      0.0197     0.0296    0.0077
  1.74  0.3025  0.1468  3.2650  2.846E-01  1.28E-02   4.08E-02  1.0485       -0.0135      0.0162     0.0137   -0.0160        0.0231      0.0402     0.0300   -0.0023
  1.74  0.3025  0.1468  3.7100  1.509E-01  6.29E-03   2.16E-02  1.0698       -0.0360      0.0152     0.0131   -0.0299       -0.0045      0.0358     0.0291    0.0186
  1.74  0.3025  0.1468  4.1820  7.284E-02  4.21E-03   1.04E-02  0.9741        0.0208      0.0212     0.0121   -0.0156        0.0562      0.0506     0.0294    0.0150
  1.74  0.3025  0.1753  1.6750  3.673E+00  1.64E-01   5.31E-01  0.9936        0.0295      0.0242     0.0202   -0.0071        0.0036      0.0399     0.0392    0.0006
  1.74  0.3025  0.1753  1.9530  2.011E+00  5.28E-02   2.89E-01  0.9995        0.0218      0.0113     0.0127   -0.0130        0.0088      0.0161     0.0319    0.0034
  1.74  0.3025  0.1753  2.2380  1.198E+00  2.37E-02   1.72E-01  1.0066        0.0015      0.0075     0.0125   -0.0170        0.0249      0.0156     0.0309    0.0082
  1.74  0.3025  0.1753  2.5450  7.282E-01  1.46E-02   1.05E-01  1.0145       -0.0135      0.0073     0.0131   -0.0187        0.0107      0.0173     0.0306    0.0107
  1.74  0.3025  0.1753  2.9490  3.555E-01  8.89E-03   5.10E-02  1.0247       -0.0437      0.0090     0.0131   -0.0180       -0.0169      0.0210     0.0298    0.0026
  1.74  0.3025  0.1753  3.2650  1.951E-01  9.41E-03   2.79E-02  1.0383       -0.0442      0.0167     0.0136   -0.0207       -0.0613      0.0403     0.0297    0.0020
  1.74  0.3025  0.1753  3.7100  8.860E-02  4.28E-03   1.27E-02  1.0427       -0.0554      0.0184     0.0121   -0.0339        0.0816      0.0436     0.0289    0.0396
  1.74  0.3025  0.1753  4.1820  3.633E-02  2.54E-03   5.20E-03  0.9412       -0.0086      0.0264     0.0120   -0.0149        0.0718      0.0623     0.0299    0.0152
  1.74  0.3025  0.2051  1.6750  2.590E+00  1.00E-01   3.84E-01  0.9903        0.0709      0.0203     0.0131   -0.0087        0.0752      0.0330     0.0391    0.0016
  1.74  0.3025  0.2051  1.9530  1.363E+00  4.17E-02   1.96E-01  0.9958        0.0098      0.0128     0.0122   -0.0136        0.0427      0.0178     0.0320    0.0052
  1.74  0.3025  0.2051  2.2380  8.212E-01  2.20E-02   1.18E-01  1.0030       -0.0070      0.0104     0.0134   -0.0163       -0.0294      0.0190     0.0291    0.0081
  1.74  0.3025  0.2051  2.5450  5.197E-01  1.17E-02   7.47E-02  1.0098       -0.0418      0.0085     0.0124   -0.0182       -0.0156      0.0199     0.0297    0.0058
  1.74  0.3025  0.2051  2.9490  2.393E-01  6.71E-03   3.43E-02  1.0233       -0.0351      0.0101     0.0120   -0.0203       -0.0438      0.0244     0.0297    0.0034
  1.74  0.3025  0.2051  3.2650  1.478E-01  7.88E-03   2.13E-02  1.0354       -0.0341      0.0192     0.0122   -0.0270        0.0313      0.0467     0.0298    0.0137
  1.74  0.3025  0.2051  3.7100  5.639E-02  3.22E-03   8.09E-03  1.0010       -0.0227      0.0204     0.0125   -0.0237        0.0241      0.0495     0.0292    0.0164
  1.74  0.3025  0.2051  4.1820  2.997E-02  2.21E-03   4.30E-03  0.8913       -0.0445      0.0273     0.0126   -0.0129        0.0497      0.0645     0.0302    0.0103
  1.74  0.3025  0.2362  1.4230  2.462E+00  1.74E-01   3.68E-01  0.9829        0.0439      0.0241     0.0290   -0.0015        0.0377      0.0391     0.0599    0.0000
  1.74  0.3025  0.2362  1.9530  8.571E-01  1.91E-02   1.23E-01  0.9938        0.0104      0.0088     0.0145   -0.0139        0.0194      0.0162     0.0293    0.0060
  1.74  0.3025  0.2362  2.2380  5.591E-01  1.41E-02   8.04E-02  1.0003        0.0064      0.0093     0.0127   -0.0171        0.0076      0.0195     0.0293    0.0056
  1.74  0.3025  0.2362  2.5450  3.370E-01  9.08E-03   4.83E-02  1.0089       -0.0118      0.0101     0.0125   -0.0197       -0.0274      0.0217     0.0298    0.0051
  1.74  0.3025  0.2362  2.9490  1.472E-01  5.23E-03   2.11E-02  1.0239       -0.0409      0.0135     0.0127   -0.0243        0.0125      0.0306     0.0288    0.0091
  1.74  0.3025  0.2362  3.2650  8.820E-02  5.48E-03   1.26E-02  1.0381       -0.0377      0.0227     0.0120   -0.0332        0.0048      0.0557     0.0292    0.0300
  1.74  0.3025  0.2362  3.7100  3.543E-02  2.29E-03   5.10E-03  1.0069        0.0148      0.0239     0.0125   -0.0325        0.1040      0.0574     0.0297    0.0349
  1.74  0.3025  0.2686  1.4230  1.630E+00  9.40E-02   2.35E-01  0.9793        0.0248      0.0220     0.0124   -0.0053        0.0921      0.0371     0.0446    0.0007
  1.74  0.3025  0.2686  1.9530  6.117E-01  1.44E-02   8.77E-02  0.9915       -0.0156      0.0094     0.0130   -0.0152        0.0183      0.0179     0.0306    0.0044
  1.74  0.3025  0.2686  2.2380  3.794E-01  1.04E-02   5.44E-02  0.9984       -0.0045      0.0097     0.0125   -0.0187       -0.0575      0.0217     0.0297    0.0050
  1.74  0.3025  0.2686  2.5450  2.189E-01  6.09E-03   3.14E-02  1.0093       -0.0272      0.0102     0.0116   -0.0216       -0.0429      0.0229     0.0292    0.0078
  1.74  0.3025  0.2686  2.9490  1.027E-01  4.27E-03   1.47E-02  1.0313       -0.0420      0.0154     0.0122   -0.0302        0.0060      0.0332     0.0293    0.0216
  1.74  0.3025  0.2686  3.2650  5.085E-02  3.75E-03   7.31E-03  1.0177       -0.0208      0.0260     0.0130   -0.0270       -0.0265      0.0620     0.0287    0.0079
  1.74  0.3025  0.2686  3.7100  2.226E-02  1.62E-03   3.22E-03  0.9784       -0.0260      0.0269     0.0125   -0.0283        0.0554      0.0626     0.0311    0.0266
  1.74  0.3025  0.3025  1.4230  1.239E+00  4.51E-02   1.82E-01  0.9772        0.0187      0.0166     0.0109   -0.0070       -0.0123      0.0321     0.0450    0.0016
  1.74  0.3025  0.3025  1.9530  4.009E-01  1.14E-02   5.75E-02  0.9888       -0.0216      0.0110     0.0118   -0.0168       -0.0212      0.0216     0.0290    0.0040
  1.74  0.3025  0.3025  2.2380  2.691E-01  7.60E-03   3.86E-02  0.9979       -0.0158      0.0101     0.0123   -0.0199       -0.0256      0.0230     0.0293    0.0074
  1.74  0.3025  0.3025  2.5450  1.426E-01  4.40E-03   2.05E-02  1.0122       -0.0305      0.0117     0.0118   -0.0242        0.0399      0.0258     0.0297    0.0117
  1.74  0.3025  0.3025  2.9490  6.876E-02  3.75E-03   9.91E-03  1.0224       -0.0446      0.0185     0.0118   -0.0275       -0.1160      0.0457     0.0295    0.0066
  1.74  0.3025  0.3025  3.2650  2.852E-02  2.37E-03   4.12E-03  1.0546        0.0015      0.0303     0.0129   -0.0437       -0.0487      0.0695     0.0301    0.0443
  1.74  0.3025  0.3025  3.7100  1.265E-02  1.14E-03   1.85E-03  0.9119        0.0983      0.0331     0.0149   -0.0322       -0.0507      0.0792     0.0305    0.0274
  1.74  0.3025  0.3379  1.4230  7.826E-01  2.44E-02   1.13E-01  0.9748        0.0471      0.0170     0.0115   -0.0088        0.0582      0.0341     0.0356    0.0008
  1.74  0.3025  0.3379  1.9530  2.793E-01  9.27E-03   4.01E-02  0.9871       -0.0017      0.0126     0.0122   -0.0179        0.0047      0.0249     0.0288    0.0063
  1.74  0.3025  0.3379  2.2380  1.663E-01  4.82E-03   2.39E-02  0.9989       -0.0117      0.0103     0.0140   -0.0214        0.0177      0.0241     0.0290    0.0089
  1.74  0.3025  0.3379  2.5450  9.565E-02  3.45E-03   1.37E-02  1.0106       -0.0335      0.0131     0.0127   -0.0242       -0.0180      0.0305     0.0295    0.0038
  1.74  0.3025  0.3379  2.9490  4.380E-02  3.46E-03   6.31E-03  1.0463       -0.0468      0.0292     0.0131   -0.0375       -0.0300      0.0709     0.0287    0.0220
  1.74  0.3025  0.3379  3.2650  1.801E-02  1.50E-03   2.63E-03  1.0409       -0.0383      0.0315     0.0127   -0.0395        0.1242      0.0700     0.0298    0.0337
  1.74  0.3025  0.3748  1.1870  7.763E-01  4.30E-02   1.17E-01  0.9687        0.0120      0.0181     0.0111   -0.0039        0.0273      0.0314     0.0324    0.0002
  1.74  0.3025  0.3748  1.9530  1.876E-01  6.32E-03   2.70E-02  0.9871        0.0202      0.0128     0.0120   -0.0184        0.0008      0.0255     0.0293    0.0047
  1.74  0.3025  0.3748  2.2380  1.106E-01  3.35E-03   1.59E-02  0.9979       -0.0117      0.0111     0.0132   -0.0213        0.0348      0.0246     0.0288   -0.0008
  1.74  0.3025  0.3748  2.5450  5.380E-02  2.74E-03   7.78E-03  1.0240       -0.0457      0.0185     0.0132   -0.0299       -0.0202      0.0421     0.0293    0.0066
  1.74  0.3025  0.3748  2.9490  2.566E-02  2.28E-03   3.71E-03  1.0668       -0.1518      0.0385     0.0115   -0.0438        0.2196      0.0786     0.0300    0.0372
  1.74  0.3025  0.3748  3.2650  1.083E-02  1.01E-03   1.58E-03  1.0458       -0.0445      0.0363     0.0145   -0.0456        0.1585      0.0770     0.0287    0.0277
  1.74  0.3025  0.4134  1.1870  5.825E-01  3.56E-02   8.59E-02  0.9661        0.0210      0.0208     0.0111   -0.0070        0.0561      0.0327     0.0310    0.0010
  1.74  0.3025  0.4134  2.2380  6.263E-02  2.43E-03   9.05E-03  1.0073       -0.0181      0.0141     0.0126   -0.0266       -0.0423      0.0318     0.0294    0.0038
  1.74  0.3025  0.4134  2.5450  2.891E-02  2.66E-03   4.17E-03  1.0361        0.0187      0.0304     0.0116   -0.0338       -0.2215      0.0831     0.0309    0.0132
  1.74  0.3025  0.4134  2.9490  1.312E-02  1.13E-03   1.92E-03  1.0853       -0.0633      0.0341     0.0118   -0.0442        0.1770      0.0791     0.0307    0.0144
  1.74  0.3025  0.4537  1.1870  3.863E-01  3.26E-02   5.84E-02  0.9659       -0.0079      0.0308     0.0110   -0.0094       -0.0911      0.0408     0.0327    0.0009
  1.74  0.3025  0.4537  2.2380  3.938E-02  2.34E-03   5.79E-03  1.0078       -0.0469      0.0220     0.0156   -0.0260        0.0073      0.0478     0.0345    0.0000
  1.74  0.3025  0.4537  2.5450  2.077E-02  2.20E-03   3.02E-03  1.0643       -0.0919      0.0437     0.0139   -0.0378        0.2101      0.0971     0.0293    0.0053
  1.74  0.3025  0.4958  0.9690  4.006E-01  2.33E-02   5.86E-02  0.9599       -0.0328      0.0192     0.0138   -0.0043       -0.0191      0.0354     0.0326    0.0002
  1.74  0.3025  0.4958  2.5450  9.462E-03  9.52E-04   1.39E-03  1.1308       -0.0560      0.0389     0.0122   -0.0506        0.1009      0.0858     0.0317   -0.0112
  1.74  0.3025  0.5397  0.9690  3.849E-01  3.27E-02   5.95E-02  0.9588        0.0780      0.0304     0.0114   -0.0095       -0.0058      0.0406     0.0310    0.0023
  1.74  0.3025  0.5397  2.2380  1.768E-02  1.58E-03   2.72E-03  1.0887       -0.0682      0.0349     0.0167   -0.0417        0.1194      0.0784     0.0404   -0.0311
  1.74  0.3025  0.5855  0.9690  2.177E-01  4.63E-02   3.17E-02  0.9551        0.0801      0.0777     0.0117   -0.0140        0.0709      0.0711     0.0309    0.0029
  1.74  0.3025  0.6334  0.7650  2.242E-01  1.37E-02   3.32E-02  0.9488        0.0386      0.0205     0.0118   -0.0102        0.0014      0.0325     0.0410    0.0024
  1.74  0.3025  0.6834  0.7650  1.021E-01  1.09E-02   1.51E-02  0.9480        0.0730      0.0378     0.0109   -0.0155       -0.1412      0.0403     0.0390    0.0044
  1.74  0.3025  0.7355  0.5760  1.257E-01  7.06E-03   1.87E-02  0.9541        0.1299      0.0198     0.0121   -0.0124       -0.1026      0.0281     0.0494    0.0028
  1.74  0.3025  0.7900  0.5760  5.211E-02  6.08E-03   8.59E-03  0.9828       -0.0016      0.0313     0.0110   -0.0210       -0.2643      0.0797     0.0615    0.0006
  1.74  0.3025  0.9063  0.2400  3.100E-02  7.74E-03   4.57E-03  1.9507        0.0917      0.0718     0.0109   -0.0145       -0.2297      0.1372     0.0285   -0.0011
  1.74  0.3379  0.1194  2.2380  1.427E+00  4.00E-02   2.18E-01  1.0127        0.0205      0.0114     0.0131   -0.0226        0.0040      0.0212     0.0379   -0.0005
  1.74  0.3379  0.1194  2.5450  5.965E-01  2.25E-02   9.08E-02  1.0471       -0.0014      0.0141     0.0140   -0.0328       -0.0347      0.0341     0.0368    0.0090
  1.74  0.3379  0.1194  2.9490  2.736E-01  1.85E-02   4.15E-02  1.0807       -0.0724      0.0274     0.0138   -0.0201        0.0421      0.0620     0.0370    0.0036
  1.74  0.3379  0.1194  3.2650  1.580E-01  8.97E-03   2.40E-02  1.1897       -0.0977      0.0230     0.0132   -0.0162        0.1175      0.0526     0.0365   -0.0183
  1.74  0.3379  0.1194  3.7100  9.314E-02  8.67E-03   1.42E-02  1.2645       -0.0102      0.0375     0.0122   -0.0476       -0.2049      0.0786     0.0357    0.0636
  1.74  0.3379  0.1194  4.1820  3.469E-02  7.23E-03   5.28E-03  0.9901       -0.1132      0.0975     0.0113   -0.0025        0.1158      0.1587     0.0355    0.0043
  1.74  0.3379  0.1468  2.2380  1.293E+00  2.63E-02   1.97E-01  0.9974       -0.0008      0.0078     0.0127   -0.0197       -0.0416      0.0171     0.0369    0.0047
  1.74  0.3379  0.1468  2.5450  7.063E-01  2.09E-02   1.07E-01  1.0085       -0.0372      0.0113     0.0139   -0.0228        0.0217      0.0260     0.0370    0.0147
  1.74  0.3379  0.1468  2.9490  3.273E-01  1.67E-02   4.98E-02  1.0273       -0.0232      0.0186     0.0142   -0.0157       -0.0143      0.0445     0.0362   -0.0059
  1.74  0.3379  0.1468  3.2650  1.829E-01  8.01E-03   2.78E-02  1.0872        0.0014      0.0161     0.0128   -0.0189       -0.0506      0.0381     0.0366    0.0012
  1.74  0.3379  0.1468  3.7100  1.018E-01  6.79E-03   1.55E-02  1.0342        0.0068      0.0245     0.0120   -0.0263       -0.1491      0.0599     0.0358    0.0327
  1.74  0.3379  0.1753  1.6750  3.540E+00  2.83E-01   5.43E-01  0.9755        0.0587      0.0419     0.0200   -0.0073        0.0653      0.0678     0.0450    0.0010
  1.74  0.3379  0.1753  1.9530  1.812E+00  6.90E-02   2.76E-01  0.9828        0.0389      0.0171     0.0116   -0.0138        0.0338      0.0262     0.0383    0.0032
  1.74  0.3379  0.1753  2.2380  9.598E-01  2.10E-02   1.46E-01  0.9897       -0.0338      0.0087     0.0113   -0.0181        0.0055      0.0186     0.0374    0.0086
  1.74  0.3379  0.1753  2.5450  5.559E-01  1.69E-02   8.49E-02  0.9970       -0.0380      0.0113     0.0121   -0.0180       -0.0530      0.0268     0.0371    0.0104
  1.74  0.3379  0.1753  2.9490  2.566E-01  1.42E-02   3.91E-02  1.0181       -0.0140      0.0200     0.0121   -0.0167       -0.0019      0.0498     0.0364   -0.0055
  1.74  0.3379  0.1753  3.2650  1.283E-01  6.19E-03   1.95E-02  1.0508       -0.0215      0.0176     0.0126   -0.0271       -0.0539      0.0437     0.0363    0.0161
  1.74  0.3379  0.1753  3.7100  8.347E-02  5.13E-03   1.27E-02  0.9652        0.0199      0.0225     0.0109   -0.0180       -0.0489      0.0524     0.0356    0.0174
  1.74  0.3379  0.2051  1.6750  2.253E+00  1.33E-01   3.53E-01  0.9729        0.0238      0.0314     0.0121   -0.0087       -0.0036      0.0548     0.0449    0.0014
  1.74  0.3379  0.2051  1.9530  1.257E+00  4.72E-02   1.92E-01  0.9788        0.0404      0.0164     0.0110   -0.0141        0.0533      0.0257     0.0383    0.0052
  1.74  0.3379  0.2051  2.2380  6.672E-01  1.72E-02   1.02E-01  0.9858       -0.0388      0.0103     0.0124   -0.0166       -0.0215      0.0213     0.0358    0.0101
  1.74  0.3379  0.2051  2.5450  3.565E-01  1.27E-02   5.44E-02  0.9930       -0.0468      0.0137     0.0112   -0.0170       -0.0110      0.0328     0.0363    0.0027
  1.74  0.3379  0.2051  2.9490  1.723E-01  1.13E-02   2.62E-02  1.0184       -0.0142      0.0250     0.0108   -0.0210        0.0464      0.0601     0.0363    0.0021
  1.74  0.3379  0.2051  3.2650  1.023E-01  5.24E-03   1.56E-02  1.0379       -0.0258      0.0199     0.0109   -0.0365        0.0519      0.0452     0.0364    0.0431
  1.74  0.3379  0.2051  3.7100  5.512E-02  3.98E-03   8.40E-03  0.9190       -0.0442      0.0268     0.0114   -0.0179        0.0711      0.0664     0.0359    0.0207
  1.74  0.3379  0.2362  1.9530  8.086E-01  3.60E-02   1.23E-01  0.9762        0.0087      0.0192     0.0136   -0.0143        0.0113      0.0298     0.0359    0.0070
  1.74  0.3379  0.2362  2.2380  4.484E-01  1.49E-02   6.84E-02  0.9840       -0.0280      0.0136     0.0115   -0.0163       -0.0016      0.0247     0.0359    0.0061
  1.74  0.3379  0.2362  2.5450  2.350E-01  1.13E-02   3.57E-02  0.9942       -0.0724      0.0196     0.0113   -0.0188        0.0183      0.0418     0.0364   -0.0002
  1.74  0.3379  0.2362  2.9490  1.263E-01  8.22E-03   1.92E-02  1.0249       -0.0298      0.0242     0.0116   -0.0296       -0.1156      0.0593     0.0355    0.0204
  1.74  0.3379  0.2362  3.2650  7.438E-02  4.25E-03   1.13E-02  0.9956       -0.0108      0.0216     0.0107   -0.0251        0.0246      0.0485     0.0359    0.0143
  1.74  0.3379  0.2686  1.4230  1.416E+00  1.01E-01   2.16E-01  0.9632        0.0300      0.0230     0.0113   -0.0050        0.0985      0.0487     0.0501    0.0009
  1.74  0.3379  0.2686  1.9530  5.551E-01  1.79E-02   8.45E-02  0.9762        0.0042      0.0129     0.0119   -0.0145        0.0165      0.0235     0.0371    0.0063
  1.74  0.3379  0.2686  2.2380  3.090E-01  9.34E-03   4.71E-02  0.9841       -0.0147      0.0118     0.0113   -0.0181        0.0113      0.0244     0.0363    0.0020
  1.74  0.3379  0.2686  2.5450  1.771E-01  1.04E-02   2.70E-02  0.9989        0.0267      0.0227     0.0102   -0.0219        0.0103      0.0480     0.0359    0.0043
  1.74  0.3379  0.2686  2.9490  7.763E-02  5.33E-03   1.18E-02  1.0262       -0.0160      0.0266     0.0109   -0.0341        0.0264      0.0600     0.0360    0.0312
  1.74  0.3379  0.2686  3.2650  4.119E-02  2.85E-03   6.28E-03  1.0110       -0.0191      0.0268     0.0119   -0.0376        0.0621      0.0630     0.0354    0.0350
  1.74  0.3379  0.3025  1.4230  1.098E+00  6.71E-02   1.71E-01  0.9613        0.0279      0.0222     0.0094   -0.0073        0.1241      0.0456     0.0505    0.0018
  1.74  0.3379  0.3025  1.9530  3.586E-01  1.15E-02   5.46E-02  0.9760        0.0060      0.0127     0.0105   -0.0165       -0.0016      0.0252     0.0357    0.0028
  1.74  0.3379  0.3025  2.2380  1.985E-01  6.89E-03   3.02E-02  0.9859        0.0047      0.0133     0.0111   -0.0209        0.0189      0.0285     0.0359    0.0035
  1.74  0.3379  0.3025  2.5450  1.005E-01  8.74E-03   1.53E-02  1.0096       -0.0654      0.0356     0.0105   -0.0271        0.0806      0.0748     0.0363    0.0153
  1.74  0.3379  0.3025  2.9490  4.876E-02  3.56E-03   7.46E-03  1.0146       -0.0523      0.0286     0.0105   -0.0291        0.0047      0.0632     0.0361    0.0007
  1.74  0.3379  0.3025  3.2650  2.400E-02  2.08E-03   3.68E-03  0.9701       -0.0261      0.0332     0.0118   -0.0357       -0.0184      0.0725     0.0367    0.0314
  1.74  0.3379  0.3379  1.4230  6.902E-01  4.02E-02   1.06E-01  0.9606        0.0546      0.0252     0.0101   -0.0086       -0.0131      0.0490     0.0417    0.0030
  1.74  0.3379  0.3379  1.9530  2.238E-01  7.64E-03   3.42E-02  0.9751        0.0100      0.0137     0.0110   -0.0191       -0.0144      0.0270     0.0355    0.0028
  1.74  0.3379  0.3379  2.2380  1.386E-01  5.94E-03   2.11E-02  0.9921       -0.0353      0.0160     0.0131   -0.0232       -0.0339      0.0364     0.0356    0.0104
  1.74  0.3379  0.3379  2.5450  6.045E-02  6.20E-03   9.22E-03  1.0181       -0.1008      0.0429     0.0116   -0.0301        0.0668      0.0924     0.0361    0.0140
  1.74  0.3379  0.3379  2.9490  3.393E-02  2.35E-03   5.19E-03  1.0759       -0.0312      0.0275     0.0120   -0.0559        0.0387      0.0631     0.0354    0.0596
  1.74  0.3379  0.3748  1.1870  7.363E-01  5.01E-02   1.18E-01  0.9528        0.0362      0.0227     0.0097   -0.0031        0.0960      0.0491     0.0387    0.0002
  1.74  0.3379  0.3748  2.5450  5.730E-02  4.64E-03   8.78E-03  1.0314       -0.0205      0.0309     0.0122   -0.0325        0.0278      0.0675     0.0359   -0.0074
  1.74  0.3379  0.4134  1.1870  6.415E-01  5.16E-02   1.00E-01  0.9534        0.0405      0.0270     0.0096   -0.0059        0.0639      0.0537     0.0375    0.0000
  1.74  0.3379  0.4134  2.2380  4.492E-02  5.32E-03   6.88E-03  1.0135        0.0015      0.0435     0.0115   -0.0284        0.0718      0.0997     0.0360   -0.0100
  1.74  0.3379  0.4134  2.5450  3.159E-02  2.52E-03   4.84E-03  1.1022        0.0045      0.0303     0.0102   -0.0581       -0.0347      0.0671     0.0374    0.0457
  1.74  0.3379  0.4537  1.1870  3.425E-01  3.63E-02   5.47E-02  0.9532        0.0089      0.0412     0.0095   -0.0093       -0.1209      0.0645     0.0389    0.0008
  1.74  0.3379  0.4537  1.9530  7.079E-02  5.28E-03   1.08E-02  0.9968        0.0350      0.0307     0.0122   -0.0257        0.0690      0.0590     0.0361   -0.0094
  1.74  0.3379  0.4958  0.9690  3.757E-01  3.00E-02   5.81E-02  0.9477        0.0008      0.0252     0.0128   -0.0030       -0.0534      0.0590     0.0388   -0.0002
  1.74  0.3379  0.4958  1.1870  2.175E-01  1.52E-02   3.37E-02  0.9533       -0.0043      0.0323     0.0094   -0.0114       -0.1497      0.0615     0.0369   -0.0001
  1.74  0.3379  0.5397  0.9690  2.826E-01  1.98E-02   4.59E-02  0.9502        0.0230      0.0237     0.0100   -0.0078        0.0754      0.0430     0.0375   -0.0002
  1.74  0.3379  0.5855  0.9690  1.737E-01  1.54E-02   2.68E-02  0.9533        0.0604      0.0312     0.0104   -0.0138       -0.1615      0.0401     0.0374   -0.0020
  1.74  0.3379  0.6334  0.7650  1.894E-01  1.02E-02   2.97E-02  0.9507        0.0665      0.0198     0.0105   -0.0100        0.0548      0.0371     0.0467    0.0012
  1.74  0.3379  0.6834  0.7650  8.248E-02  6.94E-03   1.29E-02  0.9526        0.1314      0.0322     0.0094   -0.0181       -0.0534      0.0385     0.0448    0.0029
  1.74  0.3379  0.7355  0.5760  1.032E-01  1.01E-02   1.62E-02  0.9614        0.1602      0.0379     0.0109   -0.0136       -0.1291      0.0542     0.0547    0.0029
  1.74  0.3379  0.8469  0.4010  1.186E-01  1.53E-02   2.11E-02  1.1814        0.1867      0.0459     0.0098   -0.0289       -0.2151      0.0770     0.0364   -0.0012
  1.74  0.3748  0.1194  2.9490  1.027E-01  1.03E-02   1.52E-02  1.2527        0.0131      0.0352     0.0228   -0.0150       -0.0428      0.0830     0.0376   -0.0529
  1.74  0.3748  0.1194  3.2650  7.032E-02  1.32E-02   1.04E-02  1.6543        0.1129      0.0823     0.0224   -0.0366        0.1479      0.1760     0.0371    0.0311
  1.74  0.3748  0.1468  2.5450  5.231E-01  2.37E-02   7.78E-02  0.9993        0.0202      0.0179     0.0229   -0.0236        0.0264      0.0443     0.0376    0.0142
  1.74  0.3748  0.1468  2.9490  1.770E-01  8.26E-03   2.63E-02  1.0868       -0.0083      0.0175     0.0231   -0.0189        0.0108      0.0419     0.0368   -0.0331
  1.74  0.3748  0.1468  3.2650  1.116E-01  8.17E-03   1.66E-02  1.2882       -0.0201      0.0294     0.0222   -0.0438       -0.1178      0.0672     0.0372    0.0906
  1.74  0.3748  0.1753  1.6750  3.098E+00  2.13E-01   4.64E-01  0.9558        0.0950      0.0366     0.0273   -0.0079        0.1573      0.0610     0.0462    0.0006
  1.74  0.3748  0.1753  2.2380  7.628E-01  3.38E-02   1.14E-01  0.9722       -0.0039      0.0176     0.0213   -0.0203       -0.0086      0.0378     0.0380    0.0079
  1.74  0.3748  0.1753  2.5450  3.940E-01  2.08E-02   5.88E-02  0.9817        0.0121      0.0200     0.0218   -0.0160        0.0214      0.0516     0.0378    0.0056
  1.74  0.3748  0.1753  2.9490  1.473E-01  7.20E-03   2.19E-02  1.0555        0.0129      0.0178     0.0218   -0.0238       -0.0432      0.0476     0.0370   -0.0058
  1.74  0.3748  0.1753  3.2650  1.122E-01  6.98E-03   1.67E-02  1.0855        0.0026      0.0244     0.0221   -0.0327       -0.0428      0.0636     0.0369    0.0630
  1.74  0.3748  0.2051  1.6750  2.312E+00  1.07E-01   3.54E-01  0.9543        0.0570      0.0245     0.0218   -0.0093        0.0702      0.0426     0.0461    0.0001
  1.74  0.3748  0.2051  2.2380  5.239E-01  2.56E-02   7.80E-02  0.9665        0.0410      0.0195     0.0219   -0.0176       -0.0427      0.0409     0.0363    0.0103
  1.74  0.3748  0.2051  2.5450  2.741E-01  1.69E-02   4.09E-02  0.9798        0.0093      0.0245     0.0212   -0.0155        0.0505      0.0551     0.0369   -0.0061
  1.74  0.3748  0.2051  2.9490  1.249E-01  6.24E-03   1.86E-02  1.0506       -0.0172      0.0192     0.0210   -0.0318       -0.0495      0.0466     0.0369    0.0284
  1.74  0.3748  0.2051  3.2650  7.603E-02  5.37E-03   1.13E-02  0.9859        0.0024      0.0280     0.0211   -0.0190        0.0577      0.0636     0.0370    0.0214
  1.74  0.3748  0.2362  1.9530  6.530E-01  3.23E-02   9.70E-02  0.9572        0.0065      0.0231     0.0227   -0.0159        0.0713      0.0363     0.0364    0.0063
  1.74  0.3748  0.2362  2.5450  1.986E-01  1.25E-02   2.95E-02  0.9846       -0.0480      0.0255     0.0213   -0.0192        0.1321      0.0587     0.0370   -0.0116
  1.74  0.3748  0.2362  2.9490  8.210E-02  4.94E-03   1.22E-02  1.0375       -0.0081      0.0235     0.0215   -0.0375       -0.0527      0.0565     0.0360    0.0539
  1.74  0.3748  0.2686  1.4230  1.548E+00  2.11E-01   2.31E-01  0.9453        0.0477      0.0505     0.0213   -0.0051        0.0449      0.0744     0.0516    0.0002
  1.74  0.3748  0.2686  1.9530  3.873E-01  2.11E-02   5.76E-02  0.9575       -0.0385      0.0249     0.0216   -0.0149        0.0024      0.0395     0.0377    0.0079
  1.74  0.3748  0.2686  2.2380  2.252E-01  2.08E-02   3.35E-02  0.9691       -0.0702      0.0402     0.0213   -0.0172        0.0756      0.0748     0.0369   -0.0039
  1.74  0.3748  0.2686  2.5450  1.414E-01  8.93E-03   2.10E-02  0.9969       -0.0044      0.0257     0.0207   -0.0259       -0.0230      0.0602     0.0364    0.0006
  1.74  0.3748  0.2686  2.9490  6.580E-02  4.01E-03   9.80E-03  0.9952       -0.0025      0.0254     0.0211   -0.0231        0.1571      0.0566     0.0365    0.0024
  1.74  0.3748  0.3025  1.4230  9.500E-01  6.75E-02   1.44E-01  0.9437       -0.0248      0.0285     0.0203   -0.0078        0.0978      0.0661     0.0519    0.0011
  1.74  0.3748  0.3025  2.5450  8.775E-02  6.07E-03   1.31E-02  1.0274       -0.0155      0.0291     0.0208   -0.0379        0.0526      0.0608     0.0369    0.0401
  1.74  0.3748  0.3025  2.9490  3.574E-02  2.67E-03   5.34E-03  0.9936        0.0201      0.0293     0.0209   -0.0598       -0.0984      0.0710     0.0367    0.0592
  1.74  0.3748  0.3379  1.4230  6.236E-01  2.92E-02   9.35E-02  0.9421        0.0280      0.0216     0.0206   -0.0100       -0.0047      0.0504     0.0426    0.0024
  1.74  0.3748  0.3379  2.5450  6.805E-02  4.04E-03   1.01E-02  1.0140       -0.0487      0.0244     0.0215   -0.0248        0.1216      0.0563     0.0367   -0.0080
  1.74  0.3748  0.3748  1.1870  6.978E-01  4.77E-02   1.09E-01  0.9360        0.0276      0.0222     0.0204   -0.0033       -0.0634      0.0556     0.0395    0.0003
  1.74  0.3748  0.3748  1.4230  3.748E-01  1.63E-02   5.69E-02  0.9446       -0.0120      0.0233     0.0204   -0.0109       -0.0733      0.0525     0.0418    0.0042
  1.74  0.3748  0.3748  2.5450  4.073E-02  2.88E-03   6.10E-03  1.1159       -0.0776      0.0294     0.0218   -0.0601        0.0519      0.0618     0.0364    0.0192
  1.74  0.3748  0.4134  1.1870  5.073E-01  3.23E-02   7.74E-02  0.9358        0.0268      0.0216     0.0204   -0.0067        0.0017      0.0436     0.0382    0.0018
  1.74  0.3748  0.4134  2.2380  5.908E-02  4.11E-03   8.85E-03  1.0390       -0.0028      0.0280     0.0214   -0.0289        0.1180      0.0595     0.0366   -0.0409
  1.74  0.3748  0.4537  1.1870  2.828E-01  1.90E-02   4.42E-02  0.9396        0.0321      0.0233     0.0203   -0.0086        0.0522      0.0431     0.0397    0.0000
  1.74  0.3748  0.4537  1.9530  6.089E-02  6.28E-03   9.11E-03  1.0094        0.0198      0.0408     0.0218   -0.0252        0.0282      0.0857     0.0366   -0.0272
  1.74  0.3748  0.4537  2.2380  3.912E-02  2.51E-03   5.95E-03  1.1850       -0.0289      0.0278     0.0235   -0.0905        0.1809      0.0571     0.0415    0.0481
  1.74  0.3748  0.4958  0.9690  3.277E-01  1.87E-02   4.96E-02  0.9321        0.0281      0.0201     0.0222   -0.0024        0.0451      0.0503     0.0396    0.0000
  1.74  0.3748  0.4958  1.1870  1.697E-01  1.93E-02   2.57E-02  0.9401       -0.0159      0.0464     0.0203   -0.0132       -0.1373      0.0669     0.0375   -0.0015
  1.74  0.3748  0.5397  0.9690  2.529E-01  1.43E-02   4.02E-02  0.9347        0.0907      0.0206     0.0206   -0.0078        0.0623      0.0396     0.0382   -0.0008
  1.74  0.3748  0.5855  0.9690  1.191E-01  1.01E-02   1.80E-02  0.9406        0.0642      0.0305     0.0208   -0.0125       -0.0547      0.0468     0.0380   -0.0025
  1.74  0.3748  0.6334  0.7650  1.645E-01  1.02E-02   2.52E-02  0.9417        0.0920      0.0220     0.0208   -0.0065       -0.0601      0.0492     0.0479   -0.0007
  1.74  0.3748  0.6334  0.9690  1.023E-01  2.07E-02   1.63E-02  0.9585        0.1258      0.0761     0.0223   -0.0178       -0.2752      0.0974     0.0440   -0.0142
  1.74  0.3748  0.6834  0.7650  9.187E-02  1.03E-02   1.40E-02  0.9656        0.0958      0.0354     0.0203   -0.0171       -0.3421      0.0863     0.0459   -0.0076
  1.74  0.3748  0.7900  0.5760  1.271E-01  1.85E-02   2.16E-02  1.0354        0.2251      0.0583     0.0203   -0.0289        0.0074      0.0719     0.0691   -0.0041
  1.74  0.3748  0.8469  0.4010  8.276E-02  8.43E-03   1.45E-02  1.2732        0.1323      0.0394     0.0205   -0.0308       -0.2604      0.0795     0.0370   -0.0025
  1.74  0.4134  0.1468  2.2380  6.161E-01  3.67E-02   1.01E-01  0.9887       -0.0482      0.0240     0.0293   -0.0281       -0.1773      0.0586     0.0426   -0.0024
  1.74  0.4134  0.1468  2.5450  2.311E-01  1.24E-02   3.80E-02  1.0206        0.0191      0.0215     0.0300   -0.0203        0.0102      0.0523     0.0428    0.0054
  1.74  0.4134  0.1468  2.9490  7.431E-02  6.65E-03   1.22E-02  1.4434        0.0037      0.0363     0.0301   -0.0618        0.0412      0.0813     0.0420   -0.0290
  1.74  0.4134  0.1468  3.2650  6.731E-02  9.67E-03   1.11E-02  1.7597       -0.0561      0.0726     0.0294    0.0012        0.2278      0.1566     0.0423    0.1276
  1.74  0.4134  0.1753  2.2380  5.650E-01  3.04E-02   9.31E-02  0.9610        0.0052      0.0221     0.0287   -0.0223       -0.0865      0.0484     0.0431    0.0084
  1.74  0.4134  0.1753  2.5450  2.164E-01  1.06E-02   3.57E-02  0.9894       -0.0290      0.0204     0.0290   -0.0118        0.0908      0.0470     0.0429   -0.0055
  1.74  0.4134  0.1753  2.9490  1.095E-01  7.42E-03   1.80E-02  1.2648        0.0489      0.0264     0.0290   -0.0611       -0.0937      0.0687     0.0421    0.0761
  1.74  0.4134  0.2051  1.6750  1.722E+00  1.19E-01   2.90E-01  0.9394        0.0052      0.0350     0.0290   -0.0089       -0.0333      0.0621     0.0510   -0.0011
  1.74  0.4134  0.2051  2.2380  3.790E-01  2.41E-02   6.23E-02  0.9497       -0.0007      0.0263     0.0292   -0.0174        0.0306      0.0607     0.0415    0.0091
  1.74  0.4134  0.2051  2.5450  1.993E-01  1.01E-02   3.28E-02  0.9899        0.0058      0.0201     0.0286   -0.0139       -0.0169      0.0495     0.0420   -0.0269
  1.74  0.4134  0.2051  2.9490  9.944E-02  7.00E-03   1.63E-02  1.1316       -0.0246      0.0292     0.0284   -0.0342       -0.0535      0.0696     0.0420    0.1030
  1.74  0.4134  0.2362  1.6750  1.065E+00  5.86E-02   1.75E-01  0.9380        0.0607      0.0294     0.0302   -0.0105        0.0732      0.0541     0.0434   -0.0009
  1.74  0.4134  0.2362  2.2380  2.302E-01  1.64E-02   3.79E-02  0.9524        0.0103      0.0290     0.0288   -0.0129       -0.0315      0.0651     0.0416    0.0050
  1.74  0.4134  0.2362  2.5450  1.452E-01  8.33E-03   2.39E-02  1.0049       -0.0209      0.0229     0.0287   -0.0246       -0.0642      0.0561     0.0421   -0.0319
  1.74  0.4134  0.2686  1.4230  1.171E+00  1.29E-01   1.93E-01  0.9304        0.0117      0.0405     0.0287   -0.0043       -0.1426      0.0658     0.0565   -0.0004
  1.74  0.4134  0.2686  2.2380  1.903E-01  1.46E-02   3.13E-02  0.9635        0.0080      0.0310     0.0287   -0.0141       -0.0616      0.0706     0.0420   -0.0131
  1.74  0.4134  0.2686  2.5450  1.057E-01  6.42E-03   1.74E-02  1.0425        0.0441      0.0253     0.0282   -0.0470        0.0482      0.0588     0.0416    0.0265
  1.74  0.4134  0.3025  1.4230  1.083E+00  7.84E-02   1.81E-01  0.9299        0.0325      0.0251     0.0279   -0.0071       -0.0248      0.0560     0.0569    0.0000
  1.74  0.4134  0.3025  2.2380  1.106E-01  9.72E-03   1.82E-02  0.9797       -0.0718      0.0383     0.0286   -0.0236       -0.0180      0.0746     0.0417   -0.0261
  1.74  0.4134  0.3025  2.5450  7.449E-02  5.52E-03   1.23E-02  1.0325       -0.0864      0.0326     0.0283   -0.0378        0.0375      0.0716     0.0420    0.0590
  1.74  0.4134  0.3379  1.4230  5.692E-01  3.37E-02   9.42E-02  0.9288        0.0647      0.0239     0.0282   -0.0097        0.1318      0.0562     0.0476    0.0015
  1.74  0.4134  0.3379  2.2380  1.047E-01  7.11E-03   1.72E-02  1.0106        0.0411      0.0294     0.0296   -0.0447        0.0998      0.0583     0.0413    0.0147
  1.74  0.4134  0.3748  1.1870  4.882E-01  3.74E-02   8.36E-02  0.9242        0.0111      0.0279     0.0280   -0.0023        0.0409      0.0704     0.0446    0.0001
  1.74  0.4134  0.3748  1.4230  3.200E-01  2.16E-02   5.35E-02  0.9294        0.0330      0.0334     0.0279   -0.0121        0.0726      0.0750     0.0468    0.0031
  1.74  0.4134  0.3748  2.2380  7.215E-02  4.95E-03   1.19E-02  1.0212        0.0499      0.0304     0.0291   -0.0345        0.1929      0.0597     0.0412    0.0297
  1.74  0.4134  0.4134  1.1870  4.435E-01  2.97E-02   7.45E-02  0.9237        0.0361      0.0233     0.0280   -0.0072       -0.0005      0.0558     0.0433    0.0011
  1.74  0.4134  0.4134  1.9530  9.087E-02  7.67E-03   1.50E-02  1.0020        0.0207      0.0382     0.0289   -0.0487        0.1606      0.0721     0.0416    0.0347
  1.74  0.4134  0.4537  1.1870  2.656E-01  1.90E-02   4.55E-02  0.9269        0.0075      0.0249     0.0279   -0.0095       -0.0088      0.0555     0.0448    0.0033
  1.74  0.4134  0.4537  1.9530  5.442E-02  4.32E-03   8.99E-03  1.0312        0.0384      0.0353     0.0291   -0.0189        0.0369      0.0712     0.0418   -0.0575
  1.74  0.4134  0.4958  0.9690  2.628E-01  2.15E-02   4.38E-02  0.9165        0.0356      0.0328     0.0294   -0.0009        0.0665      0.0809     0.0447    0.0001
  1.74  0.4134  0.4958  1.1870  2.095E-01  2.13E-02   3.50E-02  0.9371        0.1141      0.0381     0.0279   -0.0106       -0.0203      0.0607     0.0426   -0.0025
  1.74  0.4134  0.5397  0.9690  2.005E-01  1.56E-02   3.48E-02  0.9272        0.0717      0.0292     0.0281   -0.0055       -0.0496      0.0656     0.0433   -0.0003
  1.74  0.4134  0.5855  0.9690  7.629E-02  1.23E-02   1.27E-02  0.9353        0.1404      0.0602     0.0283   -0.0134       -0.1681      0.1131     0.0431   -0.0054
  1.74  0.4134  0.7355  0.7650  6.429E-02  1.22E-02   1.16E-02  1.0718        0.1852      0.0778     0.0323   -0.0187       -0.1084      0.0831     0.0585   -0.0527
  1.74  0.4134  0.7900  0.5760  6.364E-02  6.98E-03   1.17E-02  1.1590        0.1602      0.0422     0.0279   -0.0241       -0.1227      0.0812     0.0742   -0.0352
  1.74  0.4537  0.1753  2.2380  3.224E-01  1.82E-02   4.67E-02  0.9530        0.0112      0.0235     0.0262   -0.0253       -0.0308      0.0552     0.0346    0.0070
  1.74  0.4537  0.1753  2.5450  1.139E-01  9.40E-03   1.65E-02  1.0831       -0.0022      0.0318     0.0266   -0.0059       -0.2098      0.0853     0.0343   -0.0383
  1.74  0.4537  0.2051  2.5450  1.248E-01  9.95E-03   1.81E-02  1.0891        0.0160      0.0308     0.0261   -0.0206       -0.0579      0.0821     0.0331   -0.0861
  1.74  0.4537  0.2362  2.2380  1.726E-01  1.19E-02   2.50E-02  0.9408       -0.0297      0.0294     0.0263   -0.0112       -0.0815      0.0695     0.0325    0.0026
  1.74  0.4537  0.2362  2.5450  1.293E-01  9.86E-03   1.86E-02  1.1575       -0.0366      0.0329     0.0262   -0.0679        0.0268      0.0793     0.0332   -0.0260
  1.74  0.4537  0.2686  1.4230  1.122E+00  1.63E-01   1.63E-01  0.9094        0.0628      0.0552     0.0262   -0.0038       -0.0797      0.1100     0.0517   -0.0003
  1.74  0.4537  0.2686  2.2380  1.355E-01  1.06E-02   1.96E-02  0.9758       -0.0153      0.0312     0.0262   -0.0092       -0.1488      0.0781     0.0331   -0.0307
  1.74  0.4537  0.3025  1.4230  1.113E+00  1.93E-01   1.64E-01  0.9109        0.0381      0.0687     0.0252   -0.0066        0.0509      0.1036     0.0522   -0.0018
  1.74  0.4537  0.3379  1.4230  5.415E-01  7.61E-02   7.89E-02  0.9111        0.0685      0.0406     0.0256   -0.0096        0.1209      0.1235     0.0406   -0.0001
  1.74  0.4537  0.3379  1.9530  1.192E-01  1.23E-02   1.73E-02  0.9641       -0.0405      0.0494     0.0260   -0.0103        0.0533      0.0907     0.0320   -0.0195
  1.74  0.4537  0.3748  1.4230  2.280E-01  5.96E-02   3.36E-02  0.9121        0.0347      0.0744     0.0253   -0.0127        0.0475      0.2242     0.0396    0.0021
  1.74  0.4537  0.4134  1.1870  3.539E-01  4.32E-02   5.25E-02  0.9074        0.0578      0.0464     0.0254   -0.0067       -0.1313      0.1230     0.0348    0.0004
  1.74  0.4537  0.4134  1.9530  5.617E-02  7.51E-03   8.14E-03  1.0453        0.0523      0.0603     0.0265   -0.1011       -0.0498      0.1126     0.0324    0.0857
  1.74  0.4537  0.4537  1.1870  2.950E-01  4.58E-02   4.49E-02  0.9107        0.0343      0.0580     0.0253   -0.0114        0.0256      0.1410     0.0369    0.0016
  1.74  0.4537  0.6334  0.9690  8.692E-02  2.18E-02   1.35E-02  0.9672        0.1489      0.0985     0.0271   -0.0254        0.2037      0.1567     0.0423   -0.0141
  1.74  0.4537  0.6834  0.7650  9.670E-02  1.74E-02   1.44E-02  0.9678        0.2191      0.0649     0.0252   -0.0122       -0.0534      0.1308     0.0448   -0.0119
  1.74  0.4958  0.1753  2.5450  5.337E-02  8.81E-03   7.82E-03  1.7129        0.1326      0.0658     0.0221   -0.0031       -0.2024      0.1806     0.0335   -0.1455
  1.74  0.4958  0.5855  0.9690  1.764E-01  2.30E-02   2.62E-02  0.9223        0.0395      0.0387     0.0209   -0.0179       -0.5037      0.1255     0.0339    0.0014
  1.74  0.4958  0.6334  0.9690  7.635E-02  1.16E-02   1.19E-02  1.0393        0.1659      0.0534     0.0227   -0.0115       -0.1957      0.1115     0.0426   -0.0396
  1.74  0.4958  0.6834  0.7650  8.702E-02  1.18E-02   1.31E-02  0.9964        0.0900      0.0435     0.0202   -0.0011       -0.3404      0.1229     0.0453   -0.0109
  1.74  0.5397  0.2686  1.4230  3.236E-01  8.66E-02   6.34E-02  0.8709        0.0827      0.1173     0.0086   -0.0033       -0.0978      0.2397     0.0710   -0.0003
  1.74  0.5397  0.3025  1.4230  2.671E-01  6.91E-02   5.29E-02  0.8780       -0.1088      0.0993     0.0044   -0.0046        0.1172      0.2474     0.0714   -0.0048
  1.74  0.5397  0.4537  1.1870  2.142E-01  3.62E-02   4.31E-02  0.8932        0.0487      0.0653     0.0048   -0.0111        0.4010      0.1853     0.0581   -0.0023
  1.74  0.5397  0.5397  0.9690  1.380E-01  2.44E-02   2.81E-02  0.9067        0.0061      0.0765     0.0061   -0.0082       -0.0064      0.1974     0.0565   -0.0004
  1.74  0.5397  0.5397  1.1870  6.275E-02  1.47E-02   1.28E-02  0.8995        0.1012      0.0911     0.0075   -0.0396        0.2487      0.2120     0.0548   -0.0123
  1.74  0.5397  0.5855  0.9690  1.148E-01  1.59E-02   2.26E-02  0.9313        0.0846      0.0537     0.0070   -0.0258       -0.0575      0.1472     0.0564   -0.0034
  1.74  0.5855  0.3025  1.4230  3.253E-01  7.56E-02   7.70E-02  0.8620       -0.0484      0.1107     0.0178   -0.0042        0.4767      0.2747     0.1381   -0.0063
  1.74  0.5855  0.3379  1.4230  2.675E-01  4.86E-02   6.30E-02  0.8870       -0.0397      0.0791     0.0184   -0.0054       -0.0068      0.1928     0.1324   -0.0284
  1.74  0.5855  0.4134  1.1870  3.059E-01  7.69E-02   7.25E-02  0.8611       -0.0265      0.1304     0.0180   -0.0021        0.5367      0.2979     0.1300   -0.0056
  1.74  0.5855  0.4537  1.1870  1.510E-01  4.49E-02   3.62E-02  0.8949       -0.0934      0.1373     0.0179   -0.0109        0.4032      0.3154     0.1308   -0.0139
  1.74  0.5855  0.4958  1.1870  1.017E-01  2.03E-02   2.40E-02  0.8967       -0.0114      0.0760     0.0178   -0.0252       -0.1221      0.2028     0.1297   -0.0047
  2.02  0.2051  0.0682  2.2380  1.450E+02  9.13E+00   1.70E+01  1.1048        0.0205      0.0130     0.0048   -0.0024        0.0367      0.0232     0.0332    0.0004
  2.02  0.2051  0.0682  2.5450  8.340E+01  7.32E-01   1.01E+01  1.1345        0.0030      0.0017     0.0048   -0.0069        0.0026      0.0058     0.0199   -0.0007
  2.02  0.2051  0.0682  2.9490  4.635E+01  3.64E-01   5.81E+00  1.1997       -0.0032      0.0014     0.0037   -0.0144        0.0320      0.0060     0.0204   -0.0035
  2.02  0.2051  0.0682  3.2650  3.161E+01  2.81E-01   3.75E+00  1.2801        0.0112      0.0016     0.0070   -0.0235        0.0465      0.0067     0.0170    0.0028
  2.02  0.2051  0.0682  3.7100  1.565E+01  1.76E-01   1.96E+00  1.4222       -0.0040      0.0020     0.0083   -0.0394        0.0383      0.0083     0.0134    0.0364
  2.02  0.2051  0.0682  4.1820  7.460E+00  1.12E-01   9.38E-01  1.5069       -0.0010      0.0028     0.0122   -0.0478       -0.0323      0.0110     0.0161    0.0723
  2.02  0.2051  0.0682  4.7080  3.251E+00  8.06E-02   4.19E-01  1.4509       -0.0126      0.0047     0.0136   -0.0347       -0.0431      0.0187     0.0130    0.0640
  2.02  0.2051  0.0682  5.2930  1.801E+00  6.26E-02   3.02E-01  1.3893       -0.0071      0.0062     0.0167   -0.0119       -0.0600      0.0265     0.0330    0.0116
  2.02  0.2051  0.0682  5.9520  8.640E-01  5.38E-02   1.61E-01  1.3611       -0.0161      0.0117     0.0184   -0.0045        0.0192      0.0482     0.0270   -0.0359
  2.02  0.2051  0.0682  6.6940  3.930E-01  3.80E-02   7.35E-02  1.3568       -0.0240      0.0192     0.0062   -0.0232        0.0408      0.0704     0.0268    0.0123
  2.02  0.2051  0.0933  2.2380  6.080E+01  6.31E-01   7.43E+00  1.1002        0.0041      0.0021     0.0052   -0.0041        0.0097      0.0055     0.0202    0.0014
  2.02  0.2051  0.0933  2.5450  4.351E+01  2.40E-01   5.22E+00  1.1119       -0.0063      0.0010     0.0058   -0.0070       -0.0052      0.0039     0.0153    0.0041
  2.02  0.2051  0.0933  2.9490  2.853E+01  1.68E-01   3.41E+00  1.1285       -0.0075      0.0011     0.0045   -0.0101        0.0141      0.0044     0.0183    0.0081
  2.02  0.2051  0.0933  3.2650  2.102E+01  1.45E-01   2.50E+00  1.1411        0.0025      0.0013     0.0050   -0.0119        0.0568      0.0053     0.0113    0.0112
  2.02  0.2051  0.0933  3.7100  1.204E+01  1.04E-01   1.42E+00  1.1581        0.0041      0.0016     0.0046   -0.0128        0.0575      0.0066     0.0087    0.0147
  2.02  0.2051  0.0933  4.1820  6.473E+00  7.62E-02   7.54E-01  1.1774       -0.0089      0.0021     0.0063   -0.0117        0.0477      0.0088     0.0094    0.0123
  2.02  0.2051  0.0933  4.7080  3.623E+00  6.43E-02   5.53E-01  1.1961       -0.0161      0.0031     0.0168   -0.0104       -0.0012      0.0129     0.0111   -0.0048
  2.02  0.2051  0.0933  5.2930  1.993E+00  4.23E-02   2.71E-01  1.2179       -0.0246      0.0038     0.0105   -0.0107        0.0044      0.0157     0.0085   -0.0170
  2.02  0.2051  0.0933  5.9520  7.557E-01  3.12E-02   1.53E-01  1.2143       -0.0237      0.0079     0.0151   -0.0184        0.0257      0.0312     0.0109    0.0143
  2.02  0.2051  0.0933  6.6940  3.232E-01  1.68E-02   5.64E-02  1.1092       -0.0120      0.0095     0.0180   -0.0107       -0.0167      0.0382     0.0085    0.0142
  2.02  0.2051  0.1194  1.9530  5.101E+01  3.57E+00   6.49E+00  1.0809        0.0115      0.0153     0.0020   -0.0010        0.0260      0.0287     0.0226    0.0001
  2.02  0.2051  0.1194  2.2380  3.430E+01  2.75E-01   4.24E+00  1.0874       -0.0003      0.0016     0.0047   -0.0041        0.0174      0.0050     0.0133    0.0022
  2.02  0.2051  0.1194  2.5450  2.437E+01  1.60E-01   2.96E+00  1.0942       -0.0118      0.0012     0.0054   -0.0059       -0.0013      0.0045     0.0105    0.0040
  2.02  0.2051  0.1194  2.9490  1.516E+01  1.02E-01   1.81E+00  1.1040       -0.0097      0.0012     0.0052   -0.0072        0.0037      0.0050     0.0111    0.0054
  2.02  0.2051  0.1194  3.2650  1.095E+01  8.63E-02   1.29E+00  1.1122       -0.0028      0.0014     0.0048   -0.0079        0.0365      0.0060     0.0099    0.0045
  2.02  0.2051  0.1194  3.7100  6.729E+00  6.34E-02   7.92E-01  1.1235        0.0001      0.0017     0.0042   -0.0090        0.0780      0.0074     0.0071    0.0003
  2.02  0.2051  0.1194  4.1820  3.826E+00  4.64E-02   4.44E-01  1.1365       -0.0060      0.0022     0.0035   -0.0102        0.0762      0.0094     0.0066   -0.0021
  2.02  0.2051  0.1194  4.7080  2.036E+00  3.66E-02   2.35E-01  1.1503       -0.0161      0.0033     0.0036   -0.0123        0.0067      0.0135     0.0085    0.0033
  2.02  0.2051  0.1194  5.2930  1.048E+00  2.67E-02   1.30E-01  1.1470       -0.0364      0.0047     0.0040   -0.0139        0.0454      0.0191     0.0119    0.0139
  2.02  0.2051  0.1194  5.9520  3.852E-01  1.80E-02   6.89E-02  1.1131       -0.0167      0.0083     0.0084   -0.0114        0.0506      0.0349     0.0167    0.0098
  2.02  0.2051  0.1194  6.6940  1.432E-01  7.35E-03   2.41E-02  1.0608       -0.0307      0.0093     0.0112   -0.0071        0.0038      0.0375     0.0180    0.0094
  2.02  0.2051  0.1468  1.9530  2.928E+01  7.90E-01   3.63E+00  1.0727        0.0129      0.0059     0.0051   -0.0020        0.0176      0.0121     0.0167    0.0006
  2.02  0.2051  0.1468  2.2380  1.991E+01  1.56E-01   2.47E+00  1.0782       -0.0085      0.0014     0.0045   -0.0038       -0.0082      0.0055     0.0108    0.0015
  2.02  0.2051  0.1468  2.5450  1.380E+01  1.17E-01   1.67E+00  1.0828       -0.0096      0.0015     0.0053   -0.0052       -0.0140      0.0057     0.0111    0.0010
  2.02  0.2051  0.1468  2.9490  8.364E+00  7.64E-02   1.01E+00  1.0887       -0.0129      0.0017     0.0055   -0.0068       -0.0078      0.0063     0.0090    0.0006
  2.02  0.2051  0.1468  3.2650  5.955E+00  5.62E-02   7.07E-01  1.0939       -0.0070      0.0017     0.0046   -0.0080        0.0078      0.0071     0.0100    0.0019
  2.02  0.2051  0.1468  3.7100  3.478E+00  3.90E-02   4.09E-01  1.1022       -0.0099      0.0021     0.0040   -0.0094        0.0374      0.0087     0.0074    0.0066
  2.02  0.2051  0.1468  4.1820  2.100E+00  2.87E-02   2.43E-01  1.1077       -0.0023      0.0025     0.0032   -0.0101        0.0727      0.0106     0.0082    0.0105
  2.02  0.2051  0.1468  4.7080  1.122E+00  2.22E-02   1.30E-01  1.1036       -0.0160      0.0036     0.0032   -0.0093        0.0633      0.0150     0.0090    0.0043
  2.02  0.2051  0.1468  5.2930  5.088E-01  1.56E-02   5.94E-02  1.1032       -0.0240      0.0057     0.0052   -0.0106        0.0552      0.0232     0.0139    0.0059
  2.02  0.2051  0.1468  5.9520  2.009E-01  1.07E-02   2.86E-02  1.0842       -0.0272      0.0099     0.0050   -0.0104        0.0577      0.0410     0.0101    0.0136
  2.02  0.2051  0.1468  6.6940  7.179E-02  4.47E-03   1.04E-02  1.0361       -0.0394      0.0112     0.0034   -0.0057        0.0980      0.0449     0.0261    0.0051
  2.02  0.2051  0.1753  1.9530  1.843E+01  3.38E-01   2.23E+00  1.0656        0.0006      0.0039     0.0037   -0.0028       -0.0076      0.0088     0.0141    0.0007
  2.02  0.2051  0.1753  2.2380  1.272E+01  9.56E-02   1.53E+00  1.0680       -0.0060      0.0014     0.0035   -0.0043       -0.0315      0.0054     0.0120    0.0016
  2.02  0.2051  0.1753  2.5450  8.538E+00  7.09E-02   1.03E+00  1.0705       -0.0093      0.0015     0.0041   -0.0054       -0.0270      0.0061     0.0114    0.0028
  2.02  0.2051  0.1753  2.9490  5.064E+00  5.11E-02   6.09E-01  1.0745       -0.0043      0.0018     0.0041   -0.0063        0.0098      0.0073     0.0094    0.0043
  2.02  0.2051  0.1753  3.2650  3.402E+00  4.04E-02   4.04E-01  1.0780       -0.0055      0.0021     0.0044   -0.0068        0.0142      0.0085     0.0091    0.0042
  2.02  0.2051  0.1753  3.7100  1.961E+00  2.72E-02   2.30E-01  1.0832       -0.0081      0.0026     0.0032   -0.0074        0.0404      0.0104     0.0069    0.0022
  2.02  0.2051  0.1753  4.1820  1.166E+00  1.89E-02   1.35E-01  1.0900       -0.0097      0.0030     0.0030   -0.0088        0.0674      0.0125     0.0096    0.0016
  2.02  0.2051  0.1753  4.7080  6.429E-01  1.49E-02   7.50E-02  1.0968       -0.0018      0.0043     0.0029   -0.0110        0.0705      0.0174     0.0097    0.0081
  2.02  0.2051  0.1753  5.2930  2.488E-01  9.43E-03   2.86E-02  1.0864       -0.0077      0.0071     0.0035   -0.0107        0.0840      0.0290     0.0079    0.0114
  2.02  0.2051  0.1753  5.9520  1.156E-01  7.39E-03   1.41E-02  1.0593       -0.0130      0.0115     0.0033   -0.0084        0.0632      0.0490     0.0211    0.0080
  2.02  0.2051  0.1753  6.6940  3.581E-02  2.85E-03   4.70E-03  1.0190        0.0020      0.0149     0.0038   -0.0055        0.0802      0.0582     0.0126    0.0050
  2.02  0.2051  0.2051  1.9530  1.288E+01  1.91E-01   1.54E+00  1.0576        0.0041      0.0031     0.0032   -0.0030       -0.0058      0.0077     0.0142    0.0012
  2.02  0.2051  0.2051  2.2380  8.058E+00  6.76E-02   9.63E-01  1.0602       -0.0019      0.0015     0.0043   -0.0041       -0.0293      0.0060     0.0075    0.0016
  2.02  0.2051  0.2051  2.5450  5.220E+00  4.92E-02   6.25E-01  1.0632       -0.0090      0.0017     0.0034   -0.0050       -0.0325      0.0069     0.0091    0.0013
  2.02  0.2051  0.2051  2.9490  3.124E+00  3.46E-02   3.75E-01  1.0681       -0.0082      0.0020     0.0030   -0.0062       -0.0195      0.0081     0.0092    0.0007
  2.02  0.2051  0.2051  3.2650  2.008E+00  2.73E-02   2.40E-01  1.0729       -0.0009      0.0024     0.0032   -0.0073        0.0153      0.0101     0.0095    0.0015
  2.02  0.2051  0.2051  3.7100  1.166E+00  1.95E-02   1.37E-01  1.0798       -0.0037      0.0029     0.0035   -0.0090        0.0147      0.0121     0.0078    0.0051
  2.02  0.2051  0.2051  4.1820  6.784E-01  1.40E-02   7.89E-02  1.0820        0.0024      0.0039     0.0036   -0.0099        0.0945      0.0155     0.0104    0.0084
  2.02  0.2051  0.2051  4.7080  3.328E-01  1.01E-02   3.86E-02  1.0769       -0.0166      0.0059     0.0041   -0.0096        0.1162      0.0237     0.0149    0.0073
  2.02  0.2051  0.2051  5.2930  1.458E-01  6.40E-03   1.70E-02  1.0673       -0.0262      0.0083     0.0063   -0.0094        0.0994      0.0338     0.0136    0.0074
  2.02  0.2051  0.2051  5.9520  6.213E-02  5.17E-03   7.49E-03  1.0457       -0.0249      0.0156     0.0085   -0.0083        0.0408      0.0639     0.0099    0.0088
  2.02  0.2051  0.2051  6.6940  3.285E-02  3.24E-03   4.78E-03  1.0007       -0.0228      0.0202     0.0132   -0.0053        0.1388      0.0806     0.0245    0.0049
  2.02  0.2051  0.2362  1.9530  8.171E+00  1.14E-01   9.72E-01  1.0507        0.0091      0.0029     0.0051   -0.0033       -0.0074      0.0075     0.0079    0.0006
  2.02  0.2051  0.2362  2.2380  5.162E+00  4.95E-02   6.18E-01  1.0529       -0.0034      0.0018     0.0037   -0.0045       -0.0037      0.0068     0.0079    0.0009
  2.02  0.2051  0.2362  2.5450  3.321E+00  3.56E-02   3.93E-01  1.0558       -0.0125      0.0019     0.0035   -0.0056       -0.0211      0.0078     0.0095    0.0020
  2.02  0.2051  0.2362  2.9490  1.882E+00  2.39E-02   2.22E-01  1.0596       -0.0145      0.0023     0.0037   -0.0068       -0.0170      0.0093     0.0063    0.0040
  2.02  0.2051  0.2362  3.2650  1.219E+00  1.90E-02   1.44E-01  1.0616       -0.0093      0.0028     0.0030   -0.0074        0.0128      0.0117     0.0077    0.0049
  2.02  0.2051  0.2362  3.7100  7.114E-01  1.36E-02   8.31E-02  1.0634       -0.0051      0.0034     0.0035   -0.0078        0.0454      0.0142     0.0092    0.0049
  2.02  0.2051  0.2362  4.1820  3.745E-01  9.82E-03   4.37E-02  1.0653       -0.0087      0.0048     0.0051   -0.0083        0.1484      0.0198     0.0143    0.0042
  2.02  0.2051  0.2362  4.7080  2.023E-01  7.97E-03   2.37E-02  1.0658        0.0082      0.0074     0.0051   -0.0092        0.0818      0.0297     0.0140    0.0053
  2.02  0.2051  0.2362  5.2930  7.633E-02  4.16E-03   8.84E-03  1.0578       -0.0091      0.0103     0.0050   -0.0097        0.1530      0.0421     0.0342    0.0097
  2.02  0.2051  0.2362  5.9520  2.322E-02  2.92E-03   3.02E-03  1.0297       -0.0313      0.0277     0.0023   -0.0077        0.1842      0.1009     0.0238    0.0082
  2.02  0.2051  0.2362  6.6940  2.193E-02  3.29E-03   3.48E-03  0.9770       -0.0875      0.0400     0.0242   -0.0049        0.3119      0.1359     0.0776    0.0046
  2.02  0.2051  0.2686  1.9530  5.191E+00  7.26E-02   6.15E-01  1.0422        0.0080      0.0029     0.0039   -0.0036        0.0119      0.0079     0.0112    0.0018
  2.02  0.2051  0.2686  2.2380  3.277E+00  3.62E-02   3.87E-01  1.0435       -0.0110      0.0021     0.0035   -0.0046       -0.0312      0.0078     0.0091    0.0024
  2.02  0.2051  0.2686  2.5450  2.032E+00  2.57E-02   2.39E-01  1.0448       -0.0142      0.0023     0.0025   -0.0053       -0.0224      0.0090     0.0077    0.0028
  2.02  0.2051  0.2686  2.9490  1.113E+00  1.67E-02   1.31E-01  1.0471       -0.0135      0.0028     0.0032   -0.0060        0.0084      0.0107     0.0081    0.0031
  2.02  0.2051  0.2686  3.2650  7.117E-01  1.31E-02   8.45E-02  1.0495       -0.0203      0.0034     0.0039   -0.0065        0.0287      0.0137     0.0059    0.0031
  2.02  0.2051  0.2686  3.7100  3.665E-01  8.56E-03   4.39E-02  1.0537       -0.0022      0.0043     0.0035   -0.0073        0.0944      0.0180     0.0124    0.0026
  2.02  0.2051  0.2686  4.1820  1.962E-01  6.68E-03   2.33E-02  1.0580        0.0058      0.0060     0.0064   -0.0086        0.1429      0.0260     0.0110    0.0038
  2.02  0.2051  0.2686  4.7080  9.762E-02  5.18E-03   1.14E-02  1.0578        0.0117      0.0098     0.0074   -0.0097        0.1494      0.0413     0.0183    0.0087
  2.02  0.2051  0.2686  5.2930  4.523E-02  3.42E-03   6.21E-03  1.0435        0.0440      0.0143     0.0125   -0.0090        0.1459      0.0577     0.0169    0.0097
  2.02  0.2051  0.2686  5.9520  2.221E-02  3.67E-03   2.89E-03  1.0135       -0.0305      0.0379     0.0064   -0.0070        0.0771      0.1225     0.0226    0.0079
  2.02  0.2051  0.2686  6.6940  2.096E-02  7.92E-03   2.48E-03  0.9366       -0.1809      0.1151     0.0016   -0.0043        0.5260      0.3018     0.0054    0.0047
  2.02  0.2051  0.3025  1.9530  3.361E+00  4.84E-02   3.96E-01  1.0343        0.0070      0.0029     0.0028   -0.0037        0.0058      0.0085     0.0070    0.0018
  2.02  0.2051  0.3025  2.2380  2.128E+00  2.73E-02   2.50E-01  1.0349       -0.0030      0.0024     0.0034   -0.0044        0.0002      0.0090     0.0081    0.0021
  2.02  0.2051  0.3025  2.5450  1.285E+00  1.89E-02   1.52E-01  1.0361       -0.0082      0.0027     0.0028   -0.0050        0.0063      0.0104     0.0092    0.0023
  2.02  0.2051  0.3025  2.9490  6.637E-01  1.19E-02   7.86E-02  1.0388       -0.0108      0.0033     0.0028   -0.0057       -0.0122      0.0126     0.0087    0.0022
  2.02  0.2051  0.3025  3.2650  4.019E-01  8.87E-03   4.75E-02  1.0417       -0.0262      0.0042     0.0038   -0.0064        0.0447      0.0166     0.0102    0.0020
  2.02  0.2051  0.3025  3.7100  2.172E-01  6.10E-03   2.64E-02  1.0463       -0.0121      0.0052     0.0054   -0.0076        0.0385      0.0212     0.0111    0.0032
  2.02  0.2051  0.3025  4.1820  1.099E-01  4.82E-03   1.35E-02  1.0487        0.0083      0.0080     0.0075   -0.0088        0.0840      0.0328     0.0169    0.0067
  2.02  0.2051  0.3025  4.7080  5.543E-02  3.45E-03   6.70E-03  1.0433        0.0459      0.0113     0.0088   -0.0089        0.2277      0.0497     0.0201    0.0092
  2.02  0.2051  0.3025  5.2930  2.653E-02  3.02E-03   3.17E-03  1.0285        0.0783      0.0251     0.0109   -0.0081        0.3696      0.1003     0.0487    0.0085
  2.02  0.2051  0.3025  5.9520  1.945E-02  3.27E-03   3.33E-03  0.9942       -0.0091      0.0435     0.0018   -0.0062        0.2511      0.1503     0.0760    0.0067
  2.02  0.2051  0.3379  1.9530  2.142E+00  3.44E-02   2.53E-01  1.0266        0.0021      0.0032     0.0032   -0.0037       -0.0081      0.0096     0.0065    0.0016
  2.02  0.2051  0.3379  2.2380  1.286E+00  1.98E-02   1.52E-01  1.0270       -0.0012      0.0030     0.0048   -0.0043        0.0037      0.0106     0.0069    0.0018
  2.02  0.2051  0.3379  2.5450  7.556E-01  1.33E-02   8.97E-02  1.0281       -0.0013      0.0033     0.0037   -0.0049        0.0003      0.0127     0.0086    0.0018
  2.02  0.2051  0.3379  2.9490  3.576E-01  8.14E-03   4.23E-02  1.0308       -0.0163      0.0042     0.0040   -0.0057       -0.0038      0.0157     0.0061    0.0019
  2.02  0.2051  0.3379  3.2650  2.303E-01  6.26E-03   2.77E-02  1.0336       -0.0230      0.0051     0.0037   -0.0065        0.0048      0.0196     0.0093    0.0027
  2.02  0.2051  0.3379  3.7100  1.097E-01  4.13E-03   1.36E-02  1.0366       -0.0296      0.0071     0.0037   -0.0076        0.0026      0.0275     0.0071    0.0046
  2.02  0.2051  0.3379  4.1820  5.337E-02  3.30E-03   7.11E-03  1.0357        0.0021      0.0112     0.0055   -0.0082        0.0967      0.0461     0.0149    0.0070
  2.02  0.2051  0.3379  4.7080  2.950E-02  2.27E-03   3.70E-03  1.0292        0.0584      0.0143     0.0131   -0.0081        0.3048      0.0614     0.0323    0.0077
  2.02  0.2051  0.3379  5.2930  1.747E-02  3.37E-03   2.89E-03  1.0132       -0.0235      0.0523     0.0218   -0.0073        0.4672      0.1760     0.0603    0.0078
  2.02  0.2051  0.3379  5.9520  1.804E-02  5.67E-03   2.13E-03  0.9663        0.0061      0.0729     0.0016   -0.0050        0.3525      0.2401     0.0054    0.0056
  2.02  0.2051  0.3748  1.9530  1.313E+00  2.37E-02   1.57E-01  1.0199        0.0064      0.0037     0.0030   -0.0037        0.0136      0.0109     0.0081    0.0014
  2.02  0.2051  0.3748  2.2380  7.556E-01  1.43E-02   9.04E-02  1.0202       -0.0046      0.0037     0.0041   -0.0043        0.0029      0.0129     0.0062    0.0015
  2.02  0.2051  0.3748  2.5450  4.385E-01  9.52E-03   5.27E-02  1.0213       -0.0004      0.0041     0.0041   -0.0049        0.0042      0.0156     0.0079    0.0018
  2.02  0.2051  0.3748  2.9490  2.058E-01  5.61E-03   2.48E-02  1.0237       -0.0190      0.0052     0.0024   -0.0058        0.0316      0.0201     0.0099    0.0022
  2.02  0.2051  0.3748  3.2650  1.207E-01  4.32E-03   1.48E-02  1.0257       -0.0174      0.0067     0.0051   -0.0065        0.0113      0.0255     0.0060    0.0031
  2.02  0.2051  0.3748  3.7100  6.030E-02  3.32E-03   7.74E-03  1.0268       -0.0198      0.0106     0.0048   -0.0074        0.0927      0.0391     0.0089    0.0053
  2.02  0.2051  0.3748  4.1820  2.695E-02  1.93E-03   3.78E-03  1.0238        0.0401      0.0129     0.0077   -0.0076        0.0674      0.0527     0.0231    0.0069
  2.02  0.2051  0.3748  4.7080  1.689E-02  2.29E-03   3.33E-03  1.0161        0.0600      0.0270     0.0102   -0.0073        0.2700      0.1068     0.0258    0.0072
  2.02  0.2051  0.3748  5.2930  2.207E-02  5.81E-03   3.78E-03  0.9964       -0.0577      0.0650     0.0225   -0.0062        0.4567      0.1963     0.0601    0.0067
  2.02  0.2051  0.4134  1.9530  7.373E-01  1.56E-02   9.00E-02  1.0129       -0.0011      0.0043     0.0039   -0.0038       -0.0124      0.0131     0.0077    0.0013
  2.02  0.2051  0.4134  2.2380  4.187E-01  9.86E-03   5.18E-02  1.0130       -0.0054      0.0046     0.0036   -0.0043        0.0219      0.0155     0.0083    0.0014
  2.02  0.2051  0.4134  2.5450  2.364E-01  6.63E-03   2.89E-02  1.0140       -0.0120      0.0054     0.0025   -0.0049       -0.0184      0.0197     0.0120    0.0017
  2.02  0.2051  0.4134  2.9490  1.107E-01  3.75E-03   1.39E-02  1.0159       -0.0121      0.0064     0.0028   -0.0058       -0.0333      0.0253     0.0116    0.0025
  2.02  0.2051  0.4134  3.2650  5.827E-02  2.88E-03   7.31E-03  1.0172       -0.0351      0.0094     0.0055   -0.0064       -0.0106      0.0368     0.0142    0.0036
  2.02  0.2051  0.4134  3.7100  2.741E-02  2.11E-03   3.54E-03  1.0164       -0.0090      0.0155     0.0081   -0.0071        0.1958      0.0603     0.0137    0.0056
  2.02  0.2051  0.4134  4.1820  1.401E-02  1.29E-03   2.08E-03  1.0109       -0.0235      0.0172     0.0046   -0.0069        0.0384      0.0654     0.0216    0.0064
  2.02  0.2051  0.4134  4.7080  8.371E-03  2.55E-03   1.80E-03  1.0017        0.0397      0.0718     0.0110   -0.0064       -0.0460      0.2164     0.0609    0.0065
  2.02  0.2051  0.4134  5.2930  1.158E-02  4.44E-03   1.37E-03  0.9727       -0.0878      0.0938     0.0016   -0.0044        0.2194      0.2137     0.0054    0.0049
  2.02  0.2051  0.4537  1.9530  4.290E-01  1.05E-02   5.42E-02  1.0065       -0.0046      0.0050     0.0042   -0.0038        0.0389      0.0153     0.0085    0.0011
  2.02  0.2051  0.4537  2.2380  2.362E-01  6.77E-03   3.03E-02  1.0065       -0.0075      0.0056     0.0059   -0.0043       -0.0424      0.0189     0.0183    0.0013
  2.02  0.2051  0.4537  2.5450  1.301E-01  4.63E-03   1.65E-02  1.0073       -0.0209      0.0069     0.0047   -0.0049       -0.0238      0.0249     0.0081    0.0017
  2.02  0.2051  0.4537  2.9490  5.966E-02  2.70E-03   7.76E-03  1.0088       -0.0057      0.0087     0.0043   -0.0057       -0.0131      0.0344     0.0102    0.0026
  2.02  0.2051  0.4537  3.2650  2.918E-02  2.21E-03   3.87E-03  1.0093       -0.0294      0.0144     0.0065   -0.0063       -0.0047      0.0617     0.0251    0.0037
  2.02  0.2051  0.4537  3.7100  1.434E-02  1.21E-03   1.93E-03  1.0059       -0.0220      0.0162     0.0058   -0.0067        0.0729      0.0601     0.0303    0.0057
  2.02  0.2051  0.4537  4.1820  6.772E-03  1.28E-03   1.62E-03  0.9979       -0.0011      0.0313     0.0051   -0.0061        0.0407      0.1254     0.0292    0.0056
  2.02  0.2051  0.4537  4.7080  6.150E-03  1.69E-03   8.51E-04  0.9852       -0.0713      0.0774     0.0016   -0.0051        0.4016      0.2457     0.0054    0.0049
  2.02  0.2051  0.4958  1.6750  4.093E-01  1.64E-02   5.43E-02  1.0001       -0.0207      0.0088     0.0034   -0.0033       -0.0042      0.0216     0.0108    0.0008
  2.02  0.2051  0.4958  1.9530  2.363E-01  6.71E-03   3.08E-02  0.9993       -0.0116      0.0057     0.0024   -0.0038       -0.0109      0.0185     0.0054    0.0009
  2.02  0.2051  0.4958  2.2380  1.258E-01  4.40E-03   1.63E-02  0.9993       -0.0275      0.0068     0.0033   -0.0043       -0.0519      0.0240     0.0112    0.0011
  2.02  0.2051  0.4958  2.5450  6.574E-02  3.18E-03   8.70E-03  1.0001       -0.0263      0.0097     0.0032   -0.0049        0.0596      0.0347     0.0136    0.0015
  2.02  0.2051  0.4958  2.9490  3.170E-02  2.37E-03   4.41E-03  1.0010       -0.0251      0.0151     0.0059   -0.0056        0.1357      0.0576     0.0171    0.0026
  2.02  0.2051  0.4958  3.2650  1.390E-02  1.26E-03   2.08E-03  0.9999       -0.0259      0.0169     0.0081   -0.0061       -0.0585      0.0632     0.0249    0.0038
  2.02  0.2051  0.4958  3.7100  9.056E-03  1.34E-03   1.24E-03  0.9930       -0.0531      0.0273     0.0070   -0.0062       -0.0957      0.1092     0.0320    0.0054
  2.02  0.2051  0.5397  1.9530  1.358E-01  4.40E-03   1.82E-02  0.9917       -0.0166      0.0065     0.0029   -0.0037        0.0199      0.0219     0.0126    0.0005
  2.02  0.2051  0.5397  2.2380  7.282E-02  3.17E-03   1.03E-02  0.9917       -0.0134      0.0086     0.0067   -0.0042        0.0467      0.0301     0.0264    0.0007
  2.02  0.2051  0.5397  2.5450  3.995E-02  2.84E-03   5.74E-03  0.9923       -0.0204      0.0142     0.0071   -0.0048        0.0165      0.0534     0.0115    0.0013
  2.02  0.2051  0.5397  2.9490  1.504E-02  1.27E-03   2.16E-03  0.9919       -0.0300      0.0171     0.0109   -0.0055        0.0635      0.0603     0.0367    0.0023
  2.02  0.2051  0.5397  3.2650  9.901E-03  1.45E-03   1.72E-03  0.9891       -0.0262      0.0313     0.0102   -0.0058        0.2316      0.1199     0.0685    0.0033
  2.02  0.2051  0.5855  1.6750  1.569E-01  8.80E-03   2.15E-02  0.9846       -0.0261      0.0121     0.0068   -0.0032       -0.0248      0.0296     0.0195    0.0000
  2.02  0.2051  0.5855  1.9530  8.199E-02  4.64E-03   1.16E-02  0.9837       -0.0161      0.0114     0.0068   -0.0037       -0.0523      0.0327     0.0189    0.0000
  2.02  0.2051  0.5855  2.2380  4.621E-02  3.39E-03   6.83E-03  0.9836        0.0022      0.0149     0.0069   -0.0041        0.0997      0.0485     0.0307    0.0002
  2.02  0.2051  0.5855  2.5450  1.925E-02  1.56E-03   3.11E-03  0.9839       -0.0260      0.0164     0.0102   -0.0047       -0.0446      0.0574     0.0318    0.0006
  2.02  0.2051  0.5855  2.9490  1.109E-02  1.39E-03   1.79E-03  0.9823        0.0216      0.0213     0.0084   -0.0053        0.0457      0.0871     0.0471    0.0016
  2.02  0.2051  0.6334  1.9530  5.501E-02  3.67E-03   7.85E-03  0.9750        0.0085      0.0136     0.0089   -0.0035        0.0460      0.0423     0.0267   -0.0009
  2.02  0.2051  0.6334  2.2380  3.615E-02  2.10E-03   5.72E-03  0.9752        0.0367      0.0123     0.0101   -0.0040        0.2180      0.0409     0.0457   -0.0008
  2.02  0.2051  0.6334  2.5450  1.666E-02  2.15E-03   3.11E-03  0.9755        0.0573      0.0248     0.0016   -0.0046        0.1776      0.0895     0.0306   -0.0004
  2.02  0.2051  0.6334  2.9490  4.925E-03  2.00E-03   5.94E-04  0.9720       -0.0831      0.0859     0.0016   -0.0052       -0.2457      0.3596     0.0054    0.0001
  2.02  0.2051  0.6834  1.9530  3.730E-02  2.48E-03   8.59E-03  0.9665        0.0256      0.0126     0.0306   -0.0036       -0.0294      0.0464     0.1190   -0.0022
  2.02  0.2051  0.6834  2.2380  1.931E-02  2.82E-03   4.14E-03  0.9681        0.0409      0.0279     0.0088   -0.0042        0.1698      0.1077     0.0548   -0.0024
  2.02  0.2051  0.6834  2.5450  1.369E-02  4.87E-03   1.64E-03  0.9720        0.0089      0.0679     0.0016   -0.0049       -0.1710      0.2827     0.0054   -0.0029
  2.02  0.2051  0.7355  1.6750  3.241E-02  4.48E-03   1.13E-02  0.9586       -0.0652      0.0264     0.0158   -0.0034        0.0008      0.0820     0.1608   -0.0036
  2.02  0.2362  0.0682  2.5450  2.042E+01  2.40E-01   2.57E+00  1.1002        0.0150      0.0035     0.0073   -0.0148       -0.0039      0.0061     0.0206    0.0063
  2.02  0.2362  0.0682  2.9490  7.463E+00  4.51E-02   9.71E-01  1.1748       -0.0008      0.0016     0.0057   -0.0258        0.0159      0.0047     0.0210   -0.0040
  2.02  0.2362  0.0682  3.2650  4.201E+00  2.89E-02   5.19E-01  1.2814        0.0132      0.0018     0.0105   -0.0401        0.0288      0.0053     0.0176   -0.0147
  2.02  0.2362  0.0682  3.7100  1.853E+00  1.63E-02   2.40E-01  1.4989        0.0077      0.0024     0.0125   -0.0711        0.0173      0.0065     0.0140    0.0220
  2.02  0.2362  0.0682  4.1820  8.675E-01  1.09E-02   1.13E-01  1.6096       -0.0053      0.0037     0.0182   -0.0836        0.0075      0.0096     0.0167    0.1119
  2.02  0.2362  0.0682  4.7080  5.006E-01  9.51E-03   6.66E-02  1.3933       -0.0265      0.0053     0.0203   -0.0280       -0.0027      0.0146     0.0136    0.0266
  2.02  0.2362  0.0682  5.2930  2.669E-01  8.04E-03   4.57E-02  1.4204       -0.0210      0.0077     0.0248   -0.0027       -0.0424      0.0224     0.0338   -0.0252
  2.02  0.2362  0.0682  5.9520  7.818E-02  3.54E-03   1.48E-02  1.8042        0.0123      0.0133     0.0273   -0.0772        0.0667      0.0319     0.0278    0.0428
  2.02  0.2362  0.0682  6.6940  9.024E-03  7.49E-04   1.72E-03  1.4075       -0.0510      0.0231     0.0093   -0.0437       -0.0970      0.0560     0.0276    0.0331
  2.02  0.2362  0.0933  2.2380  2.063E+01  2.84E-01   2.67E+00  1.0692        0.0093      0.0043     0.0078   -0.0070       -0.0069      0.0060     0.0208    0.0008
  2.02  0.2362  0.0933  2.5450  1.312E+01  5.18E-02   1.66E+00  1.0828        0.0041      0.0011     0.0088   -0.0123        0.0061      0.0027     0.0159    0.0030
  2.02  0.2362  0.0933  2.9490  7.344E+00  2.73E-02   9.20E-01  1.1065       -0.0021      0.0010     0.0068   -0.0188        0.0148      0.0028     0.0189    0.0088
  2.02  0.2362  0.0933  3.2650  4.840E+00  2.17E-02   6.02E-01  1.1290        0.0003      0.0012     0.0076   -0.0243        0.0293      0.0034     0.0119    0.0179
  2.02  0.2362  0.0933  3.7100  2.517E+00  1.49E-02   3.10E-01  1.1581        0.0019      0.0016     0.0070   -0.0286        0.0284      0.0046     0.0094    0.0327
  2.02  0.2362  0.0933  4.1820  1.281E+00  1.08E-02   1.56E-01  1.1644       -0.0094      0.0023     0.0095   -0.0237        0.0201      0.0065     0.0100    0.0215
  2.02  0.2362  0.0933  4.7080  5.707E-01  6.85E-03   8.93E-02  1.1731       -0.0371      0.0032     0.0250   -0.0155        0.0063      0.0090     0.0118   -0.0028
  2.02  0.2362  0.0933  5.2930  3.503E-01  5.84E-03   4.91E-02  1.1633       -0.0455      0.0046     0.0157   -0.0204        0.0276      0.0128     0.0091   -0.0090
  2.02  0.2362  0.0933  5.9520  1.954E-01  4.84E-03   4.02E-02  1.0829       -0.0263      0.0067     0.0225   -0.0172        0.0103      0.0190     0.0115    0.0192
  2.02  0.2362  0.0933  6.6940  9.089E-02  3.77E-03   1.61E-02  0.9907       -0.0319      0.0110     0.0268   -0.0051       -0.0352      0.0299     0.0092    0.0024
  2.02  0.2362  0.1194  2.2380  1.226E+01  8.06E-02   1.60E+00  1.0624        0.0056      0.0020     0.0072   -0.0077        0.0113      0.0036     0.0139    0.0025
  2.02  0.2362  0.1194  2.5450  7.890E+00  3.18E-02   1.01E+00  1.0705       -0.0051      0.0011     0.0081   -0.0113        0.0039      0.0028     0.0111    0.0057
  2.02  0.2362  0.1194  2.9490  4.554E+00  1.91E-02   5.70E-01  1.0831       -0.0046      0.0011     0.0079   -0.0150        0.0119      0.0032     0.0117    0.0109
  2.02  0.2362  0.1194  3.2650  3.041E+00  1.49E-02   3.77E-01  1.0934       -0.0069      0.0013     0.0073   -0.0168        0.0303      0.0038     0.0105    0.0135
  2.02  0.2362  0.1194  3.7100  1.698E+00  1.06E-02   2.09E-01  1.1057       -0.0068      0.0017     0.0063   -0.0179        0.0455      0.0049     0.0079    0.0112
  2.02  0.2362  0.1194  4.1820  9.395E-01  8.07E-03   1.14E-01  1.1170       -0.0138      0.0023     0.0053   -0.0176        0.0482      0.0067     0.0073    0.0045
  2.02  0.2362  0.1194  4.7080  5.094E-01  6.32E-03   6.12E-02  1.1211       -0.0190      0.0034     0.0055   -0.0195        0.0354      0.0096     0.0092   -0.0006
  2.02  0.2362  0.1194  5.2930  2.640E-01  4.67E-03   3.40E-02  1.1194       -0.0455      0.0050     0.0060   -0.0263        0.0606      0.0137     0.0125    0.0279
  2.02  0.2362  0.1194  5.9520  9.802E-02  2.58E-03   1.79E-02  1.0452       -0.0134      0.0071     0.0126   -0.0142        0.0510      0.0202     0.0173    0.0164
  2.02  0.2362  0.1194  6.6940  4.445E-02  1.72E-03   7.62E-03  0.9656       -0.0462      0.0105     0.0166   -0.0045        0.0500      0.0294     0.0186    0.0020
  2.02  0.2362  0.1468  1.9530  1.047E+01  3.53E-01   1.37E+00  1.0499        0.0110      0.0117     0.0077   -0.0040        0.0098      0.0167     0.0173    0.0008
  2.02  0.2362  0.1468  2.2380  7.226E+00  4.39E-02   9.46E-01  1.0556        0.0022      0.0018     0.0068   -0.0080        0.0018      0.0037     0.0114    0.0034
  2.02  0.2362  0.1468  2.5450  4.687E+00  2.38E-02   5.99E-01  1.0628       -0.0064      0.0014     0.0080   -0.0107       -0.0011      0.0035     0.0118    0.0060
  2.02  0.2362  0.1468  2.9490  2.724E+00  1.48E-02   3.44E-01  1.0725       -0.0071      0.0015     0.0082   -0.0136        0.0098      0.0039     0.0096    0.0074
  2.02  0.2362  0.1468  3.2650  1.818E+00  1.05E-02   2.26E-01  1.0800       -0.0085      0.0016     0.0069   -0.0153        0.0164      0.0044     0.0107    0.0073
  2.02  0.2362  0.1468  3.7100  1.012E+00  7.14E-03   1.24E-01  1.0901       -0.0108      0.0019     0.0061   -0.0170        0.0220      0.0055     0.0081    0.0065
  2.02  0.2362  0.1468  4.1820  5.818E-01  5.46E-03   7.02E-02  1.0976       -0.0301      0.0026     0.0049   -0.0190        0.0529      0.0073     0.0089    0.0064
  2.02  0.2362  0.1468  4.7080  2.912E-01  4.07E-03   3.52E-02  1.1024       -0.0174      0.0039     0.0049   -0.0229        0.0720      0.0109     0.0096    0.0177
  2.02  0.2362  0.1468  5.2930  1.340E-01  2.89E-03   1.63E-02  1.0712       -0.0223      0.0059     0.0078   -0.0187        0.0428      0.0168     0.0145    0.0144
  2.02  0.2362  0.1468  5.9520  4.570E-02  1.50E-03   6.70E-03  1.0229       -0.0179      0.0089     0.0075   -0.0131        0.0456      0.0259     0.0108    0.0148
  2.02  0.2362  0.1468  6.6940  2.098E-02  1.01E-03   3.16E-03  0.9344       -0.0155      0.0131     0.0052   -0.0057        0.0861      0.0366     0.0268    0.0030
  2.02  0.2362  0.1753  1.9530  6.870E+00  1.27E-01   8.72E-01  1.0446       -0.0004      0.0064     0.0056   -0.0049       -0.0014      0.0094     0.0147    0.0013
  2.02  0.2362  0.1753  2.2380  4.627E+00  2.30E-02   5.85E-01  1.0500       -0.0004      0.0014     0.0053   -0.0082       -0.0112      0.0034     0.0126    0.0028
  2.02  0.2362  0.1753  2.5450  2.942E+00  1.48E-02   3.74E-01  1.0557       -0.0087      0.0013     0.0062   -0.0109       -0.0175      0.0037     0.0120    0.0040
  2.02  0.2362  0.1753  2.9490  1.662E+00  9.96E-03   2.10E-01  1.0634       -0.0099      0.0016     0.0062   -0.0136        0.0055      0.0044     0.0100    0.0056
  2.02  0.2362  0.1753  3.2650  1.089E+00  7.66E-03   1.36E-01  1.0697       -0.0132      0.0019     0.0067   -0.0153        0.0107      0.0052     0.0098    0.0070
  2.02  0.2362  0.1753  3.7100  6.182E-01  5.16E-03   7.58E-02  1.0782       -0.0154      0.0023     0.0049   -0.0175        0.0256      0.0064     0.0076    0.0097
  2.02  0.2362  0.1753  4.1820  3.344E-01  3.70E-03   4.05E-02  1.0849       -0.0310      0.0031     0.0047   -0.0202        0.0643      0.0088     0.0102    0.0149
  2.02  0.2362  0.1753  4.7080  1.638E-01  2.74E-03   1.99E-02  1.0750       -0.0226      0.0046     0.0045   -0.0190        0.0788      0.0132     0.0103    0.0097
  2.02  0.2362  0.1753  5.2930  7.326E-02  1.89E-03   8.78E-03  1.0706       -0.0131      0.0072     0.0053   -0.0231        0.0463      0.0202     0.0086    0.0284
  2.02  0.2362  0.1753  5.9520  2.637E-02  1.06E-03   3.36E-03  1.0012        0.0211      0.0108     0.0050   -0.0116        0.0471      0.0312     0.0218    0.0103
  2.02  0.2362  0.1753  6.6940  1.125E-02  7.37E-04   1.52E-03  0.8560       -0.0132      0.0184     0.0057   -0.0062        0.0620      0.0497     0.0132    0.0038
  2.02  0.2362  0.2051  1.9530  4.867E+00  7.19E-02   6.12E-01  1.0390        0.0050      0.0050     0.0049   -0.0060        0.0088      0.0076     0.0148    0.0009
  2.02  0.2362  0.2051  2.2380  3.041E+00  1.59E-02   3.81E-01  1.0431        0.0013      0.0015     0.0065   -0.0090       -0.0072      0.0036     0.0082    0.0026
  2.02  0.2362  0.2051  2.5450  1.895E+00  1.05E-02   2.38E-01  1.0478       -0.0130      0.0015     0.0052   -0.0113       -0.0126      0.0041     0.0098    0.0047
  2.02  0.2362  0.2051  2.9490  1.046E+00  6.90E-03   1.32E-01  1.0548       -0.0101      0.0018     0.0047   -0.0136       -0.0100      0.0050     0.0099    0.0075
  2.02  0.2362  0.2051  3.2650  6.717E-01  5.40E-03   8.43E-02  1.0603       -0.0094      0.0021     0.0049   -0.0153       -0.0047      0.0061     0.0101    0.0090
  2.02  0.2362  0.2051  3.7100  3.687E-01  3.75E-03   4.52E-02  1.0651       -0.0170      0.0028     0.0054   -0.0166        0.0355      0.0077     0.0085    0.0079
  2.02  0.2362  0.2051  4.1820  1.984E-01  2.73E-03   2.40E-02  1.0685       -0.0183      0.0038     0.0055   -0.0181        0.0340      0.0105     0.0110    0.0060
  2.02  0.2362  0.2051  4.7080  9.580E-02  1.91E-03   1.16E-02  1.0787       -0.0199      0.0056     0.0062   -0.0237        0.0579      0.0157     0.0156    0.0226
  2.02  0.2362  0.2051  5.2930  3.973E-02  1.26E-03   4.83E-03  1.0452        0.0061      0.0087     0.0094   -0.0194        0.0967      0.0255     0.0142    0.0204
  2.02  0.2362  0.2051  5.9520  1.555E-02  7.74E-04   1.95E-03  0.9809        0.0004      0.0148     0.0127   -0.0117        0.1481      0.0422     0.0106    0.0110
  2.02  0.2362  0.2362  1.9530  3.036E+00  4.02E-02   3.79E-01  1.0333        0.0125      0.0044     0.0077   -0.0070        0.0024      0.0068     0.0086    0.0023
  2.02  0.2362  0.2362  2.2380  1.937E+00  1.13E-02   2.43E-01  1.0371        0.0019      0.0017     0.0056   -0.0094       -0.0062      0.0040     0.0086    0.0039
  2.02  0.2362  0.2362  2.5450  1.205E+00  7.52E-03   1.49E-01  1.0413       -0.0103      0.0017     0.0054   -0.0113       -0.0149      0.0046     0.0101    0.0048
  2.02  0.2362  0.2362  2.9490  6.590E-01  4.92E-03   8.13E-02  1.0470       -0.0201      0.0020     0.0056   -0.0133       -0.0177      0.0056     0.0071    0.0045
  2.02  0.2362  0.2362  3.2650  4.153E-01  3.84E-03   5.15E-02  1.0520       -0.0165      0.0025     0.0047   -0.0148       -0.0082      0.0071     0.0084    0.0041
  2.02  0.2362  0.2362  3.7100  2.244E-01  2.69E-03   2.73E-02  1.0610       -0.0180      0.0032     0.0053   -0.0177        0.0167      0.0092     0.0099    0.0069
  2.02  0.2362  0.2362  4.1820  1.171E-01  2.00E-03   1.43E-02  1.0708       -0.0118      0.0047     0.0077   -0.0218        0.0732      0.0132     0.0149    0.0173
  2.02  0.2362  0.2362  4.7080  5.139E-02  1.30E-03   6.26E-03  1.0597       -0.0046      0.0072     0.0077   -0.0213        0.0775      0.0204     0.0146    0.0190
  2.02  0.2362  0.2362  5.2930  2.069E-02  8.46E-04   2.49E-03  1.0292       -0.0198      0.0112     0.0075   -0.0184        0.0041      0.0318     0.0351    0.0189
  2.02  0.2362  0.2362  5.9520  8.932E-03  5.74E-04   1.23E-03  0.9478       -0.0640      0.0215     0.0037   -0.0108        0.1720      0.0536     0.0245    0.0101
  2.02  0.2362  0.2686  1.9530  2.041E+00  2.50E-02   2.53E-01  1.0290        0.0167      0.0040     0.0060   -0.0077        0.0158      0.0064     0.0119    0.0023
  2.02  0.2362  0.2686  2.2380  1.278E+00  8.32E-03   1.58E-01  1.0328        0.0003      0.0019     0.0053   -0.0100       -0.0127      0.0045     0.0098    0.0030
  2.02  0.2362  0.2686  2.5450  7.794E-01  5.57E-03   9.60E-02  1.0369       -0.0140      0.0020     0.0039   -0.0120       -0.0190      0.0052     0.0084    0.0036
  2.02  0.2362  0.2686  2.9490  4.127E-01  3.50E-03   5.06E-02  1.0433       -0.0155      0.0023     0.0049   -0.0145        0.0089      0.0064     0.0088    0.0053
  2.02  0.2362  0.2686  3.2650  2.521E-01  2.70E-03   3.13E-02  1.0491       -0.0234      0.0029     0.0060   -0.0164        0.0028      0.0082     0.0067    0.0082
  2.02  0.2362  0.2686  3.7100  1.302E-01  1.90E-03   1.63E-02  1.0545       -0.0160      0.0040     0.0053   -0.0184        0.0337      0.0113     0.0130    0.0117
  2.02  0.2362  0.2686  4.1820  6.428E-02  1.38E-03   7.97E-03  1.0542       -0.0230      0.0058     0.0095   -0.0192        0.0752      0.0165     0.0116    0.0120
  2.02  0.2362  0.2686  4.7080  2.651E-02  9.12E-04   3.21E-03  1.0495        0.0061      0.0094     0.0111   -0.0209        0.0355      0.0267     0.0189    0.0182
  2.02  0.2362  0.2686  5.2930  1.332E-02  7.20E-04   1.92E-03  1.0118        0.0080      0.0167     0.0185   -0.0174        0.1930      0.0459     0.0175    0.0191
  2.02  0.2362  0.2686  5.9520  6.426E-03  5.83E-04   8.86E-04  0.8253       -0.0946      0.0321     0.0096   -0.0097        0.0827      0.0706     0.0233    0.0104
  2.02  0.2362  0.3025  1.9530  1.382E+00  1.59E-02   1.70E-01  1.0240        0.0163      0.0037     0.0044   -0.0086        0.0103      0.0062     0.0077    0.0027
  2.02  0.2362  0.3025  2.2380  8.177E-01  6.13E-03   1.00E-01  1.0274        0.0011      0.0022     0.0051   -0.0108       -0.0097      0.0052     0.0087    0.0043
  2.02  0.2362  0.3025  2.5450  4.736E-01  4.03E-03   5.83E-02  1.0312       -0.0131      0.0024     0.0043   -0.0128       -0.0071      0.0061     0.0099    0.0063
  2.02  0.2362  0.3025  2.9490  2.391E-01  2.46E-03   2.95E-02  1.0352       -0.0211      0.0029     0.0044   -0.0143        0.0068      0.0077     0.0094    0.0075
  2.02  0.2362  0.3025  3.2650  1.448E-01  1.90E-03   1.78E-02  1.0375       -0.0291      0.0036     0.0058   -0.0150        0.0149      0.0100     0.0108    0.0066
  2.02  0.2362  0.3025  3.7100  7.098E-02  1.31E-03   8.98E-03  1.0422       -0.0191      0.0051     0.0081   -0.0165        0.0517      0.0142     0.0117    0.0062
  2.02  0.2362  0.3025  4.1820  3.356E-02  9.43E-04   4.32E-03  1.0482       -0.0192      0.0078     0.0113   -0.0195        0.0819      0.0219     0.0175    0.0122
  2.02  0.2362  0.3025  4.7080  1.602E-02  6.81E-04   2.01E-03  1.0394        0.0610      0.0118     0.0131   -0.0209        0.1547      0.0342     0.0207    0.0219
  2.02  0.2362  0.3025  5.2930  8.181E-03  6.57E-04   1.02E-03  0.9870       -0.0655      0.0294     0.0162   -0.0154        0.1835      0.0670     0.0499    0.0174
  2.02  0.2362  0.3379  1.9530  8.608E-01  1.02E-02   1.06E-01  1.0178        0.0089      0.0038     0.0050   -0.0093        0.0119      0.0065     0.0072    0.0046
  2.02  0.2362  0.3379  2.2380  5.099E-01  4.54E-03   6.24E-02  1.0199        0.0020      0.0026     0.0072   -0.0109       -0.0065      0.0061     0.0077    0.0055
  2.02  0.2362  0.3379  2.5450  2.851E-01  2.91E-03   3.52E-02  1.0218       -0.0160      0.0029     0.0057   -0.0120       -0.0032      0.0074     0.0093    0.0056
  2.02  0.2362  0.3379  2.9490  1.435E-01  1.77E-03   1.76E-02  1.0251       -0.0169      0.0034     0.0061   -0.0131        0.0101      0.0091     0.0069    0.0043
  2.02  0.2362  0.3379  3.2650  7.935E-02  1.33E-03   9.89E-03  1.0292       -0.0253      0.0047     0.0056   -0.0144        0.0367      0.0128     0.0100    0.0038
  2.02  0.2362  0.3379  3.7100  3.691E-02  9.21E-04   4.75E-03  1.0372       -0.0457      0.0071     0.0057   -0.0172        0.0382      0.0194     0.0079    0.0075
  2.02  0.2362  0.3379  4.1820  1.839E-02  6.56E-04   2.59E-03  1.0416        0.0065      0.0095     0.0082   -0.0202        0.0335      0.0271     0.0156    0.0179
  2.02  0.2362  0.3379  4.7080  1.028E-02  5.91E-04   1.35E-03  1.0221        0.0122      0.0176     0.0195   -0.0189        0.1666      0.0450     0.0332    0.0196
  2.02  0.2362  0.3379  5.2930  5.388E-03  7.27E-04   9.71E-04  0.9359       -0.0648      0.0518     0.0323   -0.0130        0.3837      0.1145     0.0618    0.0142
  2.02  0.2362  0.3748  1.9530  5.261E-01  6.62E-03   6.49E-02  1.0112        0.0025      0.0039     0.0046   -0.0093        0.0029      0.0071     0.0088    0.0043
  2.02  0.2362  0.3748  2.2380  3.092E-01  3.31E-03   3.81E-02  1.0126       -0.0058      0.0031     0.0063   -0.0105       -0.0146      0.0072     0.0070    0.0045
  2.02  0.2362  0.3748  2.5450  1.718E-01  2.09E-03   2.12E-02  1.0143       -0.0134      0.0035     0.0063   -0.0115        0.0232      0.0088     0.0086    0.0038
  2.02  0.2362  0.3748  2.9490  7.850E-02  1.23E-03   9.72E-03  1.0185       -0.0222      0.0044     0.0039   -0.0130        0.0116      0.0118     0.0105    0.0030
  2.02  0.2362  0.3748  3.2650  4.389E-02  9.90E-04   5.55E-03  1.0237       -0.0295      0.0064     0.0077   -0.0148        0.0439      0.0171     0.0068    0.0043
  2.02  0.2362  0.3748  3.7100  2.139E-02  6.79E-04   2.84E-03  1.0312        0.0077      0.0089     0.0073   -0.0179        0.0801      0.0244     0.0095    0.0115
  2.02  0.2362  0.3748  4.1820  1.024E-02  4.61E-04   1.47E-03  1.0279       -0.0065      0.0126     0.0115   -0.0187        0.1037      0.0357     0.0238    0.0162
  2.02  0.2362  0.3748  4.7080  5.814E-03  5.03E-04   1.26E-03  1.0029       -0.0094      0.0289     0.0152   -0.0166        0.1538      0.0677     0.0265    0.0171
  2.02  0.2362  0.4134  1.9530  3.066E-01  4.21E-03   3.80E-02  1.0038       -0.0074      0.0043     0.0059   -0.0092       -0.0040      0.0080     0.0084    0.0036
  2.02  0.2362  0.4134  2.2380  1.744E-01  2.29E-03   2.20E-02  1.0045       -0.0085      0.0039     0.0055   -0.0102       -0.0055      0.0087     0.0090    0.0031
  2.02  0.2362  0.4134  2.5450  9.419E-02  1.48E-03   1.17E-02  1.0064       -0.0170      0.0046     0.0039   -0.0112        0.0020      0.0113     0.0126    0.0024
  2.02  0.2362  0.4134  2.9490  4.247E-02  9.02E-04   5.41E-03  1.0114       -0.0266      0.0062     0.0044   -0.0132        0.0263      0.0163     0.0122    0.0032
  2.02  0.2362  0.4134  3.2650  2.189E-02  6.60E-04   2.79E-03  1.0162       -0.0366      0.0087     0.0082   -0.0151        0.0950      0.0232     0.0148    0.0064
  2.02  0.2362  0.4134  3.7100  1.200E-02  4.64E-04   1.56E-03  1.0193       -0.0063      0.0108     0.0121   -0.0170        0.1016      0.0295     0.0143    0.0120
  2.02  0.2362  0.4134  4.1820  5.334E-03  3.68E-04   8.07E-04  1.0144       -0.0215      0.0207     0.0070   -0.0172        0.1966      0.0561     0.0223    0.0154
  2.02  0.2362  0.4134  4.7080  2.473E-03  4.98E-04   5.66E-04  0.9423       -0.0006      0.0773     0.0163   -0.0137        0.2428      0.1529     0.0623    0.0131
  2.02  0.2362  0.4537  1.9530  1.783E-01  2.82E-03   2.26E-02  0.9967       -0.0064      0.0049     0.0063   -0.0090        0.0014      0.0092     0.0091    0.0024
  2.02  0.2362  0.4537  2.2380  9.795E-02  1.60E-03   1.26E-02  0.9974       -0.0129      0.0048     0.0089   -0.0099       -0.0103      0.0107     0.0189    0.0019
  2.02  0.2362  0.4537  2.5450  5.133E-02  1.10E-03   6.52E-03  0.9996       -0.0264      0.0063     0.0071   -0.0112        0.0026      0.0153     0.0088    0.0018
  2.02  0.2362  0.4537  2.9490  2.324E-02  6.77E-04   3.03E-03  1.0043       -0.0515      0.0087     0.0065   -0.0134        0.0340      0.0224     0.0108    0.0037
  2.02  0.2362  0.4537  3.2650  1.466E-02  5.36E-04   1.90E-03  1.0080       -0.0341      0.0103     0.0098   -0.0152       -0.0030      0.0281     0.0258    0.0079
  2.02  0.2362  0.4537  3.7100  5.633E-03  3.37E-04   7.47E-04  1.0079        0.0017      0.0170     0.0087   -0.0160        0.0600      0.0446     0.0311    0.0115
  2.02  0.2362  0.4537  4.1820  2.942E-03  3.57E-04   7.91E-04  0.9995       -0.0582      0.0453     0.0077   -0.0150        0.3370      0.1088     0.0299    0.0120
  2.02  0.2362  0.4958  1.9530  1.020E-01  1.82E-03   1.33E-02  0.9891       -0.0115      0.0055     0.0038   -0.0088        0.0291      0.0106     0.0062    0.0014
  2.02  0.2362  0.4958  2.2380  5.560E-02  1.16E-03   7.22E-03  0.9896       -0.0191      0.0062     0.0051   -0.0098       -0.0173      0.0137     0.0119    0.0009
  2.02  0.2362  0.4958  2.5450  2.919E-02  8.44E-04   3.87E-03  0.9918       -0.0203      0.0084     0.0049   -0.0111       -0.0055      0.0205     0.0142    0.0011
  2.02  0.2362  0.4958  2.9490  1.499E-02  5.45E-04   2.01E-03  0.9961       -0.0317      0.0107     0.0089   -0.0135        0.0507      0.0269     0.0177    0.0040
  2.02  0.2362  0.4958  3.2650  7.098E-03  3.73E-04   1.03E-03  0.9973       -0.0611      0.0154     0.0121   -0.0149       -0.0360      0.0420     0.0257    0.0078
  2.02  0.2362  0.4958  3.7100  3.685E-03  3.28E-04   5.24E-04  0.9946       -0.0763      0.0303     0.0105   -0.0146        0.3933      0.0829     0.0329    0.0091
  2.02  0.2362  0.5397  1.9530  5.838E-02  1.32E-03   7.91E-03  0.9807       -0.0239      0.0069     0.0045   -0.0086       -0.0137      0.0138     0.0132    0.0000
  2.02  0.2362  0.5397  2.2380  2.844E-02  8.45E-04   4.06E-03  0.9812       -0.0276      0.0090     0.0100   -0.0096        0.0422      0.0200     0.0272   -0.0004
  2.02  0.2362  0.5397  2.5450  1.928E-02  6.84E-04   2.64E-03  0.9837       -0.0376      0.0108     0.0106   -0.0111        0.0797      0.0257     0.0121    0.0001
  2.02  0.2362  0.5397  2.9490  7.217E-03  3.51E-04   9.91E-04  0.9867       -0.0364      0.0144     0.0162   -0.0137       -0.0089      0.0368     0.0376    0.0032
  2.02  0.2362  0.5397  3.2650  4.481E-03  4.35E-04   8.00E-04  0.9847       -0.0727      0.0284     0.0151   -0.0149       -0.0879      0.0744     0.0701    0.0080
  2.02  0.2362  0.5855  1.9530  2.956E-02  1.01E-03   4.24E-03  0.9718       -0.0429      0.0106     0.0102   -0.0084        0.0075      0.0213     0.0196   -0.0018
  2.02  0.2362  0.5855  2.2380  2.082E-02  7.50E-04   2.94E-03  0.9726       -0.0241      0.0107     0.0103   -0.0094       -0.0271      0.0235     0.0316   -0.0028
  2.02  0.2362  0.5855  2.5450  1.080E-02  4.90E-04   1.68E-03  0.9758       -0.0124      0.0136     0.0152   -0.0115        0.1099      0.0326     0.0326   -0.0022
  2.02  0.2362  0.5855  2.9490  3.935E-03  4.03E-04   6.68E-04  0.9774       -0.0483      0.0301     0.0125   -0.0152        0.0218      0.0824     0.0482    0.0027
  2.02  0.2362  0.6334  1.9530  2.339E-02  9.20E-04   3.18E-03  0.9629       -0.0225      0.0122     0.0133   -0.0083        0.0207      0.0234     0.0275   -0.0048
  2.02  0.2362  0.6334  2.2380  1.227E-02  6.59E-04   1.89E-03  0.9661       -0.0432      0.0165     0.0150   -0.0101        0.0356      0.0338     0.0468   -0.0059
  2.02  0.2362  0.6334  2.5450  6.607E-03  6.71E-04   1.30E-03  0.9734       -0.0058      0.0298     0.0026   -0.0138        0.0781      0.0677     0.0315   -0.0051
  2.02  0.2362  0.6834  1.9530  1.019E-02  7.41E-04   2.37E-03  0.9583       -0.0194      0.0224     0.0454   -0.0098       -0.0490      0.0422     0.1217   -0.0092
  2.02  0.2362  0.6834  2.2380  7.682E-03  8.47E-04   1.70E-03  0.9729       -0.0761      0.0348     0.0131   -0.0148        0.2740      0.0772     0.0561   -0.0123
  2.02  0.2362  0.7355  1.9530  8.756E-03  1.30E-03   1.10E-03  0.9669       -0.0966      0.0482     0.0026   -0.0239        0.2546      0.1098     0.0062   -0.0256
  2.02  0.2686  0.0682  2.5450  7.292E+00  5.89E-01   9.16E-01  1.0810        0.0441      0.0286     0.0087   -0.0217        0.0098      0.0319     0.0228    0.0128
  2.02  0.2686  0.0682  2.9490  1.633E+00  2.74E-02   2.12E-01  1.2003        0.0169      0.0055     0.0069   -0.0351        0.0078      0.0132     0.0232   -0.0178
  2.02  0.2686  0.0682  3.2650  7.143E-01  1.30E-02   8.80E-02  1.4144        0.0184      0.0053     0.0123   -0.0609       -0.0346      0.0142     0.0200   -0.0462
  2.02  0.2686  0.0682  3.7100  2.807E-01  8.41E-03   3.62E-02  1.7429        0.0163      0.0098     0.0145   -0.1062       -0.0244      0.0225     0.0167    0.0632
  2.02  0.2686  0.0682  4.1820  2.015E-01  7.79E-03   2.61E-02  1.4777        0.0211      0.0124     0.0210   -0.0388        0.0208      0.0315     0.0191    0.0429
  2.02  0.2686  0.0682  4.7080  9.526E-02  6.04E-03   1.26E-02  1.7196       -0.0407      0.0194     0.0234    0.0057        0.0217      0.0518     0.0164   -0.0415
  2.02  0.2686  0.0682  5.2930  6.314E-03  7.39E-04   1.08E-03  5.2894        0.0539      0.0396     0.0286   -0.1205       -0.0399      0.0745     0.0357    0.0318
  2.02  0.2686  0.0682  5.9520  1.935E-04  3.13E-05   3.66E-05  7.1799        0.0569      0.0557     0.0315   -0.0625        0.1649      0.1214     0.0298    0.0215
  2.02  0.2686  0.0933  2.2380  1.297E+01  4.22E-01   1.69E+00  1.0456        0.0092      0.0122     0.0092   -0.0096       -0.0211      0.0142     0.0230    0.0022
  2.02  0.2686  0.0933  2.5450  6.707E+00  3.96E-02   8.51E-01  1.0612        0.0188      0.0020     0.0104   -0.0162       -0.0031      0.0037     0.0184    0.0038
  2.02  0.2686  0.0933  2.9490  3.174E+00  1.60E-02   3.99E-01  1.0882        0.0092      0.0016     0.0082   -0.0239        0.0101      0.0040     0.0212    0.0069
  2.02  0.2686  0.0933  3.2650  1.868E+00  1.25E-02   2.33E-01  1.1141        0.0053      0.0021     0.0090   -0.0305        0.0115      0.0053     0.0150    0.0170
  2.02  0.2686  0.0933  3.7100  9.157E-01  8.99E-03   1.12E-01  1.1414       -0.0071      0.0031     0.0084   -0.0324        0.0067      0.0078     0.0129    0.0342
  2.02  0.2686  0.0933  4.1820  3.979E-01  5.74E-03   4.82E-02  1.1392       -0.0105      0.0045     0.0112   -0.0167        0.0309      0.0117     0.0134    0.0033
  2.02  0.2686  0.0933  4.7080  8.789E-02  1.87E-03   1.37E-02  1.1533       -0.0530      0.0068     0.0288   -0.0158        0.0041      0.0160     0.0148   -0.0156
  2.02  0.2686  0.0933  5.2930  1.046E-01  3.07E-03   1.46E-02  1.0951        0.0065      0.0092     0.0182   -0.0279       -0.0270      0.0220     0.0127    0.0309
  2.02  0.2686  0.0933  5.9520  4.164E-02  2.00E-03   8.56E-03  0.9732        0.0205      0.0155     0.0259   -0.0072        0.0617      0.0388     0.0146    0.0034
  2.02  0.2686  0.1194  2.2380  8.072E+00  7.87E-02   1.06E+00  1.0405        0.0203      0.0036     0.0086   -0.0096        0.0179      0.0051     0.0166    0.0020
  2.02  0.2686  0.1194  2.5450  4.612E+00  2.20E-02   5.93E-01  1.0492        0.0071      0.0016     0.0096   -0.0142        0.0115      0.0034     0.0143    0.0051
  2.02  0.2686  0.1194  2.9490  2.404E+00  1.24E-02   3.02E-01  1.0628       -0.0039      0.0016     0.0094   -0.0190        0.0119      0.0041     0.0147    0.0119
  2.02  0.2686  0.1194  3.2650  1.491E+00  1.00E-02   1.85E-01  1.0736       -0.0047      0.0021     0.0087   -0.0211        0.0155      0.0053     0.0138    0.0170
  2.02  0.2686  0.1194  3.7100  7.465E-01  7.15E-03   9.19E-02  1.0814       -0.0103      0.0030     0.0076   -0.0195        0.0202      0.0077     0.0118    0.0115
  2.02  0.2686  0.1194  4.1820  3.915E-01  5.50E-03   4.73E-02  1.0894       -0.0181      0.0043     0.0066   -0.0173        0.0005      0.0112     0.0114   -0.0006
  2.02  0.2686  0.1194  4.7080  1.972E-01  3.84E-03   2.36E-02  1.0910       -0.0193      0.0061     0.0067   -0.0243        0.0120      0.0154     0.0128    0.0096
  2.02  0.2686  0.1194  5.2930  9.776E-02  2.63E-03   1.25E-02  1.0256       -0.0547      0.0090     0.0073   -0.0155        0.1066      0.0216     0.0154    0.0156
  2.02  0.2686  0.1194  5.9520  4.526E-02  1.87E-03   8.23E-03  0.9368        0.0036      0.0119     0.0146   -0.0051       -0.1204      0.0321     0.0197    0.0021
  2.02  0.2686  0.1468  2.2380  4.637E+00  3.67E-02   6.13E-01  1.0353        0.0146      0.0029     0.0081   -0.0101        0.0143      0.0046     0.0145    0.0034
  2.02  0.2686  0.1468  2.5450  2.920E+00  1.68E-02   3.76E-01  1.0420       -0.0006      0.0019     0.0095   -0.0135        0.0146      0.0039     0.0148    0.0068
  2.02  0.2686  0.1468  2.9490  1.566E+00  9.47E-03   1.99E-01  1.0520       -0.0062      0.0020     0.0097   -0.0166        0.0151      0.0047     0.0131    0.0102
  2.02  0.2686  0.1468  3.2650  9.872E-01  7.30E-03   1.23E-01  1.0589       -0.0083      0.0023     0.0083   -0.0179        0.0288      0.0059     0.0139    0.0097
  2.02  0.2686  0.1468  3.7100  5.130E-01  5.24E-03   6.30E-02  1.0677       -0.0153      0.0032     0.0074   -0.0186       -0.0026      0.0080     0.0119    0.0061
  2.02  0.2686  0.1468  4.1820  2.637E-01  3.97E-03   3.17E-02  1.0723       -0.0218      0.0047     0.0061   -0.0212        0.0275      0.0119     0.0125    0.0049
  2.02  0.2686  0.1468  4.7080  1.256E-01  2.74E-03   1.51E-02  1.0760       -0.0218      0.0070     0.0061   -0.0294        0.0182      0.0175     0.0131    0.0341
  2.02  0.2686  0.1468  5.2930  5.397E-02  1.67E-03   6.52E-03  1.0098       -0.0291      0.0103     0.0093   -0.0175        0.0856      0.0260     0.0171    0.0202
  2.02  0.2686  0.1468  5.9520  2.469E-02  1.15E-03   3.62E-03  0.8953        0.0189      0.0143     0.0090   -0.0067        0.0071      0.0365     0.0140    0.0036
  2.02  0.2686  0.1753  2.2380  2.927E+00  2.03E-02   3.72E-01  1.0311        0.0096      0.0024     0.0066   -0.0105        0.0051      0.0045     0.0155    0.0045
  2.02  0.2686  0.1753  2.5450  1.829E+00  1.13E-02   2.33E-01  1.0375       -0.0054      0.0020     0.0075   -0.0135        0.0137      0.0044     0.0150    0.0065
  2.02  0.2686  0.1753  2.9490  9.702E-01  7.14E-03   1.23E-01  1.0460       -0.0092      0.0024     0.0075   -0.0166        0.0036      0.0054     0.0134    0.0074
  2.02  0.2686  0.1753  3.2650  6.009E-01  5.43E-03   7.50E-02  1.0528       -0.0132      0.0029     0.0081   -0.0183        0.0003      0.0070     0.0132    0.0077
  2.02  0.2686  0.1753  3.7100  3.293E-01  3.80E-03   4.04E-02  1.0606       -0.0237      0.0036     0.0061   -0.0207        0.0033      0.0092     0.0116    0.0081
  2.02  0.2686  0.1753  4.1820  1.567E-01  2.69E-03   1.89E-02  1.0675       -0.0238      0.0055     0.0059   -0.0254        0.0518      0.0136     0.0135    0.0183
  2.02  0.2686  0.1753  4.7080  7.204E-02  1.83E-03   8.72E-03  1.0395        0.0000      0.0080     0.0057   -0.0215        0.0212      0.0200     0.0136    0.0153
  2.02  0.2686  0.1753  5.2930  3.125E-02  1.17E-03   3.73E-03  0.9848       -0.0204      0.0121     0.0066   -0.0151        0.0334      0.0310     0.0123    0.0142
  2.02  0.2686  0.2051  1.9530  3.516E+00  5.13E-02   4.44E-01  1.0214        0.0330      0.0063     0.0061   -0.0075        0.0428      0.0094     0.0174    0.0023
  2.02  0.2686  0.2051  2.2380  1.943E+00  1.22E-02   2.44E-01  1.0266        0.0113      0.0021     0.0078   -0.0112        0.0142      0.0043     0.0120    0.0039
  2.02  0.2686  0.2051  2.5450  1.174E+00  7.54E-03   1.48E-01  1.0323       -0.0018      0.0020     0.0064   -0.0143       -0.0093      0.0048     0.0132    0.0054
  2.02  0.2686  0.2051  2.9490  6.273E-01  5.04E-03   7.94E-02  1.0405       -0.0109      0.0025     0.0059   -0.0173       -0.0058      0.0061     0.0133    0.0077
  2.02  0.2686  0.2051  3.2650  3.871E-01  4.08E-03   4.87E-02  1.0471       -0.0175      0.0033     0.0061   -0.0194       -0.0004      0.0081     0.0135    0.0093
  2.02  0.2686  0.2051  3.7100  2.022E-01  2.85E-03   2.48E-02  1.0563       -0.0193      0.0045     0.0067   -0.0231        0.0233      0.0111     0.0122    0.0146
  2.02  0.2686  0.2051  4.1820  9.376E-02  1.92E-03   1.13E-02  1.0528       -0.0298      0.0066     0.0067   -0.0241        0.0333      0.0165     0.0142    0.0158
  2.02  0.2686  0.2051  4.7080  3.914E-02  1.22E-03   4.72E-03  1.0484        0.0026      0.0097     0.0075   -0.0293        0.0165      0.0251     0.0181    0.0346
  2.02  0.2686  0.2051  5.2930  1.633E-02  7.54E-04   1.98E-03  0.9618        0.0158      0.0150     0.0111   -0.0151        0.1445      0.0391     0.0169    0.0137
  2.02  0.2686  0.2362  1.6750  3.116E+00  9.06E-02   3.93E-01  1.0125        0.0159      0.0135     0.0099   -0.0031       -0.0064      0.0225     0.0160    0.0003
  2.02  0.2686  0.2362  1.9530  2.036E+00  2.95E-02   2.54E-01  1.0168        0.0241      0.0060     0.0092   -0.0087        0.0158      0.0091     0.0123    0.0017
  2.02  0.2686  0.2362  2.2380  1.275E+00  8.55E-03   1.60E-01  1.0213        0.0075      0.0022     0.0068   -0.0122        0.0103      0.0047     0.0123    0.0036
  2.02  0.2686  0.2362  2.5450  7.569E-01  5.47E-03   9.38E-02  1.0269       -0.0099      0.0023     0.0066   -0.0150       -0.0147      0.0055     0.0135    0.0062
  2.02  0.2686  0.2362  2.9490  4.016E-01  3.63E-03   4.96E-02  1.0354       -0.0154      0.0028     0.0069   -0.0180       -0.0014      0.0070     0.0112    0.0093
  2.02  0.2686  0.2362  3.2650  2.465E-01  3.00E-03   3.06E-02  1.0425       -0.0235      0.0038     0.0059   -0.0205       -0.0095      0.0095     0.0122    0.0119
  2.02  0.2686  0.2362  3.7100  1.282E-01  2.12E-03   1.55E-02  1.0458       -0.0419      0.0053     0.0066   -0.0221        0.0236      0.0133     0.0133    0.0100
  2.02  0.2686  0.2362  4.1820  5.560E-02  1.41E-03   6.75E-03  1.0545       -0.0404      0.0083     0.0091   -0.0275        0.0435      0.0204     0.0175    0.0206
  2.02  0.2686  0.2362  4.7080  2.342E-02  8.98E-04   2.84E-03  1.0252        0.0030      0.0123     0.0092   -0.0257        0.0502      0.0312     0.0172    0.0274
  2.02  0.2686  0.2362  5.2930  8.944E-03  5.43E-04   1.07E-03  0.9208        0.0183      0.0194     0.0089   -0.0148        0.0351      0.0482     0.0370    0.0145
  2.02  0.2686  0.2686  1.6750  2.079E+00  4.79E-02   2.61E-01  1.0087        0.0119      0.0109     0.0055   -0.0055       -0.0135      0.0183     0.0228    0.0007
  2.02  0.2686  0.2686  1.9530  1.325E+00  1.93E-02   1.64E-01  1.0123        0.0135      0.0059     0.0073   -0.0100        0.0115      0.0089     0.0149    0.0028
  2.02  0.2686  0.2686  2.2380  8.561E-01  6.32E-03   1.06E-01  1.0170        0.0100      0.0025     0.0066   -0.0130        0.0005      0.0051     0.0132    0.0052
  2.02  0.2686  0.2686  2.5450  4.882E-01  4.02E-03   6.02E-02  1.0227       -0.0101      0.0026     0.0051   -0.0155       -0.0137      0.0062     0.0122    0.0072
  2.02  0.2686  0.2686  2.9490  2.550E-01  2.68E-03   3.12E-02  1.0295       -0.0212      0.0033     0.0061   -0.0180        0.0169      0.0081     0.0125    0.0071
  2.02  0.2686  0.2686  3.2650  1.542E-01  2.20E-03   1.92E-02  1.0346       -0.0161      0.0043     0.0073   -0.0197       -0.0089      0.0113     0.0110    0.0055
  2.02  0.2686  0.2686  3.7100  7.230E-02  1.48E-03   9.05E-03  1.0490       -0.0436      0.0066     0.0066   -0.0253        0.0640      0.0164     0.0158    0.0141
  2.02  0.2686  0.2686  4.1820  3.217E-02  9.72E-04   3.99E-03  1.0544       -0.0284      0.0096     0.0112   -0.0307        0.0238      0.0234     0.0146    0.0318
  2.02  0.2686  0.2686  4.7080  1.244E-02  6.53E-04   1.50E-03  1.0091       -0.0093      0.0170     0.0130   -0.0250        0.0319      0.0432     0.0212    0.0266
  2.02  0.2686  0.3025  1.6750  1.476E+00  2.89E-02   1.82E-01  1.0048        0.0105      0.0093     0.0077   -0.0071        0.0153      0.0157     0.0113    0.0017
  2.02  0.2686  0.3025  1.9530  9.289E-01  1.33E-02   1.14E-01  1.0090        0.0227      0.0057     0.0056   -0.0108        0.0187      0.0086     0.0117    0.0034
  2.02  0.2686  0.3025  2.2380  5.496E-01  4.64E-03   6.74E-02  1.0134        0.0016      0.0028     0.0064   -0.0135       -0.0024      0.0058     0.0124    0.0042
  2.02  0.2686  0.3025  2.5450  3.155E-01  2.99E-03   3.88E-02  1.0186       -0.0160      0.0030     0.0055   -0.0159       -0.0130      0.0071     0.0133    0.0044
  2.02  0.2686  0.3025  2.9490  1.493E-01  1.93E-03   1.84E-02  1.0275       -0.0231      0.0041     0.0056   -0.0192       -0.0038      0.0099     0.0129    0.0060
  2.02  0.2686  0.3025  3.2650  8.878E-02  1.57E-03   1.09E-02  1.0376       -0.0141      0.0056     0.0071   -0.0228        0.0373      0.0139     0.0140    0.0115
  2.02  0.2686  0.3025  3.7100  4.000E-02  1.02E-03   5.06E-03  1.0474       -0.0283      0.0080     0.0096   -0.0271        0.0055      0.0202     0.0147    0.0208
  2.02  0.2686  0.3025  4.1820  1.710E-02  6.98E-04   2.22E-03  1.0410       -0.0023      0.0130     0.0132   -0.0286        0.0495      0.0329     0.0199    0.0256
  2.02  0.2686  0.3025  4.7080  6.303E-03  4.48E-04   7.92E-04  0.9850       -0.0391      0.0243     0.0153   -0.0239        0.1229      0.0635     0.0229    0.0273
  2.02  0.2686  0.3379  1.4230  1.369E+00  8.97E-02   1.72E-01  0.9972        0.0125      0.0228     0.0050   -0.0024       -0.0343      0.0289     0.0229    0.0002
  2.02  0.2686  0.3379  1.9530  5.782E-01  8.94E-03   7.08E-02  1.0058        0.0103      0.0060     0.0062   -0.0120       -0.0125      0.0091     0.0113    0.0031
  2.02  0.2686  0.3379  2.2380  3.478E-01  3.44E-03   4.24E-02  1.0101       -0.0032      0.0034     0.0086   -0.0147        0.0013      0.0068     0.0116    0.0043
  2.02  0.2686  0.3379  2.5450  1.953E-01  2.26E-03   2.41E-02  1.0155       -0.0176      0.0038     0.0069   -0.0173        0.0016      0.0085     0.0128    0.0064
  2.02  0.2686  0.3379  2.9490  9.081E-02  1.45E-03   1.11E-02  1.0239       -0.0265      0.0052     0.0074   -0.0202        0.0371      0.0122     0.0111    0.0099
  2.02  0.2686  0.3379  3.2650  5.035E-02  1.14E-03   6.25E-03  1.0295       -0.0253      0.0073     0.0069   -0.0219        0.0309      0.0183     0.0133    0.0106
  2.02  0.2686  0.3379  3.7100  2.324E-02  7.23E-04   2.99E-03  1.0408       -0.0292      0.0099     0.0069   -0.0265        0.0273      0.0251     0.0118    0.0171
  2.02  0.2686  0.3379  4.1820  1.062E-02  5.60E-04   1.51E-03  1.0370       -0.0316      0.0182     0.0097   -0.0303        0.1440      0.0437     0.0181    0.0328
  2.02  0.2686  0.3748  1.4230  9.780E-01  3.67E-02   1.23E-01  0.9943        0.0173      0.0150     0.0042   -0.0055       -0.0026      0.0238     0.0217    0.0010
  2.02  0.2686  0.3748  1.9530  3.840E-01  5.96E-03   4.72E-02  1.0020        0.0125      0.0059     0.0058   -0.0132        0.0001      0.0092     0.0125    0.0050
  2.02  0.2686  0.3748  2.2380  2.154E-01  2.58E-03   2.64E-02  1.0054       -0.0052      0.0041     0.0076   -0.0155        0.0056      0.0081     0.0112    0.0069
  2.02  0.2686  0.3748  2.5450  1.127E-01  1.67E-03   1.39E-02  1.0085       -0.0115      0.0049     0.0076   -0.0167        0.0004      0.0109     0.0123    0.0067
  2.02  0.2686  0.3748  2.9490  4.968E-02  1.03E-03   6.12E-03  1.0154       -0.0427      0.0068     0.0050   -0.0186        0.0330      0.0158     0.0138    0.0048
  2.02  0.2686  0.3748  3.2650  2.742E-02  7.80E-04   3.45E-03  1.0250       -0.0376      0.0093     0.0092   -0.0215        0.0756      0.0231     0.0111    0.0063
  2.02  0.2686  0.3748  3.7100  1.181E-02  5.13E-04   1.58E-03  1.0425       -0.0173      0.0147     0.0087   -0.0288        0.1669      0.0365     0.0130    0.0223
  2.02  0.2686  0.3748  4.1820  6.732E-03  4.71E-04   9.64E-04  1.0196       -0.1004      0.0275     0.0134   -0.0281        0.2094      0.0609     0.0258    0.0291
  2.02  0.2686  0.4134  1.9530  2.336E-01  3.98E-03   2.87E-02  0.9952        0.0056      0.0064     0.0072   -0.0134       -0.0089      0.0101     0.0121    0.0056
  2.02  0.2686  0.4134  2.2380  1.248E-01  1.91E-03   1.56E-02  0.9970       -0.0131      0.0053     0.0068   -0.0146        0.0048      0.0105     0.0126    0.0049
  2.02  0.2686  0.4134  2.5450  6.636E-02  1.31E-03   8.15E-03  1.0006       -0.0360      0.0066     0.0051   -0.0157        0.0066      0.0145     0.0155    0.0026
  2.02  0.2686  0.4134  2.9490  3.010E-02  7.66E-04   3.78E-03  1.0115       -0.0275      0.0083     0.0056   -0.0190        0.0083      0.0197     0.0152    0.0020
  2.02  0.2686  0.4134  3.2650  1.551E-02  5.42E-04   1.95E-03  1.0284       -0.0244      0.0113     0.0098   -0.0249        0.0342      0.0279     0.0174    0.0128
  2.02  0.2686  0.4134  3.7100  7.360E-03  4.49E-04   9.59E-04  1.0361       -0.0285      0.0202     0.0141   -0.0288        0.0833      0.0463     0.0170    0.0242
  2.02  0.2686  0.4537  1.1870  6.495E-01  6.61E-02   8.66E-02  0.9808        0.0189      0.0330     0.0041   -0.0029        0.0232      0.0333     0.0185    0.0006
  2.02  0.2686  0.4537  1.9530  1.337E-01  2.68E-03   1.66E-02  0.9885       -0.0097      0.0074     0.0076   -0.0130       -0.0097      0.0120     0.0127    0.0039
  2.02  0.2686  0.4537  2.2380  6.900E-02  1.44E-03   8.70E-03  0.9903       -0.0210      0.0072     0.0104   -0.0140       -0.0068      0.0138     0.0212    0.0019
  2.02  0.2686  0.4537  2.5450  4.107E-02  9.85E-04   5.09E-03  0.9955       -0.0237      0.0080     0.0085   -0.0159        0.0095      0.0175     0.0125   -0.0002
  2.02  0.2686  0.4537  2.9490  1.681E-02  5.29E-04   2.13E-03  1.0126       -0.0524      0.0106     0.0078   -0.0217        0.0493      0.0243     0.0140    0.0073
  2.02  0.2686  0.4537  3.2650  8.301E-03  4.41E-04   1.08E-03  1.0231       -0.0507      0.0183     0.0115   -0.0251        0.1383      0.0433     0.0278    0.0136
  2.02  0.2686  0.4537  3.7100  4.418E-03  3.71E-04   5.84E-04  1.0281       -0.0861      0.0341     0.0103   -0.0278        0.1971      0.0747     0.0331    0.0201
  2.02  0.2686  0.4958  1.1870  3.974E-01  3.03E-02   5.13E-02  0.9778        0.0000      0.0258     0.0039   -0.0059       -0.0190      0.0303     0.0145    0.0018
  2.02  0.2686  0.4958  1.9530  7.754E-02  1.99E-03   9.84E-03  0.9806       -0.0106      0.0094     0.0050   -0.0125       -0.0026      0.0153     0.0107    0.0013
  2.02  0.2686  0.4958  2.2380  3.873E-02  1.07E-03   4.86E-03  0.9830       -0.0425      0.0096     0.0063   -0.0138       -0.0432      0.0187     0.0149   -0.0012
  2.02  0.2686  0.4958  2.5450  2.268E-02  6.97E-04   2.86E-03  0.9915       -0.0232      0.0104     0.0061   -0.0171        0.0491      0.0221     0.0169   -0.0002
  2.02  0.2686  0.4958  2.9490  9.020E-03  4.15E-04   1.21E-03  1.0066       -0.0964      0.0166     0.0104   -0.0224        0.1013      0.0365     0.0201    0.0069
  2.02  0.2686  0.4958  3.2650  5.307E-03  4.18E-04   7.75E-04  1.0209       -0.0608      0.0291     0.0141   -0.0260        0.2614      0.0686     0.0277    0.0135
  2.02  0.2686  0.5397  1.9530  4.060E-02  1.30E-03   5.29E-03  0.9723       -0.0303      0.0117     0.0057   -0.0122       -0.0201      0.0196     0.0160   -0.0016
  2.02  0.2686  0.5397  2.2380  2.496E-02  8.13E-04   3.35E-03  0.9769       -0.0434      0.0115     0.0117   -0.0144        0.0109      0.0216     0.0292   -0.0030
  2.02  0.2686  0.5397  2.5450  1.187E-02  5.31E-04   1.63E-03  0.9859       -0.0581      0.0156     0.0125   -0.0180        0.0196      0.0325     0.0151   -0.0025
  2.02  0.2686  0.5397  2.9490  5.955E-03  4.13E-04   8.16E-04  1.0054       -0.0492      0.0237     0.0188   -0.0252        0.0821      0.0537     0.0395    0.0084
  2.02  0.2686  0.5855  0.9690  2.744E-01  3.78E-02   3.65E-02  0.9668        0.0395      0.0443     0.0055   -0.0055        0.0445      0.0407     0.0155    0.0017
  2.02  0.2686  0.5855  2.2380  1.340E-02  6.01E-04   1.89E-03  0.9710       -0.0481      0.0159     0.0121   -0.0150        0.0134      0.0301     0.0335   -0.0082
  2.02  0.2686  0.5855  2.5450  7.430E-03  5.63E-04   1.15E-03  0.9877       -0.1126      0.0286     0.0176   -0.0225        0.1629      0.0572     0.0346   -0.0037
  2.02  0.2686  0.6834  0.7650  1.263E-01  6.04E-02   1.74E-02  0.9568        0.0137      0.1509     0.0039   -0.0073        0.0054      0.1260     0.0274    0.0011
  2.02  0.2686  0.7900  0.5760  6.347E-02  2.31E-02   9.21E-03  0.9643       -0.1887      0.1364     0.0040   -0.0100       -0.5807      0.2332     0.0529    0.0008
  2.02  0.2686  0.8469  0.4010  9.551E-02  1.47E-02   1.44E-02  1.0323        0.0463      0.0504     0.0046   -0.0095       -0.1907      0.0612     0.0135    0.0000
  2.02  0.3025  0.0933  2.5450  3.781E+00  4.55E-02   4.70E-01  1.0424        0.0246      0.0046     0.0124   -0.0195        0.0081      0.0070     0.0251    0.0041
  2.02  0.3025  0.0933  2.9490  1.524E+00  1.41E-02   1.91E-01  1.0799        0.0091      0.0032     0.0104   -0.0291        0.0012      0.0077     0.0274    0.0029
  2.02  0.3025  0.0933  3.2650  8.464E-01  1.03E-02   1.06E-01  1.1175        0.0040      0.0042     0.0111   -0.0378        0.0063      0.0101     0.0225    0.0221
  2.02  0.3025  0.0933  3.7100  3.702E-01  6.77E-03   4.64E-02  1.1289        0.0178      0.0062     0.0105   -0.0242       -0.0182      0.0151     0.0211    0.0158
  2.02  0.3025  0.0933  4.1820  1.935E-01  5.74E-03   2.42E-02  1.1801       -0.0095      0.0104     0.0132   -0.0058        0.0286      0.0241     0.0215   -0.0136
  2.02  0.3025  0.0933  4.7080  1.077E-01  4.75E-03   1.72E-02  1.1954       -0.0329      0.0164     0.0315   -0.0493        0.0537      0.0291     0.0224    0.0514
  2.02  0.3025  0.0933  5.2930  4.081E-02  2.73E-03   5.90E-03  1.0024        0.0163      0.0230     0.0203   -0.0124        0.0086      0.0501     0.0210    0.0090
  2.02  0.3025  0.1194  2.2380  5.936E+00  9.54E-02   7.44E-01  1.0199        0.0247      0.0067     0.0107   -0.0113        0.0070      0.0085     0.0237    0.0021
  2.02  0.3025  0.1194  2.5450  3.167E+00  2.09E-02   3.96E-01  1.0294        0.0070      0.0024     0.0116   -0.0164        0.0093      0.0048     0.0221    0.0043
  2.02  0.3025  0.1194  2.9490  1.498E+00  1.14E-02   1.87E-01  1.0434       -0.0067      0.0026     0.0114   -0.0215        0.0034      0.0063     0.0224    0.0117
  2.02  0.3025  0.1194  3.2650  8.907E-01  9.14E-03   1.11E-01  1.0534       -0.0023      0.0034     0.0108   -0.0225       -0.0249      0.0083     0.0217    0.0178
  2.02  0.3025  0.1194  3.7100  4.333E-01  6.45E-03   5.41E-02  1.0600       -0.0039      0.0049     0.0098   -0.0162       -0.0008      0.0121     0.0204    0.0032
  2.02  0.3025  0.1194  4.1820  2.052E-01  4.42E-03   2.56E-02  1.0763        0.0197      0.0071     0.0089   -0.0186       -0.0084      0.0175     0.0202   -0.0047
  2.02  0.3025  0.1194  4.7080  1.138E-01  2.95E-03   1.41E-02  1.0363       -0.0088      0.0094     0.0090   -0.0232        0.0696      0.0222     0.0211    0.0276
  2.02  0.3025  0.1194  5.2930  7.593E-02  4.26E-03   1.01E-02  0.9215       -0.1496      0.0228     0.0096   -0.0059        0.1910      0.0363     0.0229    0.0032
  2.02  0.3025  0.1468  2.2380  3.531E+00  3.55E-02   4.43E-01  1.0154        0.0234      0.0041     0.0103   -0.0113        0.0301      0.0059     0.0222    0.0028
  2.02  0.3025  0.1468  2.5450  2.073E+00  1.42E-02   2.59E-01  1.0220       -0.0066      0.0024     0.0115   -0.0154        0.0070      0.0051     0.0224    0.0065
  2.02  0.3025  0.1468  2.9490  1.056E+00  8.82E-03   1.32E-01  1.0318       -0.0111      0.0029     0.0118   -0.0183       -0.0006      0.0069     0.0213    0.0118
  2.02  0.3025  0.1468  3.2650  6.411E-01  7.05E-03   8.01E-02  1.0366       -0.0116      0.0037     0.0104   -0.0182       -0.0267      0.0090     0.0218    0.0090
  2.02  0.3025  0.1468  3.7100  3.105E-01  4.87E-03   3.88E-02  1.0455       -0.0137      0.0053     0.0096   -0.0176        0.0006      0.0129     0.0205    0.0021
  2.02  0.3025  0.1468  4.1820  1.536E-01  3.54E-03   1.92E-02  1.0530       -0.0279      0.0079     0.0085   -0.0256        0.0221      0.0188     0.0209    0.0148
  2.02  0.3025  0.1468  4.7080  6.936E-02  1.96E-03   8.65E-03  0.9937        0.0204      0.0093     0.0085   -0.0166       -0.0102      0.0231     0.0213    0.0144
  2.02  0.3025  0.1468  5.2930  3.247E-02  1.58E-03   4.10E-03  0.8713       -0.0599      0.0188     0.0114   -0.0071        0.1937      0.0439     0.0241    0.0046
  2.02  0.3025  0.1753  2.2380  2.343E+00  2.43E-02   2.94E-01  1.0114        0.0167      0.0041     0.0089   -0.0119        0.0261      0.0061     0.0229    0.0043
  2.02  0.3025  0.1753  2.5450  1.336E+00  1.21E-02   1.68E-01  1.0179       -0.0062      0.0033     0.0097   -0.0148        0.0217      0.0061     0.0226    0.0078
  2.02  0.3025  0.1753  2.9490  6.963E-01  6.98E-03   8.73E-02  1.0255       -0.0090      0.0035     0.0097   -0.0174        0.0107      0.0079     0.0215    0.0078
  2.02  0.3025  0.1753  3.2650  4.388E-01  5.29E-03   5.48E-02  1.0316       -0.0145      0.0041     0.0102   -0.0183       -0.0077      0.0099     0.0213    0.0059
  2.02  0.3025  0.1753  3.7100  2.086E-01  3.58E-03   2.61E-02  1.0395       -0.0205      0.0058     0.0085   -0.0215       -0.0194      0.0141     0.0203    0.0065
  2.02  0.3025  0.1753  4.1820  9.785E-02  2.53E-03   1.22E-02  1.0476       -0.0124      0.0091     0.0083   -0.0314        0.0539      0.0216     0.0216    0.0361
  2.02  0.3025  0.1753  4.7080  4.088E-02  1.38E-03   5.13E-03  0.9810       -0.0112      0.0113     0.0082   -0.0200        0.0097      0.0278     0.0216    0.0225
  2.02  0.3025  0.2051  1.9530  2.726E+00  4.22E-02   3.42E-01  1.0029        0.0163      0.0077     0.0085   -0.0087        0.0231      0.0124     0.0243    0.0024
  2.02  0.3025  0.2051  2.2380  1.482E+00  1.23E-02   1.85E-01  1.0085       -0.0004      0.0031     0.0100   -0.0123        0.0190      0.0058     0.0206    0.0054
  2.02  0.3025  0.2051  2.5450  8.619E-01  7.43E-03   1.08E-01  1.0143       -0.0090      0.0029     0.0088   -0.0154        0.0000      0.0064     0.0213    0.0063
  2.02  0.3025  0.2051  2.9490  4.506E-01  5.19E-03   5.62E-02  1.0224       -0.0159      0.0040     0.0083   -0.0184       -0.0137      0.0089     0.0214    0.0068
  2.02  0.3025  0.2051  3.2650  2.777E-01  3.94E-03   3.49E-02  1.0293       -0.0156      0.0049     0.0085   -0.0204       -0.0147      0.0115     0.0215    0.0075
  2.02  0.3025  0.2051  3.7100  1.304E-01  2.57E-03   1.63E-02  1.0399       -0.0204      0.0068     0.0090   -0.0264        0.0251      0.0165     0.0207    0.0178
  2.02  0.3025  0.2051  4.1820  4.873E-02  1.60E-03   6.10E-03  1.0156       -0.0245      0.0110     0.0090   -0.0233       -0.0107      0.0274     0.0220    0.0149
  2.02  0.3025  0.2051  4.7080  2.246E-02  9.36E-04   2.80E-03  0.9503        0.0233      0.0138     0.0097   -0.0171        0.0629      0.0334     0.0249    0.0152
  2.02  0.3025  0.2362  1.6750  2.551E+00  6.64E-02   3.20E-01  0.9947        0.0251      0.0122     0.0119   -0.0036        0.0319      0.0210     0.0233    0.0005
  2.02  0.3025  0.2362  1.9530  1.502E+00  2.18E-02   1.88E-01  1.0002       -0.0002      0.0070     0.0112   -0.0096       -0.0075      0.0113     0.0208    0.0033
  2.02  0.3025  0.2362  2.2380  9.814E-01  8.12E-03   1.23E-01  1.0052        0.0045      0.0030     0.0091   -0.0135        0.0193      0.0060     0.0208    0.0045
  2.02  0.3025  0.2362  2.5450  5.711E-01  5.36E-03   7.13E-02  1.0110       -0.0103      0.0031     0.0089   -0.0167       -0.0033      0.0073     0.0215    0.0059
  2.02  0.3025  0.2362  2.9490  2.978E-01  3.83E-03   3.73E-02  1.0203       -0.0282      0.0044     0.0092   -0.0199       -0.0303      0.0101     0.0201    0.0086
  2.02  0.3025  0.2362  3.2650  1.800E-01  2.97E-03   2.25E-02  1.0289       -0.0428      0.0058     0.0083   -0.0233        0.0132      0.0131     0.0207    0.0123
  2.02  0.3025  0.2362  3.7100  7.501E-02  1.85E-03   9.44E-03  1.0344       -0.0532      0.0086     0.0089   -0.0275       -0.0264      0.0200     0.0214    0.0200
  2.02  0.3025  0.2362  4.1820  3.198E-02  1.18E-03   4.01E-03  1.0311       -0.0211      0.0127     0.0112   -0.0340       -0.0075      0.0303     0.0244    0.0396
  2.02  0.3025  0.2362  4.7080  1.313E-02  6.75E-04   1.66E-03  0.9078        0.0148      0.0164     0.0113   -0.0186       -0.0600      0.0438     0.0242    0.0183
  2.02  0.3025  0.2686  1.6750  1.762E+00  3.37E-02   2.23E-01  0.9919        0.0195      0.0098     0.0080   -0.0057       -0.0065      0.0178     0.0287    0.0011
  2.02  0.3025  0.2686  1.9530  1.089E+00  1.57E-02   1.36E-01  0.9966        0.0302      0.0066     0.0095   -0.0110        0.0342      0.0106     0.0225    0.0024
  2.02  0.3025  0.2686  2.2380  6.551E-01  5.92E-03   8.20E-02  1.0014        0.0044      0.0033     0.0089   -0.0148        0.0100      0.0066     0.0213    0.0044
  2.02  0.3025  0.2686  2.5450  3.803E-01  4.12E-03   4.76E-02  1.0083       -0.0104      0.0037     0.0077   -0.0177        0.0028      0.0084     0.0207    0.0075
  2.02  0.3025  0.2686  2.9490  1.967E-01  2.85E-03   2.47E-02  1.0197       -0.0277      0.0050     0.0085   -0.0218        0.0047      0.0116     0.0209    0.0115
  2.02  0.3025  0.2686  3.2650  1.140E-01  2.12E-03   1.43E-02  1.0291       -0.0232      0.0065     0.0095   -0.0257        0.0269      0.0151     0.0200    0.0160
  2.02  0.3025  0.2686  3.7100  4.442E-02  1.40E-03   5.63E-03  1.0332       -0.0277      0.0110     0.0089   -0.0290        0.0540      0.0255     0.0232    0.0167
  2.02  0.3025  0.2686  4.1820  1.914E-02  8.33E-04   2.41E-03  1.0069       -0.0309      0.0151     0.0132   -0.0298        0.0463      0.0370     0.0223    0.0301
  2.02  0.3025  0.3025  1.6750  1.231E+00  1.97E-02   1.54E-01  0.9890        0.0104      0.0086     0.0099   -0.0077       -0.0106      0.0158     0.0202    0.0008
  2.02  0.3025  0.3025  1.9530  7.465E-01  1.17E-02   9.34E-02  0.9930        0.0235      0.0070     0.0081   -0.0124        0.0243      0.0110     0.0204    0.0030
  2.02  0.3025  0.3025  2.2380  4.326E-01  4.56E-03   5.41E-02  0.9989        0.0093      0.0038     0.0087   -0.0156        0.0088      0.0075     0.0208    0.0061
  2.02  0.3025  0.3025  2.5450  2.455E-01  3.22E-03   3.09E-02  1.0068       -0.0127      0.0045     0.0080   -0.0188       -0.0071      0.0102     0.0214    0.0086
  2.02  0.3025  0.3025  2.9490  1.189E-01  2.04E-03   1.50E-02  1.0158       -0.0306      0.0059     0.0081   -0.0218        0.0233      0.0138     0.0211    0.0071
  2.02  0.3025  0.3025  3.2650  6.225E-02  1.48E-03   7.88E-03  1.0263       -0.0233      0.0082     0.0094   -0.0256        0.0056      0.0196     0.0219    0.0085
  2.02  0.3025  0.3025  3.7100  2.496E-02  1.01E-03   3.19E-03  1.0523       -0.0311      0.0139     0.0117   -0.0386       -0.0402      0.0345     0.0224    0.0422
  2.02  0.3025  0.3025  4.1820  9.606E-03  5.73E-04   1.21E-03  0.9928        0.0044      0.0196     0.0152   -0.0316       -0.0169      0.0469     0.0263    0.0333
  2.02  0.3025  0.3379  1.4230  1.168E+00  4.63E-02   1.48E-01  0.9820        0.0250      0.0138     0.0076   -0.0025        0.0238      0.0192     0.0288    0.0002
  2.02  0.3025  0.3379  1.6750  7.655E-01  1.13E-02   9.67E-02  0.9858        0.0224      0.0080     0.0101   -0.0097       -0.0113      0.0147     0.0200    0.0023
  2.02  0.3025  0.3379  2.2380  2.789E-01  3.55E-03   3.50E-02  0.9962        0.0009      0.0046     0.0108   -0.0163       -0.0036      0.0090     0.0204    0.0050
  2.02  0.3025  0.3379  2.5450  1.518E-01  2.40E-03   1.90E-02  1.0027       -0.0109      0.0054     0.0092   -0.0188       -0.0244      0.0123     0.0211    0.0035
  2.02  0.3025  0.3379  2.9490  6.736E-02  1.38E-03   8.47E-03  1.0200       -0.0337      0.0071     0.0096   -0.0249        0.0197      0.0168     0.0200    0.0089
  2.02  0.3025  0.3379  3.2650  3.744E-02  1.10E-03   4.79E-03  1.0411       -0.0447      0.0104     0.0092   -0.0328       -0.0137      0.0247     0.0214    0.0254
  2.02  0.3025  0.3379  3.7100  1.501E-02  7.72E-04   1.94E-03  1.0382       -0.0236      0.0169     0.0092   -0.0350        0.0224      0.0407     0.0204    0.0294
  2.02  0.3025  0.3748  1.4230  8.236E-01  2.70E-02   1.06E-01  0.9798        0.0230      0.0126     0.0070   -0.0058        0.0200      0.0194     0.0278    0.0010
  2.02  0.3025  0.3748  2.2380  1.755E-01  2.82E-03   2.21E-02  0.9952       -0.0050      0.0058     0.0098   -0.0177       -0.0227      0.0113     0.0201    0.0032
  2.02  0.3025  0.3748  2.5450  9.233E-02  1.73E-03   1.17E-02  1.0049       -0.0164      0.0065     0.0098   -0.0215       -0.0086      0.0145     0.0208    0.0063
  2.02  0.3025  0.3748  2.9490  4.206E-02  9.82E-04   5.33E-03  1.0237       -0.0486      0.0084     0.0076   -0.0272        0.0839      0.0190     0.0217    0.0147
  2.02  0.3025  0.3748  3.2650  2.038E-02  8.54E-04   2.62E-03  1.0421       -0.0445      0.0149     0.0112   -0.0331        0.0810      0.0347     0.0200    0.0220
  2.02  0.3025  0.3748  3.7100  7.862E-03  4.86E-04   1.01E-03  1.0492       -0.0284      0.0206     0.0108   -0.0407       -0.0242      0.0520     0.0212    0.0394
  2.02  0.3025  0.4134  1.4230  5.712E-01  1.43E-02   7.27E-02  0.9776       -0.0084      0.0115     0.0072   -0.0082       -0.0552      0.0210     0.0215    0.0011
  2.02  0.3025  0.4134  1.9530  1.988E-01  4.94E-03   2.50E-02  0.9864       -0.0040      0.0106     0.0094   -0.0162       -0.0070      0.0162     0.0207    0.0037
  2.02  0.3025  0.4134  2.2380  1.037E-01  2.09E-03   1.31E-02  0.9923       -0.0111      0.0073     0.0091   -0.0192       -0.0199      0.0142     0.0209    0.0062
  2.02  0.3025  0.4134  2.5450  5.622E-02  1.20E-03   7.09E-03  1.0011       -0.0381      0.0077     0.0077   -0.0214        0.0414      0.0166     0.0229    0.0073
  2.02  0.3025  0.4134  2.9490  2.171E-02  7.20E-04   2.79E-03  1.0257       -0.0399      0.0119     0.0081   -0.0277        0.0618      0.0270     0.0227    0.0081
  2.02  0.3025  0.4134  3.2650  1.117E-02  6.48E-04   1.44E-03  1.0535       -0.0385      0.0202     0.0118   -0.0366        0.0243      0.0481     0.0243    0.0209
  2.02  0.3025  0.4537  1.1870  5.450E-01  1.97E-02   7.32E-02  0.9706       -0.0078      0.0120     0.0069   -0.0033       -0.0045      0.0185     0.0252    0.0004
  2.02  0.3025  0.4537  1.9530  1.155E-01  3.48E-03   1.46E-02  0.9810       -0.0314      0.0126     0.0098   -0.0166       -0.0269      0.0195     0.0210    0.0050
  2.02  0.3025  0.4537  2.2380  6.503E-02  1.46E-03   8.40E-03  0.9853       -0.0243      0.0082     0.0125   -0.0175       -0.0089      0.0159     0.0274    0.0025
  2.02  0.3025  0.4537  2.5450  3.103E-02  8.94E-04   3.95E-03  0.9985       -0.0452      0.0103     0.0107   -0.0202       -0.0159      0.0215     0.0209   -0.0028
  2.02  0.3025  0.4537  2.9490  1.224E-02  6.38E-04   1.60E-03  1.0420       -0.0443      0.0186     0.0100   -0.0331       -0.0245      0.0392     0.0219    0.0103
  2.02  0.3025  0.4537  3.2650  5.826E-03  4.22E-04   7.72E-04  1.0762       -0.0798      0.0273     0.0135   -0.0433        0.1089      0.0579     0.0330    0.0281
  2.02  0.3025  0.4958  1.1870  3.977E-01  1.96E-02   5.15E-02  0.9671        0.0152      0.0170     0.0068   -0.0071        0.0195      0.0203     0.0222    0.0022
  2.02  0.3025  0.4958  2.2380  3.788E-02  1.05E-03   4.82E-03  0.9821       -0.0283      0.0104     0.0087   -0.0171       -0.0014      0.0192     0.0225   -0.0056
  2.02  0.3025  0.4958  2.5450  1.794E-02  7.79E-04   2.32E-03  1.0107       -0.0517      0.0161     0.0085   -0.0259        0.0773      0.0330     0.0239   -0.0008
  2.02  0.3025  0.4958  2.9490  6.999E-03  4.46E-04   9.43E-04  1.0659        0.0012      0.0220     0.0125   -0.0401        0.0231      0.0527     0.0264    0.0139
  2.02  0.3025  0.5397  1.1870  2.281E-01  1.62E-02   3.19E-02  0.9628        0.0335      0.0257     0.0082   -0.0097        0.0305      0.0296     0.0209    0.0026
  2.02  0.3025  0.5397  2.2380  2.050E-02  9.54E-04   2.81E-03  0.9869       -0.0141      0.0181     0.0137   -0.0209        0.0302      0.0315     0.0342   -0.0080
  2.02  0.3025  0.5397  2.5450  1.182E-02  7.96E-04   1.63E-03  1.0236       -0.0587      0.0255     0.0145   -0.0317        0.0767      0.0534     0.0226   -0.0028
  2.02  0.3025  0.5855  0.9690  2.522E-01  1.20E-02   3.32E-02  0.9559        0.0245      0.0165     0.0080   -0.0064        0.0195      0.0232     0.0229    0.0016
  2.02  0.3025  0.6334  0.9690  1.093E-01  1.88E-02   1.55E-02  0.9513       -0.0158      0.0596     0.0106   -0.0120       -0.0689      0.0561     0.0304    0.0027
  2.02  0.3025  0.6834  0.7650  1.764E-01  8.23E-03   2.29E-02  0.9472        0.0573      0.0159     0.0068   -0.0084       -0.0141      0.0200     0.0327    0.0016
  2.02  0.3025  0.7355  0.7650  9.009E-02  1.24E-02   1.30E-02  0.9467        0.0180      0.0467     0.0155   -0.0127       -0.2486      0.0525     0.0410    0.0017
  2.02  0.3025  0.7900  0.5760  9.515E-02  3.80E-03   1.42E-02  0.9657        0.0667      0.0126     0.0069   -0.0128       -0.2298      0.0226     0.0569    0.0013
  2.02  0.3025  0.8469  0.4010  7.288E-02  1.14E-02   1.13E-02  1.0617        0.1168      0.0567     0.0073   -0.0113       -0.1748      0.0935     0.0216    0.0003
  2.02  0.3379  0.0933  2.5450  2.305E+00  7.17E-02   2.97E-01  1.0276        0.0539      0.0127     0.0148   -0.0223        0.0644      0.0178     0.0319    0.0016
  2.02  0.3379  0.0933  2.9490  6.009E-01  1.01E-02   7.80E-02  1.1002        0.0150      0.0059     0.0130   -0.0380       -0.0092      0.0146     0.0338   -0.0031
  2.02  0.3379  0.0933  3.2650  2.822E-01  8.42E-03   3.67E-02  1.1594       -0.0158      0.0107     0.0136   -0.0441       -0.0289      0.0255     0.0297    0.0356
  2.02  0.3379  0.0933  3.7100  1.717E-01  7.77E-03   2.23E-02  1.2223        0.0140      0.0174     0.0131   -0.0136        0.0982      0.0406     0.0286   -0.0220
  2.02  0.3379  0.0933  4.1820  1.061E-01  6.39E-03   1.38E-02  1.4718       -0.0249      0.0241     0.0156   -0.0448        0.0810      0.0436     0.0289    0.0509
  2.02  0.3379  0.0933  4.7080  4.215E-02  4.80E-03   6.88E-03  1.3128       -0.1473      0.0491     0.0339   -0.0489        0.1125      0.0577     0.0297    0.0502
  2.02  0.3379  0.1194  2.2380  4.489E+00  1.43E-01   5.84E-01  0.9994       -0.0019      0.0144     0.0133   -0.0128       -0.0327      0.0180     0.0307    0.0024
  2.02  0.3379  0.1194  2.5450  2.460E+00  2.17E-02   3.19E-01  1.0103        0.0090      0.0033     0.0141   -0.0183        0.0122      0.0069     0.0294    0.0030
  2.02  0.3379  0.1194  2.9490  9.517E-01  9.23E-03   1.23E-01  1.0269        0.0041      0.0034     0.0139   -0.0236       -0.0110      0.0082     0.0296    0.0124
  2.02  0.3379  0.1194  3.2650  4.958E-01  7.83E-03   6.40E-02  1.0352        0.0010      0.0055     0.0134   -0.0201       -0.0489      0.0134     0.0291    0.0121
  2.02  0.3379  0.1194  3.7100  2.293E-01  5.03E-03   2.97E-02  1.0717       -0.0133      0.0077     0.0125   -0.0136       -0.0144      0.0187     0.0281   -0.0054
  2.02  0.3379  0.1194  4.1820  1.233E-01  3.12E-03   1.60E-02  1.1131        0.0172      0.0094     0.0117   -0.0423        0.0109      0.0221     0.0279    0.0548
  2.02  0.3379  0.1194  4.7080  8.776E-02  5.10E-03   1.13E-02  0.9338       -0.1261      0.0250     0.0118   -0.0085        0.1785      0.0446     0.0286    0.0075
  2.02  0.3379  0.1468  1.9530  4.499E+00  1.98E-01   5.84E-01  0.9896       -0.0071      0.0215     0.0138   -0.0059       -0.0915      0.0315     0.0327    0.0005
  2.02  0.3379  0.1468  2.2380  2.633E+00  4.54E-02   3.43E-01  0.9958       -0.0017      0.0077     0.0129   -0.0124       -0.0002      0.0108     0.0295    0.0022
  2.02  0.3379  0.1468  2.5450  1.688E+00  1.51E-02   2.19E-01  1.0022       -0.0114      0.0034     0.0140   -0.0166        0.0223      0.0073     0.0297    0.0057
  2.02  0.3379  0.1468  2.9490  7.646E-01  7.93E-03   9.92E-02  1.0111       -0.0139      0.0037     0.0142   -0.0185       -0.0037      0.0088     0.0287    0.0117
  2.02  0.3379  0.1468  3.2650  4.032E-01  6.36E-03   5.23E-02  1.0156       -0.0179      0.0055     0.0130   -0.0164       -0.0273      0.0131     0.0292    0.0032
  2.02  0.3379  0.1468  3.7100  2.175E-01  4.67E-03   2.82E-02  1.0363       -0.0177      0.0075     0.0123   -0.0184       -0.0075      0.0186     0.0281    0.0007
  2.02  0.3379  0.1468  4.1820  9.404E-02  2.47E-03   1.22E-02  1.0128       -0.0166      0.0096     0.0113   -0.0248        0.0579      0.0228     0.0284    0.0291
  2.02  0.3379  0.1468  4.7080  4.232E-02  1.98E-03   5.48E-03  0.8752       -0.0023      0.0170     0.0113   -0.0074        0.0142      0.0422     0.0287    0.0068
  2.02  0.3379  0.1753  1.9530  3.387E+00  7.55E-02   4.41E-01  0.9874        0.0343      0.0116     0.0119   -0.0076        0.0317      0.0186     0.0312    0.0009
  2.02  0.3379  0.1753  2.2380  1.874E+00  2.77E-02   2.44E-01  0.9920        0.0170      0.0063     0.0117   -0.0127        0.0279      0.0091     0.0301    0.0035
  2.02  0.3379  0.1753  2.5450  1.130E+00  1.17E-02   1.47E-01  0.9981       -0.0088      0.0039     0.0124   -0.0157       -0.0039      0.0081     0.0298    0.0081
  2.02  0.3379  0.1753  2.9490  5.346E-01  6.12E-03   6.95E-02  1.0045       -0.0379      0.0042     0.0124   -0.0170       -0.0017      0.0099     0.0289    0.0062
  2.02  0.3379  0.1753  3.2650  2.969E-01  4.93E-03   3.85E-02  1.0122       -0.0245      0.0058     0.0128   -0.0172       -0.0123      0.0141     0.0288    0.0020
  2.02  0.3379  0.1753  3.7100  1.432E-01  3.44E-03   1.86E-02  1.0265       -0.0152      0.0084     0.0113   -0.0253       -0.0065      0.0210     0.0280    0.0145
  2.02  0.3379  0.1753  4.1820  7.212E-02  2.02E-03   9.34E-03  0.9750        0.0008      0.0100     0.0112   -0.0186        0.0337      0.0245     0.0290    0.0145
  2.02  0.3379  0.2051  1.9530  2.367E+00  4.56E-02   3.08E-01  0.9843        0.0274      0.0100     0.0114   -0.0091        0.0477      0.0165     0.0312    0.0020
  2.02  0.3379  0.2051  2.2380  1.257E+00  1.85E-02   1.63E-01  0.9890       -0.0021      0.0061     0.0126   -0.0131        0.0123      0.0093     0.0282    0.0054
  2.02  0.3379  0.2051  2.5450  7.492E-01  9.23E-03   9.75E-02  0.9951       -0.0171      0.0047     0.0116   -0.0156       -0.0059      0.0095     0.0288    0.0069
  2.02  0.3379  0.2051  2.9490  3.600E-01  4.93E-03   4.66E-02  1.0027       -0.0261      0.0051     0.0112   -0.0179       -0.0001      0.0115     0.0288    0.0040
  2.02  0.3379  0.2051  3.2650  2.084E-01  3.95E-03   2.72E-02  1.0123       -0.0295      0.0068     0.0114   -0.0206       -0.0102      0.0161     0.0289    0.0057
  2.02  0.3379  0.2051  3.7100  8.738E-02  2.42E-03   1.14E-02  1.0277       -0.0158      0.0100     0.0118   -0.0328       -0.0007      0.0236     0.0283    0.0364
  2.02  0.3379  0.2051  4.1820  3.734E-02  1.29E-03   4.85E-03  0.9620       -0.0123      0.0124     0.0118   -0.0231        0.0639      0.0303     0.0293    0.0259
  2.02  0.3379  0.2362  1.6750  2.306E+00  5.93E-02   3.00E-01  0.9775        0.0203      0.0107     0.0144   -0.0037        0.0245      0.0192     0.0304    0.0004
  2.02  0.3379  0.2362  1.9530  1.339E+00  1.96E-02   1.73E-01  0.9816        0.0090      0.0080     0.0138   -0.0104        0.0009      0.0143     0.0283    0.0033
  2.02  0.3379  0.2362  2.2380  8.171E-01  1.03E-02   1.06E-01  0.9875        0.0051      0.0051     0.0119   -0.0137        0.0069      0.0092     0.0283    0.0055
  2.02  0.3379  0.2362  2.5450  4.792E-01  6.44E-03   6.21E-02  0.9930       -0.0140      0.0050     0.0117   -0.0170        0.0171      0.0104     0.0289    0.0047
  2.02  0.3379  0.2362  2.9490  2.342E-01  3.93E-03   3.04E-02  1.0039       -0.0302      0.0063     0.0119   -0.0202       -0.0077      0.0131     0.0278    0.0065
  2.02  0.3379  0.2362  3.2650  1.357E-01  3.20E-03   1.76E-02  1.0172       -0.0288      0.0087     0.0112   -0.0261        0.0194      0.0197     0.0283    0.0159
  2.02  0.3379  0.2362  3.7100  5.594E-02  1.74E-03   7.30E-03  1.0000       -0.0336      0.0113     0.0117   -0.0250        0.0423      0.0268     0.0288    0.0134
  2.02  0.3379  0.2362  4.1820  2.085E-02  9.25E-04   2.71E-03  0.9166        0.0068      0.0158     0.0137   -0.0201        0.0484      0.0378     0.0313    0.0177
  2.02  0.3379  0.2686  1.6750  1.526E+00  3.15E-02   2.00E-01  0.9745       -0.0073      0.0096     0.0110   -0.0064       -0.0225      0.0179     0.0349    0.0012
  2.02  0.3379  0.2686  1.9530  9.169E-01  1.39E-02   1.19E-01  0.9804        0.0218      0.0077     0.0122   -0.0113        0.0257      0.0135     0.0297    0.0040
  2.02  0.3379  0.2686  2.2380  5.490E-01  7.15E-03   7.13E-02  0.9856        0.0003      0.0051     0.0117   -0.0154       -0.0027      0.0096     0.0288    0.0041
  2.02  0.3379  0.2686  2.5450  3.242E-01  4.51E-03   4.21E-02  0.9925       -0.0138      0.0050     0.0107   -0.0188        0.0031      0.0110     0.0283    0.0059
  2.02  0.3379  0.2686  2.9490  1.517E-01  2.67E-03   1.97E-02  1.0077       -0.0333      0.0066     0.0114   -0.0237        0.0192      0.0144     0.0284    0.0119
  2.02  0.3379  0.2686  3.2650  8.190E-02  2.38E-03   1.07E-02  1.0224       -0.0364      0.0109     0.0122   -0.0308        0.0179      0.0241     0.0277    0.0250
  2.02  0.3379  0.2686  3.7100  3.510E-02  1.27E-03   4.61E-03  1.0243       -0.0248      0.0136     0.0117   -0.0389        0.0266      0.0326     0.0303    0.0441
  2.02  0.3379  0.3025  1.6750  1.154E+00  1.89E-02   1.50E-01  0.9732        0.0332      0.0086     0.0126   -0.0079        0.0525      0.0171     0.0279    0.0021
  2.02  0.3379  0.3025  2.2380  3.664E-01  5.27E-03   4.75E-02  0.9838       -0.0001      0.0054     0.0115   -0.0173       -0.0162      0.0111     0.0284    0.0048
  2.02  0.3379  0.3025  2.5450  2.075E-01  3.16E-03   2.71E-02  0.9941       -0.0279      0.0054     0.0110   -0.0205       -0.0028      0.0126     0.0288    0.0091
  2.02  0.3379  0.3025  2.9490  9.368E-02  2.01E-03   1.22E-02  1.0151       -0.0396      0.0078     0.0110   -0.0282       -0.0109      0.0180     0.0286    0.0186
  2.02  0.3379  0.3025  3.2650  4.836E-02  1.77E-03   6.34E-03  1.0153       -0.0133      0.0131     0.0121   -0.0281       -0.0015      0.0303     0.0292    0.0068
  2.02  0.3379  0.3025  3.7100  1.879E-02  8.45E-04   2.49E-03  1.0007       -0.0415      0.0174     0.0142   -0.0340        0.1212      0.0389     0.0296    0.0307
  2.02  0.3379  0.3379  1.4230  1.038E+00  2.89E-02   1.36E-01  0.9655        0.0123      0.0092     0.0106   -0.0018        0.0195      0.0171     0.0350    0.0002
  2.02  0.3379  0.3379  1.6750  6.982E-01  1.07E-02   9.14E-02  0.9706        0.0257      0.0086     0.0127   -0.0099       -0.0056      0.0173     0.0277    0.0011
  2.02  0.3379  0.3379  2.2380  2.465E-01  3.78E-03   3.20E-02  0.9839        0.0005      0.0058     0.0133   -0.0183       -0.0115      0.0119     0.0280    0.0076
  2.02  0.3379  0.3379  2.5450  1.300E-01  2.21E-03   1.69E-02  0.9971       -0.0140      0.0062     0.0120   -0.0228       -0.0020      0.0138     0.0286    0.0107
  2.02  0.3379  0.3379  2.9490  5.976E-02  1.59E-03   7.80E-03  1.0120       -0.0419      0.0093     0.0123   -0.0268        0.0041      0.0226     0.0278    0.0030
  2.02  0.3379  0.3379  3.2650  2.690E-02  1.14E-03   3.57E-03  1.0609       -0.0394      0.0162     0.0119   -0.0469        0.0775      0.0364     0.0289    0.0514
  2.02  0.3379  0.3748  1.4230  7.542E-01  2.10E-02   1.00E-01  0.9650        0.0149      0.0097     0.0102   -0.0059       -0.0076      0.0160     0.0341    0.0002
  2.02  0.3379  0.3748  2.2380  1.560E-01  2.61E-03   2.03E-02  0.9843       -0.0109      0.0063     0.0124   -0.0191       -0.0232      0.0130     0.0278    0.0049
  2.02  0.3379  0.3748  2.5450  7.988E-02  1.65E-03   1.05E-02  0.9975       -0.0215      0.0076     0.0124   -0.0230       -0.0044      0.0169     0.0283    0.0003
  2.02  0.3379  0.3748  2.9490  3.493E-02  1.29E-03   4.58E-03  1.0486       -0.0130      0.0140     0.0107   -0.0408        0.0708      0.0315     0.0291    0.0325
  2.02  0.3379  0.3748  3.2650  1.592E-02  7.88E-04   2.12E-03  1.0554       -0.0522      0.0185     0.0138   -0.0414        0.0294      0.0429     0.0277    0.0277
  2.02  0.3379  0.4134  1.4230  5.637E-01  1.88E-02   7.43E-02  0.9626        0.0119      0.0128     0.0103   -0.0086       -0.0311      0.0198     0.0289    0.0016
  2.02  0.3379  0.4134  2.2380  9.986E-02  1.88E-03   1.31E-02  0.9860       -0.0066      0.0072     0.0119   -0.0210        0.0041      0.0141     0.0285   -0.0005
  2.02  0.3379  0.4134  2.5450  5.080E-02  1.45E-03   6.64E-03  1.0122       -0.0245      0.0106     0.0107   -0.0298       -0.0386      0.0228     0.0301    0.0104
  2.02  0.3379  0.4134  2.9490  2.292E-02  1.02E-03   3.05E-03  1.0619       -0.0636      0.0174     0.0110   -0.0407        0.1565      0.0398     0.0299    0.0224
  2.02  0.3379  0.4537  1.1870  5.378E-01  1.42E-02   7.45E-02  0.9568        0.0056      0.0086     0.0101   -0.0024        0.0123      0.0181     0.0319    0.0002
  2.02  0.3379  0.4537  1.4230  3.443E-01  1.05E-02   4.64E-02  0.9628        0.0226      0.0140     0.0121   -0.0106       -0.0278      0.0253     0.0286    0.0012
  2.02  0.3379  0.4537  2.2380  5.940E-02  1.57E-03   7.94E-03  0.9925        0.0033      0.0102     0.0149   -0.0252        0.0424      0.0193     0.0338    0.0062
  2.02  0.3379  0.4537  2.5450  2.996E-02  1.31E-03   3.95E-03  1.0265       -0.0568      0.0166     0.0132   -0.0316        0.0372      0.0356     0.0284    0.0091
  2.02  0.3379  0.4537  2.9490  1.031E-02  5.62E-04   1.39E-03  1.1218       -0.0258      0.0198     0.0127   -0.0564        0.0456      0.0446     0.0292    0.0175
  2.02  0.3379  0.4958  1.1870  4.006E-01  1.35E-02   5.34E-02  0.9574        0.0280      0.0115     0.0100   -0.0072        0.0175      0.0187     0.0295    0.0001
  2.02  0.3379  0.4958  2.2380  3.208E-02  1.38E-03   4.23E-03  0.9959       -0.0339      0.0168     0.0115   -0.0236        0.0002      0.0315     0.0297   -0.0034
  2.02  0.3379  0.4958  2.5450  1.736E-02  9.02E-04   2.32E-03  1.0697       -0.0571      0.0205     0.0114   -0.0386        0.1673      0.0419     0.0309   -0.0080
  2.02  0.3379  0.5397  1.1870  2.291E-01  1.19E-02   3.27E-02  0.9558       -0.0120      0.0202     0.0112   -0.0115       -0.0883      0.0305     0.0284    0.0024
  2.02  0.3379  0.5855  0.9690  2.240E-01  8.71E-03   3.00E-02  0.9477       -0.0249      0.0130     0.0109   -0.0069        0.0458      0.0224     0.0301    0.0016
  2.02  0.3379  0.6334  0.9690  1.393E-01  8.00E-03   1.97E-02  0.9446        0.0694      0.0205     0.0132   -0.0137       -0.0114      0.0208     0.0365    0.0026
  2.02  0.3379  0.6834  0.7650  1.459E-01  4.11E-03   1.96E-02  0.9406        0.0749      0.0096     0.0100   -0.0093       -0.0207      0.0156     0.0385    0.0019
  2.02  0.3379  0.6834  0.9690  6.427E-02  1.60E-02   9.96E-03  0.9406        0.0798      0.0899     0.0204   -0.0158       -0.0034      0.0694     0.0431    0.0029
  2.02  0.3379  0.7355  0.7650  7.937E-02  3.01E-03   1.18E-02  0.9429        0.0432      0.0112     0.0178   -0.0148       -0.2378      0.0224     0.0463    0.0021
  2.02  0.3379  0.7900  0.5760  9.456E-02  4.99E-03   1.45E-02  0.9698        0.1026      0.0159     0.0101   -0.0149       -0.2084      0.0362     0.0617    0.0014
  2.02  0.3379  0.8469  0.4010  1.610E-01  1.81E-02   2.56E-02  1.1000        0.1455      0.0353     0.0104   -0.0096       -0.2084      0.0603     0.0290    0.0002
  2.02  0.3748  0.0933  2.9490  1.338E-01  1.30E-02   1.77E-02  1.2225        0.0049      0.0364     0.0115   -0.0608       -0.1600      0.0876     0.0351    0.0037
  2.02  0.3748  0.0933  3.7100  4.763E-02  9.03E-03   6.32E-03  1.7380        0.0389      0.0795     0.0116   -0.0204       -0.3668      0.1783     0.0297   -0.0390
  2.02  0.3748  0.0933  4.1820  1.241E-02  1.37E-02   1.64E-03  3.7811        0.0228      0.4361     0.0146   -0.1235        0.0740      0.4113     0.0300    0.0907
  2.02  0.3748  0.1194  2.5450  1.385E+00  1.97E-02   1.83E-01  0.9948        0.0166      0.0058     0.0129   -0.0203        0.0068      0.0104     0.0305   -0.0002
  2.02  0.3748  0.1194  2.9490  4.847E-01  9.30E-03   6.39E-02  1.0203        0.0159      0.0071     0.0126   -0.0260       -0.0178      0.0167     0.0307    0.0153
  2.02  0.3748  0.1194  3.2650  2.940E-01  6.44E-03   3.87E-02  1.0465        0.0040      0.0081     0.0120   -0.0160        0.0169      0.0194     0.0302   -0.0072
  2.02  0.3748  0.1194  3.7100  1.275E-01  3.55E-03   1.69E-02  1.1984       -0.0133      0.0105     0.0109   -0.0238       -0.0305      0.0248     0.0291    0.0181
  2.02  0.3748  0.1194  4.1820  9.964E-02  5.10E-03   1.32E-02  1.0362       -0.0988      0.0229     0.0099   -0.0229        0.0832      0.0441     0.0290    0.0263
  2.02  0.3748  0.1468  1.9530  4.433E+00  2.03E-01   5.87E-01  0.9692        0.0185      0.0235     0.0124   -0.0063       -0.0614      0.0347     0.0340    0.0008
  2.02  0.3748  0.1468  2.2380  2.305E+00  4.79E-02   3.06E-01  0.9763       -0.0120      0.0096     0.0114   -0.0132       -0.0355      0.0137     0.0306    0.0012
  2.02  0.3748  0.1468  2.5450  1.148E+00  1.31E-02   1.52E-01  0.9836       -0.0102      0.0044     0.0128   -0.0179       -0.0050      0.0095     0.0308    0.0048
  2.02  0.3748  0.1468  2.9490  5.257E-01  8.69E-03   6.95E-02  0.9924       -0.0227      0.0062     0.0130   -0.0171        0.0135      0.0147     0.0298    0.0090
  2.02  0.3748  0.1468  3.2650  3.085E-01  6.13E-03   4.08E-02  1.0107        0.0000      0.0072     0.0115   -0.0154        0.0029      0.0179     0.0303   -0.0067
  2.02  0.3748  0.1468  3.7100  1.438E-01  3.30E-03   1.90E-02  1.0800       -0.0182      0.0087     0.0107   -0.0367       -0.0201      0.0205     0.0292    0.0455
  2.02  0.3748  0.1468  4.1820  7.949E-02  3.08E-03   1.05E-02  0.9286       -0.0024      0.0149     0.0094   -0.0121        0.0463      0.0360     0.0295    0.0146
  2.02  0.3748  0.1753  1.9530  2.913E+00  8.61E-02   3.87E-01  0.9682       -0.0043      0.0152     0.0102   -0.0079       -0.0600      0.0239     0.0324    0.0004
  2.02  0.3748  0.1753  2.2380  1.697E+00  2.48E-02   2.25E-01  0.9731       -0.0025      0.0064     0.0099   -0.0133        0.0020      0.0104     0.0312    0.0025
  2.02  0.3748  0.1753  2.5450  8.533E-01  1.03E-02   1.13E-01  0.9783       -0.0204      0.0047     0.0108   -0.0164       -0.0070      0.0101     0.0309    0.0081
  2.02  0.3748  0.1753  2.9490  3.990E-01  7.08E-03   5.29E-02  0.9855       -0.0267      0.0067     0.0108   -0.0156        0.0155      0.0160     0.0300    0.0011
  2.02  0.3748  0.1753  3.2650  2.308E-01  4.97E-03   3.05E-02  1.0056       -0.0169      0.0078     0.0113   -0.0181       -0.0225      0.0198     0.0299    0.0001
  2.02  0.3748  0.1753  3.7100  1.083E-01  2.65E-03   1.43E-02  1.0112       -0.0357      0.0094     0.0094   -0.0296        0.0688      0.0219     0.0291    0.0382
  2.02  0.3748  0.2051  1.9530  2.130E+00  5.49E-02   2.83E-01  0.9656        0.0192      0.0129     0.0095   -0.0093        0.0343      0.0200     0.0324    0.0012
  2.02  0.3748  0.2051  2.2380  1.164E+00  1.76E-02   1.54E-01  0.9698       -0.0007      0.0065     0.0111   -0.0138        0.0208      0.0107     0.0293    0.0047
  2.02  0.3748  0.2051  2.5450  5.932E-01  8.96E-03   7.87E-02  0.9759       -0.0346      0.0061     0.0097   -0.0153        0.0070      0.0120     0.0299    0.0076
  2.02  0.3748  0.2051  2.9490  2.892E-01  5.88E-03   3.82E-02  0.9856       -0.0214      0.0078     0.0093   -0.0173        0.0005      0.0183     0.0299   -0.0014
  2.02  0.3748  0.2051  3.2650  1.675E-01  3.84E-03   2.23E-02  1.0072       -0.0478      0.0086     0.0094   -0.0241        0.0073      0.0205     0.0300    0.0126
  2.02  0.3748  0.2051  3.7100  7.628E-02  2.15E-03   1.01E-02  0.9684       -0.0367      0.0103     0.0100   -0.0207        0.0015      0.0257     0.0294    0.0141
  2.02  0.3748  0.2362  1.6750  2.115E+00  7.41E-02   2.80E-01  0.9596       -0.0100      0.0126     0.0132   -0.0034       -0.0168      0.0253     0.0315    0.0002
  2.02  0.3748  0.2362  1.9530  1.270E+00  2.89E-02   1.68E-01  0.9631        0.0076      0.0115     0.0124   -0.0107        0.0287      0.0189     0.0294    0.0026
  2.02  0.3748  0.2362  2.2380  7.209E-01  1.24E-02   9.57E-02  0.9688       -0.0160      0.0072     0.0101   -0.0137       -0.0149      0.0119     0.0294    0.0067
  2.02  0.3748  0.2362  2.5450  3.720E-01  6.28E-03   4.92E-02  0.9748       -0.0318      0.0066     0.0099   -0.0162       -0.0239      0.0131     0.0300    0.0028
  2.02  0.3748  0.2362  2.9490  1.823E-01  4.71E-03   2.41E-02  0.9908       -0.0206      0.0102     0.0102   -0.0207        0.0164      0.0225     0.0289    0.0040
  2.02  0.3748  0.2362  3.2650  1.133E-01  2.86E-03   1.50E-02  1.0164       -0.0082      0.0097     0.0092   -0.0334        0.0411      0.0229     0.0294    0.0350
  2.02  0.3748  0.2362  3.7100  4.895E-02  1.66E-03   6.52E-03  0.9593        0.0039      0.0130     0.0099   -0.0294        0.0921      0.0306     0.0299    0.0334
  2.02  0.3748  0.2686  1.6750  1.471E+00  3.89E-02   1.97E-01  0.9572        0.0197      0.0106     0.0089   -0.0064       -0.0053      0.0207     0.0363    0.0009
  2.02  0.3748  0.2686  2.2380  4.683E-01  6.88E-03   6.21E-02  0.9687       -0.0010      0.0058     0.0099   -0.0148        0.0258      0.0113     0.0299    0.0042
  2.02  0.3748  0.2686  2.5450  2.417E-01  4.31E-03   3.20E-02  0.9760       -0.0243      0.0066     0.0086   -0.0190       -0.0249      0.0147     0.0294    0.0013
  2.02  0.3748  0.2686  2.9490  1.250E-01  3.60E-03   1.66E-02  1.0038       -0.0435      0.0113     0.0094   -0.0277       -0.0327      0.0248     0.0295    0.0192
  2.02  0.3748  0.2686  3.2650  7.173E-02  2.07E-03   9.52E-03  0.9938       -0.0236      0.0110     0.0105   -0.0256       -0.0112      0.0265     0.0288    0.0086
  2.02  0.3748  0.3025  1.6750  1.094E+00  2.33E-02   1.45E-01  0.9556        0.0067      0.0103     0.0110   -0.0086       -0.0353      0.0214     0.0289    0.0021
  2.02  0.3748  0.3025  2.2380  3.215E-01  4.95E-03   4.25E-02  0.9689       -0.0029      0.0061     0.0097   -0.0176       -0.0047      0.0124     0.0295    0.0019
  2.02  0.3748  0.3025  2.5450  1.567E-01  3.50E-03   2.08E-02  0.9817       -0.0052      0.0083     0.0089   -0.0218        0.0050      0.0185     0.0299    0.0072
  2.02  0.3748  0.3025  2.9490  8.090E-02  2.58E-03   1.08E-02  1.0121       -0.0149      0.0120     0.0090   -0.0318       -0.0590      0.0274     0.0297    0.0237
  2.02  0.3748  0.3025  3.2650  3.749E-02  1.35E-03   5.01E-03  1.0339       -0.0080      0.0137     0.0104   -0.0444        0.0004      0.0311     0.0304    0.0402
  2.02  0.3748  0.3379  1.4230  9.764E-01  3.40E-02   1.31E-01  0.9488       -0.0003      0.0116     0.0085   -0.0011        0.0695      0.0270     0.0364    0.0000
  2.02  0.3748  0.3379  1.6750  6.250E-01  1.25E-02   8.35E-02  0.9558        0.0142      0.0106     0.0112   -0.0097       -0.0016      0.0220     0.0288    0.0032
  2.02  0.3748  0.3379  2.2380  1.999E-01  3.61E-03   2.65E-02  0.9702       -0.0001      0.0072     0.0119   -0.0202       -0.0229      0.0145     0.0291    0.0049
  2.02  0.3748  0.3379  2.5450  1.121E-01  3.04E-03   1.49E-02  0.9947       -0.0137      0.0102     0.0102   -0.0264        0.0064      0.0231     0.0297    0.0167
  2.02  0.3748  0.3379  2.9490  5.077E-02  1.70E-03   6.76E-03  1.0194       -0.0262      0.0128     0.0107   -0.0323        0.0336      0.0290     0.0288    0.0006
  2.02  0.3748  0.3379  3.2650  2.002E-02  9.07E-04   2.71E-03  0.9984       -0.0202      0.0171     0.0102   -0.0453       -0.0088      0.0400     0.0300    0.0382
  2.02  0.3748  0.3748  1.4230  6.776E-01  2.08E-02   9.20E-02  0.9490        0.0028      0.0109     0.0078   -0.0054       -0.0304      0.0225     0.0355    0.0013
  2.02  0.3748  0.3748  1.6750  4.100E-01  7.60E-03   5.55E-02  0.9553        0.0149      0.0100     0.0084   -0.0121       -0.0479      0.0211     0.0302    0.0008
  2.02  0.3748  0.3748  2.2380  1.275E-01  2.90E-03   1.69E-02  0.9792       -0.0006      0.0092     0.0108   -0.0224       -0.0049      0.0182     0.0289    0.0113
  2.02  0.3748  0.3748  2.5450  7.243E-02  2.56E-03   9.68E-03  1.0008        0.0017      0.0135     0.0108   -0.0264        0.0194      0.0298     0.0294    0.0008
  2.02  0.3748  0.3748  2.9490  3.208E-02  1.17E-03   4.29E-03  1.0872        0.0002      0.0146     0.0085   -0.0578        0.0728      0.0315     0.0302    0.0579
  2.02  0.3748  0.4134  1.4230  5.004E-01  1.50E-02   6.73E-02  0.9487        0.0211      0.0128     0.0081   -0.0082       -0.0102      0.0255     0.0300    0.0000
  2.02  0.3748  0.4134  2.2380  8.504E-02  2.88E-03   1.14E-02  0.9840       -0.0205      0.0140     0.0101   -0.0223       -0.0043      0.0266     0.0296   -0.0032
  2.02  0.3748  0.4134  2.5450  5.002E-02  1.83E-03   6.67E-03  1.0387       -0.0339      0.0143     0.0086   -0.0395        0.0765      0.0317     0.0312    0.0063
  2.02  0.3748  0.4537  1.1870  5.005E-01  1.81E-02   7.05E-02  0.9433        0.0055      0.0117     0.0078   -0.0016       -0.0144      0.0258     0.0331    0.0001
  2.02  0.3748  0.4537  1.4230  3.213E-01  7.71E-03   4.40E-02  0.9486        0.0470      0.0119     0.0104   -0.0116       -0.0020      0.0249     0.0297    0.0015
  2.02  0.3748  0.4537  2.2380  5.910E-02  2.37E-03   8.05E-03  1.0082        0.0074      0.0162     0.0138   -0.0311        0.1359      0.0327     0.0351   -0.0057
  2.02  0.3748  0.4537  2.5450  2.674E-02  1.07E-03   3.59E-03  1.0975       -0.0717      0.0167     0.0118   -0.0547        0.1506      0.0359     0.0295    0.0329
  2.02  0.3748  0.4958  1.1870  3.300E-01  1.06E-02   4.48E-02  0.9434        0.0443      0.0108     0.0076   -0.0070        0.0104      0.0194     0.0306    0.0006
  2.02  0.3748  0.4958  2.2380  3.752E-02  1.59E-03   5.04E-03  1.0547       -0.0349      0.0168     0.0097   -0.0461       -0.0461      0.0364     0.0308    0.0163
  2.02  0.3748  0.5397  1.1870  2.066E-01  8.75E-03   2.99E-02  0.9464        0.0385      0.0154     0.0092   -0.0102       -0.0083      0.0204     0.0295   -0.0008
  2.02  0.3748  0.5855  0.9690  2.304E-01  5.36E-03   3.11E-02  0.9436        0.0129      0.0078     0.0089   -0.0061       -0.0130      0.0170     0.0312   -0.0002
  2.02  0.3748  0.5855  1.1870  1.104E-01  9.70E-03   1.59E-02  0.9492       -0.0133      0.0341     0.0116   -0.0164       -0.1758      0.0409     0.0320   -0.0024
  2.02  0.3748  0.6334  0.9690  1.346E-01  3.80E-03   1.94E-02  0.9444        0.1047      0.0097     0.0118   -0.0150       -0.3021      0.0159     0.0379    0.0008
  2.02  0.3748  0.6834  0.7650  1.234E-01  3.71E-03   1.69E-02  0.9417        0.0959      0.0102     0.0076   -0.0097       -0.2270      0.0196     0.0400    0.0001
  2.02  0.3748  0.6834  0.9690  8.005E-02  5.71E-03   1.26E-02  0.9419        0.0809      0.0248     0.0200   -0.0185       -0.1834      0.0339     0.0447    0.0005
  2.02  0.3748  0.7355  0.7650  7.960E-02  4.03E-03   1.20E-02  0.9476        0.0791      0.0141     0.0171   -0.0176       -0.3146      0.0372     0.0481    0.0023
  2.02  0.3748  0.7900  0.5760  1.050E-01  2.62E-02   1.63E-02  0.9833        0.0799      0.0878     0.0077   -0.0165       -0.2964      0.1290     0.0640    0.0012
  2.02  0.4134  0.1194  2.5450  7.922E-01  4.27E-02   1.14E-01  0.9897        0.0065      0.0242     0.0187   -0.0234        0.0711      0.0375     0.0454   -0.0071
  2.02  0.4134  0.1194  2.9490  2.675E-01  7.14E-03   3.85E-02  1.0436        0.0083      0.0102     0.0185   -0.0240       -0.0405      0.0249     0.0456    0.0071
  2.02  0.4134  0.1194  3.2650  1.231E-01  4.23E-03   1.77E-02  1.2131        0.0141      0.0127     0.0180   -0.0259       -0.0599      0.0313     0.0452   -0.0475
  2.02  0.4134  0.1194  3.7100  7.867E-02  4.84E-03   1.13E-02  1.5499        0.0129      0.0262     0.0173   -0.0407        0.0537      0.0605     0.0444    0.1160
  2.02  0.4134  0.1468  1.9530  4.231E+00  2.63E-01   6.11E-01  0.9486        0.1022      0.0297     0.0184   -0.0068        0.0360      0.0390     0.0480    0.0011
  2.02  0.4134  0.1468  2.2380  1.476E+00  5.21E-02   2.14E-01  0.9577       -0.0058      0.0182     0.0176   -0.0138       -0.0404      0.0265     0.0455   -0.0006
  2.02  0.4134  0.1468  2.5450  1.073E+00  1.98E-02   1.55E-01  0.9676       -0.0026      0.0075     0.0186   -0.0194        0.0594      0.0158     0.0456    0.0040
  2.02  0.4134  0.1468  2.9490  3.740E-01  6.44E-03   5.40E-02  0.9877       -0.0088      0.0064     0.0188   -0.0140       -0.0279      0.0161     0.0449   -0.0011
  2.02  0.4134  0.1468  3.2650  1.794E-01  3.91E-03   2.59E-02  1.0723       -0.0116      0.0081     0.0177   -0.0260       -0.0419      0.0202     0.0452   -0.0102
  2.02  0.4134  0.1468  3.7100  9.734E-02  3.44E-03   1.40E-02  1.0896       -0.0344      0.0140     0.0171   -0.0220       -0.0405      0.0334     0.0445    0.0464
  2.02  0.4134  0.1753  1.9530  2.673E+00  7.27E-02   3.87E-01  0.9490        0.0414      0.0143     0.0168   -0.0080        0.0178      0.0236     0.0468    0.0002
  2.02  0.4134  0.1753  2.2380  1.256E+00  3.27E-02   1.82E-01  0.9548       -0.0227      0.0129     0.0166   -0.0138       -0.0396      0.0196     0.0459    0.0009
  2.02  0.4134  0.1753  2.5450  7.067E-01  1.41E-02   1.02E-01  0.9592       -0.0024      0.0079     0.0172   -0.0169        0.0036      0.0178     0.0457    0.0080
  2.02  0.4134  0.1753  2.9490  2.985E-01  5.75E-03   4.31E-02  0.9783       -0.0308      0.0072     0.0172   -0.0147        0.0052      0.0181     0.0450   -0.0104
  2.02  0.4134  0.1753  3.2650  1.604E-01  3.52E-03   2.31E-02  1.0407       -0.0284      0.0083     0.0176   -0.0287       -0.0471      0.0203     0.0449    0.0202
  2.02  0.4134  0.1753  3.7100  7.693E-02  2.77E-03   1.11E-02  0.9452       -0.0405      0.0141     0.0163   -0.0154        0.0408      0.0346     0.0443    0.0231
  2.02  0.4134  0.2051  1.9530  1.918E+00  3.84E-02   2.77E-01  0.9474        0.0136      0.0107     0.0164   -0.0093       -0.0141      0.0186     0.0468    0.0001
  2.02  0.4134  0.2051  2.2380  9.059E-01  2.18E-02   1.31E-01  0.9513       -0.0161      0.0114     0.0174   -0.0142        0.0176      0.0177     0.0445    0.0038
  2.02  0.4134  0.2051  2.5450  4.673E-01  1.04E-02   6.76E-02  0.9570       -0.0045      0.0088     0.0165   -0.0142        0.0166      0.0197     0.0449    0.0073
  2.02  0.4134  0.2051  2.9490  2.238E-01  4.57E-03   3.22E-02  0.9809       -0.0214      0.0076     0.0162   -0.0195       -0.0234      0.0187     0.0450   -0.0099
  2.02  0.4134  0.2051  3.2650  1.370E-01  3.19E-03   1.98E-02  1.0336       -0.0274      0.0092     0.0163   -0.0377        0.0100      0.0220     0.0451    0.0596
  2.02  0.4134  0.2362  1.6750  2.117E+00  7.88E-02   3.06E-01  0.9410        0.0301      0.0149     0.0189   -0.0028        0.0236      0.0243     0.0461   -0.0001
  2.02  0.4134  0.2362  1.9530  1.147E+00  2.65E-02   1.65E-01  0.9452       -0.0013      0.0119     0.0184   -0.0107        0.0030      0.0190     0.0446    0.0015
  2.02  0.4134  0.2362  2.2380  5.928E-01  1.71E-02   8.58E-02  0.9495       -0.0082      0.0135     0.0168   -0.0142        0.0570      0.0205     0.0446    0.0066
  2.02  0.4134  0.2362  2.5450  3.158E-01  8.46E-03   4.55E-02  0.9588       -0.0112      0.0107     0.0166   -0.0145       -0.0493      0.0235     0.0451   -0.0006
  2.02  0.4134  0.2362  2.9490  1.484E-01  3.38E-03   2.14E-02  0.9958       -0.0172      0.0088     0.0168   -0.0280       -0.0290      0.0215     0.0442    0.0133
  2.02  0.4134  0.2362  3.2650  8.814E-02  2.43E-03   1.27E-02  0.9802       -0.0308      0.0106     0.0162   -0.0211       -0.0016      0.0257     0.0446    0.0167
  2.02  0.4134  0.2686  1.6750  1.384E+00  4.11E-02   2.02E-01  0.9397        0.0172      0.0125     0.0160   -0.0060        0.0347      0.0231     0.0498    0.0003
  2.02  0.4134  0.2686  2.2380  3.686E-01  9.45E-03   5.32E-02  0.9520       -0.0063      0.0111     0.0166   -0.0135       -0.0183      0.0189     0.0449    0.0057
  2.02  0.4134  0.2686  2.5450  1.991E-01  6.16E-03   2.87E-02  0.9635       -0.0272      0.0123     0.0158   -0.0189       -0.0422      0.0276     0.0446   -0.0068
  2.02  0.4134  0.2686  2.9490  1.053E-01  2.58E-03   1.52E-02  1.0179       -0.0201      0.0100     0.0163   -0.0376       -0.0006      0.0234     0.0447    0.0499
  2.02  0.4134  0.2686  3.2650  4.765E-02  1.72E-03   6.89E-03  0.9768       -0.0054      0.0145     0.0171   -0.0399        0.0116      0.0342     0.0441    0.0336
  2.02  0.4134  0.3025  1.6750  8.968E-01  1.84E-02   1.30E-01  0.9386        0.0028      0.0102     0.0173   -0.0085       -0.0023      0.0226     0.0443    0.0014
  2.02  0.4134  0.3025  2.2380  2.462E-01  7.36E-03   3.55E-02  0.9556       -0.0010      0.0131     0.0165   -0.0163        0.0368      0.0233     0.0446   -0.0018
  2.02  0.4134  0.3025  2.5450  1.486E-01  4.61E-03   2.15E-02  0.9738       -0.0018      0.0123     0.0160   -0.0257       -0.0236      0.0266     0.0450    0.0019
  2.02  0.4134  0.3025  2.9490  6.698E-02  1.93E-03   9.72E-03  0.9973       -0.0225      0.0117     0.0161   -0.0230        0.0760      0.0260     0.0448   -0.0067
  2.02  0.4134  0.3379  1.6750  5.482E-01  9.71E-03   7.97E-02  0.9381        0.0285      0.0095     0.0175   -0.0104       -0.0016      0.0215     0.0441    0.0030
  2.02  0.4134  0.3379  2.2380  1.613E-01  5.73E-03   2.33E-02  0.9597        0.0272      0.0151     0.0180   -0.0220        0.0175      0.0291     0.0444   -0.0035
  2.02  0.4134  0.3379  2.5450  1.083E-01  3.10E-03   1.57E-02  1.0077       -0.0255      0.0118     0.0168   -0.0356        0.0457      0.0264     0.0448    0.0381
  2.02  0.4134  0.3379  2.9490  3.487E-02  1.17E-03   5.05E-03  1.0437       -0.0193      0.0136     0.0171   -0.0747        0.0050      0.0315     0.0442    0.0670
  2.02  0.4134  0.3748  1.4230  6.464E-01  1.64E-02   9.53E-02  0.9330        0.0366      0.0087     0.0154   -0.0060        0.0368      0.0189     0.0491    0.0010
  2.02  0.4134  0.3748  1.6750  3.541E-01  5.93E-03   5.21E-02  0.9429        0.0355      0.0092     0.0157   -0.0112       -0.0104      0.0212     0.0451    0.0039
  2.02  0.4134  0.3748  2.2380  1.331E-01  4.70E-03   1.93E-02  0.9745        0.0257      0.0144     0.0172   -0.0280        0.0153      0.0294     0.0442    0.0139
  2.02  0.4134  0.3748  2.5450  6.980E-02  2.06E-03   1.02E-02  1.0100       -0.0298      0.0119     0.0172   -0.0230        0.1048      0.0264     0.0446   -0.0205
  2.02  0.4134  0.4134  1.4230  4.304E-01  1.17E-02   6.29E-02  0.9349        0.0335      0.0098     0.0155   -0.0079       -0.0181      0.0188     0.0450    0.0027
  2.02  0.4134  0.4134  1.9530  1.114E-01  6.11E-03   1.61E-02  0.9570       -0.0315      0.0275     0.0170   -0.0243       -0.1450      0.0489     0.0445    0.0051
  2.02  0.4134  0.4134  2.2380  1.047E-01  3.24E-03   1.52E-02  1.0011        0.0003      0.0129     0.0168   -0.0280        0.1391      0.0272     0.0447    0.0117
  2.02  0.4134  0.4134  2.5450  4.183E-02  1.35E-03   6.08E-03  1.1585       -0.0556      0.0139     0.0158   -0.0771        0.1512      0.0301     0.0459    0.0451
  2.02  0.4134  0.4537  1.4230  2.458E-01  8.27E-03   3.65E-02  0.9384        0.0179      0.0136     0.0170   -0.0108       -0.0801      0.0232     0.0448   -0.0013
  2.02  0.4134  0.4537  1.9530  1.022E-01  5.16E-03   1.48E-02  0.9766        0.0415      0.0239     0.0173   -0.0233        0.1503      0.0440     0.0448    0.0081
  2.02  0.4134  0.4537  2.2380  5.515E-02  1.80E-03   8.16E-03  1.0624       -0.0107      0.0133     0.0194   -0.0391        0.0967      0.0287     0.0489   -0.0332
  2.02  0.4134  0.4958  1.1870  3.100E-01  6.99E-03   4.57E-02  0.9323        0.0316      0.0075     0.0153   -0.0060       -0.0524      0.0170     0.0455   -0.0005
  2.02  0.4134  0.4958  1.4230  1.633E-01  6.45E-03   2.51E-02  0.9397        0.0109      0.0186     0.0186   -0.0158       -0.0903      0.0355     0.0466    0.0003
  2.02  0.4134  0.4958  1.9530  7.407E-02  3.32E-03   1.08E-02  1.0153        0.0360      0.0211     0.0158   -0.0279        0.1186      0.0380     0.0440   -0.0369
  2.02  0.4134  0.5397  1.1870  1.744E-01  5.36E-03   2.71E-02  0.9338        0.0443      0.0106     0.0162   -0.0110       -0.0528      0.0192     0.0447   -0.0006
  2.02  0.4134  0.5397  1.9530  3.500E-02  1.82E-03   5.19E-03  1.1173        0.0409      0.0245     0.0161   -0.0823        0.0610      0.0463     0.0461    0.0209
  2.02  0.4134  0.5855  0.9690  1.992E-01  5.01E-03   2.92E-02  0.9312        0.0254      0.0089     0.0160   -0.0050       -0.0019      0.0210     0.0459   -0.0007
  2.02  0.4134  0.5855  1.1870  1.073E-01  7.39E-03   1.67E-02  0.9452        0.1047      0.0258     0.0178   -0.0139       -0.0942      0.0309     0.0465   -0.0037
  2.02  0.4134  0.6334  0.9690  1.098E-01  3.86E-03   1.70E-02  0.9457        0.1535      0.0130     0.0179   -0.0112       -0.2064      0.0226     0.0511   -0.0032
  2.02  0.4134  0.6834  0.7650  1.229E-01  8.73E-03   1.83E-02  0.9541        0.0980      0.0266     0.0153   -0.0052       -0.1451      0.0585     0.0528   -0.0011
  2.02  0.4134  0.6834  0.9690  7.400E-02  8.72E-03   1.24E-02  0.9653        0.0542      0.0425     0.0246   -0.0200       -0.3379      0.0810     0.0568   -0.0122
  2.02  0.4134  0.7355  0.7650  1.353E-01  2.19E-02   2.19E-02  0.9753        0.1903      0.0677     0.0220   -0.0195       -0.0876      0.0601     0.0597   -0.0067
  2.02  0.4134  0.7900  0.5760  1.122E-01  7.18E-03   1.86E-02  1.0242        0.1136      0.0222     0.0153   -0.0183       -0.1968      0.0436     0.0742    0.0004
  2.02  0.4537  0.1194  2.9490  7.963E-02  5.07E-03   1.27E-02  1.2567       -0.0564      0.0267     0.0197   -0.0168        0.0066      0.0639     0.0522   -0.0243
  2.02  0.4537  0.1194  3.2650  5.635E-02  6.01E-03   8.98E-03  2.1134       -0.0908      0.0530     0.0192   -0.0913        0.3378      0.1047     0.0518   -0.0471
  2.02  0.4537  0.1468  1.9530  3.536E+00  8.53E-01   5.66E-01  0.9281        0.1470      0.1067     0.0196   -0.0071        0.1162      0.1065     0.0545    0.0011
  2.02  0.4537  0.1468  2.5450  6.538E-01  1.09E-02   1.05E-01  0.9600       -0.0321      0.0068     0.0198   -0.0225       -0.0177      0.0163     0.0522    0.0041
  2.02  0.4537  0.1468  2.9490  1.785E-01  3.72E-03   2.85E-02  1.0511       -0.0125      0.0081     0.0200   -0.0132       -0.0038      0.0208     0.0515   -0.0304
  2.02  0.4537  0.1468  3.2650  1.051E-01  3.55E-03   1.68E-02  1.4236        0.0115      0.0142     0.0189   -0.0806       -0.0634      0.0307     0.0518    0.0830
  2.02  0.4537  0.1753  1.9530  2.166E+00  1.33E-01   3.47E-01  0.9297        0.0654      0.0282     0.0180   -0.0079        0.0405      0.0406     0.0533    0.0002
  2.02  0.4537  0.1753  2.2380  1.248E+00  3.66E-02   2.00E-01  0.9383       -0.0010      0.0140     0.0178   -0.0145        0.0415      0.0238     0.0525   -0.0018
  2.02  0.4537  0.1753  2.5450  5.536E-01  9.09E-03   8.88E-02  0.9423       -0.0058      0.0067     0.0184   -0.0171        0.0421      0.0162     0.0523    0.0069
  2.02  0.4537  0.1753  2.9490  1.776E-01  3.71E-03   2.84E-02  1.0181        0.0034      0.0080     0.0184   -0.0211        0.0399      0.0203     0.0516   -0.0372
  2.02  0.4537  0.1753  3.2650  1.088E-01  3.31E-03   1.74E-02  1.1793        0.0034      0.0127     0.0188   -0.0460       -0.0252      0.0291     0.0516    0.1274
  2.02  0.4537  0.2051  1.9530  1.629E+00  5.36E-02   2.61E-01  0.9295        0.0223      0.0163     0.0176   -0.0091        0.0151      0.0291     0.0534   -0.0017
  2.02  0.4537  0.2051  2.2380  8.054E-01  2.39E-02   1.29E-01  0.9341        0.0042      0.0136     0.0186   -0.0149        0.0104      0.0244     0.0511    0.0030
  2.02  0.4537  0.2051  2.5450  3.629E-01  6.94E-03   5.81E-02  0.9404        0.0031      0.0077     0.0177   -0.0126       -0.0284      0.0184     0.0516    0.0056
  2.02  0.4537  0.2051  2.9490  1.410E-01  3.20E-03   2.25E-02  1.0274       -0.0166      0.0090     0.0175   -0.0383        0.0224      0.0225     0.0516   -0.0043
  2.02  0.4537  0.2362  1.6750  1.498E+00  6.26E-02   2.40E-01  0.9218       -0.0105      0.0155     0.0202   -0.0023       -0.0056      0.0290     0.0527    0.0000
  2.02  0.4537  0.2362  1.9530  8.561E-01  2.66E-02   1.37E-01  0.9282        0.0062      0.0161     0.0196   -0.0107        0.0337      0.0294     0.0512   -0.0003
  2.02  0.4537  0.2362  2.2380  5.299E-01  1.62E-02   8.49E-02  0.9307        0.0308      0.0135     0.0180   -0.0149        0.0613      0.0254     0.0512    0.0059
  2.02  0.4537  0.2362  2.5450  2.376E-01  5.11E-03   3.80E-02  0.9497       -0.0291      0.0088     0.0179   -0.0120        0.0135      0.0208     0.0517   -0.0062
  2.02  0.4537  0.2362  2.9490  1.184E-01  2.82E-03   1.89E-02  1.0439       -0.0275      0.0098     0.0180   -0.0540       -0.0240      0.0233     0.0509    0.0750
  2.02  0.4537  0.2686  1.6750  1.217E+00  4.34E-02   1.96E-01  0.9220        0.0182      0.0136     0.0173   -0.0054       -0.0349      0.0229     0.0562   -0.0007
  2.02  0.4537  0.2686  2.2380  2.874E-01  1.14E-02   4.60E-02  0.9340       -0.0279      0.0171     0.0178   -0.0127       -0.0458      0.0323     0.0516    0.0069
  2.02  0.4537  0.2686  2.5450  1.754E-01  4.37E-03   2.81E-02  0.9640       -0.0133      0.0105     0.0171   -0.0198        0.0403      0.0230     0.0512   -0.0229
  2.02  0.4537  0.2686  2.9490  7.642E-02  2.27E-03   1.22E-02  0.9658       -0.0268      0.0125     0.0176   -0.0154        0.0086      0.0300     0.0513    0.0351
  2.02  0.4537  0.3025  1.6750  8.395E-01  2.40E-02   1.34E-01  0.9218        0.0355      0.0109     0.0186   -0.0080        0.0224      0.0231     0.0509    0.0002
  2.02  0.4537  0.3025  2.2380  2.046E-01  7.24E-03   3.27E-02  0.9465       -0.0045      0.0154     0.0177   -0.0132        0.0359      0.0295     0.0513   -0.0042
  2.02  0.4537  0.3025  2.5450  1.172E-01  3.09E-03   1.88E-02  0.9918       -0.0115      0.0110     0.0173   -0.0403        0.0151      0.0239     0.0516    0.0033
  2.02  0.4537  0.3379  1.6750  4.777E-01  1.35E-02   7.69E-02  0.9215        0.0250      0.0118     0.0187   -0.0106        0.0080      0.0256     0.0508    0.0019
  2.02  0.4537  0.3379  2.2380  1.610E-01  4.44E-03   2.58E-02  0.9603        0.0077      0.0115     0.0192   -0.0227        0.0637      0.0242     0.0510   -0.0192
  2.02  0.4537  0.3379  2.5450  8.128E-02  2.31E-03   1.30E-02  1.0162       -0.0227      0.0123     0.0181   -0.0485        0.0509      0.0260     0.0514    0.0685
  2.02  0.4537  0.3748  1.4230  5.534E-01  1.36E-02   9.00E-02  0.9179        0.0417      0.0086     0.0166   -0.0055        0.0262      0.0216     0.0556    0.0004
  2.02  0.4537  0.3748  1.6750  2.785E-01  9.71E-03   4.52E-02  0.9251        0.0136      0.0175     0.0170   -0.0123       -0.0878      0.0395     0.0518    0.0044
  2.02  0.4537  0.3748  1.9530  1.622E-01  9.15E-03   2.60E-02  0.9487       -0.0128      0.0277     0.0174   -0.0162       -0.0346      0.0504     0.0513   -0.0087
  2.02  0.4537  0.3748  2.2380  1.116E-01  3.13E-03   1.79E-02  0.9867       -0.0054      0.0123     0.0185   -0.0444        0.0887      0.0248     0.0509    0.0146
  2.02  0.4537  0.4134  1.4230  4.008E-01  1.06E-02   6.48E-02  0.9189        0.0555      0.0090     0.0168   -0.0093       -0.0484      0.0210     0.0516    0.0018
  2.02  0.4537  0.4134  1.9530  1.560E-01  7.00E-03   2.50E-02  0.9606        0.0160      0.0214     0.0182   -0.0295        0.1268      0.0376     0.0512   -0.0114
  2.02  0.4537  0.4134  2.2380  7.395E-02  2.26E-03   1.19E-02  1.0037       -0.0154      0.0131     0.0180   -0.0292        0.0465      0.0269     0.0513    0.0161
  2.02  0.4537  0.4537  1.4230  1.973E-01  7.53E-03   3.23E-02  0.9282        0.0369      0.0135     0.0182   -0.0100       -0.0173      0.0270     0.0514    0.0044
  2.02  0.4537  0.4537  1.9530  9.998E-02  4.20E-03   1.61E-02  0.9911       -0.0194      0.0215     0.0185   -0.0465        0.1066      0.0404     0.0514    0.0409
  2.02  0.4537  0.4958  1.1870  2.521E-01  7.34E-03   4.10E-02  0.9175        0.0519      0.0110     0.0165   -0.0062        0.0322      0.0257     0.0521    0.0021
  2.02  0.4537  0.4958  1.4230  1.321E-01  1.17E-02   2.22E-02  0.9394        0.0742      0.0337     0.0198   -0.0149        0.0164      0.0507     0.0531   -0.0077
  2.02  0.4537  0.5397  1.1870  1.748E-01  6.95E-03   2.97E-02  0.9313        0.0960      0.0150     0.0174   -0.0092        0.0154      0.0325     0.0513   -0.0032
  2.02  0.4537  0.5855  0.9690  1.609E-01  1.04E-02   2.61E-02  0.9232        0.0396      0.0251     0.0172   -0.0032       -0.0241      0.0617     0.0525    0.0002
  2.02  0.4537  0.5855  1.1870  1.306E-01  8.89E-03   2.22E-02  0.9382        0.1051      0.0289     0.0190   -0.0187       -0.1069      0.0578     0.0530   -0.0037
  2.02  0.4537  0.6334  0.9690  1.263E-01  2.13E-02   2.14E-02  0.9361        0.1250      0.0635     0.0191   -0.0123       -0.3117      0.1019     0.0575   -0.0051
  2.02  0.4537  0.6834  0.7650  1.819E-01  3.27E-02   2.98E-02  0.9448       -0.1633      0.1028     0.0165   -0.0024        0.4666      0.2431     0.0591    0.0000
  2.02  0.4537  0.6834  0.9690  9.702E-02  8.02E-03   1.76E-02  0.9962        0.0679      0.0299     0.0258   -0.0075       -0.2980      0.0470     0.0631   -0.0198
  2.02  0.4537  0.7355  0.7650  1.138E-01  5.20E-03   2.00E-02  1.0352        0.1000      0.0151     0.0233   -0.0038       -0.2313      0.0307     0.0659   -0.0181
  2.02  0.4537  0.7900  0.5760  9.772E-02  4.13E-03   1.75E-02  1.1440        0.1211      0.0157     0.0166   -0.0038       -0.2017      0.0358     0.0805   -0.0059
  2.02  0.4958  0.1468  2.5450  3.041E-01  8.14E-03   4.44E-02  0.9745        0.0235      0.0119     0.0200   -0.0268        0.0807      0.0240     0.0296    0.0017
  2.02  0.4958  0.1468  2.9490  8.412E-02  2.95E-03   1.23E-02  1.4803        0.0103      0.0140     0.0202   -0.0307        0.0854      0.0346     0.0283   -0.1296
  2.02  0.4958  0.1753  2.2380  8.025E-01  2.66E-02   1.18E-01  0.9263       -0.0566      0.0167     0.0179   -0.0156       -0.0458      0.0271     0.0302   -0.0068
  2.02  0.4958  0.1753  2.5450  3.285E-01  6.21E-03   4.82E-02  0.9342       -0.0158      0.0080     0.0185   -0.0172       -0.0050      0.0189     0.0298    0.0007
  2.02  0.4958  0.1753  2.9490  1.068E-01  2.92E-03   1.56E-02  1.3253        0.0343      0.0108     0.0185   -0.0764        0.0261      0.0279     0.0285   -0.0584
  2.02  0.4958  0.2051  2.2380  6.678E-01  1.62E-02   9.77E-02  0.9193        0.0301      0.0115     0.0187   -0.0160        0.0485      0.0209     0.0275    0.0024
  2.02  0.4958  0.2051  2.5450  2.602E-01  5.32E-03   3.81E-02  0.9337       -0.0098      0.0085     0.0178   -0.0117       -0.0117      0.0203     0.0284    0.0019
  2.02  0.4958  0.2051  2.9490  8.809E-02  2.62E-03   1.29E-02  1.2433        0.0156      0.0130     0.0175   -0.1243       -0.0133      0.0310     0.0284    0.1239
  2.02  0.4958  0.2362  1.6750  1.674E+00  1.33E-01   2.45E-01  0.9024        0.0345      0.0355     0.0204   -0.0018        0.0167      0.0779     0.0306    0.0000
  2.02  0.4958  0.2362  1.9530  7.885E-01  3.72E-02   1.15E-01  0.9126       -0.0382      0.0245     0.0198   -0.0107       -0.0976      0.0445     0.0277   -0.0038
  2.02  0.4958  0.2362  2.2380  4.283E-01  1.06E-02   6.28E-02  0.9129        0.0184      0.0113     0.0181   -0.0152        0.0282      0.0219     0.0277    0.0048
  2.02  0.4958  0.2362  2.5450  1.980E-01  4.45E-03   2.89E-02  0.9621       -0.0305      0.0094     0.0179   -0.0083        0.0185      0.0230     0.0286   -0.0182
  2.02  0.4958  0.2686  1.6750  9.462E-01  6.19E-02   1.40E-01  0.9044        0.0000      0.0281     0.0173   -0.0047        0.0402      0.0559     0.0369   -0.0013
  2.02  0.4958  0.2686  2.2380  2.529E-01  7.53E-03   3.70E-02  0.9147       -0.0173      0.0140     0.0179   -0.0135        0.0457      0.0261     0.0284    0.0044
  2.02  0.4958  0.2686  2.5450  1.427E-01  3.84E-03   2.09E-02  1.0173       -0.0018      0.0115     0.0171   -0.0290        0.0362      0.0262     0.0276   -0.0591
  2.02  0.4958  0.3025  1.6750  8.515E-01  3.80E-02   1.25E-01  0.9059        0.0215      0.0169     0.0187   -0.0074        0.0149      0.0405     0.0270   -0.0020
  2.02  0.4958  0.3025  2.2380  1.787E-01  5.94E-03   2.61E-02  0.9444        0.0107      0.0157     0.0178   -0.0085       -0.0146      0.0283     0.0278   -0.0030
  2.02  0.4958  0.3025  2.5450  9.534E-02  3.18E-03   1.40E-02  1.0800       -0.0378      0.0156     0.0173   -0.1026        0.0979      0.0323     0.0284    0.0785
  2.02  0.4958  0.3379  1.6750  4.815E-01  2.14E-02   7.09E-02  0.9065        0.0151      0.0185     0.0188   -0.0103        0.0254      0.0401     0.0268    0.0008
  2.02  0.4958  0.3379  1.9530  2.180E-01  1.14E-02   3.19E-02  0.9154        0.0119      0.0268     0.0177   -0.0140       -0.0005      0.0454     0.0271    0.0051
  2.02  0.4958  0.3379  2.2380  1.322E-01  3.70E-03   1.94E-02  0.9956       -0.0116      0.0126     0.0194   -0.0227        0.0743      0.0253     0.0273   -0.0526
  2.02  0.4958  0.3748  1.4230  5.284E-01  2.50E-02   7.89E-02  0.9022        0.0654      0.0184     0.0166   -0.0044       -0.0189      0.0466     0.0358   -0.0004
  2.02  0.4958  0.3748  1.6750  2.592E-01  1.52E-02   3.86E-02  0.9091       -0.0100      0.0280     0.0170   -0.0133       -0.0972      0.0557     0.0288    0.0026
  2.02  0.4958  0.3748  2.2380  8.009E-02  2.65E-03   1.18E-02  1.0726        0.0262      0.0155     0.0186   -0.0961        0.1027      0.0306     0.0270    0.0610
  2.02  0.4958  0.4134  1.4230  3.707E-01  1.85E-02   5.49E-02  0.9055        0.0195      0.0195     0.0168   -0.0088        0.0486      0.0490     0.0285    0.0007
  2.02  0.4958  0.4537  1.4230  2.047E-01  1.12E-02   3.08E-02  0.9124       -0.0105      0.0241     0.0183   -0.0134        0.0841      0.0557     0.0281    0.0025
  2.02  0.4958  0.4958  1.1870  2.360E-01  2.76E-02   3.52E-02  0.9075        0.1142      0.0506     0.0165   -0.0075        0.1656      0.1116     0.0294    0.0008
  2.02  0.4958  0.5397  1.1870  2.376E-01  3.30E-02   3.74E-02  0.9223        0.0193      0.0572     0.0174   -0.0106        0.0763      0.1095     0.0278    0.0047
  2.02  0.4958  0.5855  0.9690  3.883E-01  4.60E-02   5.77E-02  0.9064       -0.0355      0.0524     0.0173   -0.0027       -0.2346      0.1527     0.0302    0.0005
  2.02  0.4958  0.5855  1.1870  1.622E-01  1.09E-02   2.55E-02  0.9697        0.0279      0.0277     0.0191   -0.0168       -0.1021      0.0528     0.0312   -0.0198
  2.02  0.4958  0.6334  0.9690  1.533E-01  8.22E-03   2.40E-02  0.9563        0.0797      0.0189     0.0193   -0.0087       -0.1618      0.0401     0.0390   -0.0077
  2.02  0.4958  0.6334  1.1870  6.128E-02  6.12E-03   1.02E-02  0.9658        0.1517      0.0437     0.0231   -0.0363        0.2661      0.0628     0.0458    0.0025
  2.02  0.4958  0.6834  0.9690  8.993E-02  3.55E-03   1.52E-02  0.9838        0.1438      0.0139     0.0264   -0.0188       -0.2185      0.0265     0.0476   -0.0106
  2.02  0.4958  0.7355  0.7650  1.048E-01  3.73E-03   1.71E-02  1.0186        0.1368      0.0133     0.0236   -0.0054       -0.2088      0.0290     0.0517   -0.0139
  2.02  0.5397  0.1753  1.9530  1.278E+00  8.44E-02   2.05E-01  0.8897        0.1060      0.0358     0.0310   -0.0078        0.0711      0.0561     0.0523   -0.0002
  2.02  0.5397  0.1753  2.5450  1.620E-01  4.79E-03   2.61E-02  0.9734        0.0503      0.0131     0.0313   -0.0219        0.0606      0.0299     0.0511   -0.0174
  2.02  0.5397  0.2051  1.9530  8.115E-01  3.11E-02   1.30E-01  0.8965       -0.0034      0.0222     0.0307   -0.0074       -0.0562      0.0426     0.0524   -0.0073
  2.02  0.5397  0.2051  2.2380  3.514E-01  1.22E-02   5.64E-02  0.9093        0.0228      0.0181     0.0314   -0.0177       -0.0062      0.0324     0.0496    0.0018
  2.02  0.5397  0.2051  2.5450  1.254E-01  4.05E-03   2.01E-02  0.9633        0.0095      0.0140     0.0308   -0.0169        0.0534      0.0349     0.0501   -0.0110
  2.02  0.5397  0.2362  1.9530  5.136E-01  1.62E-02   8.22E-02  0.9000       -0.0223      0.0183     0.0321   -0.0105       -0.0851      0.0374     0.0497   -0.0109
  2.02  0.5397  0.2362  2.2380  2.333E-01  8.06E-03   3.75E-02  0.8973       -0.0009      0.0175     0.0310   -0.0153        0.0736      0.0328     0.0497    0.0019
  2.02  0.5397  0.2362  2.5450  9.528E-02  3.53E-03   1.53E-02  1.0487       -0.0387      0.0162     0.0309   -0.0066        0.1016      0.0407     0.0503   -0.0617
  2.02  0.5397  0.2686  1.6750  7.527E-01  4.51E-02   1.22E-01  0.8857       -0.0218      0.0298     0.0305   -0.0042       -0.0610      0.0601     0.0560   -0.0014
  2.02  0.5397  0.3025  1.6750  4.973E-01  2.61E-02   7.98E-02  0.8913       -0.0160      0.0296     0.0314   -0.0065        0.0544      0.0616     0.0493   -0.0062
  2.02  0.5397  0.3379  1.6750  3.451E-01  1.75E-02   5.57E-02  0.8940       -0.0085      0.0286     0.0315   -0.0105        0.0960      0.0567     0.0492   -0.0023
  2.02  0.5397  0.3748  1.4230  4.518E-01  6.21E-02   7.37E-02  0.8851       -0.0412      0.0583     0.0301   -0.0029        0.0289      0.0913     0.0552   -0.0018
  2.02  0.5397  0.3748  1.9530  9.741E-02  4.24E-03   1.57E-02  0.9438        0.0031      0.0234     0.0306   -0.0123        0.0180      0.0458     0.0498   -0.0005
  2.02  0.5397  0.4134  1.4230  3.304E-01  2.53E-02   5.35E-02  0.8932        0.0004      0.0312     0.0302   -0.0080        0.0658      0.0668     0.0502   -0.0009
  2.02  0.5397  0.4537  1.4230  2.272E-01  1.38E-02   3.73E-02  0.9038       -0.0131      0.0280     0.0311   -0.0141        0.0328      0.0593     0.0499    0.0004
  2.02  0.5397  0.4958  1.1870  3.744E-01  2.34E-02   6.10E-02  0.9012        0.0101      0.0204     0.0300   -0.0060        0.0341      0.0586     0.0508    0.0000
  2.02  0.5397  0.4958  1.4230  1.248E-01  6.37E-03   2.10E-02  0.9272       -0.0555      0.0267     0.0322   -0.0213       -0.0696      0.0572     0.0521    0.0008
  2.02  0.5397  0.5397  1.1870  2.224E-01  9.67E-03   3.79E-02  0.9185        0.0404      0.0146     0.0306   -0.0168       -0.0556      0.0380     0.0498    0.0003
  2.02  0.5397  0.5397  1.4230  6.080E-02  3.56E-03   1.03E-02  1.0623       -0.0115      0.0317     0.0337   -0.0092       -0.0990      0.0683     0.0533   -0.0404
  2.02  0.5397  0.5855  1.1870  1.111E-01  4.96E-03   1.89E-02  0.9844        0.0591      0.0170     0.0317   -0.0141        0.0310      0.0364     0.0520    0.0018
  2.02  0.5397  0.6334  0.9690  1.380E-01  4.57E-03   2.34E-02  0.9457        0.0578      0.0141     0.0318   -0.0148       -0.0018      0.0319     0.0575    0.0029
  2.02  0.5855  0.1753  2.5450  4.241E-02  2.41E-03   6.34E-03  1.2950        0.0423      0.0246     0.0243   -0.0516       -0.0800      0.0632     0.0230   -0.0805
  2.02  0.5855  0.2051  1.9530  6.747E-01  2.67E-02   1.01E-01  0.8832        0.0462      0.0225     0.0235   -0.0053       -0.0137      0.0447     0.0262   -0.0122
  2.02  0.5855  0.2362  1.9530  4.241E-01  1.39E-02   6.31E-02  0.8962        0.0136      0.0188     0.0254   -0.0098       -0.0564      0.0397     0.0195   -0.0263
  2.02  0.5855  0.2686  1.6750  6.850E-01  2.69E-02   1.03E-01  0.8657        0.0235      0.0174     0.0232   -0.0041       -0.0423      0.0380     0.0335   -0.0018
  2.02  0.5855  0.2686  1.9530  3.035E-01  9.39E-03   4.52E-02  0.8941        0.0099      0.0184     0.0241   -0.0165        0.0132      0.0396     0.0228   -0.0083
  2.02  0.5855  0.3025  1.6750  5.099E-01  1.87E-02   7.61E-02  0.8786        0.0086      0.0170     0.0244   -0.0048        0.0251      0.0360     0.0182   -0.0122
  2.02  0.5855  0.3025  1.9530  1.879E-01  6.47E-03   2.80E-02  0.8820       -0.0552      0.0205     0.0232   -0.0165        0.0428      0.0442     0.0187    0.0038
  2.02  0.5855  0.3379  1.6750  3.428E-01  1.53E-02   5.14E-02  0.8884       -0.0707      0.0233     0.0245   -0.0112       -0.0446      0.0457     0.0178   -0.0125
  2.02  0.5855  0.3748  1.4230  5.109E-01  2.39E-02   7.76E-02  0.8651       -0.0087      0.0203     0.0226   -0.0019       -0.0492      0.0407     0.0320   -0.0020
  2.02  0.5855  0.3748  1.6750  2.177E-01  9.03E-03   3.30E-02  0.8903       -0.0029      0.0215     0.0229   -0.0159        0.0630      0.0428     0.0213    0.0024
  2.02  0.5855  0.4134  1.4230  4.175E-01  1.39E-02   6.29E-02  0.8844        0.0022      0.0125     0.0228   -0.0070       -0.0278      0.0312     0.0209   -0.0071
  2.02  0.5855  0.4134  1.6750  1.169E-01  4.96E-03   1.79E-02  0.8941       -0.0220      0.0228     0.0241   -0.0229        0.0011      0.0526     0.0211   -0.0041
  2.02  0.5855  0.4537  1.4230  2.641E-01  9.36E-03   4.04E-02  0.9023        0.0569      0.0137     0.0241   -0.0147        0.0089      0.0323     0.0201    0.0003
  2.02  0.5855  0.4958  1.1870  3.353E-01  1.10E-02   5.09E-02  0.8942       -0.0382      0.0135     0.0225   -0.0037        0.0341      0.0368     0.0223   -0.0011
  2.02  0.5855  0.4958  1.4230  1.221E-01  5.66E-03   1.93E-02  0.9189        0.0449      0.0163     0.0256   -0.0306       -0.0417      0.0421     0.0256   -0.0081
  2.02  0.5855  0.5397  1.1870  2.325E-01  7.17E-03   3.72E-02  0.9327        0.0331      0.0119     0.0233   -0.0169       -0.0620      0.0320     0.0197   -0.0021
  2.02  0.5855  0.6334  0.9690  1.363E-01  5.74E-03   2.17E-02  0.9657        0.1108      0.0182     0.0249   -0.0283       -0.0754      0.0447     0.0363   -0.0036
  2.02  0.6334  0.2051  1.9530  4.619E-01  2.73E-02   6.61E-02  0.8744        0.1021      0.0343     0.0159   -0.0023        0.0445      0.0667     0.0237   -0.0233
  2.02  0.6334  0.2362  1.9530  3.219E-01  1.38E-02   4.59E-02  0.9168       -0.0038      0.0251     0.0187   -0.0070       -0.0139      0.0567     0.0148   -0.0624
  2.02  0.6334  0.2686  1.6750  4.893E-01  2.44E-02   7.05E-02  0.8448       -0.0070      0.0226     0.0154   -0.0040        0.1070      0.0555     0.0325   -0.0027
  2.02  0.6334  0.2686  1.9530  2.240E-01  8.98E-03   3.20E-02  0.9092       -0.0145      0.0240     0.0168   -0.0221       -0.0519      0.0546     0.0194   -0.0304
  2.02  0.6334  0.3025  1.6750  4.200E-01  1.68E-02   6.00E-02  0.8652       -0.0538      0.0187     0.0173   -0.0029        0.0003      0.0435     0.0128   -0.0200
  2.02  0.6334  0.3379  1.6750  3.506E-01  1.41E-02   5.04E-02  0.8993       -0.0493      0.0199     0.0174   -0.0114       -0.0394      0.0445     0.0121   -0.0425
  2.02  0.6334  0.3748  1.4230  4.550E-01  2.34E-02   6.64E-02  0.8417       -0.0376      0.0242     0.0144   -0.0023        0.0907      0.0513     0.0308   -0.0015
  2.02  0.6334  0.3748  1.6750  1.607E-01  9.78E-03   2.34E-02  0.8802       -0.1372      0.0338     0.0149   -0.0226       -0.1555      0.0643     0.0173   -0.0050
  2.02  0.6334  0.4134  1.4230  3.518E-01  1.43E-02   5.09E-02  0.8812       -0.0187      0.0172     0.0146   -0.0050       -0.0823      0.0385     0.0168   -0.0237
  2.02  0.6334  0.4537  1.4230  2.343E-01  9.71E-03   3.45E-02  0.9020       -0.0599      0.0160     0.0167   -0.0195       -0.1523      0.0437     0.0156   -0.0067
  2.02  0.6334  0.4958  1.1870  3.655E-01  1.70E-02   5.33E-02  0.8761       -0.0952      0.0203     0.0143   -0.0004       -0.0342      0.0569     0.0188   -0.0015
  2.02  0.6834  0.2051  1.9530  2.716E-01  3.38E-02   4.03E-02  0.8739        0.1129      0.0717     0.0208    0.0017        0.0461      0.1398     0.0452   -0.0555
  2.02  0.6834  0.2362  1.9530  1.821E-01  1.22E-02   2.69E-02  1.0029       -0.0105      0.0365     0.0232    0.0026        0.0704      0.0860     0.0406   -0.1703
  2.02  0.6834  0.2686  1.6750  4.269E-01  3.20E-02   6.38E-02  0.8199       -0.0638      0.0345     0.0204   -0.0038       -0.0542      0.0894     0.0510   -0.0038
  2.02  0.6834  0.3025  1.6750  3.161E-01  1.91E-02   4.69E-02  0.8424       -0.0318      0.0277     0.0219   -0.0031       -0.0430      0.0696     0.0398   -0.0361
  2.02  0.6834  0.3379  1.6750  3.605E-01  2.20E-02   5.38E-02  0.0000       -0.1103      0.0293     0.0221    0.0000        0.1058      0.0689     0.0396    0.0000
  2.02  0.6834  0.4134  1.4230  2.715E-01  1.66E-02   4.07E-02  0.8517       -0.0353      0.0287     0.0198   -0.0041       -0.0037      0.0710     0.0415   -0.0586
  2.02  0.7355  0.2686  1.6750  2.474E-01  3.38E-02   3.06E-02  0.7706       -0.0326      0.0605     0.0071   -0.0035       -0.2567      0.1765     0.0353   -0.0063
  2.37  0.2362  0.0682  2.5450  1.628E+02  1.87E+01   1.92E+01  1.1035       -0.0187      0.0207     0.0042   -0.0015       -0.0550      0.0431     0.0199    0.0002
  2.37  0.2362  0.0682  2.9490  9.804E+01  1.20E+00   1.20E+01  1.1449       -0.0009      0.0020     0.0032   -0.0062       -0.0050      0.0085     0.0203   -0.0025
  2.37  0.2362  0.0682  3.2650  7.076E+01  8.07E-01   8.19E+00  1.1964       -0.0070      0.0018     0.0061   -0.0113        0.0047      0.0087     0.0169   -0.0050
  2.37  0.2362  0.0682  3.7100  3.856E+01  5.23E-01   4.71E+00  1.3054        0.0043      0.0022     0.0072   -0.0228        0.0426      0.0104     0.0132    0.0097
  2.37  0.2362  0.0682  4.1820  1.850E+01  3.41E-01   2.28E+00  1.4211        0.0070      0.0028     0.0106   -0.0350        0.0316      0.0139     0.0159    0.0494
  2.37  0.2362  0.0682  4.7080  9.332E+00  2.85E-01   1.18E+00  1.4237       -0.0236      0.0053     0.0118   -0.0341        0.0429      0.0230     0.0128    0.0637
  2.37  0.2362  0.0682  5.2930  4.227E+00  1.70E-01   6.99E-01  1.3653       -0.0081      0.0062     0.0145   -0.0156       -0.0305      0.0300     0.0331    0.0411
  2.37  0.2362  0.0682  5.9520  1.292E+00  1.02E-01   2.38E-01  1.3543       -0.0134      0.0116     0.0160   -0.0040       -0.1542      0.0631     0.0271   -0.0332
  2.37  0.2362  0.0933  2.5450  8.224E+01  1.25E+00   9.60E+00  1.1003       -0.0010      0.0027     0.0051   -0.0032       -0.0016      0.0084     0.0151    0.0011
  2.37  0.2362  0.0933  2.9490  5.362E+01  4.40E-01   6.23E+00  1.1141       -0.0091      0.0013     0.0039   -0.0063        0.0022      0.0059     0.0182    0.0043
  2.37  0.2362  0.0933  3.2650  3.984E+01  3.52E-01   4.61E+00  1.1252       -0.0121      0.0014     0.0043   -0.0081        0.0141      0.0067     0.0111    0.0072
  2.37  0.2362  0.0933  3.7100  2.383E+01  2.61E-01   2.73E+00  1.1390       -0.0050      0.0018     0.0040   -0.0099        0.0571      0.0085     0.0083    0.0109
  2.37  0.2362  0.0933  4.1820  1.383E+01  1.96E-01   1.57E+00  1.1539        0.0069      0.0023     0.0055   -0.0097        0.0515      0.0110     0.0090    0.0138
  2.37  0.2362  0.0933  4.7080  7.220E+00  1.64E-01   1.09E+00  1.1731        0.0025      0.0035     0.0146   -0.0081        0.0507      0.0174     0.0109    0.0055
  2.37  0.2362  0.0933  5.2930  3.812E+00  1.08E-01   5.10E-01  1.1951       -0.0163      0.0042     0.0091   -0.0078       -0.0053      0.0208     0.0080   -0.0146
  2.37  0.2362  0.0933  5.9520  1.542E+00  8.33E-02   3.10E-01  1.2206       -0.0137      0.0087     0.0131   -0.0138        0.0441      0.0416     0.0106    0.0028
  2.37  0.2362  0.0933  6.6940  5.698E-01  3.77E-02   9.83E-02  1.1331       -0.0263      0.0110     0.0157   -0.0108        0.0373      0.0505     0.0081    0.0127
  2.37  0.2362  0.1194  2.5450  4.894E+01  5.99E-01   5.78E+00  1.0863       -0.0064      0.0020     0.0046   -0.0034       -0.0040      0.0077     0.0102    0.0020
  2.37  0.2362  0.1194  2.9490  2.978E+01  2.96E-01   3.46E+00  1.0938       -0.0116      0.0016     0.0045   -0.0050       -0.0083      0.0070     0.0108    0.0039
  2.37  0.2362  0.1194  3.2650  2.081E+01  2.12E-01   2.40E+00  1.1006       -0.0128      0.0016     0.0042   -0.0057       -0.0213      0.0076     0.0095    0.0050
  2.37  0.2362  0.1194  3.7100  1.250E+01  1.55E-01   1.43E+00  1.1115       -0.0107      0.0019     0.0036   -0.0063        0.0217      0.0094     0.0066    0.0032
  2.37  0.2362  0.1194  4.1820  7.351E+00  1.15E-01   8.31E-01  1.1226       -0.0065      0.0026     0.0030   -0.0074        0.0962      0.0127     0.0060   -0.0019
  2.37  0.2362  0.1194  4.7080  4.039E+00  9.04E-02   4.53E-01  1.1370        0.0060      0.0036     0.0031   -0.0091        0.0902      0.0178     0.0081   -0.0007
  2.37  0.2362  0.1194  5.2930  1.919E+00  6.39E-02   2.33E-01  1.1479       -0.0229      0.0054     0.0034   -0.0117        0.0405      0.0260     0.0117    0.0142
  2.37  0.2362  0.1194  5.9520  8.082E-01  4.95E-02   1.43E-01  1.1156       -0.0336      0.0100     0.0073   -0.0093        0.1080      0.0470     0.0166    0.0070
  2.37  0.2362  0.1194  6.6940  2.761E-01  1.84E-02   4.59E-02  1.0748       -0.0191      0.0112     0.0097   -0.0076        0.1497      0.0514     0.0179    0.0127
  2.37  0.2362  0.1468  2.2380  4.149E+01  1.70E+00   5.01E+00  1.0712        0.0076      0.0078     0.0039   -0.0015        0.0243      0.0186     0.0105    0.0005
  2.37  0.2362  0.1468  2.5450  2.749E+01  3.17E-01   3.25E+00  1.0765       -0.0068      0.0018     0.0046   -0.0030       -0.0091      0.0083     0.0109    0.0015
  2.37  0.2362  0.1468  2.9490  1.668E+01  2.16E-01   1.95E+00  1.0821       -0.0104      0.0020     0.0047   -0.0044       -0.0159      0.0089     0.0086    0.0005
  2.37  0.2362  0.1468  3.2650  1.099E+01  1.54E-01   1.27E+00  1.0863       -0.0137      0.0022     0.0039   -0.0055       -0.0069      0.0100     0.0097    0.0000
  2.37  0.2362  0.1468  3.7100  6.546E+00  9.65E-02   7.50E-01  1.0933       -0.0140      0.0023     0.0035   -0.0070       -0.0026      0.0111     0.0069    0.0028
  2.37  0.2362  0.1468  4.1820  3.930E+00  7.03E-02   4.43E-01  1.1009       -0.0201      0.0029     0.0027   -0.0081        0.0440      0.0140     0.0078    0.0096
  2.37  0.2362  0.1468  4.7080  2.092E+00  5.23E-02   2.36E-01  1.0993       -0.0156      0.0041     0.0027   -0.0076        0.0863      0.0198     0.0086    0.0073
  2.37  0.2362  0.1468  5.2930  8.824E-01  3.72E-02   1.00E-01  1.0966       -0.0100      0.0067     0.0045   -0.0077        0.0934      0.0322     0.0137    0.0020
  2.37  0.2362  0.1468  5.9520  3.878E-01  2.82E-02   5.42E-02  1.0912       -0.0218      0.0122     0.0043   -0.0094        0.1542      0.0584     0.0098    0.0135
  2.37  0.2362  0.1468  6.6940  1.234E-01  1.05E-02   1.76E-02  1.0453        0.0118      0.0126     0.0029   -0.0055       -0.0305      0.0589     0.0262    0.0062
  2.37  0.2362  0.1753  2.2380  2.625E+01  6.76E-01   3.08E+00  1.0642        0.0094      0.0048     0.0030   -0.0021        0.0335      0.0126     0.0118    0.0003
  2.37  0.2362  0.1753  2.5450  1.684E+01  1.93E-01   1.98E+00  1.0660       -0.0087      0.0018     0.0035   -0.0035       -0.0197      0.0083     0.0112    0.0012
  2.37  0.2362  0.1753  2.9490  9.718E+00  1.25E-01   1.14E+00  1.0687       -0.0118      0.0020     0.0035   -0.0046       -0.0106      0.0096     0.0090    0.0030
  2.37  0.2362  0.1753  3.2650  6.537E+00  1.05E-01   7.56E-01  1.0714       -0.0105      0.0024     0.0038   -0.0051        0.0147      0.0118     0.0088    0.0042
  2.37  0.2362  0.1753  3.7100  3.984E+00  7.40E-02   4.55E-01  1.0755       -0.0099      0.0029     0.0027   -0.0055        0.0104      0.0135     0.0063    0.0034
  2.37  0.2362  0.1753  4.1820  2.174E+00  4.70E-02   2.46E-01  1.0811       -0.0134      0.0034     0.0026   -0.0062        0.0436      0.0163     0.0092    0.0009
  2.37  0.2362  0.1753  4.7080  1.132E+00  3.42E-02   1.29E-01  1.0892       -0.0230      0.0049     0.0025   -0.0080        0.0502      0.0231     0.0093    0.0037
  2.37  0.2362  0.1753  5.2930  5.152E-01  2.38E-02   5.78E-02  1.0883       -0.0148      0.0074     0.0030   -0.0093        0.0645      0.0355     0.0074    0.0114
  2.37  0.2362  0.1753  5.9520  1.792E-01  1.68E-02   2.14E-02  1.0640        0.0122      0.0137     0.0028   -0.0074       -0.0491      0.0686     0.0211    0.0082
  2.37  0.2362  0.1753  6.6940  5.013E-02  5.68E-03   6.44E-03  1.0279        0.0661      0.0196     0.0032   -0.0053        0.1460      0.0868     0.0124    0.0059
  2.37  0.2362  0.2051  2.2380  1.690E+01  3.64E-01   1.97E+00  1.0555        0.0053      0.0039     0.0037   -0.0024        0.0037      0.0116     0.0070    0.0010
  2.37  0.2362  0.2051  2.5450  1.069E+01  1.37E-01   1.25E+00  1.0578       -0.0027      0.0021     0.0029   -0.0033       -0.0216      0.0093     0.0088    0.0015
  2.37  0.2362  0.2051  2.9490  6.053E+00  8.82E-02   7.07E-01  1.0617       -0.0095      0.0023     0.0026   -0.0042       -0.0167      0.0108     0.0089    0.0009
  2.37  0.2362  0.2051  3.2650  4.179E+00  7.20E-02   4.87E-01  1.0655       -0.0134      0.0027     0.0027   -0.0051       -0.0144      0.0128     0.0091    0.0005
  2.37  0.2362  0.2051  3.7100  2.290E+00  5.03E-02   2.62E-01  1.0721       -0.0089      0.0033     0.0030   -0.0065        0.0108      0.0164     0.0074    0.0023
  2.37  0.2362  0.2051  4.1820  1.314E+00  3.53E-02   1.49E-01  1.0774       -0.0056      0.0042     0.0031   -0.0078        0.0662      0.0200     0.0101    0.0069
  2.37  0.2362  0.2051  4.7080  5.875E-01  2.39E-02   6.64E-02  1.0747       -0.0179      0.0067     0.0035   -0.0079        0.0880      0.0316     0.0148    0.0076
  2.37  0.2362  0.2051  5.2930  2.762E-01  1.55E-02   3.15E-02  1.0672       -0.0081      0.0094     0.0054   -0.0077        0.1218      0.0446     0.0134    0.0067
  2.37  0.2362  0.2051  5.9520  9.817E-02  1.25E-02   1.15E-02  1.0505       -0.0055      0.0206     0.0074   -0.0073        0.1947      0.0990     0.0096    0.0082
  2.37  0.2362  0.2051  6.6940  4.671E-02  6.10E-03   6.68E-03  1.0102        0.0249      0.0201     0.0115   -0.0049        0.0292      0.1009     0.0246    0.0054
  2.37  0.2362  0.2362  2.2380  1.086E+01  2.19E-01   1.27E+00  1.0488        0.0066      0.0036     0.0031   -0.0026        0.0087      0.0114     0.0074    0.0004
  2.37  0.2362  0.2362  2.5450  6.740E+00  9.98E-02   7.76E-01  1.0509        0.0007      0.0024     0.0030   -0.0037       -0.0132      0.0107     0.0091    0.0006
  2.37  0.2362  0.2362  2.9490  3.871E+00  6.42E-02   4.45E-01  1.0542       -0.0156      0.0026     0.0032   -0.0049       -0.0291      0.0122     0.0057    0.0022
  2.37  0.2362  0.2362  3.2650  2.415E+00  4.81E-02   2.79E-01  1.0565       -0.0204      0.0032     0.0026   -0.0056       -0.0182      0.0149     0.0073    0.0038
  2.37  0.2362  0.2362  3.7100  1.355E+00  3.39E-02   1.54E-01  1.0580       -0.0182      0.0040     0.0030   -0.0061        0.0244      0.0189     0.0089    0.0046
  2.37  0.2362  0.2362  4.1820  6.707E-01  2.30E-02   7.63E-02  1.0595       -0.0096      0.0054     0.0044   -0.0064        0.1408      0.0265     0.0141    0.0043
  2.37  0.2362  0.2362  4.7080  3.905E-01  2.05E-02   4.46E-02  1.0611        0.0158      0.0083     0.0044   -0.0071        0.1779      0.0404     0.0138    0.0042
  2.37  0.2362  0.2362  5.2930  1.623E-01  1.07E-02   1.83E-02  1.0577        0.0180      0.0110     0.0043   -0.0079        0.1326      0.0524     0.0344    0.0077
  2.37  0.2362  0.2362  5.9520  5.067E-02  7.76E-03   6.44E-03  1.0358        0.0470      0.0230     0.0020   -0.0069       -0.2431      0.1234     0.0238    0.0083
  2.37  0.2362  0.2362  6.6940  2.785E-02  4.94E-03   4.35E-03  0.9895       -0.0599      0.0339     0.0210   -0.0045        0.2916      0.1570     0.0782    0.0049
  2.37  0.2362  0.2686  2.2380  6.963E+00  1.41E-01   8.00E-01  1.0395        0.0033      0.0036     0.0030   -0.0030        0.0152      0.0120     0.0088    0.0015
  2.37  0.2362  0.2686  2.5450  4.344E+00  7.57E-02   4.99E-01  1.0404       -0.0053      0.0029     0.0021   -0.0037       -0.0033      0.0125     0.0073    0.0020
  2.37  0.2362  0.2686  2.9490  2.330E+00  4.74E-02   2.67E-01  1.0416       -0.0124      0.0034     0.0027   -0.0044        0.0490      0.0145     0.0077    0.0025
  2.37  0.2362  0.2686  3.2650  1.419E+00  3.43E-02   1.64E-01  1.0432       -0.0174      0.0039     0.0034   -0.0048        0.0006      0.0177     0.0052    0.0027
  2.37  0.2362  0.2686  3.7100  7.642E-01  2.29E-02   8.93E-02  1.0466       -0.0165      0.0049     0.0030   -0.0053        0.0384      0.0234     0.0122    0.0025
  2.37  0.2362  0.2686  4.1820  4.198E-01  1.64E-02   4.86E-02  1.0511       -0.0156      0.0063     0.0055   -0.0063        0.1120      0.0305     0.0107    0.0026
  2.37  0.2362  0.2686  4.7080  1.997E-01  1.46E-02   2.27E-02  1.0540        0.0218      0.0114     0.0065   -0.0076        0.1956      0.0585     0.0182    0.0063
  2.37  0.2362  0.2686  5.2930  1.066E-01  8.58E-03   1.43E-02  1.0446        0.0610      0.0138     0.0108   -0.0076        0.2105      0.0660     0.0168    0.0087
  2.37  0.2362  0.2686  5.9520  4.183E-02  6.56E-03   5.30E-03  1.0193       -0.0137      0.0261     0.0055   -0.0062        0.2673      0.1197     0.0227    0.0075
  2.37  0.2362  0.2686  6.6940  1.595E-02  5.00E-03   1.84E-03  0.9595       -0.0524      0.0638     0.0012   -0.0039        0.2548      0.2670     0.0046    0.0045
  2.37  0.2362  0.3025  2.2380  4.386E+00  9.34E-02   5.02E-01  1.0310        0.0079      0.0038     0.0029   -0.0030        0.0262      0.0132     0.0076    0.0014
  2.37  0.2362  0.3025  2.5450  2.679E+00  5.55E-02   3.08E-01  1.0315       -0.0024      0.0035     0.0024   -0.0036       -0.0044      0.0148     0.0089    0.0017
  2.37  0.2362  0.3025  2.9490  1.444E+00  3.55E-02   1.67E-01  1.0331       -0.0086      0.0042     0.0024   -0.0041        0.0461      0.0175     0.0083    0.0020
  2.37  0.2362  0.3025  3.2650  8.329E-01  2.51E-02   9.60E-02  1.0353       -0.0163      0.0050     0.0033   -0.0046        0.0391      0.0218     0.0099    0.0019
  2.37  0.2362  0.3025  3.7100  3.882E-01  1.51E-02   4.60E-02  1.0394       -0.0385      0.0066     0.0047   -0.0055        0.0534      0.0291     0.0108    0.0020
  2.37  0.2362  0.3025  4.1820  2.057E-01  1.16E-02   2.46E-02  1.0434       -0.0230      0.0092     0.0065   -0.0067        0.0247      0.0434     0.0168    0.0050
  2.37  0.2362  0.3025  4.7080  9.677E-02  8.09E-03   1.14E-02  1.0406        0.0285      0.0131     0.0076   -0.0071        0.1779      0.0674     0.0200    0.0069
  2.37  0.2362  0.3025  5.2930  4.384E-02  8.02E-03   5.09E-03  1.0296       -0.0028      0.0322     0.0094   -0.0068        0.2079      0.1541     0.0491    0.0077
  2.37  0.2362  0.3025  5.9520  6.383E-02  7.59E-03   1.08E-02  1.0014        0.0695      0.0264     0.0014   -0.0054        0.2872      0.1252     0.0766    0.0063
  2.37  0.2362  0.3379  2.2380  2.654E+00  6.52E-02   3.05E-01  1.0233       -0.0015      0.0043     0.0041   -0.0030        0.0126      0.0151     0.0064    0.0014
  2.37  0.2362  0.3379  2.5450  1.559E+00  3.85E-02   1.80E-01  1.0237       -0.0055      0.0042     0.0032   -0.0035        0.0204      0.0178     0.0082    0.0015
  2.37  0.2362  0.3379  2.9490  7.743E-01  2.33E-02   8.94E-02  1.0253       -0.0167      0.0051     0.0034   -0.0041       -0.0050      0.0224     0.0054    0.0016
  2.37  0.2362  0.3379  3.2650  4.359E-01  1.67E-02   5.13E-02  1.0275       -0.0184      0.0066     0.0032   -0.0047        0.0997      0.0278     0.0090    0.0019
  2.37  0.2362  0.3379  3.7100  2.046E-01  9.99E-03   2.47E-02  1.0306       -0.0414      0.0083     0.0032   -0.0057        0.0393      0.0364     0.0066    0.0033
  2.37  0.2362  0.3379  4.1820  9.447E-02  8.24E-03   1.23E-02  1.0313       -0.0434      0.0160     0.0047   -0.0064        0.2500      0.0753     0.0148    0.0055
  2.37  0.2362  0.3379  4.7080  4.214E-02  4.28E-03   5.16E-03  1.0267        0.0259      0.0169     0.0114   -0.0065        0.0830      0.0765     0.0325    0.0065
  2.37  0.2362  0.3379  5.2930  3.189E-02  7.40E-03   5.15E-03  1.0141        0.1144      0.0516     0.0189   -0.0060        0.2768      0.2013     0.0608    0.0068
  2.37  0.2362  0.3379  5.9520  1.558E-02  5.44E-03   1.79E-03  0.9778        0.0954      0.0672     0.0012   -0.0045        0.5774      0.3126     0.0046    0.0052
  2.37  0.2362  0.3748  2.2380  1.574E+00  4.28E-02   1.84E-01  1.0167       -0.0016      0.0047     0.0035   -0.0031        0.0057      0.0175     0.0056    0.0012
  2.37  0.2362  0.3748  2.5450  8.793E-01  2.70E-02   1.03E-01  1.0169       -0.0037      0.0052     0.0035   -0.0035       -0.0024      0.0212     0.0074    0.0014
  2.37  0.2362  0.3748  2.9490  4.372E-01  1.63E-02   5.15E-02  1.0184       -0.0038      0.0063     0.0021   -0.0042       -0.0390      0.0274     0.0095    0.0017
  2.37  0.2362  0.3748  3.2650  2.453E-01  1.15E-02   2.95E-02  1.0201       -0.0030      0.0079     0.0044   -0.0047        0.0106      0.0326     0.0054    0.0022
  2.37  0.2362  0.3748  3.7100  1.108E-01  8.84E-03   1.39E-02  1.0217       -0.0097      0.0140     0.0042   -0.0056        0.1760      0.0559     0.0085    0.0038
  2.37  0.2362  0.3748  4.1820  4.483E-02  4.64E-03   6.19E-03  1.0201       -0.0618      0.0182     0.0067   -0.0060       -0.0376      0.0817     0.0231    0.0059
  2.37  0.2362  0.3748  5.2930  2.288E-02  6.97E-03   3.86E-03  0.9978       -0.0031      0.0592     0.0196   -0.0052        0.0817      0.2250     0.0606    0.0058
  2.37  0.2362  0.4134  2.2380  9.369E-01  2.95E-02   1.14E-01  1.0095        0.0008      0.0055     0.0031   -0.0031        0.0129      0.0195     0.0079    0.0011
  2.37  0.2362  0.4134  2.5450  5.142E-01  1.92E-02   6.17E-02  1.0097        0.0007      0.0063     0.0021   -0.0036       -0.0138      0.0254     0.0118    0.0013
  2.37  0.2362  0.4134  2.9490  2.366E-01  1.08E-02   2.91E-02  1.0110        0.0070      0.0079     0.0024   -0.0042        0.0565      0.0326     0.0114    0.0018
  2.37  0.2362  0.4134  3.2650  1.189E-01  7.52E-03   1.46E-02  1.0121       -0.0386      0.0114     0.0047   -0.0048        0.0196      0.0515     0.0140    0.0026
  2.37  0.2362  0.4134  3.7100  6.259E-02  6.96E-03   7.95E-03  1.0120       -0.0057      0.0200     0.0070   -0.0055        0.2079      0.0819     0.0135    0.0042
  2.37  0.2362  0.4134  4.1820  2.840E-02  3.36E-03   4.18E-03  1.0075       -0.0465      0.0208     0.0040   -0.0056        0.1096      0.0971     0.0216    0.0057
  2.37  0.2362  0.4537  1.9530  7.945E-01  3.91E-02   9.86E-02  1.0037       -0.0132      0.0093     0.0036   -0.0027       -0.0127      0.0283     0.0080    0.0009
  2.37  0.2362  0.4537  2.2380  4.732E-01  1.75E-02   5.98E-02  1.0031       -0.0116      0.0064     0.0051   -0.0031        0.0226      0.0236     0.0182    0.0010
  2.37  0.2362  0.4537  2.5450  2.887E-01  1.25E-02   3.59E-02  1.0032        0.0077      0.0073     0.0041   -0.0036        0.0533      0.0290     0.0077    0.0013
  2.37  0.2362  0.4537  2.9490  1.111E-01  6.81E-03   1.42E-02  1.0041       -0.0052      0.0107     0.0037   -0.0042        0.1311      0.0437     0.0099    0.0020
  2.37  0.2362  0.4537  3.7100  2.088E-02  2.97E-03   2.78E-03  1.0021       -0.0588      0.0254     0.0050   -0.0053        0.0850      0.1071     0.0305    0.0043
  2.37  0.2362  0.4958  1.9530  4.732E-01  2.29E-02   6.05E-02  0.9966       -0.0227      0.0089     0.0020   -0.0028       -0.0211      0.0297     0.0046    0.0008
  2.37  0.2362  0.4958  2.2380  2.750E-01  1.21E-02   3.51E-02  0.9959       -0.0220      0.0077     0.0028   -0.0032        0.0157      0.0300     0.0110    0.0009
  2.37  0.2362  0.4958  2.5450  1.432E-01  8.38E-03   1.86E-02  0.9958       -0.0266      0.0100     0.0027   -0.0036        0.0167      0.0400     0.0134    0.0013
  2.37  0.2362  0.4958  2.9490  6.552E-02  6.53E-03   8.97E-03  0.9963       -0.0384      0.0176     0.0051   -0.0042        0.0717      0.0756     0.0170    0.0020
  2.37  0.2362  0.4958  3.2650  2.711E-02  3.65E-03   4.02E-03  0.9956       -0.0144      0.0255     0.0070   -0.0047        0.1163      0.0995     0.0250    0.0029
  2.37  0.2362  0.4958  3.7100  2.846E-02  4.51E-03   3.80E-03  0.9899        0.0039      0.0263     0.0061   -0.0050        0.0921      0.1199     0.0322    0.0042
  2.37  0.2362  0.5397  2.2380  1.402E-01  7.70E-03   1.95E-02  0.9881       -0.0200      0.0094     0.0058   -0.0031        0.0419      0.0380     0.0265    0.0007
  2.37  0.2362  0.5397  2.5450  7.471E-02  7.09E-03   1.06E-02  0.9880       -0.0303      0.0165     0.0062   -0.0036        0.0629      0.0689     0.0113    0.0011
  2.37  0.2362  0.5397  2.9490  4.026E-02  3.97E-03   5.71E-03  0.9875       -0.0196      0.0168     0.0095   -0.0041        0.0942      0.0759     0.0369    0.0019
  2.37  0.2362  0.5397  3.2650  1.972E-02  3.37E-03   3.39E-03  0.9850       -0.0329      0.0311     0.0088   -0.0045        0.2558      0.1299     0.0690    0.0028
  2.37  0.2362  0.5855  2.2380  9.064E-02  9.75E-03   1.32E-02  0.9799       -0.0139      0.0183     0.0060   -0.0031       -0.0663      0.0677     0.0309    0.0004
  2.37  0.2362  0.5855  2.5450  4.463E-02  4.30E-03   7.12E-03  0.9794       -0.0150      0.0172     0.0089   -0.0035        0.0951      0.0736     0.0320    0.0008
  2.37  0.2362  0.5855  2.9490  2.936E-02  3.85E-03   4.65E-03  0.9775        0.0144      0.0190     0.0073   -0.0040       -0.0044      0.0881     0.0474    0.0016
  2.37  0.2362  0.6334  1.9530  8.615E-02  1.06E-02   1.21E-02  0.9715       -0.0536      0.0224     0.0077   -0.0027       -0.1816      0.0797     0.0268   -0.0003
  2.37  0.2362  0.6334  2.2380  3.898E-02  4.24E-03   6.14E-03  0.9707       -0.0416      0.0195     0.0088   -0.0030       -0.0245      0.0747     0.0460   -0.0002
  2.37  0.2362  0.6334  2.5450  3.602E-02  5.63E-03   6.62E-03  0.9699       -0.0464      0.0248     0.0012   -0.0035       -0.1538      0.1091     0.0308    0.0002
  2.37  0.2686  0.0682  2.9490  2.175E+01  2.19E-01   2.88E+00  1.1004        0.0074      0.0028     0.0053   -0.0139        0.0002      0.0058     0.0217    0.0041
  2.37  0.2686  0.0682  3.2650  1.230E+01  7.63E-02   1.55E+00  1.1488        0.0009      0.0016     0.0099   -0.0212        0.0080      0.0047     0.0183   -0.0033
  2.37  0.2686  0.0682  3.7100  5.302E+00  3.87E-02   6.98E-01  1.2697       -0.0045      0.0018     0.0118   -0.0391        0.0317      0.0056     0.0148   -0.0070
  2.37  0.2686  0.0682  4.1820  2.385E+00  2.45E-02   3.16E-01  1.4400        0.0004      0.0027     0.0172   -0.0665        0.0434      0.0078     0.0174    0.0538
  2.37  0.2686  0.0682  4.7080  1.159E+00  1.82E-02   1.57E-01  1.4232       -0.0350      0.0045     0.0192   -0.0533        0.0516      0.0125     0.0144    0.0877
  2.37  0.2686  0.0682  5.2930  7.088E-01  1.69E-02   1.22E-01  1.3171       -0.0212      0.0059     0.0235   -0.0099       -0.0173      0.0180     0.0344   -0.0125
  2.37  0.2686  0.0682  5.9520  2.501E-01  9.12E-03   4.78E-02  1.3990       -0.0016      0.0091     0.0259   -0.0278       -0.0408      0.0280     0.0284   -0.0179
  2.37  0.2686  0.0682  6.6940  6.383E-02  3.92E-03   1.22E-02  1.3420       -0.0189      0.0166     0.0087   -0.0567       -0.0360      0.0437     0.0282    0.0749
  2.37  0.2686  0.0933  2.5450  2.377E+01  3.44E-01   3.05E+00  1.0651        0.0049      0.0043     0.0083   -0.0059       -0.0049      0.0066     0.0166    0.0004
  2.37  0.2686  0.0933  2.9490  1.436E+01  6.06E-02   1.83E+00  1.0807       -0.0047      0.0011     0.0064   -0.0118       -0.0015      0.0029     0.0196    0.0031
  2.37  0.2686  0.0933  3.2650  9.914E+00  4.12E-02   1.25E+00  1.0965       -0.0099      0.0010     0.0071   -0.0163       -0.0001      0.0031     0.0129    0.0078
  2.37  0.2686  0.0933  3.7100  5.456E+00  2.80E-02   6.84E-01  1.1224       -0.0023      0.0013     0.0065   -0.0224        0.0233      0.0039     0.0105    0.0209
  2.37  0.2686  0.0933  4.1820  2.868E+00  2.08E-02   3.55E-01  1.1405       -0.0016      0.0019     0.0090   -0.0234        0.0388      0.0057     0.0111    0.0290
  2.37  0.2686  0.0933  4.7080  1.467E+00  1.61E-02   2.32E-01  1.1426       -0.0078      0.0028     0.0237   -0.0171        0.0557      0.0087     0.0127    0.0093
  2.37  0.2686  0.0933  5.2930  7.315E-01  1.15E-02   1.04E-01  1.1508       -0.0326      0.0039     0.0148   -0.0153       -0.0015      0.0120     0.0103   -0.0107
  2.37  0.2686  0.0933  5.9520  3.074E-01  7.12E-03   6.37E-02  1.1468       -0.0374      0.0062     0.0213   -0.0290        0.0159      0.0175     0.0124    0.0397
  2.37  0.2686  0.0933  6.6940  1.605E-01  5.67E-03   2.88E-02  1.0144       -0.0326      0.0088     0.0254   -0.0074        0.0033      0.0260     0.0103    0.0088
  2.37  0.2686  0.1194  2.5450  1.477E+01  1.10E-01   1.92E+00  1.0586        0.0034      0.0022     0.0076   -0.0068        0.0111      0.0041     0.0121    0.0022
  2.37  0.2686  0.1194  2.9490  8.601E+00  3.91E-02   1.10E+00  1.0679       -0.0093      0.0012     0.0074   -0.0109       -0.0036      0.0032     0.0126    0.0063
  2.37  0.2686  0.1194  3.2650  5.876E+00  2.75E-02   7.41E-01  1.0766       -0.0126      0.0012     0.0068   -0.0133       -0.0081      0.0036     0.0115    0.0103
  2.37  0.2686  0.1194  3.7100  3.293E+00  1.87E-02   4.13E-01  1.0882       -0.0083      0.0014     0.0059   -0.0152        0.0173      0.0044     0.0091    0.0125
  2.37  0.2686  0.1194  4.1820  1.802E+00  1.38E-02   2.23E-01  1.0980       -0.0106      0.0020     0.0049   -0.0157        0.0415      0.0060     0.0086    0.0084
  2.37  0.2686  0.1194  4.7080  9.530E-01  1.08E-02   1.17E-01  1.1065       -0.0072      0.0029     0.0051   -0.0162        0.0408      0.0089     0.0103    0.0016
  2.37  0.2686  0.1194  5.2930  4.703E-01  7.85E-03   6.17E-02  1.1105       -0.0336      0.0043     0.0056   -0.0210        0.0305      0.0128     0.0134    0.0110
  2.37  0.2686  0.1194  5.9520  1.744E-01  4.50E-03   3.21E-02  1.0623       -0.0351      0.0068     0.0119   -0.0160        0.0696      0.0204     0.0180    0.0174
  2.37  0.2686  0.1194  6.6940  7.952E-02  2.80E-03   1.38E-02  0.9887       -0.0381      0.0090     0.0157   -0.0061        0.0655      0.0266     0.0193    0.0048
  2.37  0.2686  0.1468  2.2380  1.310E+01  4.48E-01   1.74E+00  1.0467        0.0139      0.0110     0.0063   -0.0033        0.0181      0.0166     0.0123    0.0007
  2.37  0.2686  0.1468  2.5450  8.874E+00  5.94E-02   1.15E+00  1.0521       -0.0030      0.0019     0.0075   -0.0072       -0.0053      0.0042     0.0127    0.0033
  2.37  0.2686  0.1468  2.9490  5.070E+00  2.92E-02   6.51E-01  1.0606       -0.0098      0.0015     0.0077   -0.0102       -0.0003      0.0039     0.0107    0.0063
  2.37  0.2686  0.1468  3.2650  3.389E+00  2.06E-02   4.29E-01  1.0670       -0.0156      0.0016     0.0064   -0.0122        0.0058      0.0044     0.0117    0.0069
  2.37  0.2686  0.1468  3.7100  1.904E+00  1.27E-02   2.38E-01  1.0757       -0.0147      0.0017     0.0057   -0.0142        0.0041      0.0051     0.0093    0.0066
  2.37  0.2686  0.1468  4.1820  1.089E+00  9.27E-03   1.34E-01  1.0842       -0.0255      0.0022     0.0045   -0.0159        0.0403      0.0066     0.0100    0.0061
  2.37  0.2686  0.1468  4.7080  5.367E-01  6.86E-03   6.62E-02  1.0914       -0.0194      0.0033     0.0045   -0.0189        0.0389      0.0100     0.0107    0.0107
  2.37  0.2686  0.1468  5.2930  2.527E-01  4.87E-03   3.13E-02  1.0852       -0.0193      0.0051     0.0073   -0.0210        0.0891      0.0151     0.0153    0.0226
  2.37  0.2686  0.1468  5.9520  9.096E-02  2.86E-03   1.35E-02  1.0496       -0.0209      0.0082     0.0070   -0.0177        0.0731      0.0246     0.0118    0.0238
  2.37  0.2686  0.1468  6.6940  3.429E-02  1.57E-03   5.22E-03  0.9673       -0.0420      0.0115     0.0048   -0.0070        0.0722      0.0344     0.0275    0.0053
  2.37  0.2686  0.1753  2.2380  7.874E+00  1.59E-01   1.01E+00  1.0415       -0.0015      0.0065     0.0049   -0.0044       -0.0039      0.0102     0.0135    0.0013
  2.37  0.2686  0.1753  2.5450  5.642E+00  3.13E-02   7.28E-01  1.0468       -0.0060      0.0015     0.0058   -0.0075       -0.0124      0.0039     0.0130    0.0028
  2.37  0.2686  0.1753  2.9490  3.195E+00  1.82E-02   4.10E-01  1.0531       -0.0099      0.0014     0.0058   -0.0105       -0.0170      0.0042     0.0111    0.0040
  2.37  0.2686  0.1753  3.2650  2.030E+00  1.40E-02   2.57E-01  1.0583       -0.0108      0.0017     0.0063   -0.0124        0.0070      0.0051     0.0109    0.0052
  2.37  0.2686  0.1753  3.7100  1.144E+00  9.39E-03   1.43E-01  1.0662       -0.0205      0.0021     0.0045   -0.0145        0.0213      0.0061     0.0089    0.0076
  2.37  0.2686  0.1753  4.1820  6.277E-01  6.49E-03   7.76E-02  1.0745       -0.0323      0.0028     0.0043   -0.0171        0.0635      0.0082     0.0113    0.0120
  2.37  0.2686  0.1753  4.7080  3.215E-01  4.70E-03   3.98E-02  1.0749       -0.0285      0.0039     0.0042   -0.0185        0.0763      0.0115     0.0113    0.0143
  2.37  0.2686  0.1753  5.2930  1.319E-01  3.09E-03   1.61E-02  1.0665       -0.0257      0.0062     0.0049   -0.0192        0.0951      0.0186     0.0098    0.0158
  2.37  0.2686  0.1753  5.9520  4.167E-02  1.73E-03   5.41E-03  1.0245        0.0170      0.0111     0.0047   -0.0148        0.1452      0.0341     0.0224    0.0167
  2.37  0.2686  0.1753  6.6940  1.931E-02  1.10E-03   2.66E-03  0.9333        0.0255      0.0140     0.0053   -0.0072        0.0260      0.0447     0.0141    0.0055
  2.37  0.2686  0.2051  2.2380  5.502E+00  8.47E-02   7.01E-01  1.0361        0.0084      0.0049     0.0060   -0.0054        0.0017      0.0079     0.0094    0.0007
  2.37  0.2686  0.2051  2.5450  3.616E+00  2.17E-02   4.61E-01  1.0398       -0.0048      0.0016     0.0048   -0.0082       -0.0063      0.0042     0.0109    0.0024
  2.37  0.2686  0.2051  2.9490  2.023E+00  1.28E-02   2.59E-01  1.0454       -0.0124      0.0016     0.0043   -0.0109       -0.0179      0.0047     0.0109    0.0051
  2.37  0.2686  0.2051  3.2650  1.251E+00  9.66E-03   1.60E-01  1.0505       -0.0119      0.0020     0.0045   -0.0125       -0.0028      0.0058     0.0112    0.0074
  2.37  0.2686  0.2051  3.7100  6.780E-01  6.48E-03   8.48E-02  1.0572       -0.0136      0.0024     0.0050   -0.0146        0.0154      0.0073     0.0097    0.0095
  2.37  0.2686  0.2051  4.1820  3.777E-01  4.81E-03   4.67E-02  1.0590       -0.0156      0.0033     0.0051   -0.0153        0.0494      0.0097     0.0120    0.0059
  2.37  0.2686  0.2051  4.7080  1.694E-01  3.19E-03   2.09E-02  1.0668       -0.0261      0.0049     0.0058   -0.0188        0.0501      0.0148     0.0163    0.0113
  2.37  0.2686  0.2051  5.2930  7.788E-02  2.19E-03   9.66E-03  1.0617       -0.0037      0.0075     0.0088   -0.0217        0.0968      0.0228     0.0150    0.0268
  2.37  0.2686  0.2051  5.9520  2.746E-02  1.31E-03   3.51E-03  1.0059       -0.0196      0.0126     0.0120   -0.0141        0.0579      0.0383     0.0116    0.0153
  2.37  0.2686  0.2051  6.6940  1.430E-02  1.08E-03   2.17E-03  0.8231        0.0025      0.0201     0.0186   -0.0071        0.0426      0.0601     0.0259    0.0058
  2.37  0.2686  0.2362  2.2380  3.719E+00  4.97E-02   4.75E-01  1.0305        0.0112      0.0042     0.0052   -0.0064        0.0180      0.0070     0.0098    0.0022
  2.37  0.2686  0.2362  2.5450  2.325E+00  1.54E-02   2.93E-01  1.0340       -0.0024      0.0018     0.0050   -0.0087        0.0002      0.0047     0.0112    0.0038
  2.37  0.2686  0.2362  2.9490  1.268E+00  9.22E-03   1.59E-01  1.0387       -0.0162      0.0019     0.0052   -0.0108       -0.0058      0.0054     0.0085    0.0045
  2.37  0.2686  0.2362  3.2650  7.815E-01  6.87E-03   9.86E-02  1.0424       -0.0199      0.0023     0.0043   -0.0121        0.0015      0.0067     0.0096    0.0041
  2.37  0.2686  0.2362  3.7100  4.119E-01  4.59E-03   5.11E-02  1.0491       -0.0199      0.0029     0.0049   -0.0142        0.0208      0.0086     0.0109    0.0041
  2.37  0.2686  0.2362  4.1820  2.195E-01  3.42E-03   2.73E-02  1.0596       -0.0186      0.0040     0.0072   -0.0179        0.0789      0.0122     0.0157    0.0108
  2.37  0.2686  0.2362  4.7080  9.379E-02  2.31E-03   1.17E-02  1.0640       -0.0038      0.0066     0.0073   -0.0212        0.1081      0.0193     0.0154    0.0215
  2.37  0.2686  0.2362  5.2930  4.557E-02  1.59E-03   5.61E-03  1.0421        0.0570      0.0096     0.0070   -0.0192        0.1992      0.0293     0.0357    0.0198
  2.37  0.2686  0.2362  5.9520  1.549E-02  9.40E-04   2.16E-03  0.9825       -0.0053      0.0171     0.0033   -0.0133        0.1828      0.0498     0.0251    0.0145
  2.37  0.2686  0.2686  2.2380  2.404E+00  3.02E-02   3.02E-01  1.0263        0.0106      0.0038     0.0049   -0.0071        0.0131      0.0068     0.0109    0.0021
  2.37  0.2686  0.2686  2.5450  1.485E+00  1.13E-02   1.86E-01  1.0297        0.0003      0.0021     0.0036   -0.0093       -0.0127      0.0053     0.0096    0.0028
  2.37  0.2686  0.2686  2.9490  7.890E-01  6.73E-03   9.86E-02  1.0344       -0.0165      0.0023     0.0045   -0.0116       -0.0011      0.0063     0.0100    0.0036
  2.37  0.2686  0.2686  3.2650  4.775E-01  4.90E-03   6.04E-02  1.0390       -0.0230      0.0027     0.0056   -0.0134        0.0085      0.0077     0.0081    0.0054
  2.37  0.2686  0.2686  3.7100  2.314E-01  3.16E-03   2.95E-02  1.0464       -0.0274      0.0036     0.0049   -0.0159        0.0200      0.0105     0.0139    0.0101
  2.37  0.2686  0.2686  4.1820  1.240E-01  2.39E-03   1.57E-02  1.0494       -0.0254      0.0051     0.0090   -0.0175        0.0901      0.0152     0.0125    0.0122
  2.37  0.2686  0.2686  4.7080  5.586E-02  1.63E-03   6.91E-03  1.0482        0.0062      0.0075     0.0105   -0.0190        0.1002      0.0232     0.0196    0.0151
  2.37  0.2686  0.2686  5.2930  2.467E-02  1.18E-03   3.59E-03  1.0297        0.0358      0.0140     0.0176   -0.0192        0.2494      0.0402     0.0182    0.0224
  2.37  0.2686  0.2686  5.9520  1.229E-02  9.12E-04   1.71E-03  0.9426        0.0025      0.0213     0.0090   -0.0115        0.2605      0.0596     0.0240    0.0122
  2.37  0.2686  0.3025  2.2380  1.531E+00  1.88E-02   1.91E-01  1.0213        0.0014      0.0037     0.0047   -0.0080        0.0049      0.0069     0.0099    0.0025
  2.37  0.2686  0.3025  2.5450  9.385E-01  8.23E-03   1.18E-01  1.0242       -0.0011      0.0024     0.0039   -0.0101        0.0041      0.0061     0.0109    0.0042
  2.37  0.2686  0.3025  2.9490  4.654E-01  4.73E-03   5.85E-02  1.0280       -0.0126      0.0027     0.0040   -0.0121        0.0075      0.0074     0.0105    0.0065
  2.37  0.2686  0.3025  3.2650  2.765E-01  3.49E-03   3.47E-02  1.0300       -0.0296      0.0034     0.0054   -0.0130        0.0221      0.0095     0.0118    0.0069
  2.37  0.2686  0.3025  3.7100  1.343E-01  2.31E-03   1.73E-02  1.0333       -0.0387      0.0047     0.0076   -0.0141        0.0470      0.0135     0.0126    0.0058
  2.37  0.2686  0.3025  4.1820  6.228E-02  1.59E-03   8.15E-03  1.0397       -0.0130      0.0067     0.0106   -0.0166        0.0820      0.0202     0.0182    0.0085
  2.37  0.2686  0.3025  4.7080  3.089E-02  1.19E-03   3.95E-03  1.0431        0.0103      0.0099     0.0124   -0.0202        0.1852      0.0316     0.0214    0.0198
  2.37  0.2686  0.3025  5.2930  1.343E-02  9.21E-04   1.71E-03  1.0079        0.0286      0.0220     0.0153   -0.0170        0.2390      0.0640     0.0505    0.0194
  2.37  0.2686  0.3379  2.2380  1.005E+00  1.25E-02   1.25E-01  1.0145        0.0037      0.0037     0.0068   -0.0086        0.0004      0.0071     0.0090    0.0042
  2.37  0.2686  0.3379  2.5450  5.702E-01  5.94E-03   7.17E-02  1.0158       -0.0025      0.0029     0.0053   -0.0099       -0.0038      0.0073     0.0104    0.0049
  2.37  0.2686  0.3379  2.9490  2.676E-01  3.29E-03   3.35E-02  1.0175       -0.0129      0.0033     0.0057   -0.0110        0.0103      0.0091     0.0083    0.0043
  2.37  0.2686  0.3379  3.2650  1.528E-01  2.48E-03   1.94E-02  1.0200       -0.0226      0.0044     0.0052   -0.0119        0.0345      0.0120     0.0110    0.0034
  2.37  0.2686  0.3379  3.7100  6.989E-02  1.63E-03   9.14E-03  1.0266       -0.0329      0.0063     0.0053   -0.0142        0.0561      0.0181     0.0091    0.0045
  2.37  0.2686  0.3379  4.1820  3.234E-02  1.07E-03   4.59E-03  1.0352       -0.0102      0.0086     0.0077   -0.0178        0.0334      0.0254     0.0163    0.0131
  2.37  0.2686  0.3379  4.7080  1.750E-02  8.60E-04   2.33E-03  1.0268        0.0070      0.0132     0.0185   -0.0186        0.0846      0.0376     0.0338    0.0197
  2.37  0.2686  0.3379  5.2930  9.664E-03  8.83E-04   1.73E-03  0.9784        0.0215      0.0331     0.0307   -0.0143        0.4664      0.0901     0.0625    0.0156
  2.37  0.2686  0.3748  2.2380  5.907E-01  7.89E-03   7.42E-02  1.0076        0.0030      0.0039     0.0058   -0.0085       -0.0087      0.0079     0.0084    0.0037
  2.37  0.2686  0.3748  2.5450  3.286E-01  4.21E-03   4.15E-02  1.0084       -0.0082      0.0036     0.0058   -0.0095       -0.0089      0.0088     0.0098    0.0036
  2.37  0.2686  0.3748  2.9490  1.550E-01  2.34E-03   1.96E-02  1.0105       -0.0136      0.0042     0.0035   -0.0107        0.0288      0.0111     0.0115    0.0026
  2.37  0.2686  0.3748  3.2650  8.472E-02  1.81E-03   1.09E-02  1.0140       -0.0331      0.0059     0.0072   -0.0121        0.0520      0.0160     0.0082    0.0028
  2.37  0.2686  0.3748  3.7100  3.667E-02  1.17E-03   4.96E-03  1.0217       -0.0197      0.0087     0.0068   -0.0151        0.0571      0.0242     0.0106    0.0078
  2.37  0.2686  0.3748  4.1820  1.826E-02  7.69E-04   2.65E-03  1.0237       -0.0475      0.0116     0.0109   -0.0171        0.0526      0.0336     0.0244    0.0141
  2.37  0.2686  0.3748  4.7080  9.863E-03  8.10E-04   2.12E-03  1.0089       -0.0482      0.0272     0.0144   -0.0165        0.3810      0.0735     0.0271    0.0166
  2.37  0.2686  0.4134  2.2380  3.422E-01  5.08E-03   4.41E-02  1.0002       -0.0062      0.0043     0.0051   -0.0084       -0.0139      0.0091     0.0101    0.0030
  2.37  0.2686  0.4134  2.5450  1.803E-01  2.88E-03   2.29E-02  1.0006       -0.0089      0.0045     0.0036   -0.0094        0.0098      0.0108     0.0135    0.0025
  2.37  0.2686  0.4134  2.9490  8.314E-02  1.71E-03   1.08E-02  1.0032       -0.0201      0.0058     0.0040   -0.0108        0.0308      0.0152     0.0131    0.0022
  2.37  0.2686  0.4134  3.2650  4.421E-02  1.29E-03   5.75E-03  1.0069       -0.0340      0.0081     0.0077   -0.0125        0.0642      0.0229     0.0156    0.0040
  2.37  0.2686  0.4134  3.7100  1.892E-02  7.96E-04   2.50E-03  1.0119       -0.0185      0.0113     0.0114   -0.0150        0.0062      0.0309     0.0151    0.0097
  2.37  0.2686  0.4134  4.1820  9.312E-03  5.78E-04   1.42E-03  1.0088       -0.0240      0.0173     0.0065   -0.0157        0.1390      0.0484     0.0229    0.0130
  2.37  0.2686  0.4134  4.7080  4.914E-03  6.71E-04   1.12E-03  0.9851       -0.0775      0.0509     0.0155   -0.0139        0.3394      0.1190     0.0630    0.0133
  2.37  0.2686  0.4537  2.2380  1.832E-01  3.28E-03   2.42E-02  0.9932       -0.0203      0.0052     0.0083   -0.0083       -0.0112      0.0110     0.0196    0.0021
  2.37  0.2686  0.4537  2.5450  1.008E-01  2.03E-03   1.31E-02  0.9936       -0.0103      0.0057     0.0067   -0.0093        0.0047      0.0135     0.0100    0.0017
  2.37  0.2686  0.4537  2.9490  4.333E-02  1.22E-03   5.78E-03  0.9963       -0.0390      0.0079     0.0061   -0.0110        0.0347      0.0208     0.0118    0.0022
  2.37  0.2686  0.4537  3.2650  2.068E-02  8.31E-04   2.80E-03  0.9997       -0.0329      0.0116     0.0092   -0.0129        0.1247      0.0309     0.0264    0.0053
  2.37  0.2686  0.4537  3.7100  1.113E-02  5.95E-04   1.50E-03  1.0003       -0.0448      0.0153     0.0082   -0.0144        0.0811      0.0407     0.0317    0.0101
  2.37  0.2686  0.4537  4.1820  5.960E-03  6.06E-04   1.57E-03  0.9934       -0.0507      0.0344     0.0072   -0.0141        0.2427      0.0907     0.0306    0.0111
  2.37  0.2686  0.4958  2.2380  9.954E-02  2.16E-03   1.33E-02  0.9853       -0.0185      0.0063     0.0047   -0.0082        0.0185      0.0136     0.0128    0.0012
  2.37  0.2686  0.4958  2.5450  5.152E-02  1.51E-03   7.00E-03  0.9858       -0.0354      0.0082     0.0045   -0.0092       -0.0189      0.0202     0.0150    0.0009
  2.37  0.2686  0.4958  2.9490  2.070E-02  8.09E-04   2.93E-03  0.9887       -0.0358      0.0110     0.0083   -0.0113        0.0032      0.0278     0.0184    0.0028
  2.37  0.2686  0.4958  3.2650  1.259E-02  6.55E-04   1.86E-03  0.9896       -0.0401      0.0146     0.0114   -0.0129       -0.0362      0.0399     0.0263    0.0057
  2.37  0.2686  0.4958  3.7100  6.494E-03  5.85E-04   9.35E-04  0.9851       -0.0531      0.0247     0.0099   -0.0133        0.0876      0.0726     0.0335    0.0088
  2.37  0.2686  0.5397  2.2380  5.515E-02  1.64E-03   8.04E-03  0.9768       -0.0388      0.0086     0.0094   -0.0081       -0.0181      0.0195     0.0278    0.0000
  2.37  0.2686  0.5397  2.5450  2.646E-02  1.03E-03   3.90E-03  0.9775       -0.0236      0.0110     0.0100   -0.0093        0.0084      0.0266     0.0131    0.0003
  2.37  0.2686  0.5397  2.9490  1.331E-02  6.05E-04   1.86E-03  0.9791       -0.0479      0.0127     0.0154   -0.0115       -0.0502      0.0341     0.0382    0.0023
  2.37  0.2686  0.5397  3.2650  7.344E-03  6.28E-04   1.32E-03  0.9771       -0.0275      0.0244     0.0143   -0.0133        0.2058      0.0676     0.0708    0.0061
  2.37  0.2686  0.5855  2.2380  2.898E-02  1.13E-03   4.38E-03  0.9677       -0.0363      0.0112     0.0097   -0.0080       -0.0223      0.0251     0.0322   -0.0014
  2.37  0.2686  0.5855  2.5450  1.885E-02  8.30E-04   2.97E-03  0.9685       -0.0191      0.0125     0.0144   -0.0095        0.0211      0.0302     0.0332   -0.0013
  2.37  0.2686  0.5855  3.2650  3.639E-03  5.66E-04   4.55E-04  0.9476       -0.0647      0.0467     0.0022   -0.0144        0.2992      0.1311     0.0077    0.0048
  2.37  0.2686  0.6334  2.2380  2.146E-02  1.08E-03   3.35E-03  0.9582       -0.0158      0.0145     0.0142   -0.0083        0.0413      0.0313     0.0475   -0.0037
  2.37  0.2686  0.6334  2.5450  1.066E-02  1.09E-03   2.09E-03  0.9605        0.0031      0.0279     0.0022   -0.0109        0.1641      0.0637     0.0321   -0.0029
  2.37  0.2686  0.6334  2.9490  3.299E-03  6.13E-04   4.22E-04  0.8561       -0.1238      0.0591     0.0022   -0.0203        0.2528      0.1510     0.0077   -0.0027
  2.37  0.2686  0.6834  2.2380  1.146E-02  1.38E-03   2.54E-03  0.9528       -0.0076      0.0335     0.0123   -0.0108        0.1892      0.0790     0.0568   -0.0072
  2.37  0.3025  0.0682  2.9490  7.893E+00  3.15E-01   9.97E-01  1.0739        0.0377      0.0137     0.0066   -0.0191       -0.0062      0.0171     0.0228    0.0083
  2.37  0.3025  0.0682  3.2650  2.737E+00  2.86E-02   3.27E-01  1.1371       -0.0018      0.0032     0.0118   -0.0274       -0.0183      0.0082     0.0194   -0.0089
  2.37  0.3025  0.0682  3.7100  8.882E-01  1.14E-02   1.11E-01  1.3292        0.0125      0.0038     0.0140   -0.0562        0.0094      0.0103     0.0159   -0.0172
  2.37  0.3025  0.0682  4.1820  3.832E-01  7.40E-03   4.83E-02  1.5012        0.0021      0.0063     0.0203   -0.0786        0.0145      0.0152     0.0185    0.0921
  2.37  0.3025  0.0682  4.7080  2.527E-01  7.19E-03   3.26E-02  1.3369       -0.0047      0.0082     0.0226   -0.0136       -0.0005      0.0227     0.0156   -0.0120
  2.37  0.3025  0.0682  5.2930  9.005E-02  4.03E-03   1.52E-02  1.6975       -0.0332      0.0137     0.0277   -0.0168        0.0748      0.0343     0.0356   -0.0230
  2.37  0.3025  0.0682  5.9520  7.693E-03  5.47E-04   1.44E-03  2.4757       -0.0017      0.0250     0.0305   -0.1406        0.0120      0.0438     0.0296    0.1622
  2.37  0.3025  0.0682  6.6940  2.584E-04  3.39E-05   4.85E-05  3.3978       -0.0472      0.0431     0.0105   -0.0163        0.1323      0.0929     0.0293    0.0068
  2.37  0.3025  0.0933  2.5450  1.421E+01  3.96E-01   1.75E+00  1.0387        0.0212      0.0100     0.0099   -0.0077       -0.0143      0.0122     0.0177    0.0014
  2.37  0.3025  0.0933  2.9490  6.436E+00  3.48E-02   7.84E-01  1.0543        0.0112      0.0018     0.0078   -0.0147        0.0013      0.0034     0.0207    0.0030
  2.37  0.3025  0.0933  3.2650  3.890E+00  1.81E-02   4.70E-01  1.0697       -0.0016      0.0014     0.0086   -0.0196       -0.0069      0.0036     0.0141    0.0057
  2.37  0.3025  0.0933  3.7100  1.873E+00  1.18E-02   2.23E-01  1.0956       -0.0019      0.0019     0.0080   -0.0259        0.0134      0.0051     0.0118    0.0203
  2.37  0.3025  0.0933  4.1820  9.037E-01  8.45E-03   1.06E-01  1.1054       -0.0032      0.0028     0.0107   -0.0230        0.0330      0.0075     0.0124    0.0217
  2.37  0.3025  0.0933  4.7080  4.502E-01  6.27E-03   6.90E-02  1.1168       -0.0051      0.0041     0.0278   -0.0123        0.0016      0.0110     0.0139   -0.0044
  2.37  0.3025  0.0933  5.2930  2.171E-01  4.18E-03   2.96E-02  1.1310       -0.0140      0.0059     0.0175   -0.0289        0.0094      0.0150     0.0116    0.0185
  2.37  0.3025  0.0933  5.9520  1.097E-01  3.04E-03   2.23E-02  1.0076       -0.0501      0.0088     0.0251   -0.0117        0.0629      0.0216     0.0136    0.0127
  2.37  0.3025  0.0933  6.6940  3.573E-02  2.09E-03   6.24E-03  0.8749       -0.0403      0.0175     0.0299   -0.0044       -0.0266      0.0448     0.0117    0.0018
  2.37  0.3025  0.1194  2.5450  8.651E+00  8.69E-02   1.08E+00  1.0343        0.0175      0.0036     0.0091   -0.0082        0.0133      0.0053     0.0133    0.0014
  2.37  0.3025  0.1194  2.9490  4.324E+00  2.02E-02   5.27E-01  1.0432       -0.0024      0.0015     0.0089   -0.0132       -0.0017      0.0033     0.0138    0.0052
  2.37  0.3025  0.1194  3.2650  2.695E+00  1.33E-02   3.25E-01  1.0516       -0.0084      0.0015     0.0083   -0.0162        0.0060      0.0039     0.0128    0.0103
  2.37  0.3025  0.1194  3.7100  1.393E+00  9.17E-03   1.66E-01  1.0622       -0.0105      0.0020     0.0073   -0.0181        0.0141      0.0053     0.0105    0.0146
  2.37  0.3025  0.1194  4.1820  7.030E-01  6.79E-03   8.22E-02  1.0669       -0.0141      0.0029     0.0062   -0.0161        0.0373      0.0078     0.0101    0.0065
  2.37  0.3025  0.1194  4.7080  3.430E-01  4.95E-03   3.97E-02  1.0725       -0.0174      0.0043     0.0063   -0.0177        0.0199      0.0115     0.0117   -0.0003
  2.37  0.3025  0.1194  5.2930  1.647E-01  3.26E-03   2.05E-02  1.0755       -0.0248      0.0060     0.0070   -0.0288       -0.0129      0.0157     0.0146    0.0404
  2.37  0.3025  0.1194  5.9520  7.363E-02  2.05E-03   1.32E-02  0.9751       -0.0160      0.0086     0.0141   -0.0086        0.0831      0.0234     0.0191    0.0078
  2.37  0.3025  0.1468  2.5450  5.350E+00  4.58E-02   6.68E-01  1.0297        0.0076      0.0030     0.0091   -0.0089        0.0177      0.0048     0.0139    0.0029
  2.37  0.3025  0.1468  2.9490  2.767E+00  1.58E-02   3.41E-01  1.0372       -0.0040      0.0018     0.0093   -0.0126        0.0144      0.0039     0.0120    0.0072
  2.37  0.3025  0.1468  3.2650  1.707E+00  1.04E-02   2.06E-01  1.0434       -0.0136      0.0019     0.0079   -0.0147        0.0123      0.0047     0.0129    0.0091
  2.37  0.3025  0.1468  3.7100  8.942E-01  6.68E-03   1.06E-01  1.0505       -0.0193      0.0023     0.0070   -0.0163        0.0060      0.0060     0.0107    0.0078
  2.37  0.3025  0.1468  4.1820  4.573E-01  4.83E-03   5.32E-02  1.0569       -0.0188      0.0032     0.0057   -0.0175        0.0160      0.0085     0.0114    0.0050
  2.37  0.3025  0.1468  4.7080  2.113E-01  3.41E-03   2.46E-02  1.0629       -0.0267      0.0049     0.0057   -0.0226        0.0095      0.0128     0.0120    0.0142
  2.37  0.3025  0.1468  5.2930  9.438E-02  2.22E-03   1.10E-02  1.0251       -0.0325      0.0074     0.0089   -0.0178        0.0724      0.0188     0.0164    0.0158
  2.37  0.3025  0.1468  5.9520  3.545E-02  1.22E-03   5.08E-03  0.9509        0.0089      0.0100     0.0086   -0.0091       -0.0271      0.0273     0.0130    0.0065
  2.37  0.3025  0.1753  2.5450  3.156E+00  2.09E-02   3.91E-01  1.0261        0.0028      0.0022     0.0071   -0.0095        0.0015      0.0043     0.0141    0.0042
  2.37  0.3025  0.1753  2.9490  1.672E+00  9.80E-03   2.06E-01  1.0330       -0.0099      0.0018     0.0071   -0.0129        0.0084      0.0043     0.0124    0.0061
  2.37  0.3025  0.1753  3.2650  1.025E+00  7.46E-03   1.24E-01  1.0383       -0.0154      0.0022     0.0077   -0.0151        0.0047      0.0054     0.0121    0.0067
  2.37  0.3025  0.1753  3.7100  5.489E-01  5.01E-03   6.52E-02  1.0459       -0.0210      0.0028     0.0057   -0.0173       -0.0045      0.0070     0.0103    0.0076
  2.37  0.3025  0.1753  4.1820  2.776E-01  3.37E-03   3.25E-02  1.0527       -0.0296      0.0037     0.0055   -0.0203        0.0087      0.0096     0.0125    0.0103
  2.37  0.3025  0.1753  4.7080  1.234E-01  2.30E-03   1.45E-02  1.0595       -0.0266      0.0058     0.0054   -0.0266        0.0423      0.0151     0.0126    0.0295
  2.37  0.3025  0.1753  5.2930  5.400E-02  1.49E-03   6.23E-03  1.0246       -0.0214      0.0084     0.0062   -0.0231        0.0241      0.0218     0.0111    0.0284
  2.37  0.3025  0.1753  5.9520  1.839E-02  8.33E-04   2.28E-03  0.9160       -0.0049      0.0134     0.0059   -0.0102        0.0218      0.0366     0.0235    0.0084
  2.37  0.3025  0.2051  2.2380  3.637E+00  5.50E-02   4.43E-01  1.0174        0.0223      0.0061     0.0074   -0.0068        0.0348      0.0093     0.0108    0.0022
  2.37  0.3025  0.2051  2.5450  2.058E+00  1.30E-02   2.51E-01  1.0220        0.0037      0.0021     0.0060   -0.0103        0.0013      0.0043     0.0121    0.0036
  2.37  0.3025  0.2051  2.9490  1.082E+00  6.75E-03   1.33E-01  1.0282       -0.0060      0.0019     0.0055   -0.0139       -0.0059      0.0048     0.0122    0.0055
  2.37  0.3025  0.2051  3.2650  6.628E-01  5.17E-03   8.08E-02  1.0337       -0.0206      0.0023     0.0057   -0.0160       -0.0046      0.0060     0.0124    0.0074
  2.37  0.3025  0.2051  3.7100  3.436E-01  3.62E-03   4.08E-02  1.0418       -0.0175      0.0032     0.0063   -0.0189        0.0233      0.0082     0.0111    0.0104
  2.37  0.3025  0.2051  4.1820  1.689E-01  2.44E-03   1.98E-02  1.0523       -0.0278      0.0045     0.0063   -0.0239        0.0512      0.0116     0.0132    0.0204
  2.37  0.3025  0.2051  4.7080  7.159E-02  1.62E-03   8.37E-03  1.0377       -0.0197      0.0070     0.0071   -0.0222        0.0349      0.0185     0.0174    0.0142
  2.37  0.3025  0.2051  5.2930  2.901E-02  1.01E-03   3.40E-03  1.0004       -0.0063      0.0106     0.0106   -0.0202        0.0182      0.0277     0.0161    0.0219
  2.37  0.3025  0.2362  1.9530  3.494E+00  1.04E-01   4.24E-01  1.0095        0.0369      0.0125     0.0088   -0.0030        0.0308      0.0201     0.0111    0.0004
  2.37  0.3025  0.2362  2.2380  2.321E+00  3.38E-02   2.83E-01  1.0130        0.0067      0.0057     0.0065   -0.0080       -0.0031      0.0088     0.0111    0.0015
  2.37  0.3025  0.2362  2.5450  1.347E+00  9.08E-03   1.62E-01  1.0169        0.0024      0.0022     0.0062   -0.0114        0.0009      0.0047     0.0124    0.0035
  2.37  0.3025  0.2362  2.9490  7.030E-01  4.91E-03   8.41E-02  1.0236       -0.0109      0.0021     0.0065   -0.0146       -0.0122      0.0053     0.0099    0.0068
  2.37  0.3025  0.2362  3.2650  4.179E-01  3.78E-03   5.03E-02  1.0296       -0.0167      0.0027     0.0055   -0.0169       -0.0101      0.0070     0.0110    0.0092
  2.37  0.3025  0.2362  3.7100  2.167E-01  2.70E-03   2.54E-02  1.0386       -0.0254      0.0038     0.0062   -0.0205        0.0074      0.0097     0.0122    0.0135
  2.37  0.3025  0.2362  4.1820  9.978E-02  1.80E-03   1.17E-02  1.0384       -0.0427      0.0056     0.0087   -0.0212        0.0579      0.0143     0.0168    0.0090
  2.37  0.3025  0.2362  4.7080  4.108E-02  1.19E-03   4.83E-03  1.0528       -0.0292      0.0093     0.0088   -0.0313        0.0844      0.0238     0.0165    0.0392
  2.37  0.3025  0.2362  5.2930  1.649E-02  7.13E-04   1.92E-03  0.9798       -0.0097      0.0127     0.0085   -0.0201        0.0123      0.0350     0.0370    0.0219
  2.37  0.3025  0.2686  2.2380  1.464E+00  2.06E-02   1.75E-01  1.0087        0.0250      0.0054     0.0062   -0.0094        0.0162      0.0084     0.0121    0.0026
  2.37  0.3025  0.2686  2.5450  8.529E-01  6.41E-03   1.02E-01  1.0131       -0.0014      0.0024     0.0047   -0.0122       -0.0153      0.0052     0.0110    0.0051
  2.37  0.3025  0.2686  2.9490  4.267E-01  3.49E-03   5.06E-02  1.0197       -0.0165      0.0025     0.0057   -0.0153       -0.0055      0.0062     0.0113    0.0074
  2.37  0.3025  0.2686  3.2650  2.591E-01  2.78E-03   3.12E-02  1.0237       -0.0268      0.0033     0.0069   -0.0169       -0.0028      0.0084     0.0096    0.0067
  2.37  0.3025  0.2686  3.7100  1.272E-01  1.91E-03   1.55E-02  1.0313       -0.0394      0.0047     0.0062   -0.0197        0.0320      0.0123     0.0150    0.0064
  2.37  0.3025  0.2686  4.1820  5.577E-02  1.22E-03   6.71E-03  1.0522       -0.0232      0.0068     0.0108   -0.0287        0.0621      0.0178     0.0137    0.0276
  2.37  0.3025  0.2686  4.7080  2.337E-02  8.31E-04   2.73E-03  1.0300        0.0127      0.0108     0.0125   -0.0270        0.0693      0.0289     0.0207    0.0282
  2.37  0.3025  0.2686  5.2930  8.489E-03  4.72E-04   1.21E-03  0.9380       -0.0012      0.0182     0.0207   -0.0186        0.1313      0.0474     0.0193    0.0210
  2.37  0.3025  0.3025  2.2380  9.349E-01  1.33E-02   1.11E-01  1.0055        0.0118      0.0054     0.0060   -0.0102        0.0028      0.0084     0.0113    0.0032
  2.37  0.3025  0.3025  2.5450  5.453E-01  4.67E-03   6.50E-02  1.0094        0.0039      0.0028     0.0051   -0.0128       -0.0021      0.0059     0.0122    0.0038
  2.37  0.3025  0.3025  2.9490  2.693E-01  2.63E-03   3.22E-02  1.0153       -0.0212      0.0031     0.0052   -0.0156       -0.0216      0.0073     0.0118    0.0042
  2.37  0.3025  0.3025  3.2650  1.509E-01  2.03E-03   1.79E-02  1.0222       -0.0293      0.0042     0.0067   -0.0182        0.0016      0.0104     0.0131    0.0064
  2.37  0.3025  0.3025  3.7100  7.315E-02  1.34E-03   8.99E-03  1.0374       -0.0383      0.0057     0.0092   -0.0240        0.0353      0.0146     0.0138    0.0176
  2.37  0.3025  0.3025  4.1820  3.283E-02  8.97E-04   4.14E-03  1.0404       -0.0105      0.0083     0.0127   -0.0270        0.0752      0.0220     0.0193    0.0234
  2.37  0.3025  0.3025  4.7080  1.260E-02  6.17E-04   1.54E-03  1.0202        0.0542      0.0155     0.0147   -0.0279        0.1542      0.0417     0.0225    0.0322
  2.37  0.3025  0.3379  1.6750  1.440E+00  8.21E-02   1.73E-01  0.9950        0.0092      0.0200     0.0075   -0.0029        0.0073      0.0274     0.0096    0.0003
  2.37  0.3025  0.3379  2.2380  6.145E-01  8.71E-03   7.27E-02  1.0023        0.0192      0.0052     0.0082   -0.0115        0.0087      0.0083     0.0104    0.0030
  2.37  0.3025  0.3379  2.5450  3.406E-01  3.39E-03   4.07E-02  1.0061        0.0022      0.0033     0.0066   -0.0141        0.0017      0.0068     0.0117    0.0043
  2.37  0.3025  0.3379  2.9490  1.563E-01  1.92E-03   1.85E-02  1.0127       -0.0236      0.0039     0.0070   -0.0171        0.0179      0.0091     0.0098    0.0077
  2.37  0.3025  0.3379  3.2650  8.791E-02  1.49E-03   1.06E-02  1.0190       -0.0249      0.0053     0.0065   -0.0194        0.0057      0.0130     0.0123    0.0108
  2.37  0.3025  0.3379  3.7100  3.848E-02  9.08E-04   4.81E-03  1.0270       -0.0021      0.0072     0.0066   -0.0223        0.0346      0.0192     0.0105    0.0125
  2.37  0.3025  0.3379  4.1820  1.623E-02  6.13E-04   2.26E-03  1.0365       -0.0223      0.0118     0.0093   -0.0280        0.0714      0.0301     0.0174    0.0250
  2.37  0.3025  0.3379  4.7080  6.685E-03  4.44E-04   8.61E-04  0.9913       -0.0272      0.0234     0.0218   -0.0249        0.1717      0.0598     0.0350    0.0288
  2.37  0.3025  0.3748  1.6750  1.014E+00  3.49E-02   1.23E-01  0.9922        0.0387      0.0134     0.0045   -0.0057        0.0646      0.0210     0.0127    0.0011
  2.37  0.3025  0.3748  2.2380  3.633E-01  5.50E-03   4.31E-02  0.9983       -0.0028      0.0055     0.0072   -0.0126       -0.0109      0.0090     0.0098    0.0050
  2.37  0.3025  0.3748  2.5450  1.996E-01  2.49E-03   2.38E-02  1.0008       -0.0110      0.0041     0.0072   -0.0146       -0.0055      0.0086     0.0111    0.0066
  2.37  0.3025  0.3748  2.9490  9.140E-02  1.45E-03   1.09E-02  1.0041       -0.0332      0.0051     0.0047   -0.0159        0.0126      0.0119     0.0128    0.0055
  2.37  0.3025  0.3748  3.2650  4.805E-02  1.06E-03   5.87E-03  1.0102       -0.0220      0.0069     0.0088   -0.0178        0.0059      0.0170     0.0097    0.0048
  2.37  0.3025  0.3748  3.7100  2.170E-02  6.44E-04   2.83E-03  1.0276       -0.0291      0.0094     0.0083   -0.0242        0.0487      0.0233     0.0119    0.0146
  2.37  0.3025  0.3748  4.1820  9.925E-03  5.07E-04   1.39E-03  1.0295       -0.0631      0.0174     0.0129   -0.0285        0.1494      0.0443     0.0255    0.0292
  2.37  0.3025  0.4134  2.2380  2.194E-01  3.65E-03   2.67E-02  0.9906       -0.0017      0.0060     0.0064   -0.0124        0.0119      0.0100     0.0114    0.0049
  2.37  0.3025  0.4134  2.5450  1.154E-01  1.94E-03   1.38E-02  0.9919       -0.0179      0.0056     0.0047   -0.0134       -0.0144      0.0113     0.0147    0.0037
  2.37  0.3025  0.4134  2.9490  4.957E-02  1.08E-03   6.07E-03  0.9977       -0.0374      0.0071     0.0052   -0.0156       -0.0065      0.0163     0.0143    0.0020
  2.37  0.3025  0.4134  3.2650  2.617E-02  7.32E-04   3.19E-03  1.0087       -0.0432      0.0090     0.0093   -0.0194        0.0171      0.0218     0.0167    0.0057
  2.37  0.3025  0.4134  3.7100  1.166E-02  5.01E-04   1.48E-03  1.0242       -0.0228      0.0138     0.0136   -0.0257        0.0545      0.0341     0.0162    0.0196
  2.37  0.3025  0.4134  4.1820  5.626E-03  4.47E-04   8.37E-04  1.0089       -0.0638      0.0320     0.0079   -0.0259        0.2931      0.0707     0.0240    0.0247
  2.37  0.3025  0.4537  1.4230  6.253E-01  5.33E-02   7.90E-02  0.9794        0.0049      0.0279     0.0067   -0.0040        0.0253      0.0321     0.0117    0.0010
  2.37  0.3025  0.4537  2.2380  1.196E-01  2.49E-03   1.47E-02  0.9838       -0.0234      0.0074     0.0100   -0.0120       -0.0198      0.0125     0.0207    0.0029
  2.37  0.3025  0.4537  2.5450  6.142E-02  1.39E-03   7.43E-03  0.9858       -0.0306      0.0076     0.0081   -0.0133       -0.0194      0.0153     0.0113    0.0011
  2.37  0.3025  0.4537  2.9490  2.781E-02  7.46E-04   3.43E-03  0.9950       -0.0362      0.0087     0.0074   -0.0170       -0.0001      0.0200     0.0131    0.0025
  2.37  0.3025  0.4537  3.2650  1.453E-02  5.36E-04   1.83E-03  1.0068       -0.0562      0.0123     0.0110   -0.0215        0.0573      0.0289     0.0275    0.0105
  2.37  0.3025  0.4537  3.7100  6.897E-03  4.16E-04   8.88E-04  1.0166       -0.0336      0.0210     0.0099   -0.0254        0.1569      0.0519     0.0329    0.0195
  2.37  0.3025  0.4958  1.4230  3.912E-01  1.85E-02   5.23E-02  0.9755        0.0064      0.0173     0.0090   -0.0064        0.0112      0.0255     0.0162    0.0020
  2.37  0.3025  0.4958  2.2380  6.821E-02  1.82E-03   8.39E-03  0.9762       -0.0170      0.0093     0.0060   -0.0119       -0.0172      0.0162     0.0140    0.0008
  2.37  0.3025  0.4958  2.5450  3.780E-02  1.06E-03   4.63E-03  0.9793       -0.0332      0.0094     0.0058   -0.0136       -0.0291      0.0192     0.0161   -0.0005
  2.37  0.3025  0.4958  2.9490  1.590E-02  5.60E-04   2.08E-03  0.9907       -0.0471      0.0119     0.0100   -0.0187        0.0197      0.0261     0.0195    0.0047
  2.37  0.3025  0.4958  3.2650  8.902E-03  5.11E-04   1.27E-03  1.0007       -0.0824      0.0201     0.0136   -0.0225        0.1422      0.0471     0.0274    0.0121
  2.37  0.3025  0.5397  1.1870  3.596E-01  3.94E-02   4.95E-02  0.9682        0.0023      0.0353     0.0054   -0.0031        0.0263      0.0379     0.0113    0.0007
  2.37  0.3025  0.5397  2.2380  4.561E-02  1.39E-03   5.96E-03  0.9681       -0.0158      0.0106     0.0113   -0.0119        0.0019      0.0189     0.0289   -0.0015
  2.37  0.3025  0.5397  2.5450  2.035E-02  7.52E-04   2.73E-03  0.9736       -0.0393      0.0127     0.0120   -0.0148       -0.0304      0.0245     0.0142   -0.0010
  2.37  0.3025  0.5397  2.9490  7.280E-03  4.28E-04   9.73E-04  0.9853       -0.0902      0.0202     0.0182   -0.0210       -0.0188      0.0458     0.0395    0.0062
  2.37  0.3025  0.5397  3.2650  4.673E-03  3.95E-04   8.24E-04  0.9804       -0.1682      0.0328     0.0170   -0.0242        0.2567      0.0722     0.0728    0.0073
  2.37  0.3025  0.5855  1.1870  2.188E-01  2.69E-02   3.03E-02  0.9640       -0.0017      0.0391     0.0079   -0.0064       -0.0188      0.0400     0.0159    0.0017
  2.37  0.3025  0.5855  2.2380  2.166E-02  7.98E-04   2.98E-03  0.9605       -0.0334      0.0127     0.0116   -0.0123       -0.0222      0.0230     0.0334   -0.0045
  2.37  0.3025  0.5855  2.5450  9.774E-03  5.86E-04   1.49E-03  0.9688       -0.0641      0.0203     0.0170   -0.0170       -0.0124      0.0413     0.0344   -0.0033
  2.37  0.3025  0.6334  0.9690  2.570E-01  2.91E-02   3.68E-02  0.9578        0.0519      0.0370     0.0081   -0.0036        0.0614      0.0399     0.0244    0.0009
  2.37  0.3025  0.6334  2.5450  7.461E-03  7.13E-04   1.47E-03  0.9604       -0.0011      0.0333     0.0034   -0.0282        0.2723      0.0676     0.0332   -0.0068
  2.37  0.3025  0.7355  0.7650  7.319E-02  3.09E-02   1.01E-02  0.9482       -0.3951      0.2151     0.0130   -0.0063       -1.0918      0.4772     0.0364    0.0007
  2.37  0.3025  0.7900  0.5760  1.424E-01  1.62E-02   2.02E-02  0.9554        0.0187      0.0369     0.0036   -0.0033        0.0565      0.0432     0.0531    0.0002
  2.37  0.3379  0.0682  3.2650  5.804E-01  3.36E-02   6.90E-02  1.1829        0.0019      0.0209     0.0130   -0.0343       -0.0128      0.0446     0.0237   -0.0379
  2.37  0.3379  0.0682  3.7100  1.675E-01  1.24E-02   2.11E-02  1.6080        0.0059      0.0236     0.0154   -0.0933       -0.0588      0.0626     0.0208    0.0085
  2.37  0.3379  0.0682  4.1820  9.809E-02  7.51E-03   1.24E-02  1.5463       -0.0357      0.0271     0.0222   -0.0288        0.1073      0.0663     0.0229    0.0293
  2.37  0.3379  0.0682  5.2930  1.489E-03  3.05E-04   2.48E-04 10.9720        0.0313      0.0783     0.0302   -0.1855        0.0236      0.1181     0.0389    0.1099
  2.37  0.3379  0.0682  5.9520  3.707E-06  1.07E-06   6.93E-07 76.4050        0.0882      0.0998     0.0333    0.0009       -0.0883      0.2146     0.0330    0.0013
  2.37  0.3379  0.0933  2.5450  9.387E+00  5.84E-01   1.09E+00  1.0151        0.0056      0.0250     0.0111   -0.0096       -0.0423      0.0290     0.0223    0.0027
  2.37  0.3379  0.0933  2.9490  3.243E+00  3.41E-02   3.79E-01  1.0322        0.0300      0.0039     0.0088   -0.0173        0.0066      0.0059     0.0249    0.0028
  2.37  0.3379  0.0933  3.2650  1.793E+00  1.37E-02   2.10E-01  1.0503        0.0000      0.0026     0.0096   -0.0227        0.0016      0.0063     0.0193    0.0040
  2.37  0.3379  0.0933  3.7100  7.849E-01  7.92E-03   9.18E-02  1.0802       -0.0022      0.0033     0.0090   -0.0278       -0.0159      0.0083     0.0176    0.0244
  2.37  0.3379  0.0933  4.1820  3.406E-01  5.41E-03   3.98E-02  1.0878       -0.0031      0.0052     0.0119   -0.0149        0.0126      0.0129     0.0180   -0.0018
  2.37  0.3379  0.0933  4.7080  1.897E-01  4.16E-03   2.90E-02  1.1458        0.0123      0.0071     0.0304   -0.0198       -0.0100      0.0179     0.0192   -0.0054
  2.37  0.3379  0.0933  5.2930  8.304E-02  2.57E-03   1.14E-02  1.0418       -0.0088      0.0108     0.0192   -0.0231        0.0136      0.0247     0.0175    0.0259
  2.37  0.3379  0.0933  5.9520  1.219E-02  8.36E-04   2.48E-03  0.8927       -0.0841      0.0253     0.0274   -0.0062        0.1472      0.0517     0.0190    0.0053
  2.37  0.3379  0.1194  2.5450  5.928E+00  9.91E-02   6.91E-01  1.0125        0.0122      0.0068     0.0102   -0.0095        0.0026      0.0090     0.0187    0.0015
  2.37  0.3379  0.1194  2.9490  2.701E+00  1.68E-02   3.14E-01  1.0211        0.0067      0.0022     0.0100   -0.0149        0.0077      0.0044     0.0191    0.0044
  2.37  0.3379  0.1194  3.2650  1.564E+00  1.09E-02   1.81E-01  1.0286       -0.0044      0.0023     0.0093   -0.0177       -0.0046      0.0057     0.0183    0.0097
  2.37  0.3379  0.1194  3.7100  7.329E-01  7.31E-03   8.54E-02  1.0358       -0.0029      0.0033     0.0082   -0.0177       -0.0136      0.0082     0.0168    0.0117
  2.37  0.3379  0.1194  4.1820  3.496E-01  4.96E-03   4.07E-02  1.0441       -0.0128      0.0046     0.0071   -0.0140       -0.0094      0.0117     0.0165   -0.0002
  2.37  0.3379  0.1194  4.7080  1.754E-01  3.56E-03   2.03E-02  1.0634       -0.0267      0.0069     0.0073   -0.0271       -0.0055      0.0168     0.0175    0.0217
  2.37  0.3379  0.1194  5.2930  8.351E-02  2.28E-03   1.05E-02  0.9765       -0.0129      0.0089     0.0079   -0.0124        0.0103      0.0229     0.0197    0.0125
  2.37  0.3379  0.1468  2.5450  3.875E+00  4.04E-02   4.52E-01  1.0087        0.0133      0.0041     0.0101   -0.0099        0.0184      0.0061     0.0192    0.0023
  2.37  0.3379  0.1468  2.9490  1.822E+00  1.22E-02   2.13E-01  1.0153        0.0000      0.0023     0.0104   -0.0140        0.0223      0.0048     0.0178    0.0069
  2.37  0.3379  0.1468  3.2650  1.067E+00  8.30E-03   1.24E-01  1.0209       -0.0113      0.0026     0.0089   -0.0158       -0.0039      0.0063     0.0184    0.0097
  2.37  0.3379  0.1468  3.7100  5.376E-01  5.67E-03   6.27E-02  1.0253       -0.0176      0.0035     0.0080   -0.0159        0.0000      0.0088     0.0169    0.0056
  2.37  0.3379  0.1468  4.1820  2.490E-01  3.80E-03   2.90E-02  1.0319       -0.0082      0.0050     0.0066   -0.0177        0.0043      0.0126     0.0173    0.0028
  2.37  0.3379  0.1468  4.7080  1.053E-01  2.45E-03   1.23E-02  1.0391        0.0006      0.0077     0.0066   -0.0291        0.0255      0.0196     0.0178    0.0382
  2.37  0.3379  0.1468  5.2930  4.718E-02  1.48E-03   5.57E-03  0.9474       -0.0374      0.0106     0.0099   -0.0116        0.0272      0.0258     0.0212    0.0100
  2.37  0.3379  0.1753  2.5450  2.215E+00  2.30E-02   2.60E-01  1.0054        0.0077      0.0040     0.0081   -0.0107        0.0195      0.0064     0.0194    0.0039
  2.37  0.3379  0.1753  2.9490  1.127E+00  9.12E-03   1.32E-01  1.0121       -0.0093      0.0028     0.0081   -0.0139       -0.0016      0.0056     0.0180    0.0071
  2.37  0.3379  0.1753  3.2650  6.881E-01  6.51E-03   8.02E-02  1.0163       -0.0204      0.0032     0.0087   -0.0157        0.0144      0.0073     0.0179    0.0066
  2.37  0.3379  0.1753  3.7100  3.351E-01  4.09E-03   3.91E-02  1.0230       -0.0228      0.0040     0.0066   -0.0174       -0.0172      0.0100     0.0166    0.0057
  2.37  0.3379  0.1753  4.1820  1.598E-01  2.73E-03   1.86E-02  1.0308       -0.0167      0.0056     0.0064   -0.0227        0.0029      0.0141     0.0181    0.0132
  2.37  0.3379  0.1753  4.7080  6.403E-02  1.73E-03   7.50E-03  1.0005       -0.0028      0.0091     0.0062   -0.0195        0.0796      0.0226     0.0182    0.0147
  2.37  0.3379  0.1753  5.2930  2.597E-02  9.94E-04   3.02E-03  0.9131       -0.0015      0.0126     0.0071   -0.0121        0.0129      0.0317     0.0172    0.0097
  2.37  0.3379  0.2051  2.2380  2.585E+00  3.93E-02   3.02E-01  0.9982        0.0092      0.0072     0.0084   -0.0079        0.0137      0.0118     0.0169    0.0022
  2.37  0.3379  0.2051  2.5450  1.421E+00  1.14E-02   1.66E-01  1.0032       -0.0010      0.0030     0.0069   -0.0113        0.0093      0.0056     0.0179    0.0049
  2.37  0.3379  0.2051  2.9490  7.317E-01  5.83E-03   8.52E-02  1.0090       -0.0077      0.0026     0.0064   -0.0150       -0.0164      0.0062     0.0179    0.0057
  2.37  0.3379  0.2051  3.2650  4.367E-01  4.62E-03   5.12E-02  1.0142       -0.0177      0.0036     0.0066   -0.0171        0.0149      0.0083     0.0181    0.0067
  2.37  0.3379  0.2051  3.7100  2.081E-01  3.13E-03   2.43E-02  1.0226       -0.0270      0.0051     0.0072   -0.0205       -0.0092      0.0122     0.0171    0.0096
  2.37  0.3379  0.2051  4.1820  9.769E-02  2.00E-03   1.14E-02  1.0364       -0.0387      0.0071     0.0073   -0.0293        0.0314      0.0171     0.0187    0.0312
  2.37  0.3379  0.2051  4.7080  3.793E-02  1.21E-03   4.41E-03  1.0052       -0.0007      0.0108     0.0081   -0.0272        0.0298      0.0265     0.0220    0.0320
  2.37  0.3379  0.2051  5.2930  1.732E-02  8.28E-04   2.04E-03  0.0000        0.0054      0.0157     0.0118    0.0000        0.0370      0.0395     0.0209    0.0000
  2.37  0.3379  0.2362  1.9530  2.658E+00  6.90E-02   3.10E-01  0.9910        0.0321      0.0116     0.0098   -0.0036        0.0444      0.0194     0.0172    0.0005
  2.37  0.3379  0.2362  2.2380  1.763E+00  2.41E-02   2.07E-01  0.9959        0.0218      0.0063     0.0074   -0.0089        0.0298      0.0102     0.0172    0.0031
  2.37  0.3379  0.2362  2.5450  9.473E-01  7.79E-03   1.10E-01  1.0003        0.0003      0.0030     0.0072   -0.0128        0.0047      0.0059     0.0181    0.0042
  2.37  0.3379  0.2362  2.9490  4.761E-01  4.26E-03   5.56E-02  1.0068       -0.0103      0.0030     0.0075   -0.0165       -0.0001      0.0070     0.0164    0.0067
  2.37  0.3379  0.2362  3.2650  2.841E-01  3.50E-03   3.32E-02  1.0134       -0.0190      0.0041     0.0064   -0.0189       -0.0060      0.0098     0.0171    0.0091
  2.37  0.3379  0.2362  3.7100  1.301E-01  2.27E-03   1.53E-02  1.0264       -0.0261      0.0059     0.0071   -0.0248       -0.0190      0.0139     0.0179    0.0186
  2.37  0.3379  0.2362  4.1820  5.746E-02  1.50E-03   6.72E-03  1.0158       -0.0213      0.0087     0.0098   -0.0238       -0.0120      0.0211     0.0215    0.0129
  2.37  0.3379  0.2362  4.7080  2.025E-02  8.21E-04   2.39E-03  0.9793        0.0131      0.0139     0.0098   -0.0241        0.0885      0.0343     0.0212    0.0248
  2.37  0.3379  0.2686  1.9530  1.684E+00  3.31E-02   1.97E-01  0.9887        0.0228      0.0092     0.0078   -0.0056        0.0009      0.0162     0.0192    0.0012
  2.37  0.3379  0.2686  2.2380  1.026E+00  1.48E-02   1.20E-01  0.9926        0.0133      0.0065     0.0071   -0.0105        0.0086      0.0105     0.0179    0.0024
  2.37  0.3379  0.2686  2.5450  6.172E-01  5.69E-03   7.20E-02  0.9969        0.0034      0.0033     0.0056   -0.0142        0.0180      0.0065     0.0171    0.0047
  2.37  0.3379  0.2686  2.9490  3.002E-01  3.16E-03   3.51E-02  1.0054       -0.0180      0.0035     0.0066   -0.0177       -0.0222      0.0083     0.0173    0.0087
  2.37  0.3379  0.2686  3.2650  1.722E-01  2.52E-03   2.02E-02  1.0142       -0.0211      0.0049     0.0078   -0.0213       -0.0166      0.0118     0.0162    0.0128
  2.37  0.3379  0.2686  3.7100  8.080E-02  1.59E-03   9.57E-03  1.0181       -0.0205      0.0066     0.0071   -0.0234        0.0221      0.0158     0.0201    0.0106
  2.37  0.3379  0.2686  4.1820  3.148E-02  1.04E-03   3.71E-03  1.0412       -0.0093      0.0113     0.0120   -0.0368        0.0163      0.0275     0.0190    0.0438
  2.37  0.3379  0.2686  4.7080  1.117E-02  5.68E-04   1.31E-03  0.9513       -0.0090      0.0171     0.0138   -0.0259        0.0278      0.0403     0.0249    0.0286
  2.37  0.3379  0.3025  1.9530  1.163E+00  1.93E-02   1.36E-01  0.9857        0.0129      0.0082     0.0061   -0.0077       -0.0029      0.0148     0.0167    0.0008
  2.37  0.3379  0.3025  2.2380  6.973E-01  1.09E-02   8.13E-02  0.9893        0.0173      0.0068     0.0069   -0.0120        0.0017      0.0108     0.0172    0.0033
  2.37  0.3379  0.3025  2.5450  4.072E-01  4.33E-03   4.78E-02  0.9952        0.0056      0.0038     0.0060   -0.0151        0.0121      0.0074     0.0179    0.0065
  2.37  0.3379  0.3025  2.9490  1.910E-01  2.42E-03   2.25E-02  1.0048       -0.0221      0.0043     0.0061   -0.0193       -0.0180      0.0099     0.0176    0.0099
  2.37  0.3379  0.3025  3.2650  1.042E-01  1.81E-03   1.23E-02  1.0095       -0.0141      0.0057     0.0077   -0.0209        0.0025      0.0140     0.0185    0.0070
  2.37  0.3379  0.3025  3.7100  4.533E-02  1.11E-03   5.43E-03  1.0322       -0.0440      0.0082     0.0103   -0.0301        0.0727      0.0202     0.0191    0.0219
  2.37  0.3379  0.3025  4.1820  1.747E-02  7.71E-04   2.05E-03  1.0217       -0.0226      0.0143     0.0140   -0.0325        0.0390      0.0365     0.0236    0.0323
  2.37  0.3379  0.3379  1.6750  1.195E+00  4.54E-02   1.41E-01  0.9793        0.0220      0.0140     0.0085   -0.0031        0.0070      0.0199     0.0162    0.0003
  2.37  0.3379  0.3379  1.9530  7.829E-01  1.21E-02   9.18E-02  0.9828        0.0085      0.0077     0.0067   -0.0096        0.0014      0.0137     0.0164    0.0026
  2.37  0.3379  0.3379  2.2380  4.610E-01  8.02E-03   5.39E-02  0.9873        0.0190      0.0074     0.0093   -0.0130        0.0133      0.0115     0.0167    0.0048
  2.37  0.3379  0.3379  2.5450  2.497E-01  3.23E-03   2.92E-02  0.9922       -0.0078      0.0047     0.0075   -0.0158        0.0092      0.0090     0.0176    0.0049
  2.37  0.3379  0.3379  2.9490  1.147E-01  1.79E-03   1.35E-02  1.0005       -0.0275      0.0054     0.0080   -0.0192        0.0002      0.0122     0.0163    0.0037
  2.37  0.3379  0.3379  3.2650  5.757E-02  1.23E-03   6.90E-03  1.0163       -0.0314      0.0073     0.0075   -0.0249        0.0232      0.0172     0.0180    0.0120
  2.37  0.3379  0.3379  3.7100  2.547E-02  8.19E-04   3.09E-03  1.0383       -0.0136      0.0108     0.0075   -0.0340        0.0198      0.0265     0.0168    0.0319
  2.37  0.3379  0.3379  4.1820  8.541E-03  5.02E-04   1.04E-03  1.0193       -0.0317      0.0198     0.0104   -0.0364        0.0402      0.0479     0.0220    0.0404
  2.37  0.3379  0.3748  1.6750  7.954E-01  2.37E-02   9.55E-02  0.9771        0.0296      0.0119     0.0054   -0.0061        0.0212      0.0182     0.0183    0.0012
  2.37  0.3379  0.3748  2.5450  1.506E-01  2.40E-03   1.78E-02  0.9911       -0.0017      0.0058     0.0081   -0.0173        0.0099      0.0112     0.0172    0.0037
  2.37  0.3379  0.3748  2.9490  6.599E-02  1.27E-03   7.81E-03  1.0064       -0.0112      0.0068     0.0055   -0.0230        0.0328      0.0148     0.0183    0.0118
  2.37  0.3379  0.3748  3.2650  3.593E-02  9.46E-04   4.32E-03  1.0205       -0.0205      0.0091     0.0098   -0.0274        0.0316      0.0211     0.0162    0.0178
  2.37  0.3379  0.3748  3.7100  1.330E-02  6.33E-04   1.60E-03  1.0396       -0.0314      0.0168     0.0093   -0.0347        0.0861      0.0400     0.0177    0.0270
  2.37  0.3379  0.4134  1.6750  5.499E-01  1.25E-02   6.69E-02  0.9750        0.0163      0.0104     0.0078   -0.0084        0.0163      0.0183     0.0181    0.0011
  2.37  0.3379  0.4134  2.2380  1.700E-01  4.21E-03   2.01E-02  0.9825        0.0110      0.0102     0.0073   -0.0158        0.0067      0.0159     0.0174    0.0043
  2.37  0.3379  0.4134  2.5450  9.132E-02  1.80E-03   1.08E-02  0.9885       -0.0195      0.0071     0.0056   -0.0187       -0.0216      0.0141     0.0198    0.0074
  2.37  0.3379  0.4134  2.9490  3.749E-02  8.75E-04   4.51E-03  1.0005       -0.0372      0.0083     0.0061   -0.0215        0.0510      0.0178     0.0195    0.0064
  2.37  0.3379  0.4134  3.2650  1.908E-02  7.00E-04   2.30E-03  1.0254       -0.0561      0.0130     0.0104   -0.0292        0.0488      0.0284     0.0214    0.0142
  2.37  0.3379  0.4134  3.7100  7.331E-03  4.57E-04   9.05E-04  1.0520       -0.0137      0.0212     0.0150   -0.0405        0.1093      0.0515     0.0210    0.0376
  2.37  0.3379  0.4537  1.4230  5.207E-01  2.07E-02   6.39E-02  0.9689        0.0012      0.0139     0.0077   -0.0049       -0.0171      0.0190     0.0175    0.0007
  2.37  0.3379  0.4537  2.5450  5.203E-02  1.23E-03   6.19E-03  0.9817       -0.0272      0.0085     0.0091   -0.0169       -0.0400      0.0168     0.0173    0.0020
  2.37  0.3379  0.4537  2.9490  2.228E-02  6.84E-04   2.73E-03  1.0099       -0.0165      0.0110     0.0084   -0.0253        0.0565      0.0229     0.0185    0.0063
  2.37  0.3379  0.4537  3.2650  1.153E-02  6.13E-04   1.44E-03  1.0431       -0.0341      0.0194     0.0122   -0.0354        0.1449      0.0430     0.0311    0.0213
  2.37  0.3379  0.4958  1.4230  3.616E-01  1.75E-02   4.68E-02  0.9646        0.0060      0.0177     0.0101   -0.0078       -0.0225      0.0222     0.0210    0.0025
  2.37  0.3379  0.4958  2.2380  5.981E-02  1.66E-03   7.11E-03  0.9693       -0.0106      0.0108     0.0069   -0.0145       -0.0054      0.0180     0.0192   -0.0001
  2.37  0.3379  0.4958  2.5450  2.726E-02  8.73E-04   3.30E-03  0.9823       -0.0257      0.0118     0.0067   -0.0185       -0.0002      0.0223     0.0209   -0.0028
  2.37  0.3379  0.4958  2.9490  1.202E-02  6.56E-04   1.53E-03  1.0223       -0.0603      0.0201     0.0111   -0.0308       -0.0013      0.0399     0.0238    0.0101
  2.37  0.3379  0.5397  1.1870  3.449E-01  1.16E-02   4.61E-02  0.9560       -0.0026      0.0117     0.0063   -0.0031        0.0523      0.0192     0.0173    0.0007
  2.37  0.3379  0.5397  1.4230  1.825E-01  9.01E-03   2.42E-02  0.9594       -0.0112      0.0197     0.0127   -0.0099       -0.0420      0.0292     0.0228    0.0026
  2.37  0.3379  0.5397  2.5450  1.547E-02  8.85E-04   2.02E-03  0.9881       -0.0531      0.0222     0.0133   -0.0232        0.1101      0.0395     0.0194   -0.0030
  2.37  0.3379  0.5855  1.1870  2.167E-01  1.36E-02   2.93E-02  0.9530        0.0504      0.0224     0.0089   -0.0077        0.0024      0.0258     0.0208    0.0017
  2.37  0.3379  0.6334  0.9690  1.898E-01  9.93E-03   2.59E-02  0.9465       -0.0190      0.0179     0.0091   -0.0038        0.0625      0.0298     0.0282    0.0010
  2.37  0.3379  0.6334  1.1870  1.151E-01  6.63E-03   1.65E-02  0.9464        0.0576      0.0223     0.0137   -0.0121        0.1458      0.0337     0.0344    0.0020
  2.37  0.3379  0.6834  0.9690  6.665E-02  1.36E-02   9.61E-03  0.9413       -0.1452      0.0744     0.0171   -0.0096       -0.9415      0.1997     0.0360    0.0018
  2.37  0.3379  0.7355  0.7650  1.248E-01  4.55E-03   1.72E-02  0.9406        0.0476      0.0120     0.0143   -0.0075       -0.2808      0.0208     0.0396    0.0011
  2.37  0.3379  0.7900  0.7650  4.073E-02  1.05E-02   6.59E-03  0.9455       -0.1478      0.0995     0.0278   -0.0118       -0.4407      0.1449     0.0548   -0.0010
  2.37  0.3379  0.8469  0.5760  6.533E-02  1.39E-02   8.89E-03  1.0123        0.0578      0.0754     0.0081   -0.0140       -0.2921      0.1082     0.0253   -0.0037
  2.37  0.3748  0.0933  2.9490  1.888E+00  3.71E-02   2.29E-01  1.0137        0.0428      0.0079     0.0110   -0.0194        0.0311      0.0115     0.0319    0.0001
  2.37  0.3748  0.0933  3.2650  7.944E-01  9.89E-03   9.64E-02  1.0440        0.0106      0.0044     0.0117   -0.0273        0.0068      0.0107     0.0275    0.0019
  2.37  0.3748  0.0933  3.7100  2.748E-01  5.82E-03   3.34E-02  1.0827        0.0119      0.0075     0.0111   -0.0234        0.0061      0.0181     0.0262    0.0176
  2.37  0.3748  0.0933  4.1820  1.681E-01  4.75E-03   2.04E-02  1.1757       -0.0475      0.0103     0.0139   -0.0119        0.0820      0.0235     0.0265   -0.0221
  2.37  0.3748  0.0933  4.7080  1.016E-01  4.01E-03   1.59E-02  1.2111       -0.0284      0.0142     0.0328   -0.0511       -0.1041      0.0297     0.0274    0.0583
  2.37  0.3748  0.0933  5.2930  3.103E-02  3.10E-03   4.38E-03  1.0069       -0.0298      0.0387     0.0212   -0.0094       -0.0344      0.0655     0.0261    0.0142
  2.37  0.3748  0.1194  2.5450  4.708E+00  1.17E-01   5.70E-01  0.9908        0.0060      0.0109     0.0123   -0.0105       -0.0260      0.0142     0.0270    0.0016
  2.37  0.3748  0.1194  2.9490  1.938E+00  1.58E-02   2.34E-01  0.9998        0.0040      0.0031     0.0121   -0.0161        0.0125      0.0061     0.0273    0.0034
  2.37  0.3748  0.1194  3.2650  9.477E-01  9.25E-03   1.14E-01  1.0075       -0.0089      0.0034     0.0114   -0.0187       -0.0056      0.0084     0.0267    0.0101
  2.37  0.3748  0.1194  3.7100  4.378E-01  6.08E-03   5.29E-02  1.0143       -0.0113      0.0048     0.0104   -0.0148        0.0070      0.0118     0.0256    0.0027
  2.37  0.3748  0.1194  4.1820  1.993E-01  3.72E-03   2.41E-02  1.0496       -0.0057      0.0065     0.0095   -0.0164        0.0031      0.0164     0.0254   -0.0011
  2.37  0.3748  0.1194  4.7080  1.169E-01  3.09E-03   1.41E-02  1.0057       -0.0612      0.0100     0.0096   -0.0200        0.0489      0.0217     0.0261    0.0229
  2.37  0.3748  0.1468  2.2380  4.740E+00  1.79E-01   5.76E-01  0.9836        0.0149      0.0179     0.0109   -0.0045       -0.0125      0.0264     0.0272    0.0002
  2.37  0.3748  0.1468  2.5450  3.079E+00  4.65E-02   3.73E-01  0.9880        0.0136      0.0066     0.0122   -0.0106        0.0139      0.0095     0.0274    0.0017
  2.37  0.3748  0.1468  2.9490  1.344E+00  1.12E-02   1.63E-01  0.9937       -0.0074      0.0031     0.0124   -0.0148        0.0093      0.0065     0.0263    0.0062
  2.37  0.3748  0.1468  3.2650  7.195E-01  7.47E-03   8.71E-02  0.9982       -0.0227      0.0037     0.0110   -0.0156       -0.0051      0.0089     0.0268    0.0091
  2.37  0.3748  0.1468  3.7100  3.364E-01  4.95E-03   4.07E-02  1.0040       -0.0119      0.0051     0.0102   -0.0147       -0.0250      0.0125     0.0257    0.0009
  2.37  0.3748  0.1468  4.1820  1.509E-01  3.05E-03   1.82E-02  1.0232       -0.0005      0.0069     0.0090   -0.0236       -0.0197      0.0173     0.0260    0.0152
  2.37  0.3748  0.1468  4.7080  7.037E-02  1.89E-03   8.50E-03  0.9596       -0.0117      0.0095     0.0090   -0.0151        0.0307      0.0233     0.0263    0.0133
  2.37  0.3748  0.1753  2.2380  3.159E+00  7.15E-02   3.84E-01  0.9816        0.0379      0.0111     0.0095   -0.0065        0.0313      0.0175     0.0278    0.0006
  2.37  0.3748  0.1753  2.5450  1.791E+00  2.70E-02   2.18E-01  0.9850        0.0170      0.0064     0.0103   -0.0112        0.0217      0.0094     0.0275    0.0031
  2.37  0.3748  0.1753  2.9490  8.935E-01  8.98E-03   1.08E-01  0.9910       -0.0124      0.0038     0.0103   -0.0142        0.0098      0.0075     0.0265    0.0075
  2.37  0.3748  0.1753  3.2650  5.008E-01  5.92E-03   6.06E-02  0.9938       -0.0307      0.0043     0.0108   -0.0153       -0.0061      0.0103     0.0264    0.0048
  2.37  0.3748  0.1753  3.7100  2.294E-01  3.79E-03   2.78E-02  1.0030       -0.0342      0.0057     0.0090   -0.0174       -0.0429      0.0141     0.0255    0.0041
  2.37  0.3748  0.1753  4.1820  9.832E-02  2.30E-03   1.19E-02  1.0197       -0.0212      0.0082     0.0089   -0.0310       -0.0298      0.0201     0.0266    0.0391
  2.37  0.3748  0.1753  4.7080  4.131E-02  1.32E-03   5.02E-03  0.9286       -0.0144      0.0111     0.0088   -0.0151       -0.0146      0.0273     0.0266    0.0144
  2.37  0.3748  0.2051  2.2380  2.112E+00  3.66E-02   2.56E-01  0.9788        0.0062      0.0089     0.0106   -0.0082        0.0122      0.0154     0.0257    0.0017
  2.37  0.3748  0.2051  2.5450  1.145E+00  1.48E-02   1.39E-01  0.9829        0.0064      0.0054     0.0093   -0.0118        0.0164      0.0089     0.0264    0.0050
  2.37  0.3748  0.2051  2.9490  5.824E-01  6.49E-03   7.04E-02  0.9884       -0.0260      0.0041     0.0089   -0.0149        0.0004      0.0084     0.0264    0.0051
  2.37  0.3748  0.2051  3.2650  3.149E-01  4.74E-03   3.83E-02  0.9931       -0.0226      0.0056     0.0091   -0.0168       -0.0072      0.0120     0.0266    0.0041
  2.37  0.3748  0.2051  3.7100  1.458E-01  2.88E-03   1.77E-02  1.0051       -0.0247      0.0071     0.0095   -0.0220       -0.0209      0.0167     0.0259    0.0114
  2.37  0.3748  0.2051  4.1820  6.421E-02  1.66E-03   7.78E-03  0.9844       -0.0165      0.0089     0.0096   -0.0211       -0.0240      0.0224     0.0270    0.0143
  2.37  0.3748  0.2051  4.7080  2.255E-02  9.22E-04   2.72E-03  0.8499       -0.0237      0.0146     0.0103   -0.0161        0.0710      0.0357     0.0296    0.0154
  2.37  0.3748  0.2362  1.9530  2.318E+00  4.90E-02   2.80E-01  0.9732        0.0226      0.0092     0.0119   -0.0036        0.0241      0.0170     0.0259    0.0003
  2.37  0.3748  0.2362  2.2380  1.390E+00  1.99E-02   1.69E-01  0.9766       -0.0028      0.0075     0.0097   -0.0096        0.0024      0.0133     0.0259    0.0031
  2.37  0.3748  0.2362  2.5450  7.606E-01  8.75E-03   9.20E-02  0.9817       -0.0038      0.0045     0.0095   -0.0128        0.0017      0.0084     0.0266    0.0048
  2.37  0.3748  0.2362  2.9490  3.621E-01  4.27E-03   4.39E-02  0.9875       -0.0248      0.0042     0.0098   -0.0168        0.0006      0.0092     0.0253    0.0046
  2.37  0.3748  0.2362  3.2650  2.081E-01  3.29E-03   2.52E-02  0.9956       -0.0391      0.0056     0.0089   -0.0193       -0.0255      0.0128     0.0258    0.0078
  2.37  0.3748  0.2362  3.7100  9.172E-02  2.17E-03   1.12E-02  1.0159       -0.0126      0.0085     0.0095   -0.0299       -0.0164      0.0201     0.0264    0.0294
  2.37  0.3748  0.2362  4.1820  3.787E-02  1.19E-03   4.59E-03  0.9945        0.0083      0.0111     0.0118   -0.0307       -0.0050      0.0268     0.0291    0.0341
  2.37  0.3748  0.2686  1.9530  1.444E+00  2.59E-02   1.75E-01  0.9706        0.0204      0.0084     0.0101   -0.0063        0.0287      0.0155     0.0274    0.0013
  2.37  0.3748  0.2686  2.2380  8.247E-01  1.27E-02   1.00E-01  0.9758        0.0092      0.0077     0.0095   -0.0107        0.0112      0.0135     0.0264    0.0037
  2.37  0.3748  0.2686  2.5450  5.082E-01  6.18E-03   6.16E-02  0.9801        0.0118      0.0047     0.0083   -0.0149        0.0276      0.0090     0.0258    0.0039
  2.37  0.3748  0.2686  2.9490  2.300E-01  3.03E-03   2.79E-02  0.9893       -0.0229      0.0046     0.0091   -0.0188       -0.0175      0.0107     0.0260    0.0080
  2.37  0.3748  0.2686  3.2650  1.313E-01  2.39E-03   1.60E-02  1.0019       -0.0172      0.0065     0.0101   -0.0237        0.0125      0.0150     0.0252    0.0149
  2.37  0.3748  0.2686  3.7100  5.952E-02  1.62E-03   7.31E-03  0.9999       -0.0411      0.0097     0.0095   -0.0247        0.0007      0.0227     0.0280    0.0102
  2.37  0.3748  0.2686  4.1820  1.889E-02  8.02E-04   2.31E-03  0.9691       -0.0213      0.0150     0.0139   -0.0282       -0.0084      0.0355     0.0273    0.0276
  2.37  0.3748  0.3025  1.9530  1.002E+00  1.60E-02   1.21E-01  0.9698        0.0075      0.0081     0.0086   -0.0078       -0.0219      0.0157     0.0256    0.0021
  2.37  0.3748  0.3025  2.5450  3.242E-01  4.31E-03   3.95E-02  0.9795        0.0074      0.0051     0.0086   -0.0166        0.0244      0.0101     0.0264    0.0058
  2.37  0.3748  0.3025  2.9490  1.430E-01  2.20E-03   1.75E-02  0.9938       -0.0156      0.0054     0.0087   -0.0216       -0.0412      0.0125     0.0262    0.0122
  2.37  0.3748  0.3025  3.2650  8.098E-02  1.82E-03   9.93E-03  1.0064       -0.0373      0.0081     0.0100   -0.0266        0.0399      0.0190     0.0269    0.0172
  2.37  0.3748  0.3025  3.7100  3.167E-02  1.07E-03   3.93E-03  1.0372       -0.0488      0.0123     0.0123   -0.0410        0.0271      0.0284     0.0273    0.0456
  2.37  0.3748  0.3379  1.6750  1.037E+00  2.59E-02   1.27E-01  0.9628        0.0069      0.0087     0.0107   -0.0024       -0.0009      0.0154     0.0252    0.0003
  2.37  0.3748  0.3379  1.9530  6.682E-01  1.04E-02   8.13E-02  0.9671        0.0171      0.0082     0.0092   -0.0100        0.0026      0.0160     0.0254    0.0012
  2.37  0.3748  0.3379  2.5450  2.003E-01  2.98E-03   2.43E-02  0.9809       -0.0113      0.0057     0.0098   -0.0181        0.0441      0.0114     0.0262    0.0086
  2.37  0.3748  0.3379  2.9490  8.826E-02  1.61E-03   1.08E-02  0.9952       -0.0248      0.0067     0.0102   -0.0231       -0.0049      0.0148     0.0253    0.0094
  2.37  0.3748  0.3379  3.2650  4.942E-02  1.41E-03   6.14E-03  1.0105       -0.0062      0.0105     0.0098   -0.0280        0.0783      0.0238     0.0265    0.0087
  2.37  0.3748  0.3379  3.7100  1.727E-02  7.35E-04   2.17E-03  1.0281       -0.0217      0.0153     0.0098   -0.0376       -0.0020      0.0363     0.0256    0.0337
  2.37  0.3748  0.3748  1.6750  6.800E-01  1.78E-02   8.46E-02  0.9619        0.0193      0.0098     0.0081   -0.0063       -0.0084      0.0153     0.0267    0.0002
  2.37  0.3748  0.3748  2.2380  2.288E-01  5.31E-03   2.79E-02  0.9730       -0.0059      0.0103     0.0104   -0.0157       -0.0410      0.0170     0.0253    0.0064
  2.37  0.3748  0.3748  2.5450  1.199E-01  2.05E-03   1.47E-02  0.9809       -0.0180      0.0064     0.0104   -0.0188       -0.0004      0.0130     0.0259    0.0043
  2.37  0.3748  0.3748  2.9490  5.452E-02  1.29E-03   6.69E-03  1.0035       -0.0394      0.0087     0.0082   -0.0263       -0.0199      0.0189     0.0267    0.0064
  2.37  0.3748  0.3748  3.2650  2.636E-02  9.96E-04   3.28E-03  1.0502       -0.0459      0.0140     0.0119   -0.0422       -0.0449      0.0325     0.0252    0.0435
  2.37  0.3748  0.4134  1.6750  5.046E-01  1.52E-02   6.35E-02  0.9599        0.0194      0.0124     0.0101   -0.0089       -0.0015      0.0196     0.0266    0.0020
  2.37  0.3748  0.4134  2.5450  7.341E-02  1.63E-03   8.97E-03  0.9853       -0.0161      0.0083     0.0083   -0.0220       -0.0192      0.0164     0.0278    0.0030
  2.37  0.3748  0.4134  2.9490  3.186E-02  1.03E-03   3.97E-03  1.0293       -0.0432      0.0124     0.0087   -0.0352        0.0660      0.0258     0.0276    0.0271
  2.37  0.3748  0.4134  3.2650  1.475E-02  6.92E-04   1.84E-03  1.0644        0.0042      0.0168     0.0124   -0.0408        0.0763      0.0397     0.0291    0.0223
  2.37  0.3748  0.4537  1.4230  5.219E-01  1.33E-02   6.60E-02  0.9551        0.0096      0.0086     0.0100   -0.0044       -0.0036      0.0166     0.0261    0.0007
  2.37  0.3748  0.4537  1.6750  3.156E-01  8.00E-03   3.92E-02  0.9603       -0.0018      0.0125     0.0129   -0.0108       -0.0158      0.0236     0.0299    0.0012
  2.37  0.3748  0.4537  2.5450  4.272E-02  1.41E-03   5.27E-03  0.9927       -0.0208      0.0129     0.0113   -0.0253       -0.0018      0.0238     0.0260    0.0097
  2.37  0.3748  0.4537  2.9490  1.949E-02  8.32E-04   2.47E-03  1.0532       -0.0002      0.0158     0.0106   -0.0365        0.0621      0.0343     0.0269    0.0111
  2.37  0.3748  0.4958  1.4230  3.608E-01  1.26E-02   4.78E-02  0.9550        0.0311      0.0131     0.0121   -0.0082        0.0024      0.0200     0.0288    0.0002
  2.37  0.3748  0.4958  2.5450  2.364E-02  1.17E-03   2.97E-03  1.0113       -0.0399      0.0196     0.0091   -0.0280       -0.0059      0.0364     0.0287    0.0047
  2.37  0.3748  0.5397  1.1870  3.456E-01  1.24E-02   4.69E-02  0.9479        0.0217      0.0117     0.0088   -0.0031        0.0144      0.0244     0.0260    0.0004
  2.37  0.3748  0.5397  1.4230  1.916E-01  6.24E-03   2.58E-02  0.9520       -0.0032      0.0146     0.0146   -0.0118       -0.0008      0.0273     0.0302    0.0026
  2.37  0.3748  0.5397  2.5450  1.210E-02  7.82E-04   1.63E-03  1.0644       -0.0268      0.0251     0.0152   -0.0419       -0.0570      0.0478     0.0276   -0.0073
  2.37  0.3748  0.5855  1.1870  1.831E-01  7.88E-03   2.49E-02  0.9444        0.0095      0.0150     0.0111   -0.0087        0.0271      0.0203     0.0286    0.0019
  2.37  0.3748  0.6334  0.9690  2.144E-01  4.85E-03   2.86E-02  0.9377       -0.0427      0.0074     0.0112   -0.0030        0.0740      0.0177     0.0347    0.0004
  2.37  0.3748  0.6334  1.1870  1.001E-01  9.13E-03   1.45E-02  0.9388        0.0564      0.0336     0.0156   -0.0137        0.0876      0.0347     0.0403    0.0018
  2.37  0.3748  0.6834  0.9690  9.882E-02  3.79E-03   1.46E-02  0.9348        0.1240      0.0141     0.0190   -0.0114       -0.1181      0.0159     0.0417    0.0027
  2.37  0.3748  0.7355  0.7650  9.474E-02  2.81E-03   1.34E-02  0.9347        0.1475      0.0109     0.0162   -0.0080       -0.0633      0.0160     0.0451    0.0011
  2.37  0.3748  0.7355  0.9690  5.454E-02  1.01E-02   9.95E-03  0.9301        0.0486      0.0669     0.0398   -0.0130       -0.0841      0.0638     0.0659   -0.0010
  2.37  0.3748  0.7900  0.7650  4.899E-02  3.90E-03   8.09E-03  0.9469        0.0311      0.0254     0.0300   -0.0137       -0.2613      0.0535     0.0597   -0.0024
  2.37  0.3748  0.8469  0.5760  1.053E-01  1.52E-02   1.47E-02  1.0400        0.1353      0.0525     0.0103   -0.0162       -0.1661      0.0594     0.0322   -0.0068
  2.37  0.4134  0.0933  3.2650  2.519E-01  1.11E-02   3.12E-02  1.0784        0.0156      0.0168     0.0116   -0.0369        0.0339      0.0383     0.0335    0.0049
  2.37  0.4134  0.0933  3.7100  8.956E-02  3.85E-03   1.11E-02  1.2180       -0.0024      0.0156     0.0109   -0.0201       -0.0302      0.0405     0.0325   -0.0221
  2.37  0.4134  0.0933  4.1820  5.850E-02  4.46E-03   7.23E-03  1.6508       -0.0729      0.0323     0.0139   -0.0517        0.2143      0.0684     0.0327    0.0770
  2.37  0.4134  0.0933  4.7080  3.624E-02  5.01E-03   5.73E-03  1.4603       -0.1500      0.0596     0.0340   -0.0381        0.0666      0.0744     0.0335    0.0403
  2.37  0.4134  0.1194  2.9490  1.064E+00  1.43E-02   1.31E-01  0.9811       -0.0031      0.0055     0.0119   -0.0174        0.0114      0.0094     0.0334    0.0018
  2.37  0.4134  0.1194  3.2650  6.170E-01  8.92E-03   7.58E-02  0.9918       -0.0071      0.0054     0.0112   -0.0190        0.0085      0.0133     0.0329    0.0109
  2.37  0.4134  0.1194  3.7100  2.356E-01  3.89E-03   2.91E-02  1.0283        0.0028      0.0058     0.0101   -0.0161       -0.0398      0.0149     0.0319   -0.0086
  2.37  0.4134  0.1194  4.1820  1.211E-01  2.77E-03   1.49E-02  1.1487       -0.0303      0.0091     0.0091   -0.0468        0.0107      0.0207     0.0318    0.0743
  2.37  0.4134  0.1194  4.7080  1.276E-01  7.66E-03   1.57E-02  0.9042       -0.1636      0.0271     0.0092   -0.0087        0.1782      0.0409     0.0324    0.0113
  2.37  0.4134  0.1468  2.2380  4.047E+00  1.57E-01   5.02E-01  0.9627       -0.0195      0.0194     0.0107   -0.0047       -0.0783      0.0294     0.0333    0.0005
  2.37  0.4134  0.1468  2.5450  2.502E+00  4.20E-02   3.09E-01  0.9676        0.0032      0.0076     0.0121   -0.0111        0.0085      0.0111     0.0335    0.0008
  2.37  0.4134  0.1468  2.9490  9.461E-01  9.90E-03   1.17E-01  0.9729       -0.0134      0.0041     0.0123   -0.0154        0.0058      0.0084     0.0326    0.0057
  2.37  0.4134  0.1468  3.2650  5.145E-01  7.48E-03   6.35E-02  0.9772       -0.0212      0.0054     0.0108   -0.0143        0.0096      0.0133     0.0330    0.0060
  2.37  0.4134  0.1468  3.7100  2.197E-01  3.79E-03   2.71E-02  1.0006       -0.0323      0.0062     0.0099   -0.0166        0.0082      0.0156     0.0320   -0.0002
  2.37  0.4134  0.1468  4.1820  1.134E-01  2.45E-03   1.40E-02  1.0021       -0.0018      0.0078     0.0085   -0.0245       -0.0100      0.0194     0.0323    0.0327
  2.37  0.4134  0.1753  2.2380  2.796E+00  6.54E-02   3.47E-01  0.9618        0.0335      0.0118     0.0090   -0.0066        0.0330      0.0189     0.0339    0.0002
  2.37  0.4134  0.1753  2.5450  1.608E+00  2.17E-02   2.00E-01  0.9652        0.0103      0.0059     0.0100   -0.0115        0.0257      0.0093     0.0336    0.0022
  2.37  0.4134  0.1753  2.9490  6.537E-01  7.52E-03   8.09E-02  0.9701       -0.0201      0.0045     0.0100   -0.0139        0.0236      0.0091     0.0327    0.0074
  2.37  0.4134  0.1753  3.2650  3.693E-01  5.97E-03   4.56E-02  0.9735       -0.0096      0.0060     0.0106   -0.0143       -0.0238      0.0143     0.0326    0.0004
  2.37  0.4134  0.1753  3.7100  1.635E-01  3.02E-03   2.02E-02  0.9953       -0.0270      0.0066     0.0085   -0.0204       -0.0386      0.0167     0.0318    0.0101
  2.37  0.4134  0.1753  4.1820  7.876E-02  1.89E-03   9.71E-03  0.9530       -0.0116      0.0086     0.0084   -0.0166       -0.0016      0.0212     0.0328    0.0119
  2.37  0.4134  0.2051  2.2380  1.897E+00  4.35E-02   2.35E-01  0.9596       -0.0020      0.0112     0.0103   -0.0081       -0.0150      0.0175     0.0320    0.0009
  2.37  0.4134  0.2051  2.5450  9.886E-01  1.60E-02   1.22E-01  0.9627       -0.0168      0.0070     0.0089   -0.0122        0.0087      0.0108     0.0326    0.0042
  2.37  0.4134  0.2051  2.9490  4.279E-01  6.50E-03   5.27E-02  0.9683       -0.0313      0.0061     0.0084   -0.0141       -0.0216      0.0113     0.0327    0.0038
  2.37  0.4134  0.2051  3.2650  2.400E-01  4.58E-03   2.98E-02  0.9748       -0.0181      0.0069     0.0086   -0.0168       -0.0690      0.0166     0.0328    0.0004
  2.37  0.4134  0.2051  3.7100  1.095E-01  2.25E-03   1.36E-02  1.0034       -0.0018      0.0075     0.0091   -0.0304       -0.0330      0.0177     0.0321    0.0348
  2.37  0.4134  0.2051  4.1820  4.811E-02  1.44E-03   5.95E-03  0.9222        0.0020      0.0110     0.0092   -0.0208        0.0294      0.0272     0.0331    0.0227
  2.37  0.4134  0.2362  1.9530  2.068E+00  6.11E-02   2.55E-01  0.9549        0.0176      0.0112     0.0117   -0.0033        0.0131      0.0218     0.0322    0.0002
  2.37  0.4134  0.2362  2.2380  1.308E+00  2.52E-02   1.62E-01  0.9575        0.0075      0.0094     0.0093   -0.0097        0.0242      0.0157     0.0322    0.0023
  2.37  0.4134  0.2362  2.5450  6.595E-01  8.79E-03   8.14E-02  0.9628       -0.0015      0.0055     0.0091   -0.0124        0.0321      0.0095     0.0328    0.0058
  2.37  0.4134  0.2362  2.9490  2.696E-01  3.96E-03   3.33E-02  0.9687       -0.0316      0.0056     0.0094   -0.0165        0.0236      0.0117     0.0317    0.0011
  2.37  0.4134  0.2362  3.2650  1.576E-01  3.46E-03   1.95E-02  0.9822       -0.0387      0.0083     0.0084   -0.0207        0.0058      0.0190     0.0321    0.0087
  2.37  0.4134  0.2362  3.7100  7.788E-02  1.79E-03   9.69E-03  0.9791       -0.0282      0.0087     0.0091   -0.0235        0.0146      0.0208     0.0327    0.0157
  2.37  0.4134  0.2686  1.9530  1.377E+00  2.87E-02   1.70E-01  0.9530        0.0159      0.0089     0.0098   -0.0062       -0.0038      0.0175     0.0335    0.0009
  2.37  0.4134  0.2686  2.5450  3.913E-01  5.34E-03   4.83E-02  0.9629       -0.0196      0.0055     0.0077   -0.0143        0.0011      0.0106     0.0321    0.0031
  2.37  0.4134  0.2686  2.9490  1.782E-01  3.06E-03   2.21E-02  0.9735       -0.0231      0.0063     0.0086   -0.0196       -0.0112      0.0143     0.0323    0.0055
  2.37  0.4134  0.2686  3.2650  1.017E-01  2.57E-03   1.26E-02  0.9976       -0.0167      0.0097     0.0098   -0.0283        0.0153      0.0213     0.0316    0.0251
  2.37  0.4134  0.2686  3.7100  3.948E-02  1.16E-03   4.94E-03  0.9957       -0.0331      0.0113     0.0091   -0.0343        0.0490      0.0258     0.0340    0.0310
  2.37  0.4134  0.3025  1.9530  8.734E-01  1.68E-02   1.08E-01  0.9520        0.0019      0.0092     0.0081   -0.0084       -0.0123      0.0182     0.0319    0.0023
  2.37  0.4134  0.3025  2.5450  2.460E-01  3.72E-03   3.05E-02  0.9637       -0.0117      0.0061     0.0080   -0.0176       -0.0188      0.0121     0.0327    0.0025
  2.37  0.4134  0.3025  2.9490  1.166E-01  2.49E-03   1.45E-02  0.9861       -0.0198      0.0080     0.0081   -0.0241       -0.0104      0.0182     0.0325    0.0159
  2.37  0.4134  0.3025  3.2650  6.414E-02  1.74E-03   8.02E-03  0.9934       -0.0082      0.0102     0.0096   -0.0257       -0.0031      0.0233     0.0330    0.0093
  2.37  0.4134  0.3025  3.7100  1.947E-02  7.68E-04   2.46E-03  0.9184        0.0038      0.0149     0.0122   -0.0387       -0.0202      0.0333     0.0334    0.0398
  2.37  0.4134  0.3379  1.6750  9.732E-01  2.91E-02   1.21E-01  0.9458        0.0158      0.0102     0.0104   -0.0024        0.0075      0.0219     0.0316    0.0002
  2.37  0.4134  0.3379  1.9530  5.921E-01  9.62E-03   7.34E-02  0.9527        0.0027      0.0084     0.0087   -0.0098       -0.0207      0.0177     0.0317    0.0029
  2.37  0.4134  0.3379  2.5450  1.567E-01  2.91E-03   1.94E-02  0.9684       -0.0109      0.0076     0.0094   -0.0199       -0.0377      0.0147     0.0324    0.0086
  2.37  0.4134  0.3379  2.9490  7.449E-02  1.98E-03   9.26E-03  0.9990       -0.0234      0.0101     0.0099   -0.0286        0.0102      0.0224     0.0316    0.0190
  2.37  0.4134  0.3379  3.2650  4.349E-02  1.25E-03   5.50E-03  1.0397       -0.0167      0.0112     0.0094   -0.0432        0.0515      0.0248     0.0327    0.0331
  2.37  0.4134  0.3748  1.6750  6.218E-01  1.57E-02   7.88E-02  0.9467        0.0299      0.0095     0.0075   -0.0057        0.0080      0.0191     0.0329    0.0014
  2.37  0.4134  0.3748  1.9530  3.511E-01  5.45E-03   4.37E-02  0.9520        0.0286      0.0081     0.0083   -0.0126       -0.0041      0.0167     0.0323    0.0009
  2.37  0.4134  0.3748  2.5450  9.336E-02  2.38E-03   1.17E-02  0.9811       -0.0312      0.0105     0.0101   -0.0234        0.0011      0.0201     0.0322    0.0147
  2.37  0.4134  0.3748  2.9490  4.735E-02  1.40E-03   5.93E-03  1.0158       -0.0016      0.0109     0.0076   -0.0316        0.0571      0.0244     0.0329    0.0012
  2.37  0.4134  0.3748  3.2650  1.854E-02  7.18E-04   2.35E-03  1.0525       -0.0597      0.0155     0.0117   -0.0481        0.1226      0.0348     0.0316    0.0429
  2.37  0.4134  0.4134  1.6750  4.260E-01  1.01E-02   5.46E-02  0.9459        0.0104      0.0107     0.0098   -0.0088       -0.0822      0.0214     0.0328    0.0000
  2.37  0.4134  0.4134  2.2380  1.161E-01  3.56E-03   1.45E-02  0.9670        0.0100      0.0140     0.0093   -0.0192       -0.0179      0.0235     0.0323    0.0090
  2.37  0.4134  0.4134  2.5450  6.196E-02  2.15E-03   7.72E-03  0.9871        0.0036      0.0140     0.0077   -0.0237        0.0488      0.0266     0.0339   -0.0037
  2.37  0.4134  0.4134  2.9490  2.774E-02  9.20E-04   3.52E-03  1.0836       -0.0454      0.0129     0.0081   -0.0536        0.0184      0.0285     0.0337    0.0513
  2.37  0.4134  0.4537  1.4230  4.432E-01  1.35E-02   5.70E-02  0.9416        0.0226      0.0100     0.0096   -0.0043       -0.0247      0.0204     0.0324    0.0003
  2.37  0.4134  0.4537  1.6750  2.688E-01  5.00E-03   3.40E-02  0.9465        0.0040      0.0096     0.0129   -0.0120       -0.0522      0.0209     0.0357    0.0025
  2.37  0.4134  0.4537  2.5450  4.018E-02  1.47E-03   5.05E-03  1.0327       -0.0321      0.0149     0.0111   -0.0408        0.0243      0.0300     0.0323    0.0196
  2.37  0.4134  0.4958  1.4230  2.850E-01  8.36E-03   3.82E-02  0.9415        0.0252      0.0104     0.0120   -0.0081       -0.0206      0.0169     0.0347    0.0011
  2.37  0.4134  0.4958  2.5450  2.028E-02  8.55E-04   2.59E-03  1.0806       -0.0497      0.0180     0.0086   -0.0459        0.1413      0.0343     0.0347    0.0159
  2.37  0.4134  0.5397  1.1870  3.291E-01  6.72E-03   4.49E-02  0.9362       -0.0378      0.0067     0.0083   -0.0010        0.0089      0.0169     0.0323    0.0000
  2.37  0.4134  0.5397  1.4230  1.811E-01  7.98E-03   2.46E-02  0.9452        0.0140      0.0175     0.0148   -0.0110       -0.0593      0.0237     0.0360   -0.0011
  2.37  0.4134  0.5855  1.1870  1.847E-01  3.98E-03   2.52E-02  0.9414        0.0445      0.0073     0.0109   -0.0087       -0.0372      0.0137     0.0345   -0.0007
  2.37  0.4134  0.5855  1.4230  7.700E-02  4.31E-03   1.00E-02  0.9464       -0.0354      0.0246     0.0081   -0.0171       -0.1426      0.0398     0.0334   -0.0008
  2.37  0.4134  0.6334  0.9690  2.050E-01  4.19E-03   2.78E-02  0.9344       -0.1254      0.0080     0.0110   -0.0005        0.0927      0.0183     0.0401    0.0000
  2.37  0.4134  0.6334  1.1870  9.923E-02  3.93E-03   1.45E-02  0.9382        0.0848      0.0142     0.0158   -0.0154       -0.3196      0.0210     0.0454    0.0003
  2.37  0.4134  0.6834  0.9690  1.050E-01  2.63E-03   1.57E-02  0.9341        0.0952      0.0079     0.0195   -0.0124       -0.2986      0.0171     0.0468    0.0002
  2.37  0.4134  0.6834  1.1870  4.698E-02  1.18E-02   9.25E-03  0.9327       -0.0244      0.0960     0.0397   -0.0167       -0.3865      0.1357     0.0788   -0.0011
  2.37  0.4134  0.7355  0.7650  8.201E-02  4.93E-03   1.18E-02  0.9371        0.1650      0.0238     0.0165   -0.0086       -0.0298      0.0413     0.0500    0.0012
  2.37  0.4134  0.7355  0.9690  6.552E-02  5.65E-03   1.21E-02  0.9322        0.0484      0.0289     0.0415   -0.0150       -0.1816      0.0579     0.0706   -0.0016
  2.37  0.4134  0.7900  0.7650  8.466E-02  1.41E-02   1.41E-02  0.9551        0.0483      0.0592     0.0312   -0.0148       -0.2045      0.0718     0.0644   -0.0051
  2.37  0.4134  0.8469  0.5760  8.502E-02  4.10E-03   1.21E-02  1.0645        0.1360      0.0158     0.0100   -0.0181       -0.2679      0.0297     0.0379   -0.0114
  2.37  0.4537  0.0933  3.2650  6.753E-02  1.72E-02   8.91E-03  1.2513        0.0507      0.0912     0.0179   -0.0468        0.0301      0.2059     0.0373    0.0053
  2.37  0.4537  0.0933  4.1820  1.133E-02  4.23E-03   1.49E-03  4.2067       -0.0349      0.1484     0.0196   -0.0579        0.1172      0.3432     0.0364    0.1233
  2.37  0.4537  0.1194  2.9490  7.916E-01  1.76E-02   1.04E-01  0.9714        0.0564      0.0096     0.0181   -0.0193        0.0842      0.0162     0.0371    0.0001
  2.37  0.4537  0.1194  3.2650  3.241E-01  4.87E-03   4.25E-02  0.9963       -0.0070      0.0056     0.0176   -0.0167       -0.0296      0.0141     0.0366    0.0043
  2.37  0.4537  0.1194  3.7100  1.125E-01  2.40E-03   1.48E-02  1.1814        0.0155      0.0080     0.0169   -0.0353       -0.0215      0.0201     0.0357   -0.0108
  2.37  0.4537  0.1194  4.1820  9.963E-02  4.34E-03   1.31E-02  1.2039       -0.1327      0.0207     0.0162   -0.0233        0.1725      0.0372     0.0355    0.0437
  2.37  0.4537  0.1468  2.2380  4.272E+00  2.01E-01   5.64E-01  0.9439        0.0973      0.0222     0.0172   -0.0048        0.0831      0.0305     0.0370    0.0006
  2.37  0.4537  0.1468  2.5450  1.809E+00  4.84E-02   2.38E-01  0.9498       -0.0149      0.0136     0.0182   -0.0112       -0.0542      0.0202     0.0372   -0.0006
  2.37  0.4537  0.1468  2.9490  7.591E-01  1.10E-02   1.00E-01  0.9561       -0.0026      0.0059     0.0184   -0.0156        0.0373      0.0123     0.0363    0.0058
  2.37  0.4537  0.1468  3.2650  3.429E-01  4.83E-03   4.51E-02  0.9684       -0.0103      0.0053     0.0173   -0.0125        0.0067      0.0129     0.0367   -0.0022
  2.37  0.4537  0.1468  3.7100  1.433E-01  2.58E-03   1.89E-02  1.0604       -0.0136      0.0068     0.0168   -0.0321       -0.0491      0.0168     0.0357    0.0318
  2.37  0.4537  0.1753  2.2380  2.589E+00  5.88E-02   3.42E-01  0.9442        0.0340      0.0114     0.0162   -0.0064        0.0064      0.0187     0.0376    0.0000
  2.37  0.4537  0.1753  2.5450  1.350E+00  2.75E-02   1.79E-01  0.9478       -0.0173      0.0100     0.0168   -0.0116       -0.0100      0.0156     0.0373    0.0010
  2.37  0.4537  0.1753  2.9490  5.363E-01  8.25E-03   7.08E-02  0.9518       -0.0129      0.0061     0.0168   -0.0129        0.0079      0.0132     0.0364    0.0063
  2.37  0.4537  0.1753  3.2650  2.742E-01  4.16E-03   3.61E-02  0.9643       -0.0153      0.0056     0.0172   -0.0148       -0.0314      0.0140     0.0364   -0.0080
  2.37  0.4537  0.1753  3.7100  1.209E-01  2.32E-03   1.59E-02  1.0218       -0.0374      0.0074     0.0159   -0.0340       -0.0401      0.0177     0.0356    0.0613
  2.37  0.4537  0.2051  2.2380  1.726E+00  3.09E-02   2.28E-01  0.9428        0.0165      0.0092     0.0170   -0.0079        0.0109      0.0160     0.0358    0.0000
  2.37  0.4537  0.2051  2.5450  8.436E-01  1.93E-02   1.11E-01  0.9452        0.0042      0.0108     0.0161   -0.0122        0.0279      0.0161     0.0364    0.0035
  2.37  0.4537  0.2051  2.9490  3.419E-01  6.37E-03   4.50E-02  0.9521       -0.0136      0.0075     0.0158   -0.0125        0.0162      0.0158     0.0364    0.0008
  2.37  0.4537  0.2051  3.2650  1.946E-01  3.28E-03   2.57E-02  0.9688       -0.0185      0.0063     0.0159   -0.0207       -0.0438      0.0157     0.0365   -0.0020
  2.37  0.4537  0.2051  3.7100  9.461E-02  2.04E-03   1.25E-02  0.9611       -0.0381      0.0082     0.0163   -0.0172        0.0164      0.0198     0.0359    0.0168
  2.37  0.4537  0.2362  1.9530  2.023E+00  6.88E-02   2.66E-01  0.9380        0.0201      0.0132     0.0180   -0.0027        0.0078      0.0220     0.0359   -0.0001
  2.37  0.4537  0.2362  2.2380  1.139E+00  2.03E-02   1.50E-01  0.9410        0.0005      0.0092     0.0164   -0.0094        0.0092      0.0159     0.0359    0.0014
  2.37  0.4537  0.2362  2.5450  4.975E-01  1.23E-02   6.55E-02  0.9448       -0.0031      0.0114     0.0162   -0.0122        0.0417      0.0170     0.0365    0.0059
  2.37  0.4537  0.2362  2.9490  2.162E-01  4.69E-03   2.85E-02  0.9553        0.0031      0.0086     0.0164   -0.0163       -0.0255      0.0186     0.0354   -0.0054
  2.37  0.4537  0.2362  3.2650  1.296E-01  2.55E-03   1.71E-02  0.9845       -0.0090      0.0078     0.0158   -0.0282        0.0241      0.0181     0.0359    0.0248
  2.37  0.4537  0.2686  1.9530  1.270E+00  2.52E-02   1.67E-01  0.9369        0.0060      0.0083     0.0167   -0.0057       -0.0270      0.0174     0.0372    0.0003
  2.37  0.4537  0.2686  2.2380  7.125E-01  9.99E-03   9.40E-02  0.9398        0.0129      0.0077     0.0162   -0.0109        0.0417      0.0153     0.0364    0.0032
  2.37  0.4537  0.2686  2.5450  3.146E-01  7.36E-03   4.14E-02  0.9479        0.0003      0.0106     0.0154   -0.0126        0.0216      0.0180     0.0359    0.0031
  2.37  0.4537  0.2686  2.9490  1.569E-01  3.81E-03   2.07E-02  0.9640        0.0056      0.0098     0.0159   -0.0232        0.0126      0.0201     0.0360    0.0014
  2.37  0.4537  0.2686  3.2650  8.724E-02  1.98E-03   1.15E-02  0.9951       -0.0248      0.0092     0.0167   -0.0305        0.0051      0.0198     0.0353    0.0392
  2.37  0.4537  0.3025  1.9530  7.767E-01  1.30E-02   1.02E-01  0.9362       -0.0089      0.0081     0.0157   -0.0081       -0.0315      0.0176     0.0356    0.0014
  2.37  0.4537  0.3025  2.5450  2.045E-01  5.46E-03   2.71E-02  0.9519        0.0023      0.0123     0.0156   -0.0170        0.0193      0.0218     0.0364   -0.0028
  2.37  0.4537  0.3025  2.9490  1.038E-01  2.44E-03   1.38E-02  0.9944       -0.0329      0.0094     0.0157   -0.0325        0.0064      0.0202     0.0362    0.0367
  2.37  0.4537  0.3025  3.2650  5.425E-02  1.41E-03   7.22E-03  1.0061       -0.0308      0.0102     0.0166   -0.0305       -0.0060      0.0236     0.0368    0.0022
  2.37  0.4537  0.3379  1.6750  9.155E-01  2.17E-02   1.22E-01  0.9321        0.0133      0.0078     0.0171   -0.0014        0.0177      0.0185     0.0353    0.0000
  2.37  0.4537  0.3379  1.9530  5.089E-01  7.45E-03   6.73E-02  0.9371        0.0319      0.0077     0.0160   -0.0099        0.0341      0.0171     0.0355    0.0034
  2.37  0.4537  0.3379  2.2380  2.479E-01  4.80E-03   3.27E-02  0.9468        0.0144      0.0101     0.0176   -0.0142        0.0021      0.0195     0.0356    0.0003
  2.37  0.4537  0.3379  2.5450  1.410E-01  4.12E-03   1.86E-02  0.9585        0.0383      0.0129     0.0164   -0.0236        0.0576      0.0241     0.0362    0.0023
  2.37  0.4537  0.3379  2.9490  6.981E-02  1.66E-03   9.25E-03  0.9959       -0.0327      0.0095     0.0167   -0.0224        0.0913      0.0208     0.0354   -0.0015
  2.37  0.4537  0.3748  1.6750  5.361E-01  1.08E-02   7.22E-02  0.9321        0.0213      0.0069     0.0153   -0.0063       -0.0151      0.0151     0.0366    0.0012
  2.37  0.4537  0.3748  1.9530  2.810E-01  4.10E-03   3.72E-02  0.9424        0.0256      0.0078     0.0158   -0.0115       -0.0168      0.0177     0.0360    0.0025
  2.37  0.4537  0.3748  2.5450  1.050E-01  2.94E-03   1.40E-02  0.9893       -0.0062      0.0116     0.0169   -0.0302        0.0589      0.0235     0.0359    0.0314
  2.37  0.4537  0.3748  2.9490  3.720E-02  9.70E-04   4.96E-03  1.1109       -0.0197      0.0103     0.0154   -0.0658       -0.0106      0.0229     0.0366    0.0471
  2.37  0.4537  0.4134  1.6750  3.723E-01  8.30E-03   5.06E-02  0.9355        0.0397      0.0086     0.0167   -0.0081        0.0018      0.0157     0.0365    0.0027
  2.37  0.4537  0.4134  2.5450  7.299E-02  1.93E-03   9.69E-03  1.0039       -0.0142      0.0108     0.0154   -0.0209        0.0592      0.0227     0.0376   -0.0220
  2.37  0.4537  0.4537  1.4230  3.918E-01  7.82E-03   5.35E-02  0.9281        0.0304      0.0067     0.0166   -0.0029       -0.0128      0.0161     0.0361    0.0007
  2.37  0.4537  0.4537  1.6750  2.349E-01  6.49E-03   3.16E-02  0.9382        0.0136      0.0120     0.0188   -0.0121       -0.0648      0.0212     0.0394   -0.0017
  2.37  0.4537  0.4537  2.5450  3.292E-02  1.00E-03   4.41E-03  1.1618       -0.0270      0.0134     0.0175   -0.0808        0.0697      0.0265     0.0360    0.0575
  2.37  0.4537  0.4958  1.4230  2.557E-01  4.89E-03   3.62E-02  0.9331        0.0568      0.0065     0.0182   -0.0078       -0.0256      0.0136     0.0384   -0.0007
  2.37  0.4537  0.4958  1.6750  1.170E-01  4.00E-03   1.59E-02  0.9420       -0.0116      0.0169     0.0162   -0.0170       -0.1106      0.0333     0.0370    0.0041
  2.37  0.4537  0.4958  2.2380  5.644E-02  2.26E-03   7.55E-03  1.0757        0.0303      0.0190     0.0161   -0.0484        0.1050      0.0333     0.0372   -0.0079
  2.37  0.4537  0.5397  1.4230  1.681E-01  5.05E-03   2.41E-02  0.9353        0.0732      0.0109     0.0202   -0.0122       -0.0297      0.0176     0.0396    0.0009
  2.37  0.4537  0.5855  1.1870  1.636E-01  3.53E-03   2.35E-02  0.9323        0.0709      0.0076     0.0174   -0.0077       -0.0016      0.0168     0.0382   -0.0005
  2.37  0.4537  0.5855  1.4230  7.584E-02  7.09E-03   1.05E-02  0.9539        0.0872      0.0361     0.0157   -0.0142       -0.0486      0.0413     0.0371   -0.0049
  2.37  0.4537  0.6334  1.1870  9.764E-02  3.44E-03   1.50E-02  0.9516        0.1148      0.0120     0.0211   -0.0129       -0.3279      0.0240     0.0490   -0.0048
  2.37  0.4537  0.6834  0.9690  1.099E-01  6.50E-03   1.72E-02  0.9542        0.1082      0.0198     0.0242   -0.0104       -0.3332      0.0448     0.0504   -0.0035
  2.37  0.4537  0.7355  0.7650  1.534E-01  3.08E-02   2.31E-02  0.9653        0.1091      0.0599     0.0216   -0.0046       -0.2019      0.1978     0.0537   -0.0001
  2.37  0.4537  0.7355  0.9690  7.637E-02  8.15E-03   1.45E-02  0.9589        0.0724      0.0386     0.0451   -0.0190       -0.3363      0.0557     0.0746   -0.0082
  2.37  0.4537  0.7900  0.7650  1.018E-01  4.45E-03   1.76E-02  0.9794        0.0948      0.0134     0.0350   -0.0167       -0.2585      0.0289     0.0683   -0.0089
  2.37  0.4958  0.1194  2.9490  3.489E-01  9.68E-03   4.56E-02  0.9793       -0.0113      0.0122     0.0161   -0.0238       -0.0157      0.0214     0.0277   -0.0009
  2.37  0.4958  0.1194  3.2650  1.129E-01  2.83E-03   1.47E-02  1.1151        0.0051      0.0098     0.0155   -0.0146       -0.0495      0.0246     0.0269   -0.0174
  2.37  0.4958  0.1194  3.7100  4.365E-02  2.03E-03   5.71E-03  2.1029       -0.0091      0.0203     0.0146   -0.1159       -0.0706      0.0441     0.0255    0.1874
  2.37  0.4958  0.1468  2.2380  4.444E+00  4.12E-01   5.84E-01  0.9207        0.0494      0.0476     0.0150   -0.0049       -0.0059      0.0710     0.0275    0.0005
  2.37  0.4958  0.1468  2.5450  1.936E+00  5.96E-02   2.54E-01  0.9292        0.0321      0.0150     0.0162   -0.0115       -0.0333      0.0222     0.0277   -0.0033
  2.37  0.4958  0.1468  2.9490  4.990E-01  6.34E-03   6.54E-02  0.9412       -0.0067      0.0053     0.0164   -0.0157        0.0516      0.0115     0.0264    0.0039
  2.37  0.4958  0.1468  3.2650  1.850E-01  3.01E-03   2.42E-02  1.0051        0.0033      0.0062     0.0151   -0.0154       -0.0003      0.0161     0.0270   -0.0234
  2.37  0.4958  0.1468  3.7100  8.160E-02  2.13E-03   1.07E-02  1.2603       -0.0080      0.0109     0.0144   -0.0318       -0.0360      0.0250     0.0256    0.1418
  2.37  0.4958  0.1753  2.2380  2.068E+00  9.91E-02   2.72E-01  0.9218        0.0162      0.0212     0.0137   -0.0063        0.0018      0.0315     0.0283    0.0000
  2.37  0.4958  0.1753  2.5450  1.321E+00  2.69E-02   1.74E-01  0.9276        0.0207      0.0097     0.0145   -0.0119        0.0354      0.0168     0.0279   -0.0008
  2.37  0.4958  0.1753  2.9490  3.746E-01  5.25E-03   4.92E-02  0.9352       -0.0113      0.0057     0.0145   -0.0116        0.0011      0.0133     0.0267    0.0033
  2.37  0.4958  0.1753  3.2650  1.769E-01  2.94E-03   2.32E-02  0.9914       -0.0154      0.0064     0.0150   -0.0249       -0.0010      0.0162     0.0265   -0.0217
  2.37  0.4958  0.2051  2.2380  1.406E+00  4.14E-02   1.84E-01  0.9219        0.0178      0.0137     0.0147   -0.0077        0.0112      0.0233     0.0257   -0.0015
  2.37  0.4958  0.2051  2.5450  7.083E-01  1.53E-02   9.31E-02  0.9247        0.0047      0.0099     0.0136   -0.0125        0.0041      0.0180     0.0265    0.0029
  2.37  0.4958  0.2051  2.9490  2.481E-01  3.98E-03   3.25E-02  0.9416       -0.0240      0.0065     0.0133   -0.0112        0.0133      0.0150     0.0266   -0.0049
  2.37  0.4958  0.2051  3.2650  1.421E-01  2.61E-03   1.87E-02  0.9998       -0.0125      0.0074     0.0134   -0.0418        0.0328      0.0181     0.0267    0.0190
  2.37  0.4958  0.2362  1.9530  1.610E+00  6.01E-02   2.11E-01  0.9160        0.0342      0.0139     0.0159   -0.0022       -0.0134      0.0252     0.0259    0.0000
  2.37  0.4958  0.2362  2.2380  9.449E-01  3.13E-02   1.24E-01  0.9210       -0.0225      0.0163     0.0139   -0.0094       -0.0056      0.0272     0.0259   -0.0001
  2.37  0.4958  0.2362  2.5450  4.362E-01  1.17E-02   5.71E-02  0.9232       -0.0040      0.0123     0.0138   -0.0125        0.0671      0.0215     0.0267    0.0047
  2.37  0.4958  0.2362  2.9490  1.743E-01  3.31E-03   2.28E-02  0.9536       -0.0073      0.0079     0.0140   -0.0189        0.0313      0.0171     0.0251   -0.0182
  2.37  0.4958  0.2362  3.2650  9.831E-02  2.20E-03   1.29E-02  0.9888       -0.0209      0.0093     0.0132   -0.0423       -0.0164      0.0219     0.0258    0.0781
  2.37  0.4958  0.2686  1.9530  1.110E+00  2.64E-02   1.45E-01  0.9164        0.0209      0.0081     0.0143   -0.0051       -0.0120      0.0188     0.0278   -0.0007
  2.37  0.4958  0.2686  2.2380  6.360E-01  1.36E-02   8.34E-02  0.9201       -0.0154      0.0120     0.0137   -0.0110        0.0516      0.0258     0.0265    0.0024
  2.37  0.4958  0.2686  2.5450  2.640E-01  8.22E-03   3.46E-02  0.9310        0.0002      0.0142     0.0127   -0.0109        0.0250      0.0248     0.0258    0.0043
  2.37  0.4958  0.2686  2.9490  1.241E-01  2.59E-03   1.63E-02  0.9788       -0.0081      0.0088     0.0134   -0.0397        0.0208      0.0183     0.0260    0.0107
  2.37  0.4958  0.3025  1.9530  6.916E-01  1.46E-02   9.07E-02  0.9168        0.0192      0.0078     0.0130   -0.0076        0.0228      0.0175     0.0254    0.0004
  2.37  0.4958  0.3025  2.5450  1.770E-01  4.22E-03   2.33E-02  0.9448        0.0020      0.0100     0.0130   -0.0155        0.0114      0.0205     0.0266   -0.0100
  2.37  0.4958  0.3025  2.9490  8.375E-02  1.77E-03   1.10E-02  0.9918       -0.0163      0.0091     0.0131   -0.0446        0.0610      0.0189     0.0263    0.0715
  2.37  0.4958  0.3379  1.9530  4.832E-01  1.10E-02   6.35E-02  0.9176        0.0280      0.0095     0.0135   -0.0102        0.0056      0.0199     0.0252    0.0020
  2.37  0.4958  0.3379  2.2380  2.095E-01  6.23E-03   2.75E-02  0.9348        0.0322      0.0157     0.0155   -0.0115        0.0244      0.0313     0.0254    0.0033
  2.37  0.4958  0.3379  2.5450  1.283E-01  2.87E-03   1.69E-02  0.9619       -0.0123      0.0095     0.0140   -0.0305        0.0808      0.0196     0.0262   -0.0102
  2.37  0.4958  0.3748  1.6750  4.958E-01  9.65E-03   6.64E-02  0.9146        0.0324      0.0067     0.0126   -0.0058        0.0094      0.0168     0.0269    0.0005
  2.37  0.4958  0.3748  1.9530  2.260E-01  7.05E-03   2.98E-02  0.9255        0.0009      0.0150     0.0132   -0.0113       -0.0524      0.0311     0.0260    0.0053
  2.37  0.4958  0.3748  2.2380  1.596E-01  5.86E-03   2.10E-02  0.9493        0.0285      0.0181     0.0145   -0.0199        0.1121      0.0330     0.0251   -0.0119
  2.37  0.4958  0.3748  2.5450  8.830E-02  2.05E-03   1.17E-02  1.0083       -0.0121      0.0103     0.0145   -0.0554        0.0953      0.0210     0.0259    0.0709
  2.37  0.4958  0.4134  1.6750  3.334E-01  7.32E-03   4.51E-02  0.9174        0.0574      0.0077     0.0143   -0.0096        0.0019      0.0173     0.0268    0.0021
  2.37  0.4958  0.4134  1.9530  1.586E-01  5.67E-03   2.09E-02  0.9409       -0.0019      0.0190     0.0142   -0.0142       -0.0723      0.0416     0.0257   -0.0034
  2.37  0.4958  0.4537  1.4230  3.539E-01  8.83E-03   4.80E-02  0.9127        0.0355      0.0091     0.0142   -0.0030        0.0147      0.0232     0.0262    0.0003
  2.37  0.4958  0.4537  1.6750  2.149E-01  7.06E-03   2.87E-02  0.9319        0.0805      0.0122     0.0169   -0.0103        0.0460      0.0233     0.0309    0.0034
  2.37  0.4958  0.4958  1.4230  1.954E-01  4.70E-03   2.76E-02  0.9214        0.0616      0.0088     0.0162   -0.0070       -0.0130      0.0209     0.0295    0.0030
  2.37  0.4958  0.4958  1.6750  1.334E-01  7.82E-03   1.81E-02  0.9432        0.1053      0.0255     0.0137   -0.0194        0.1014      0.0433     0.0275   -0.0080
  2.37  0.4958  0.5397  1.4230  1.355E-01  4.71E-03   1.93E-02  0.9357        0.0642      0.0123     0.0186   -0.0133       -0.0581      0.0290     0.0312   -0.0051
  2.37  0.4958  0.5855  1.1870  1.473E-01  7.19E-03   2.11E-02  0.9300        0.0778      0.0183     0.0152   -0.0075       -0.0917      0.0437     0.0293   -0.0002
  2.37  0.4958  0.5855  1.4230  1.130E-01  5.24E-03   1.55E-02  0.9470        0.1167      0.0228     0.0131   -0.0203        0.0340      0.0486     0.0276    0.0015
  2.37  0.4958  0.6334  1.1870  1.201E-01  1.31E-02   1.84E-02  0.9455        0.0746      0.0423     0.0196   -0.0146       -0.3113      0.0634     0.0434   -0.0024
  2.37  0.4958  0.6834  0.9690  1.229E-01  9.29E-03   1.92E-02  0.9552        0.1018      0.0261     0.0231   -0.0087       -0.2639      0.0470     0.0451   -0.0002
  2.37  0.4958  0.6834  1.1870  6.476E-02  5.46E-03   1.31E-02  1.0567        0.0913      0.0332     0.0438   -0.0081       -0.1268      0.0393     0.0824   -0.0417
  2.37  0.4958  0.7355  0.9690  6.311E-02  2.89E-03   1.19E-02  1.0721        0.1120      0.0165     0.0457   -0.0092       -0.1677      0.0273     0.0731   -0.0419
  2.37  0.5397  0.1194  3.2650  3.272E-02  2.22E-03   4.30E-03  2.0015       -0.0412      0.0281     0.0233   -0.0125        0.0527      0.0717     0.0325   -0.0678
  2.37  0.5397  0.1468  2.9490  2.580E-01  4.52E-03   3.41E-02  0.9551        0.0010      0.0078     0.0239   -0.0159        0.0335      0.0156     0.0320   -0.0067
  2.37  0.5397  0.1468  3.2650  9.949E-02  2.17E-03   1.31E-02  1.3165        0.0039      0.0083     0.0230   -0.0454       -0.0246      0.0222     0.0326   -0.0915
  2.37  0.5397  0.1753  2.2380  1.860E+00  6.95E-02   2.47E-01  0.9011       -0.0088      0.0212     0.0220   -0.0061       -0.0522      0.0371     0.0337   -0.0001
  2.37  0.5397  0.1753  2.5450  9.012E-01  2.04E-02   1.20E-01  0.9122       -0.0133      0.0113     0.0226   -0.0126       -0.0037      0.0192     0.0334   -0.0037
  2.37  0.5397  0.1753  2.9490  2.403E-01  3.79E-03   3.18E-02  0.9423        0.0022      0.0067     0.0226   -0.0115        0.0174      0.0151     0.0322   -0.0020
  2.37  0.5397  0.1753  3.2650  1.069E-01  2.43E-03   1.41E-02  1.2388        0.0108      0.0092     0.0229   -0.0904        0.0195      0.0234     0.0321    0.0064
  2.37  0.5397  0.2051  2.2380  1.186E+00  3.67E-02   1.57E-01  0.9036       -0.0509      0.0174     0.0227   -0.0071       -0.0866      0.0323     0.0313   -0.0039
  2.37  0.5397  0.2051  2.5450  5.371E-01  1.13E-02   7.12E-02  0.9078       -0.0212      0.0101     0.0220   -0.0128       -0.0102      0.0186     0.0321    0.0029
  2.37  0.5397  0.2051  2.9490  1.926E-01  3.25E-03   2.54E-02  0.9637       -0.0008      0.0071     0.0217   -0.0107        0.0430      0.0165     0.0321   -0.0198
  2.37  0.5397  0.2362  1.9530  1.533E+00  1.38E-01   2.02E-01  0.8955        0.0214      0.0478     0.0236   -0.0018        0.1374      0.0931     0.0315    0.0000
  2.37  0.5397  0.2362  2.2380  7.099E-01  2.31E-02   9.41E-02  0.9043       -0.0465      0.0176     0.0222   -0.0093        0.0246      0.0323     0.0315   -0.0031
  2.37  0.5397  0.2362  2.5450  3.308E-01  7.58E-03   4.37E-02  0.9051       -0.0093      0.0109     0.0221   -0.0124        0.0148      0.0202     0.0323    0.0025
  2.37  0.5397  0.2362  2.9490  1.345E-01  2.72E-03   1.78E-02  1.0185       -0.0267      0.0086     0.0222   -0.0374        0.0316      0.0196     0.0309   -0.0427
  2.37  0.5397  0.2686  1.9530  1.002E+00  4.38E-02   1.33E-01  0.8981        0.0057      0.0192     0.0224   -0.0044        0.0349      0.0452     0.0333   -0.0016
  2.37  0.5397  0.2686  2.2380  4.091E-01  1.63E-02   5.41E-02  0.9037       -0.0638      0.0216     0.0220   -0.0112       -0.0016      0.0377     0.0321    0.0020
  2.37  0.5397  0.2686  2.5450  2.165E-01  6.02E-03   2.86E-02  0.9168       -0.0374      0.0135     0.0214   -0.0108        0.0187      0.0239     0.0314    0.0034
  2.37  0.5397  0.3025  1.9530  6.378E-01  2.03E-02   8.44E-02  0.9001        0.0322      0.0132     0.0216   -0.0071        0.0839      0.0307     0.0311   -0.0017
  2.37  0.5397  0.3025  2.5450  1.515E-01  3.75E-03   2.01E-02  0.9602       -0.0118      0.0116     0.0216   -0.0112        0.0497      0.0215     0.0321   -0.0199
  2.37  0.5397  0.3379  1.9530  4.096E-01  1.32E-02   5.43E-02  0.9021        0.0297      0.0146     0.0219   -0.0099        0.0504      0.0313     0.0309    0.0014
  2.37  0.5397  0.3379  2.2380  1.854E-01  6.59E-03   2.46E-02  0.9209        0.0136      0.0183     0.0232   -0.0117        0.0422      0.0320     0.0311    0.0052
  2.37  0.5397  0.3379  2.5450  9.950E-02  2.51E-03   1.32E-02  1.0312        0.0042      0.0115     0.0222   -0.0536        0.0920      0.0225     0.0318   -0.0266
  2.37  0.5397  0.3748  1.6750  5.304E-01  2.16E-02   7.17E-02  0.8984        0.0475      0.0156     0.0213   -0.0048       -0.0215      0.0396     0.0324   -0.0004
  2.37  0.5397  0.3748  1.9530  2.240E-01  7.40E-03   2.98E-02  0.9085        0.0034      0.0165     0.0217   -0.0130       -0.0091      0.0374     0.0316    0.0022
  2.37  0.5397  0.3748  2.2380  1.257E-01  4.04E-03   1.67E-02  0.9743       -0.0050      0.0167     0.0226   -0.0137        0.0113      0.0316     0.0308   -0.0227
  2.37  0.5397  0.4134  1.6750  2.918E-01  1.18E-02   3.98E-02  0.9042        0.0720      0.0164     0.0224   -0.0093        0.0085      0.0400     0.0323    0.0007
  2.37  0.5397  0.4537  1.6750  2.225E-01  7.80E-03   3.00E-02  0.9183       -0.0053      0.0172     0.0243   -0.0138       -0.0183      0.0428     0.0361    0.0035
  2.37  0.5397  0.4958  1.4230  2.016E-01  2.02E-02   2.87E-02  0.9113       -0.0099      0.0409     0.0238   -0.0100        0.1278      0.0888     0.0348    0.0012
  2.37  0.5397  0.5397  1.4230  1.857E-01  1.31E-02   2.67E-02  0.9458       -0.0102      0.0315     0.0256   -0.0099       -0.1092      0.0579     0.0365    0.0049
  2.37  0.5397  0.5397  1.6750  7.704E-02  1.98E-03   1.03E-02  1.0254        0.0567      0.0140     0.0214   -0.0591        0.0558      0.0333     0.0311    0.0070
  2.37  0.5397  0.5855  1.1870  2.216E-01  1.37E-02   3.19E-02  0.9252       -0.0391      0.0236     0.0230   -0.0069        0.0073      0.0544     0.0346    0.0036
  2.37  0.5397  0.5855  1.4230  9.130E-02  5.45E-03   1.26E-02  1.0040        0.0704      0.0259     0.0216   -0.0360        0.0086      0.0439     0.0331   -0.0154
  2.37  0.5397  0.6334  1.1870  1.147E-01  4.19E-03   1.76E-02  0.9902        0.1481      0.0133     0.0264   -0.0212       -0.2616      0.0234     0.0483   -0.0125
  2.37  0.5397  0.6834  0.9690  1.108E-01  3.41E-03   1.74E-02  0.9854        0.1486      0.0117     0.0292   -0.0078       -0.1981      0.0237     0.0500   -0.0075
  2.37  0.5855  0.1468  2.9490  8.129E-02  3.20E-03   1.11E-02  1.1307        0.0026      0.0183     0.0238   -0.0252       -0.0250      0.0341     0.0490   -0.0399
  2.37  0.5855  0.1753  2.2380  1.128E+00  4.84E-02   1.55E-01  0.8805        0.0717      0.0226     0.0218   -0.0059        0.0596      0.0378     0.0502   -0.0006
  2.37  0.5855  0.1753  2.5450  4.450E-01  1.36E-02   6.13E-02  0.9056       -0.0139      0.0167     0.0223   -0.0142       -0.0159      0.0288     0.0500   -0.0086
  2.37  0.5855  0.1753  2.9490  1.090E-01  2.61E-03   1.50E-02  1.0494        0.0167      0.0106     0.0223   -0.0200        0.0681      0.0241     0.0491   -0.0196
  2.37  0.5855  0.2051  2.2380  7.078E-01  2.01E-02   9.71E-02  0.8874        0.0103      0.0158     0.0225   -0.0058        0.0222      0.0300     0.0485   -0.0072
  2.37  0.5855  0.2051  2.5450  2.761E-01  7.78E-03   3.79E-02  0.8951       -0.0090      0.0151     0.0217   -0.0127        0.0153      0.0281     0.0490    0.0024
  2.37  0.5855  0.2362  1.9530  9.423E-01  4.86E-02   1.29E-01  0.8760        0.0002      0.0226     0.0234   -0.0006        0.0548      0.0429     0.0486    0.0000
  2.37  0.5855  0.2362  2.2380  4.799E-01  1.19E-02   6.60E-02  0.8915        0.0021      0.0142     0.0220   -0.0092        0.0415      0.0289     0.0486   -0.0096
  2.37  0.5855  0.2362  2.5450  1.831E-01  5.63E-03   2.51E-02  0.8927       -0.0063      0.0157     0.0218   -0.0123        0.0403      0.0291     0.0492   -0.0020
  2.37  0.5855  0.2686  1.9530  6.064E-01  2.76E-02   8.32E-02  0.8797       -0.0224      0.0216     0.0222   -0.0037        0.0334      0.0412     0.0499   -0.0022
  2.37  0.5855  0.2686  2.5450  1.252E-01  4.74E-03   1.72E-02  0.9090       -0.0189      0.0192     0.0211   -0.0163       -0.0318      0.0361     0.0485   -0.0042
  2.37  0.5855  0.3025  1.9530  3.905E-01  2.20E-02   5.36E-02  0.8863       -0.0536      0.0294     0.0213   -0.0064        0.0078      0.0512     0.0483   -0.0067
  2.37  0.5855  0.3379  1.9530  2.754E-01  9.75E-03   3.79E-02  0.8905       -0.0089      0.0186     0.0216   -0.0101        0.0707      0.0390     0.0482   -0.0001
  2.37  0.5855  0.3748  1.6750  4.773E-01  2.72E-02   6.68E-02  0.8822       -0.0129      0.0205     0.0210   -0.0032       -0.0379      0.0456     0.0493   -0.0026
  2.37  0.5855  0.3748  1.9530  1.807E-01  4.73E-03   2.49E-02  0.8989       -0.0124      0.0142     0.0214   -0.0133        0.0211      0.0341     0.0487    0.0013
  2.37  0.5855  0.4134  1.6750  2.767E-01  1.38E-02   3.91E-02  0.8944       -0.0025      0.0201     0.0222   -0.0083        0.0395      0.0423     0.0492   -0.0002
  2.37  0.5855  0.4537  1.6750  1.722E-01  7.68E-03   2.40E-02  0.9150       -0.0441      0.0205     0.0242   -0.0156        0.0577      0.0426     0.0521   -0.0008
  2.37  0.5855  0.4958  1.4230  2.722E-01  9.42E-03   3.99E-02  0.9113        0.0050      0.0120     0.0236   -0.0087       -0.0340      0.0321     0.0511   -0.0002
  2.37  0.5855  0.4958  1.6750  9.087E-02  3.72E-03   1.28E-02  0.9774        0.0292      0.0209     0.0218   -0.0204        0.0352      0.0449     0.0497    0.0040
  2.37  0.5855  0.5397  1.4230  1.517E-01  4.74E-03   2.25E-02  0.9473        0.0222      0.0113     0.0256   -0.0220       -0.0385      0.0273     0.0523    0.0005
  2.37  0.5855  0.5855  1.1870  1.810E-01  4.85E-03   2.69E-02  0.9417       -0.0153      0.0113     0.0229   -0.0119       -0.0035      0.0279     0.0509    0.0001
  2.37  0.5855  0.6334  1.1870  7.944E-02  2.26E-03   1.26E-02  1.0381        0.1481      0.0112     0.0264   -0.0097       -0.3328      0.0219     0.0620    0.0001
  2.37  0.5855  0.6834  0.9690  9.704E-02  3.53E-03   1.56E-02  1.0014        0.1133      0.0161     0.0295   -0.0052        0.0213      0.0343     0.0635    0.0026
  2.37  0.6334  0.1753  2.2380  9.645E-01  5.26E-02   1.31E-01  0.8590        0.1087      0.0288     0.0165   -0.0057        0.0474      0.0475     0.0289   -0.0017
  2.37  0.6334  0.2051  2.2380  5.710E-01  1.79E-02   7.73E-02  0.8734        0.0241      0.0169     0.0175   -0.0038       -0.0402      0.0333     0.0253   -0.0129
  2.37  0.6334  0.2362  2.2380  4.168E-01  1.07E-02   5.65E-02  0.8883       -0.0118      0.0141     0.0167   -0.0090       -0.0385      0.0302     0.0256   -0.0254
  2.37  0.6334  0.2686  1.9530  6.288E-01  1.89E-02   8.51E-02  0.8591       -0.0043      0.0134     0.0171   -0.0035        0.0652      0.0290     0.0282   -0.0031
  2.37  0.6334  0.2686  2.2380  2.740E-01  7.30E-03   3.71E-02  0.8844       -0.0190      0.0155     0.0165   -0.0140        0.0476      0.0323     0.0265   -0.0023
  2.37  0.6334  0.3025  1.9530  4.427E-01  1.32E-02   5.99E-02  0.8769       -0.0009      0.0138     0.0158   -0.0047        0.0153      0.0267     0.0250   -0.0171
  2.37  0.6334  0.3379  1.9530  3.021E-01  9.57E-03   4.10E-02  0.8873        0.0099      0.0149     0.0162   -0.0118        0.0525      0.0284     0.0247   -0.0075
  2.37  0.6334  0.3748  1.6750  4.923E-01  1.39E-02   6.80E-02  0.8642       -0.0071      0.0105     0.0153   -0.0019       -0.0249      0.0282     0.0270   -0.0048
  2.37  0.6334  0.3748  1.9530  1.819E-01  5.85E-03   2.47E-02  0.8950       -0.0279      0.0161     0.0159   -0.0141        0.0348      0.0358     0.0258    0.0038
  2.37  0.6334  0.4134  1.6750  3.156E-01  7.55E-03   4.40E-02  0.8908        0.0131      0.0088     0.0171   -0.0081       -0.0236      0.0240     0.0268   -0.0062
  2.37  0.6334  0.4537  1.6750  2.090E-01  5.72E-03   2.88E-02  0.9249        0.0189      0.0100     0.0198   -0.0157       -0.0878      0.0257     0.0323    0.0004
  2.37  0.6334  0.4958  1.4230  2.615E-01  6.19E-03   3.79E-02  0.9158        0.0003      0.0096     0.0190   -0.0067       -0.0398      0.0259     0.0305   -0.0014
  2.37  0.6334  0.5397  1.4230  1.253E-01  3.22E-03   1.84E-02  0.9750        0.0324      0.0103     0.0216   -0.0272       -0.0537      0.0266     0.0328   -0.0069
  2.37  0.6334  0.5855  1.1870  1.664E-01  5.41E-03   2.45E-02  0.9931       -0.0396      0.0141     0.0180   -0.0075       -0.0486      0.0361     0.0302   -0.0008
  2.37  0.6834  0.1753  2.2380  5.261E-01  5.96E-02   7.47E-02  0.8360        0.0644      0.0568     0.0112   -0.0051        0.0718      0.0967     0.0245   -0.0041
  2.37  0.6834  0.2051  2.2380  3.019E-01  1.41E-02   4.27E-02  0.8643       -0.0183      0.0247     0.0128   -0.0010       -0.1691      0.0525     0.0195   -0.0271
  2.37  0.6834  0.2362  2.2380  2.709E-01  9.25E-03   3.84E-02  0.9173        0.0361      0.0194     0.0116   -0.0074        0.1061      0.0423     0.0199   -0.0701
  2.37  0.6834  0.2686  1.9530  4.665E-01  1.75E-02   6.60E-02  0.8370        0.0223      0.0165     0.0121   -0.0037        0.0468      0.0405     0.0236   -0.0051
  2.37  0.6834  0.2686  2.2380  1.831E-01  6.54E-03   2.59E-02  0.8630       -0.0459      0.0211     0.0112   -0.0205        0.0394      0.0464     0.0212   -0.0205
  2.37  0.6834  0.3025  1.9530  3.016E-01  1.02E-02   4.27E-02  0.8734       -0.0217      0.0153     0.0101   -0.0015        0.0364      0.0349     0.0191   -0.0363
  2.37  0.6834  0.3379  1.9530  2.378E-01  9.54E-03   3.38E-02  0.9070       -0.0057      0.0190     0.0108   -0.0163        0.0008      0.0381     0.0186   -0.0412
  2.37  0.6834  0.3748  1.6750  4.164E-01  1.58E-02   6.01E-02  0.8402        0.0237      0.0166     0.0093   -0.0029        0.0698      0.0395     0.0219   -0.0065
  2.37  0.6834  0.4134  1.6750  2.656E-01  8.13E-03   3.86E-02  0.9045       -0.0040      0.0117     0.0121   -0.0079       -0.0327      0.0331     0.0217   -0.0348
  2.37  0.6834  0.4958  1.4230  1.756E-01  7.03E-03   2.65E-02  0.9199       -0.0721      0.0187     0.0149   -0.0041        0.1345      0.0484     0.0266   -0.0120
  2.37  0.7355  0.1753  2.2380  3.629E-01  1.89E-01   4.91E-02  0.8057        0.0044      0.2525     0.0086   -0.0041       -0.2984      0.3598     0.0413   -0.0102
  2.37  0.7355  0.2051  2.2380  1.796E-01  1.53E-02   2.42E-02  0.8544        0.0324      0.0424     0.0106    0.0032        0.0370      0.0882     0.0382   -0.0787
  2.37  0.7355  0.2686  1.9530  2.767E-01  1.75E-02   3.73E-02  0.8083        0.0219      0.0291     0.0098   -0.0040        0.0815      0.0721     0.0407   -0.0091
  2.37  0.7355  0.3025  1.9530  1.664E-01  9.38E-03   2.25E-02  0.8286        0.0150      0.0243     0.0069    0.0002        0.1110      0.0641     0.0380   -0.0967
  2.37  0.7355  0.3748  1.6750  1.786E-01  1.34E-02   2.46E-02  0.8027        0.0018      0.0347     0.0056   -0.0042       -0.1049      0.0908     0.0396   -0.0064
  2.93  0.3025  0.0682  3.2650  9.524E+01  1.11E+00   1.13E+01  1.0921        0.0084      0.0024     0.0074   -0.0051        0.0012      0.0070     0.0180    0.0018
  2.93  0.3025  0.0682  3.7100  4.272E+01  3.56E-01   5.32E+00  1.1402       -0.0040      0.0015     0.0089   -0.0113       -0.0130      0.0063     0.0143   -0.0052
  2.93  0.3025  0.0682  4.1820  1.875E+01  2.09E-01   2.35E+00  1.2308        0.0008      0.0021     0.0129   -0.0234        0.0126      0.0087     0.0170   -0.0028
  2.93  0.3025  0.0682  4.7080  7.909E+00  1.43E-01   1.02E+00  1.3623       -0.0045      0.0036     0.0145   -0.0429        0.0195      0.0139     0.0140    0.0556
  2.93  0.3025  0.0682  5.2930  3.066E+00  8.16E-02   5.13E-01  1.3402       -0.0211      0.0053     0.0177   -0.0340        0.0123      0.0207     0.0343    0.0760
  2.93  0.3025  0.0682  5.9520  7.254E-01  2.81E-02   1.35E-01  1.2887       -0.0080      0.0073     0.0195   -0.0093       -0.0026      0.0293     0.0282   -0.0124
  2.93  0.3025  0.0682  6.6940  4.096E-01  2.72E-02   7.65E-02  1.3265       -0.0131      0.0125     0.0066   -0.0204       -0.0123      0.0515     0.0280   -0.0009
  2.93  0.3025  0.0933  2.9490  6.148E+01  1.21E+00   7.37E+00  1.0744        0.0128      0.0044     0.0049   -0.0023        0.0114      0.0090     0.0193   -0.0002
  2.93  0.3025  0.0933  3.2650  4.102E+01  2.42E-01   4.88E+00  1.0833       -0.0057      0.0012     0.0054   -0.0059       -0.0159      0.0041     0.0123    0.0008
  2.93  0.3025  0.0933  3.7100  2.384E+01  1.42E-01   2.81E+00  1.1004       -0.0099      0.0011     0.0050   -0.0101       -0.0078      0.0045     0.0098    0.0067
  2.93  0.3025  0.0933  4.1820  1.305E+01  1.04E-01   1.52E+00  1.1182       -0.0107      0.0016     0.0068   -0.0138        0.0336      0.0062     0.0105    0.0163
  2.93  0.3025  0.0933  4.7080  6.557E+00  8.64E-02   1.00E+00  1.1309       -0.0054      0.0026     0.0178   -0.0133        0.0459      0.0105     0.0122    0.0210
  2.93  0.3025  0.0933  5.2930  2.953E+00  5.27E-02   4.01E-01  1.1385       -0.0031      0.0033     0.0112   -0.0107        0.0464      0.0138     0.0096    0.0033
  2.93  0.3025  0.0933  5.9520  1.090E+00  3.03E-02   2.21E-01  1.1559       -0.0304      0.0054     0.0160   -0.0119        0.0528      0.0213     0.0119   -0.0102
  2.93  0.3025  0.0933  6.6940  4.107E-01  1.59E-02   7.15E-02  1.1276       -0.0221      0.0076     0.0191   -0.0178        0.0295      0.0289     0.0096    0.0306
  2.93  0.3025  0.1194  2.9490  3.220E+01  3.54E-01   3.86E+00  1.0661        0.0089      0.0024     0.0056   -0.0037        0.0122      0.0061     0.0121    0.0014
  2.93  0.3025  0.1194  3.2650  2.193E+01  1.44E-01   2.60E+00  1.0718       -0.0096      0.0013     0.0052   -0.0060        0.0004      0.0046     0.0109    0.0039
  2.93  0.3025  0.1194  3.7100  1.235E+01  8.41E-02   1.46E+00  1.0804       -0.0160      0.0013     0.0045   -0.0081        0.0094      0.0052     0.0083    0.0076
  2.93  0.3025  0.1194  4.1820  6.851E+00  5.94E-02   7.94E-01  1.0907       -0.0136      0.0017     0.0038   -0.0090        0.0237      0.0067     0.0078    0.0087
  2.93  0.3025  0.1194  4.7080  3.431E+00  4.70E-02   3.94E-01  1.0997       -0.0058      0.0027     0.0039   -0.0100        0.0725      0.0109     0.0096    0.0029
  2.93  0.3025  0.1194  5.2930  1.625E+00  3.15E-02   2.02E-01  1.1107       -0.0064      0.0037     0.0043   -0.0115        0.0759      0.0152     0.0129    0.0003
  2.93  0.3025  0.1194  5.9520  6.495E-01  2.23E-02   1.16E-01  1.1224       -0.0225      0.0067     0.0090   -0.0175       -0.0009      0.0262     0.0177    0.0268
  2.93  0.3025  0.1194  6.6940  2.510E-01  1.02E-02   4.22E-02  1.0591       -0.0298      0.0083     0.0118   -0.0104        0.1423      0.0316     0.0190    0.0136
  2.93  0.3025  0.1468  2.9490  1.877E+01  1.70E-01   2.27E+00  1.0579       -0.0013      0.0019     0.0058   -0.0041       -0.0220      0.0061     0.0100    0.0021
  2.93  0.3025  0.1468  3.2650  1.198E+01  1.03E-01   1.43E+00  1.0636       -0.0088      0.0017     0.0049   -0.0055        0.0129      0.0059     0.0111    0.0040
  2.93  0.3025  0.1468  3.7100  6.804E+00  6.13E-02   8.00E-01  1.0704       -0.0170      0.0018     0.0043   -0.0073        0.0041      0.0066     0.0085    0.0034
  2.93  0.3025  0.1468  4.1820  3.781E+00  3.80E-02   4.37E-01  1.0771       -0.0168      0.0019     0.0034   -0.0090        0.0143      0.0078     0.0093    0.0024
  2.93  0.3025  0.1468  4.7080  1.925E+00  2.89E-02   2.23E-01  1.0866       -0.0135      0.0029     0.0034   -0.0109        0.0603      0.0118     0.0100    0.0064
  2.93  0.3025  0.1468  5.2930  8.623E-01  1.87E-02   1.00E-01  1.0952       -0.0203      0.0043     0.0055   -0.0138        0.0520      0.0171     0.0148    0.0186
  2.93  0.3025  0.1468  5.9520  3.205E-01  1.33E-02   4.56E-02  1.0715       -0.0144      0.0083     0.0053   -0.0111        0.1116      0.0327     0.0112    0.0075
  2.93  0.3025  0.1468  6.6940  1.252E-01  6.25E-03   1.83E-02  1.0368       -0.0084      0.0090     0.0037   -0.0095        0.0056      0.0365     0.0273    0.0135
  2.93  0.3025  0.1753  2.5450  2.053E+01  6.26E-01   2.49E+00  1.0460        0.0087      0.0072     0.0044   -0.0008        0.0007      0.0148     0.0124    0.0001
  2.93  0.3025  0.1753  2.9490  1.137E+01  9.12E-02   1.37E+00  1.0517       -0.0023      0.0016     0.0044   -0.0042        0.0007      0.0056     0.0105    0.0010
  2.93  0.3025  0.1753  3.2650  7.220E+00  6.04E-02   8.60E-01  1.0548       -0.0082      0.0016     0.0048   -0.0059       -0.0033      0.0064     0.0102    0.0012
  2.93  0.3025  0.1753  3.7100  3.944E+00  4.11E-02   4.63E-01  1.0598       -0.0118      0.0020     0.0034   -0.0078        0.0026      0.0078     0.0081    0.0036
  2.93  0.3025  0.1753  4.1820  2.094E+00  2.70E-02   2.43E-01  1.0672       -0.0216      0.0025     0.0033   -0.0095        0.0215      0.0097     0.0106    0.0091
  2.93  0.3025  0.1753  4.7080  1.042E+00  1.93E-02   1.21E-01  1.0694       -0.0209      0.0037     0.0032   -0.0100        0.0612      0.0145     0.0107    0.0092
  2.93  0.3025  0.1753  5.2930  4.655E-01  1.21E-02   5.34E-02  1.0677       -0.0069      0.0050     0.0038   -0.0103        0.0858      0.0204     0.0090    0.0033
  2.93  0.3025  0.1753  5.9520  1.514E-01  7.99E-03   1.85E-02  1.0697        0.0231      0.0096     0.0036   -0.0140       -0.0275      0.0403     0.0221    0.0214
  2.93  0.3025  0.1753  6.6940  5.403E-02  3.53E-03   7.08E-03  1.0160        0.0154      0.0121     0.0041   -0.0084        0.0650      0.0527     0.0136    0.0101
  2.93  0.3025  0.2051  2.5450  1.303E+01  2.85E-01   1.56E+00  1.0408        0.0222      0.0052     0.0037   -0.0024        0.0303      0.0111     0.0102    0.0003
  2.93  0.3025  0.2051  2.9490  7.063E+00  6.20E-02   8.51E-01  1.0434       -0.0028      0.0018     0.0033   -0.0050        0.0146      0.0062     0.0103    0.0022
  2.93  0.3025  0.2051  3.2650  4.504E+00  4.27E-02   5.41E-01  1.0460       -0.0101      0.0019     0.0034   -0.0061       -0.0065      0.0072     0.0106    0.0040
  2.93  0.3025  0.2051  3.7100  2.397E+00  2.84E-02   2.82E-01  1.0496       -0.0188      0.0023     0.0038   -0.0071        0.0035      0.0091     0.0090    0.0046
  2.93  0.3025  0.2051  4.1820  1.216E+00  1.87E-02   1.41E-01  1.0533       -0.0173      0.0029     0.0039   -0.0080        0.0549      0.0117     0.0114    0.0022
  2.93  0.3025  0.2051  4.7080  5.721E-01  1.42E-02   6.63E-02  1.0616       -0.0193      0.0049     0.0044   -0.0102        0.0713      0.0189     0.0159    0.0038
  2.93  0.3025  0.2051  5.2930  2.691E-01  8.29E-03   3.14E-02  1.0711       -0.0233      0.0063     0.0067   -0.0138        0.1235      0.0254     0.0145    0.0178
  2.93  0.3025  0.2051  5.9520  7.793E-02  5.44E-03   9.38E-03  1.0466        0.0177      0.0134     0.0091   -0.0116        0.0554      0.0538     0.0110    0.0138
  2.93  0.3025  0.2051  6.6940  4.533E-02  3.75E-03   6.61E-03  0.9954       -0.0026      0.0164     0.0140   -0.0080        0.1211      0.0656     0.0257    0.0098
  2.93  0.3025  0.2362  2.5450  8.447E+00  1.60E-01   1.00E+00  1.0342        0.0156      0.0044     0.0038   -0.0031        0.0214      0.0099     0.0106    0.0010
  2.93  0.3025  0.2362  2.9490  4.384E+00  4.36E-02   5.18E-01  1.0373       -0.0016      0.0021     0.0040   -0.0049        0.0130      0.0070     0.0076    0.0019
  2.93  0.3025  0.2362  3.2650  2.790E+00  3.12E-02   3.31E-01  1.0398       -0.0045      0.0022     0.0033   -0.0060       -0.0133      0.0082     0.0089    0.0016
  2.93  0.3025  0.2362  3.7100  1.457E+00  1.98E-02   1.70E-01  1.0446       -0.0179      0.0027     0.0038   -0.0076        0.0088      0.0105     0.0103    0.0019
  2.93  0.3025  0.2362  4.1820  7.356E-01  1.35E-02   8.58E-02  1.0519       -0.0270      0.0036     0.0054   -0.0097        0.0255      0.0146     0.0152    0.0061
  2.93  0.3025  0.2362  4.7080  3.318E-01  1.01E-02   3.88E-02  1.0566       -0.0078      0.0058     0.0055   -0.0114        0.0770      0.0240     0.0149    0.0117
  2.93  0.3025  0.2362  5.2930  1.476E-01  6.00E-03   1.70E-02  1.0514        0.0254      0.0079     0.0053   -0.0116        0.1162      0.0321     0.0356    0.0112
  2.93  0.3025  0.2362  5.9520  6.205E-02  4.39E-03   8.18E-03  1.0342        0.0553      0.0145     0.0026   -0.0117        0.0720      0.0574     0.0249    0.0151
  2.93  0.3025  0.2362  6.6940  2.483E-02  3.27E-03   3.94E-03  0.9651        0.0907      0.0294     0.0256   -0.0069        0.2627      0.1089     0.0803    0.0077
  2.93  0.3025  0.2686  2.5450  5.152E+00  8.76E-02   6.08E-01  1.0290        0.0099      0.0039     0.0028   -0.0037        0.0169      0.0094     0.0089    0.0007
  2.93  0.3025  0.2686  2.9490  2.812E+00  3.15E-02   3.30E-01  1.0313        0.0025      0.0023     0.0034   -0.0055        0.0132      0.0079     0.0093    0.0016
  2.93  0.3025  0.2686  3.2650  1.624E+00  2.22E-02   1.93E-01  1.0336       -0.0154      0.0028     0.0042   -0.0067        0.0266      0.0100     0.0072    0.0031
  2.93  0.3025  0.2686  3.7100  8.547E-01  1.42E-02   1.03E-01  1.0367       -0.0179      0.0034     0.0038   -0.0080        0.0199      0.0127     0.0134    0.0055
  2.93  0.3025  0.2686  4.1820  4.023E-01  9.56E-03   4.78E-02  1.0388       -0.0279      0.0048     0.0068   -0.0087        0.0323      0.0190     0.0120    0.0060
  2.93  0.3025  0.2686  4.7080  1.730E-01  6.48E-03   2.01E-02  1.0423        0.0175      0.0071     0.0079   -0.0100        0.0915      0.0302     0.0193    0.0065
  2.93  0.3025  0.2686  5.2930  8.053E-02  4.81E-03   1.12E-02  1.0433        0.0091      0.0119     0.0132   -0.0120        0.1704      0.0475     0.0179    0.0126
  2.93  0.3025  0.2686  5.9520  4.431E-02  3.55E-03   5.84E-03  1.0135        0.0948      0.0173     0.0068   -0.0103        0.3647      0.0666     0.0237    0.0131
  2.93  0.3025  0.2686  6.6940  1.266E-02  4.16E-03   1.50E-03  0.9006        0.1626      0.0854     0.0018   -0.0057        1.0529      0.4496     0.0068    0.0062
  2.93  0.3025  0.3025  2.5450  3.281E+00  5.37E-02   3.87E-01  1.0215        0.0090      0.0037     0.0030   -0.0043        0.0186      0.0094     0.0103    0.0020
  2.93  0.3025  0.3025  2.9490  1.654E+00  2.19E-02   1.96E-01  1.0223       -0.0001      0.0028     0.0031   -0.0056       -0.0119      0.0094     0.0098    0.0029
  2.93  0.3025  0.3025  3.2650  9.940E-01  1.59E-02   1.17E-01  1.0228       -0.0060      0.0033     0.0041   -0.0062        0.0230      0.0117     0.0112    0.0032
  2.93  0.3025  0.3025  3.7100  4.530E-01  9.84E-03   5.50E-02  1.0251       -0.0149      0.0046     0.0058   -0.0070        0.0740      0.0162     0.0121    0.0032
  2.93  0.3025  0.3025  4.1820  2.009E-01  6.98E-03   2.48E-02  1.0298       -0.0232      0.0073     0.0080   -0.0083        0.0863      0.0288     0.0179    0.0034
  2.93  0.3025  0.3025  4.7080  8.918E-02  3.97E-03   1.08E-02  1.0362       -0.0134      0.0087     0.0094   -0.0106        0.0446      0.0349     0.0211    0.0082
  2.93  0.3025  0.3025  5.2930  5.251E-02  4.15E-03   6.28E-03  1.0290        0.0485      0.0177     0.0115   -0.0114        0.3669      0.0757     0.0505    0.0135
  2.93  0.3025  0.3025  5.9520  2.952E-02  2.80E-03   5.05E-03  0.9885        0.0509      0.0236     0.0020   -0.0087        0.3661      0.0927     0.0787    0.0104
  2.93  0.3025  0.3379  2.5450  1.967E+00  3.43E-02   2.33E-01  1.0132        0.0023      0.0038     0.0040   -0.0044       -0.0130      0.0103     0.0097    0.0020
  2.93  0.3025  0.3379  2.9490  9.596E-01  1.54E-02   1.13E-01  1.0134       -0.0014      0.0034     0.0043   -0.0053        0.0417      0.0113     0.0074    0.0023
  2.93  0.3025  0.3379  3.2650  5.330E-01  1.08E-02   6.40E-02  1.0145       -0.0154      0.0042     0.0040   -0.0059        0.0103      0.0145     0.0104    0.0023
  2.93  0.3025  0.3379  3.7100  2.436E-01  7.18E-03   3.02E-02  1.0176       -0.0214      0.0062     0.0040   -0.0070        0.0674      0.0218     0.0083    0.0021
  2.93  0.3025  0.3379  4.1820  9.850E-02  4.59E-03   1.33E-02  1.0233       -0.0246      0.0097     0.0058   -0.0089        0.0489      0.0365     0.0159    0.0051
  2.93  0.3025  0.3379  4.7080  4.624E-02  2.90E-03   5.81E-03  1.0245       -0.0014      0.0130     0.0139   -0.0104        0.1093      0.0521     0.0337    0.0100
  2.93  0.3025  0.3379  5.2930  2.513E-02  3.03E-03   4.32E-03  1.0093        0.0037      0.0253     0.0231   -0.0098        0.2241      0.1000     0.0625    0.0110
  2.93  0.3025  0.3379  5.9520  8.094E-03  1.59E-03   9.55E-04  0.9477        0.0616      0.0472     0.0018   -0.0068        0.4312      0.1974     0.0068    0.0078
  2.93  0.3025  0.3748  2.5450  1.127E+00  2.15E-02   1.35E-01  1.0065       -0.0043      0.0041     0.0044   -0.0045       -0.0100      0.0117     0.0090    0.0019
  2.93  0.3025  0.3748  2.9490  5.090E-01  1.01E-02   6.11E-02  1.0066       -0.0128      0.0041     0.0027   -0.0053        0.0062      0.0139     0.0109    0.0018
  2.93  0.3025  0.3748  3.2650  2.878E-01  7.31E-03   3.53E-02  1.0077       -0.0070      0.0053     0.0055   -0.0060        0.0079      0.0186     0.0074    0.0017
  2.93  0.3025  0.3748  3.7100  1.166E-01  5.12E-03   1.50E-02  1.0113       -0.0225      0.0091     0.0052   -0.0074        0.0509      0.0318     0.0100    0.0031
  2.93  0.3025  0.3748  4.1820  5.199E-02  2.91E-03   7.29E-03  1.0140       -0.0250      0.0119     0.0082   -0.0089        0.0256      0.0436     0.0242    0.0070
  2.93  0.3025  0.3748  4.7080  2.782E-02  3.02E-03   5.76E-03  1.0088       -0.0560      0.0230     0.0108   -0.0093        0.1453      0.0970     0.0269    0.0089
  2.93  0.3025  0.3748  5.2930  1.438E-02  1.92E-03   2.48E-03  0.9872       -0.0270      0.0276     0.0239   -0.0082       -0.1146      0.1177     0.0623    0.0088
  2.93  0.3025  0.4134  2.5450  6.442E-01  1.37E-02   7.85E-02  0.9992        0.0010      0.0046     0.0028   -0.0045        0.0148      0.0131     0.0130    0.0015
  2.93  0.3025  0.4134  2.9490  2.816E-01  6.98E-03   3.52E-02  0.9992       -0.0091      0.0052     0.0031   -0.0054        0.0474      0.0171     0.0126    0.0015
  2.93  0.3025  0.4134  3.2650  1.526E-01  5.52E-03   1.91E-02  1.0004       -0.0266      0.0077     0.0059   -0.0062        0.0198      0.0274     0.0151    0.0020
  2.93  0.3025  0.4134  3.7100  6.049E-02  3.12E-03   7.81E-03  1.0025       -0.0148      0.0107     0.0086   -0.0075        0.0417      0.0404     0.0146    0.0041
  2.93  0.3025  0.4134  4.1820  2.705E-02  2.26E-03   3.96E-03  1.0013       -0.0272      0.0175     0.0049   -0.0085        0.0429      0.0584     0.0227    0.0073
  2.93  0.3025  0.4537  2.5450  3.358E-01  8.88E-03   4.23E-02  0.9925       -0.0160      0.0056     0.0051   -0.0046        0.0027      0.0166     0.0093    0.0013
  2.93  0.3025  0.4537  2.9490  1.494E-01  5.09E-03   1.93E-02  0.9924       -0.0197      0.0072     0.0046   -0.0055        0.0301      0.0232     0.0112    0.0015
  2.93  0.3025  0.4537  3.2650  6.944E-02  3.70E-03   9.17E-03  0.9933       -0.0174      0.0114     0.0069   -0.0063        0.0988      0.0404     0.0262    0.0023
  2.93  0.3025  0.4537  3.7100  3.380E-02  1.97E-03   4.52E-03  0.9931       -0.0290      0.0125     0.0062   -0.0076        0.1544      0.0464     0.0316    0.0047
  2.93  0.3025  0.4958  2.2380  3.198E-01  1.23E-02   4.13E-02  0.9860       -0.0114      0.0088     0.0036   -0.0041       -0.0012      0.0213     0.0122    0.0011
  2.93  0.3025  0.4958  2.5450  1.685E-01  5.89E-03   2.22E-02  0.9848       -0.0249      0.0075     0.0035   -0.0047        0.0300      0.0229     0.0145    0.0010
  2.93  0.3025  0.4958  2.9490  7.106E-02  3.81E-03   9.87E-03  0.9846       -0.0217      0.0111     0.0063   -0.0056       -0.0188      0.0366     0.0181    0.0016
  2.93  0.3025  0.4958  3.2650  3.717E-02  2.14E-03   5.56E-03  0.9844       -0.0349      0.0123     0.0086   -0.0064        0.0375      0.0433     0.0261    0.0026
  2.93  0.3025  0.4958  3.7100  2.245E-02  2.57E-03   3.08E-03  0.9799       -0.0367      0.0252     0.0075   -0.0073        0.1878      0.1020     0.0333    0.0049
  2.93  0.3025  0.5397  2.2380  1.813E-01  8.27E-03   2.56E-02  0.9777       -0.0216      0.0103     0.0071   -0.0041       -0.0476      0.0267     0.0276    0.0007
  2.93  0.3025  0.5397  2.5450  8.270E-02  4.29E-03   1.19E-02  0.9763       -0.0252      0.0106     0.0076   -0.0047       -0.1092      0.0366     0.0125    0.0007
  2.93  0.3025  0.5397  2.9490  3.692E-02  1.99E-03   5.27E-03  0.9753       -0.0535      0.0114     0.0116   -0.0056       -0.0615      0.0395     0.0381    0.0015
  2.93  0.3025  0.5397  3.2650  2.142E-02  2.20E-03   3.74E-03  0.9731       -0.0317      0.0217     0.0108   -0.0064        0.0943      0.0736     0.0709    0.0027
  2.93  0.3025  0.5855  2.5450  4.263E-02  2.52E-03   6.85E-03  0.9667       -0.0228      0.0123     0.0109   -0.0047       -0.0547      0.0381     0.0331    0.0002
  2.93  0.3025  0.5855  2.9490  1.918E-02  2.52E-03   3.14E-03  0.9637       -0.0408      0.0271     0.0089   -0.0058       -0.0617      0.0838     0.0489    0.0013
  2.93  0.3025  0.5855  3.2650  1.205E-02  2.84E-03   1.42E-03  0.9558        0.0211      0.0499     0.0018   -0.0064        0.0007      0.1701     0.0068    0.0023
  2.93  0.3025  0.5855  3.7100  4.211E-03  1.51E-03   5.01E-04  0.8568        0.0353      0.0752     0.0018   -0.0061        0.2325      0.2993     0.0068    0.0028
  2.93  0.3379  0.0682  3.2650  3.267E+01  8.77E-01   3.89E+00  1.0519        0.0184      0.0081     0.0104   -0.0090       -0.0042      0.0122     0.0185    0.0042
  2.93  0.3379  0.0682  3.7100  9.229E+00  7.94E-02   1.15E+00  1.0919       -0.0029      0.0023     0.0123   -0.0166       -0.0062      0.0066     0.0148   -0.0012
  2.93  0.3379  0.0682  4.1820  3.395E+00  3.76E-02   4.27E-01  1.1789       -0.0074      0.0028     0.0178   -0.0313       -0.0130      0.0086     0.0175   -0.0064
  2.93  0.3379  0.0682  4.7080  1.194E+00  1.99E-02   1.54E-01  1.3042        0.0080      0.0046     0.0199   -0.0538        0.0161      0.0133     0.0144    0.0653
  2.93  0.3379  0.0682  5.2930  4.298E-01  1.17E-02   7.22E-02  1.2454       -0.0179      0.0073     0.0243   -0.0193        0.0160      0.0214     0.0352    0.0094
  2.93  0.3379  0.0682  5.9520  1.519E-01  5.45E-03   2.83E-02  1.3087       -0.0221      0.0094     0.0268   -0.0150        0.0060      0.0272     0.0290   -0.0231
  2.93  0.3379  0.0682  6.6940  6.105E-02  4.72E-03   1.14E-02  1.2140       -0.0076      0.0219     0.0092   -0.0426       -0.0130      0.0568     0.0288    0.0573
  2.93  0.3379  0.0933  2.9490  2.356E+01  7.86E-01   2.85E+00  1.0400        0.0147      0.0105     0.0069   -0.0033       -0.0102      0.0146     0.0199    0.0001
  2.93  0.3379  0.0933  3.2650  1.575E+01  9.17E-02   1.89E+00  1.0481        0.0055      0.0016     0.0076   -0.0083       -0.0083      0.0037     0.0128    0.0009
  2.93  0.3379  0.0933  3.7100  7.675E+00  3.76E-02   9.10E-01  1.0624       -0.0086      0.0013     0.0070   -0.0135       -0.0190      0.0038     0.0102    0.0041
  2.93  0.3379  0.0933  4.1820  3.678E+00  2.49E-02   4.30E-01  1.0813       -0.0076      0.0018     0.0094   -0.0187        0.0107      0.0053     0.0109    0.0161
  2.93  0.3379  0.0933  4.7080  1.653E+00  1.79E-02   2.53E-01  1.0911       -0.0045      0.0029     0.0245   -0.0181        0.0292      0.0087     0.0126    0.0203
  2.93  0.3379  0.0933  5.2930  7.155E-01  1.12E-02   9.74E-02  1.0951       -0.0006      0.0041     0.0154   -0.0124        0.0511      0.0126     0.0099   -0.0018
  2.93  0.3379  0.0933  5.9520  2.564E-01  5.41E-03   5.21E-02  1.1167       -0.0295      0.0057     0.0220   -0.0253        0.0232      0.0165     0.0123    0.0223
  2.93  0.3379  0.0933  6.6940  1.170E-01  4.45E-03   2.04E-02  1.0044       -0.0118      0.0102     0.0263   -0.0091        0.0715      0.0291     0.0100    0.0114
  2.93  0.3379  0.1194  2.9490  1.262E+01  1.68E-01   1.53E+00  1.0362        0.0133      0.0042     0.0079   -0.0050        0.0040      0.0068     0.0125    0.0006
  2.93  0.3379  0.1194  3.2650  8.538E+00  4.45E-02   1.02E+00  1.0410       -0.0017      0.0014     0.0073   -0.0084       -0.0100      0.0036     0.0113    0.0028
  2.93  0.3379  0.1194  3.7100  4.466E+00  2.39E-02   5.31E-01  1.0499       -0.0148      0.0014     0.0064   -0.0119       -0.0005      0.0041     0.0087    0.0085
  2.93  0.3379  0.1194  4.1820  2.270E+00  1.63E-02   2.64E-01  1.0589       -0.0165      0.0019     0.0055   -0.0138        0.0175      0.0056     0.0082    0.0120
  2.93  0.3379  0.1194  4.7080  1.061E+00  1.19E-02   1.22E-01  1.0633       -0.0094      0.0030     0.0056   -0.0137        0.0282      0.0089     0.0100    0.0059
  2.93  0.3379  0.1194  5.2930  5.040E-01  8.15E-03   6.27E-02  1.0694       -0.0148      0.0043     0.0061   -0.0157        0.0388      0.0129     0.0133    0.0026
  2.93  0.3379  0.1194  5.9520  1.900E-01  4.55E-03   3.40E-02  1.0668       -0.0288      0.0066     0.0124   -0.0228        0.0549      0.0193     0.0182    0.0356
  2.93  0.3379  0.1194  6.6940  6.748E-02  2.65E-03   1.14E-02  0.9750       -0.0428      0.0105     0.0163   -0.0078        0.0554      0.0312     0.0195    0.0070
  2.93  0.3379  0.1468  2.9490  8.099E+00  8.77E-02   9.91E-01  1.0316        0.0115      0.0034     0.0082   -0.0062        0.0120      0.0060     0.0104    0.0021
  2.93  0.3379  0.1468  3.2650  4.880E+00  3.16E-02   5.87E-01  1.0362       -0.0084      0.0018     0.0069   -0.0087        0.0049      0.0044     0.0115    0.0050
  2.93  0.3379  0.1468  3.7100  2.588E+00  1.76E-02   3.07E-01  1.0435       -0.0156      0.0019     0.0062   -0.0112        0.0089      0.0051     0.0089    0.0073
  2.93  0.3379  0.1468  4.1820  1.333E+00  1.11E-02   1.55E-01  1.0497       -0.0193      0.0022     0.0050   -0.0132        0.0102      0.0066     0.0097    0.0064
  2.93  0.3379  0.1468  4.7080  6.317E-01  7.79E-03   7.34E-02  1.0564       -0.0171      0.0032     0.0050   -0.0150        0.0142      0.0098     0.0104    0.0059
  2.93  0.3379  0.1468  5.2930  2.795E-01  5.20E-03   3.26E-02  1.0666       -0.0221      0.0051     0.0078   -0.0207        0.0644      0.0151     0.0153    0.0202
  2.93  0.3379  0.1468  5.9520  9.602E-02  2.84E-03   1.37E-02  1.0256       -0.0297      0.0079     0.0075   -0.0150        0.0686      0.0239     0.0116    0.0136
  2.93  0.3379  0.1468  6.6940  3.482E-02  1.68E-03   5.13E-03  0.9495        0.0039      0.0124     0.0054   -0.0084        0.0766      0.0385     0.0280    0.0072
  2.93  0.3379  0.1753  2.9490  4.668E+00  3.54E-02   5.71E-01  1.0281       -0.0007      0.0023     0.0063   -0.0068        0.0030      0.0049     0.0109    0.0033
  2.93  0.3379  0.1753  3.2650  2.940E+00  1.84E-02   3.54E-01  1.0326       -0.0098      0.0017     0.0068   -0.0092       -0.0117      0.0047     0.0106    0.0044
  2.93  0.3379  0.1753  3.7100  1.551E+00  1.21E-02   1.84E-01  1.0383       -0.0141      0.0021     0.0050   -0.0120       -0.0051      0.0059     0.0085    0.0053
  2.93  0.3379  0.1753  4.1820  7.845E-01  8.04E-03   9.15E-02  1.0452       -0.0211      0.0028     0.0049   -0.0142        0.0152      0.0079     0.0110    0.0073
  2.93  0.3379  0.1753  4.7080  3.604E-01  5.30E-03   4.21E-02  1.0542       -0.0355      0.0041     0.0047   -0.0178        0.0593      0.0119     0.0111    0.0135
  2.93  0.3379  0.1753  5.2930  1.561E-01  3.41E-03   1.80E-02  1.0484       -0.0101      0.0059     0.0055   -0.0190        0.0880      0.0178     0.0094    0.0181
  2.93  0.3379  0.1753  5.9520  4.799E-02  1.76E-03   5.92E-03  1.0240        0.0076      0.0096     0.0052   -0.0194        0.0156      0.0290     0.0228    0.0270
  2.93  0.3379  0.1753  6.6940  1.935E-02  1.23E-03   2.54E-03  0.9015        0.0270      0.0163     0.0059   -0.0085        0.0285      0.0490     0.0140    0.0075
  2.93  0.3379  0.2051  2.9490  2.972E+00  2.21E-02   3.63E-01  1.0233       -0.0003      0.0022     0.0049   -0.0077        0.0092      0.0049     0.0107    0.0022
  2.93  0.3379  0.2051  3.2650  1.839E+00  1.27E-02   2.23E-01  1.0268       -0.0098      0.0019     0.0051   -0.0101       -0.0163      0.0053     0.0109    0.0036
  2.93  0.3379  0.2051  3.7100  9.597E-01  8.38E-03   1.14E-01  1.0332       -0.0157      0.0023     0.0055   -0.0127        0.0013      0.0068     0.0093    0.0068
  2.93  0.3379  0.2051  4.1820  4.648E-01  5.67E-03   5.42E-02  1.0417       -0.0172      0.0033     0.0056   -0.0157        0.0254      0.0097     0.0118    0.0116
  2.93  0.3379  0.2051  4.7080  2.130E-01  3.89E-03   2.48E-02  1.0455       -0.0219      0.0050     0.0063   -0.0180        0.0487      0.0147     0.0164    0.0146
  2.93  0.3379  0.2051  5.2930  8.568E-02  2.38E-03   1.00E-02  1.0464       -0.0364      0.0077     0.0093   -0.0213        0.0743      0.0224     0.0150    0.0210
  2.93  0.3379  0.2051  5.9520  2.842E-02  1.29E-03   3.44E-03  0.9979        0.0275      0.0119     0.0126   -0.0165       -0.0014      0.0369     0.0114    0.0188
  2.93  0.3379  0.2362  2.5450  3.664E+00  6.54E-02   4.38E-01  1.0143        0.0150      0.0060     0.0055   -0.0050        0.0129      0.0102     0.0109    0.0003
  2.93  0.3379  0.2362  2.9490  1.902E+00  1.49E-02   2.27E-01  1.0180       -0.0017      0.0023     0.0058   -0.0087        0.0064      0.0053     0.0079    0.0029
  2.93  0.3379  0.2362  3.2650  1.141E+00  9.12E-03   1.37E-01  1.0222       -0.0107      0.0022     0.0048   -0.0107       -0.0001      0.0061     0.0093    0.0056
  2.93  0.3379  0.2362  3.7100  5.776E-01  6.02E-03   6.76E-02  1.0290       -0.0160      0.0028     0.0055   -0.0135       -0.0118      0.0082     0.0107    0.0090
  2.93  0.3379  0.2362  4.1820  2.750E-01  4.06E-03   3.22E-02  1.0320       -0.0224      0.0040     0.0077   -0.0148        0.0355      0.0118     0.0157    0.0068
  2.93  0.3379  0.2362  4.7080  1.180E-01  2.68E-03   1.38E-02  1.0422       -0.0124      0.0061     0.0077   -0.0189        0.1005      0.0183     0.0154    0.0119
  2.93  0.3379  0.2362  5.2930  4.679E-02  1.68E-03   5.42E-03  1.0413       -0.0083      0.0101     0.0075   -0.0233        0.0948      0.0294     0.0365    0.0293
  2.93  0.3379  0.2362  5.9520  1.761E-02  9.50E-04   2.37E-03  0.9737        0.0589      0.0150     0.0040   -0.0163        0.1458      0.0463     0.0256    0.0201
  2.93  0.3379  0.2686  2.5450  2.339E+00  3.94E-02   2.78E-01  1.0100        0.0152      0.0056     0.0042   -0.0063        0.0222      0.0096     0.0093    0.0021
  2.93  0.3379  0.2686  2.9490  1.181E+00  1.03E-02   1.40E-01  1.0140        0.0054      0.0025     0.0051   -0.0093        0.0017      0.0059     0.0096    0.0041
  2.93  0.3379  0.2686  3.2650  7.090E-01  6.65E-03   8.50E-02  1.0169       -0.0114      0.0026     0.0061   -0.0109        0.0096      0.0070     0.0076    0.0042
  2.93  0.3379  0.2686  3.7100  3.330E-01  4.24E-03   4.03E-02  1.0217       -0.0194      0.0035     0.0055   -0.0130        0.0169      0.0100     0.0138    0.0037
  2.93  0.3379  0.2686  4.1820  1.589E-01  2.86E-03   1.90E-02  1.0330       -0.0140      0.0049     0.0095   -0.0170        0.0383      0.0142     0.0124    0.0095
  2.93  0.3379  0.2686  4.7080  6.527E-02  1.80E-03   7.61E-03  1.0455        0.0004      0.0075     0.0110   -0.0228        0.0946      0.0221     0.0199    0.0253
  2.93  0.3379  0.2686  5.2930  2.363E-02  1.17E-03   3.34E-03  1.0246        0.0280      0.0138     0.0182   -0.0218        0.1406      0.0408     0.0184    0.0249
  2.93  0.3379  0.2686  5.9520  1.328E-02  8.97E-04   1.79E-03  0.9125        0.1028      0.0210     0.0095   -0.0135        0.3383      0.0618     0.0244    0.0157
  2.93  0.3379  0.3025  2.5450  1.449E+00  2.36E-02   1.72E-01  1.0068        0.0151      0.0053     0.0045   -0.0072        0.0090      0.0093     0.0107    0.0020
  2.93  0.3379  0.3025  2.9490  7.181E-01  7.17E-03   8.54E-02  1.0102        0.0018      0.0029     0.0046   -0.0101       -0.0024      0.0068     0.0102    0.0029
  2.93  0.3379  0.3025  3.2650  4.172E-01  4.80E-03   4.94E-02  1.0136       -0.0070      0.0032     0.0059   -0.0120        0.0285      0.0084     0.0116    0.0040
  2.93  0.3379  0.3025  3.7100  1.878E-01  3.05E-03   2.30E-02  1.0213       -0.0167      0.0045     0.0081   -0.0150        0.0046      0.0125     0.0125    0.0088
  2.93  0.3379  0.3025  4.1820  8.271E-02  1.94E-03   1.04E-02  1.0295       -0.0098      0.0064     0.0112   -0.0182       -0.0025      0.0192     0.0184    0.0149
  2.93  0.3379  0.3025  4.7080  3.543E-02  1.28E-03   4.30E-03  1.0321       -0.0073      0.0101     0.0130   -0.0210        0.0891      0.0301     0.0217    0.0188
  2.93  0.3379  0.3025  5.2930  1.670E-02  9.76E-04   2.02E-03  1.0057        0.0901      0.0169     0.0159   -0.0209        0.2247      0.0516     0.0518    0.0261
  2.93  0.3379  0.3379  2.5450  9.133E-01  1.47E-02   1.09E-01  1.0020        0.0163      0.0051     0.0058   -0.0084        0.0008      0.0093     0.0101    0.0025
  2.93  0.3379  0.3379  2.9490  4.344E-01  5.07E-03   5.14E-02  1.0049        0.0047      0.0034     0.0062   -0.0110        0.0050      0.0079     0.0078    0.0050
  2.93  0.3379  0.3379  3.2650  2.408E-01  3.56E-03   2.90E-02  1.0073       -0.0179      0.0042     0.0058   -0.0124        0.0286      0.0109     0.0108    0.0068
  2.93  0.3379  0.3379  3.7100  1.000E-01  2.18E-03   1.25E-02  1.0110       -0.0261      0.0062     0.0058   -0.0139        0.0323      0.0166     0.0087    0.0069
  2.93  0.3379  0.3379  4.1820  4.003E-02  1.31E-03   5.52E-03  1.0194       -0.0368      0.0092     0.0082   -0.0172        0.0334      0.0258     0.0164    0.0100
  2.93  0.3379  0.3379  4.7080  1.936E-02  9.58E-04   2.48E-03  1.0256        0.0116      0.0142     0.0192   -0.0223        0.1706      0.0427     0.0345    0.0244
  2.93  0.3379  0.3379  5.2930  8.376E-03  7.31E-04   1.51E-03  0.9645       -0.0226      0.0259     0.0317   -0.0170        0.2393      0.0727     0.0641    0.0202
  2.93  0.3379  0.3748  2.5450  5.217E-01  8.85E-03   6.23E-02  0.9959        0.0013      0.0053     0.0063   -0.0090       -0.0079      0.0099     0.0094    0.0041
  2.93  0.3379  0.3748  2.9490  2.453E-01  3.70E-03   2.93E-02  0.9965       -0.0035      0.0044     0.0041   -0.0104        0.0104      0.0102     0.0113    0.0043
  2.93  0.3379  0.3748  3.2650  1.221E-01  2.46E-03   1.49E-02  0.9981       -0.0114      0.0058     0.0077   -0.0113        0.0186      0.0150     0.0077    0.0036
  2.93  0.3379  0.3748  3.7100  5.185E-02  1.48E-03   6.74E-03  1.0048       -0.0217      0.0081     0.0073   -0.0139        0.0695      0.0221     0.0103    0.0045
  2.93  0.3379  0.3748  4.1820  2.260E-02  9.27E-04   3.15E-03  1.0170       -0.0135      0.0117     0.0114   -0.0190        0.0748      0.0330     0.0248    0.0152
  2.93  0.3379  0.3748  4.7080  8.858E-03  6.97E-04   1.95E-03  1.0043       -0.0144      0.0246     0.0150   -0.0197        0.2692      0.0693     0.0277    0.0211
  2.93  0.3379  0.4134  2.5450  3.033E-01  5.56E-03   3.64E-02  0.9881        0.0019      0.0057     0.0042   -0.0088        0.0085      0.0110     0.0134    0.0033
  2.93  0.3379  0.4134  2.9490  1.238E-01  2.54E-03   1.53E-02  0.9887       -0.0166      0.0060     0.0046   -0.0100        0.0061      0.0138     0.0130    0.0024
  2.93  0.3379  0.4134  3.2650  6.553E-02  1.77E-03   8.08E-03  0.9913       -0.0290      0.0079     0.0082   -0.0114        0.0277      0.0200     0.0156    0.0020
  2.93  0.3379  0.4134  3.7100  2.808E-02  1.03E-03   3.54E-03  1.0005       -0.0478      0.0105     0.0119   -0.0153       -0.0134      0.0286     0.0151    0.0080
  2.93  0.3379  0.4134  4.1820  1.155E-02  7.26E-04   1.71E-03  1.0027       -0.0700      0.0190     0.0070   -0.0181        0.1481      0.0539     0.0233    0.0156
  2.93  0.3379  0.4134  4.7080  5.752E-03  6.55E-04   1.32E-03  0.9662       -0.0967      0.0325     0.0161   -0.0165        0.0893      0.0908     0.0646    0.0170
  2.93  0.3379  0.4537  1.6750  8.991E-01  8.12E-02   1.11E-01  0.9800       -0.0184      0.0268     0.0086   -0.0008        0.0117      0.0369     0.0169    0.0001
  2.93  0.3379  0.4537  2.5450  1.603E-01  3.68E-03   1.97E-02  0.9814       -0.0016      0.0070     0.0072   -0.0088       -0.0041      0.0138     0.0096    0.0022
  2.93  0.3379  0.4537  2.9490  7.017E-02  1.85E-03   8.88E-03  0.9823       -0.0281      0.0078     0.0066   -0.0102        0.0124      0.0182     0.0116    0.0014
  2.93  0.3379  0.4537  3.2650  3.974E-02  1.39E-03   5.00E-03  0.9861       -0.0369      0.0103     0.0097   -0.0124        0.0176      0.0261     0.0269    0.0034
  2.93  0.3379  0.4537  3.7100  1.545E-02  8.80E-04   1.98E-03  0.9911       -0.0295      0.0165     0.0087   -0.0157        0.0351      0.0422     0.0324    0.0103
  2.93  0.3379  0.4537  4.1820  6.703E-03  6.86E-04   1.84E-03  0.9832       -0.0885      0.0310     0.0077   -0.0163        0.1662      0.0883     0.0312    0.0133
  2.93  0.3379  0.4958  2.5450  8.158E-02  2.49E-03   1.05E-02  0.9736       -0.0124      0.0093     0.0051   -0.0088        0.0072      0.0189     0.0150    0.0012
  2.93  0.3379  0.4958  2.9490  4.064E-02  1.41E-03   5.30E-03  0.9750       -0.0202      0.0102     0.0088   -0.0108       -0.0287      0.0237     0.0186    0.0016
  2.93  0.3379  0.4958  3.2650  2.103E-02  1.00E-03   2.99E-03  0.9775       -0.0097      0.0142     0.0119   -0.0131        0.1280      0.0348     0.0268    0.0045
  2.93  0.3379  0.4958  3.7100  8.430E-03  8.16E-04   1.17E-03  0.9748       -0.0859      0.0293     0.0104   -0.0151        0.1342      0.0762     0.0342    0.0102
  2.93  0.3379  0.5397  1.4230  4.824E-01  7.80E-02   6.79E-02  0.9690       -0.0534      0.0467     0.0101   -0.0008       -0.0304      0.0552     0.0173    0.0001
  2.93  0.3379  0.5397  2.5450  4.104E-02  1.46E-03   5.73E-03  0.9647       -0.0215      0.0108     0.0105   -0.0089        0.0253      0.0227     0.0129    0.0001
  2.93  0.3379  0.5397  2.9490  2.044E-02  9.07E-04   2.73E-03  0.9658       -0.0518      0.0131     0.0160   -0.0114        0.0116      0.0315     0.0391    0.0016
  2.93  0.3379  0.5397  3.2650  1.245E-02  1.05E-03   2.19E-03  0.9647       -0.0013      0.0249     0.0149   -0.0141        0.1793      0.0597     0.0727    0.0057
  2.93  0.3379  0.5855  2.5450  2.572E-02  1.24E-03   3.91E-03  0.9546       -0.0178      0.0146     0.0150   -0.0092       -0.0097      0.0305     0.0340   -0.0012
  2.93  0.3379  0.5855  2.9490  1.095E-02  1.02E-03   1.84E-03  0.9534       -0.0827      0.0285     0.0123   -0.0130        0.0315      0.0623     0.0501    0.0020
  2.93  0.3379  0.5855  3.2650  4.474E-03  6.53E-04   5.28E-04  0.9098       -0.1050      0.0474     0.0031   -0.0168        0.1925      0.1209     0.0071    0.0058
  2.93  0.3379  0.6334  2.5450  1.119E-02  1.36E-03   2.19E-03  0.9427       -0.0530      0.0362     0.0031   -0.0109       -0.0197      0.0796     0.0327   -0.0024
  2.93  0.3379  0.7900  0.7650  3.356E-02  4.52E-02   5.42E-03  0.9388       -0.9261      1.3074     0.0224   -0.0040       -2.0117      2.7392     0.0514    0.0000
  2.93  0.3748  0.0682  3.7100  2.751E+00  6.77E-02   3.36E-01  1.0683        0.0022      0.0079     0.0139   -0.0202       -0.0132      0.0180     0.0179   -0.0038
  2.93  0.3748  0.0682  4.1820  7.577E-01  1.89E-02   9.34E-02  1.2002        0.0074      0.0075     0.0203   -0.0434       -0.0125      0.0207     0.0204   -0.0034
  2.93  0.3748  0.0682  4.7080  2.621E-01  1.07E-02   3.32E-02  1.2896        0.0148      0.0126     0.0227   -0.0368       -0.0252      0.0337     0.0176    0.0462
  2.93  0.3748  0.0682  5.2930  1.574E-01  8.37E-03   2.58E-02  1.3764       -0.0045      0.0172     0.0278   -0.0069        0.0957      0.0461     0.0374   -0.0337
  2.93  0.3748  0.0682  5.9520  7.667E-02  7.35E-03   1.41E-02  1.6021       -0.0738      0.0356     0.0307   -0.0864        0.1162      0.0577     0.0313    0.0854
  2.93  0.3748  0.0682  6.6940  4.780E-03  1.05E-03   8.82E-04  1.5627       -0.0106      0.0710     0.0104   -0.0330        0.1041      0.1700     0.0310    0.0226
  2.93  0.3748  0.0933  2.9490  1.550E+01  8.61E-01   1.75E+00  1.0134        0.0291      0.0204     0.0076   -0.0042       -0.0105      0.0254     0.0225    0.0007
  2.93  0.3748  0.0933  3.2650  9.184E+00  9.39E-02   1.04E+00  1.0212        0.0233      0.0035     0.0084   -0.0100        0.0186      0.0057     0.0162    0.0017
  2.93  0.3748  0.0933  3.7100  3.820E+00  2.53E-02   4.32E-01  1.0339       -0.0007      0.0020     0.0078   -0.0153       -0.0091      0.0053     0.0141    0.0033
  2.93  0.3748  0.0933  4.1820  1.601E+00  1.52E-02   1.81E-01  1.0508       -0.0025      0.0029     0.0106   -0.0195        0.0098      0.0078     0.0146    0.0159
  2.93  0.3748  0.0933  4.7080  6.373E-01  9.18E-03   9.56E-02  1.0532       -0.0091      0.0043     0.0280   -0.0143       -0.0156      0.0117     0.0160    0.0044
  2.93  0.3748  0.0933  5.2930  3.126E-01  6.08E-03   4.19E-02  1.0840       -0.0203      0.0060     0.0176   -0.0173        0.0296      0.0159     0.0139   -0.0029
  2.93  0.3748  0.0933  5.9520  1.395E-01  4.38E-03   2.81E-02  1.0191       -0.0278      0.0101     0.0252   -0.0158        0.0566      0.0250     0.0158    0.0188
  2.93  0.3748  0.0933  6.6940  6.152E-02  5.48E-03   1.06E-02  0.8658       -0.0775      0.0304     0.0300   -0.0056        0.1653      0.0605     0.0140    0.0037
  2.93  0.3748  0.1194  2.9490  7.943E+00  1.50E-01   8.92E-01  1.0118        0.0213      0.0071     0.0088   -0.0059       -0.0014      0.0100     0.0159    0.0005
  2.93  0.3748  0.1194  3.2650  5.051E+00  3.41E-02   5.66E-01  1.0162        0.0052      0.0022     0.0081   -0.0097        0.0050      0.0045     0.0150    0.0022
  2.93  0.3748  0.1194  3.7100  2.418E+00  1.64E-02   2.72E-01  1.0231       -0.0089      0.0021     0.0070   -0.0133       -0.0016      0.0054     0.0130    0.0073
  2.93  0.3748  0.1194  4.1820  1.107E+00  1.09E-02   1.25E-01  1.0293       -0.0067      0.0030     0.0059   -0.0146        0.0193      0.0082     0.0127    0.0106
  2.93  0.3748  0.1194  4.7080  5.078E-01  7.47E-03   5.69E-02  1.0318       -0.0037      0.0045     0.0061   -0.0132        0.0325      0.0122     0.0140    0.0019
  2.93  0.3748  0.1194  5.2930  2.016E-01  4.21E-03   2.46E-02  1.0462       -0.0011      0.0064     0.0067   -0.0221        0.0380      0.0175     0.0167    0.0184
  2.93  0.3748  0.1194  5.9520  8.892E-02  2.76E-03   1.57E-02  0.9779       -0.0537      0.0101     0.0141   -0.0121        0.1006      0.0253     0.0209    0.0120
  2.93  0.3748  0.1468  2.9490  5.161E+00  6.83E-02   5.82E-01  1.0086        0.0142      0.0049     0.0091   -0.0070        0.0271      0.0074     0.0143    0.0015
  2.93  0.3748  0.1468  3.2650  2.992E+00  2.31E-02   3.37E-01  1.0121       -0.0012      0.0025     0.0077   -0.0101        0.0055      0.0051     0.0151    0.0041
  2.93  0.3748  0.1468  3.7100  1.505E+00  1.23E-02   1.70E-01  1.0184       -0.0101      0.0026     0.0068   -0.0126       -0.0006      0.0064     0.0132    0.0079
  2.93  0.3748  0.1468  4.1820  6.957E-01  7.67E-03   7.83E-02  1.0217       -0.0099      0.0034     0.0054   -0.0140        0.0074      0.0091     0.0138    0.0056
  2.93  0.3748  0.1468  4.7080  3.063E-01  5.09E-03   3.44E-02  1.0270       -0.0241      0.0052     0.0054   -0.0160        0.0361      0.0138     0.0143    0.0050
  2.93  0.3748  0.1468  5.2930  1.200E-01  2.87E-03   1.37E-02  1.0350       -0.0222      0.0074     0.0087   -0.0255        0.0213      0.0193     0.0184    0.0357
  2.93  0.3748  0.1468  5.9520  4.604E-02  1.71E-03   6.39E-03  0.9511       -0.0385      0.0116     0.0084   -0.0116        0.0423      0.0301     0.0152    0.0102
  2.93  0.3748  0.1753  2.5450  5.630E+00  1.34E-01   6.39E-01  1.0022        0.0306      0.0099     0.0069   -0.0011        0.0318      0.0163     0.0163    0.0000
  2.93  0.3748  0.1753  2.9490  2.971E+00  3.16E-02   3.36E-01  1.0058        0.0106      0.0039     0.0069   -0.0082        0.0206      0.0066     0.0146    0.0030
  2.93  0.3748  0.1753  3.2650  1.786E+00  1.38E-02   2.01E-01  1.0102       -0.0060      0.0024     0.0075   -0.0105        0.0078      0.0056     0.0144    0.0055
  2.93  0.3748  0.1753  3.7100  8.981E-01  8.76E-03   1.01E-01  1.0149       -0.0081      0.0031     0.0054   -0.0134        0.0157      0.0074     0.0129    0.0058
  2.93  0.3748  0.1753  4.1820  4.315E-01  5.52E-03   4.85E-02  1.0205       -0.0116      0.0039     0.0052   -0.0155       -0.0181      0.0103     0.0148    0.0066
  2.93  0.3748  0.1753  4.7080  1.817E-01  3.46E-03   2.06E-02  1.0295       -0.0355      0.0059     0.0050   -0.0207        0.0225      0.0157     0.0148    0.0155
  2.93  0.3748  0.1753  5.2930  6.071E-02  1.76E-03   6.83E-03  1.0017       -0.0225      0.0087     0.0059   -0.0176       -0.0041      0.0234     0.0135    0.0132
  2.93  0.3748  0.1753  5.9520  2.317E-02  1.14E-03   2.71E-03  0.9158       -0.0161      0.0154     0.0056   -0.0124        0.1002      0.0413     0.0252    0.0113
  2.93  0.3748  0.2051  2.9490  1.864E+00  1.62E-02   2.10E-01  1.0039        0.0051      0.0030     0.0052   -0.0090        0.0004      0.0059     0.0145    0.0039
  2.93  0.3748  0.2051  3.2650  1.113E+00  9.05E-03   1.26E-01  1.0073       -0.0091      0.0025     0.0054   -0.0119       -0.0137      0.0063     0.0147    0.0046
  2.93  0.3748  0.2051  3.7100  5.409E-01  5.98E-03   6.12E-02  1.0131       -0.0166      0.0034     0.0060   -0.0148        0.0091      0.0086     0.0135    0.0069
  2.93  0.3748  0.2051  4.1820  2.520E-01  3.94E-03   2.84E-02  1.0209       -0.0256      0.0049     0.0061   -0.0182        0.0052      0.0122     0.0154    0.0107
  2.93  0.3748  0.2051  4.7080  1.046E-01  2.37E-03   1.18E-02  1.0320       -0.0311      0.0073     0.0069   -0.0251        0.0565      0.0187     0.0193    0.0282
  2.93  0.3748  0.2051  5.2930  3.294E-02  1.21E-03   3.76E-03  1.0088        0.0121      0.0109     0.0105   -0.0257       -0.0007      0.0293     0.0181    0.0336
  2.93  0.3748  0.2362  2.5450  2.396E+00  3.67E-02   2.70E-01  0.9960        0.0171      0.0063     0.0059   -0.0058        0.0358      0.0107     0.0147    0.0019
  2.93  0.3748  0.2362  2.9490  1.214E+00  1.08E-02   1.37E-01  1.0005        0.0074      0.0030     0.0062   -0.0106        0.0061      0.0061     0.0125    0.0033
  2.93  0.3748  0.2362  3.2650  7.049E-01  6.62E-03   7.96E-02  1.0044       -0.0128      0.0029     0.0051   -0.0133        0.0004      0.0072     0.0134    0.0056
  2.93  0.3748  0.2362  3.7100  3.409E-01  4.20E-03   3.88E-02  1.0121       -0.0175      0.0038     0.0059   -0.0164       -0.0139      0.0097     0.0145    0.0094
  2.93  0.3748  0.2362  4.1820  1.566E-01  2.80E-03   1.77E-02  1.0249       -0.0147      0.0055     0.0085   -0.0222        0.0346      0.0146     0.0187    0.0199
  2.93  0.3748  0.2362  4.7080  5.810E-02  1.68E-03   6.63E-03  1.0175       -0.0009      0.0089     0.0086   -0.0221        0.0767      0.0235     0.0184    0.0143
  2.93  0.3748  0.2362  5.2930  1.825E-02  8.71E-04   2.06E-03  0.9804        0.0027      0.0144     0.0083   -0.0221       -0.0146      0.0382     0.0387    0.0240
  2.93  0.3748  0.2686  2.2380  2.607E+00  6.39E-02   2.95E-01  0.9892        0.0334      0.0098     0.0059   -0.0008        0.0282      0.0165     0.0144    0.0001
  2.93  0.3748  0.2686  2.5450  1.555E+00  2.40E-02   1.75E-01  0.9925        0.0115      0.0062     0.0043   -0.0075        0.0034      0.0106     0.0134    0.0012
  2.93  0.3748  0.2686  2.9490  7.868E-01  7.75E-03   8.90E-02  0.9971        0.0081      0.0033     0.0054   -0.0118        0.0265      0.0067     0.0137    0.0046
  2.93  0.3748  0.2686  3.2650  4.472E-01  4.95E-03   5.07E-02  1.0025       -0.0135      0.0035     0.0066   -0.0143       -0.0009      0.0085     0.0123    0.0076
  2.93  0.3748  0.2686  3.7100  2.013E-01  2.98E-03   2.31E-02  1.0124       -0.0150      0.0046     0.0059   -0.0187       -0.0023      0.0120     0.0171    0.0132
  2.93  0.3748  0.2686  4.1820  9.464E-02  2.05E-03   1.08E-02  1.0142       -0.0258      0.0067     0.0107   -0.0198        0.0635      0.0177     0.0159    0.0082
  2.93  0.3748  0.2686  4.7080  2.974E-02  1.12E-03   3.38E-03  1.0352       -0.0003      0.0118     0.0124   -0.0319        0.0513      0.0320     0.0225    0.0410
  2.93  0.3748  0.2686  5.2930  1.159E-02  6.96E-04   1.45E-03  0.9464        0.0189      0.0197     0.0208   -0.0231        0.1577      0.0504     0.0211    0.0286
  2.93  0.3748  0.3025  2.2380  1.598E+00  3.07E-02   1.80E-01  0.9868        0.0278      0.0080     0.0057   -0.0047        0.0088      0.0142     0.0137    0.0004
  2.93  0.3748  0.3025  2.5450  9.521E-01  1.59E-02   1.08E-01  0.9895        0.0178      0.0066     0.0047   -0.0091        0.0048      0.0110     0.0145    0.0028
  2.93  0.3748  0.3025  2.9490  4.859E-01  5.61E-03   5.53E-02  0.9954        0.0050      0.0039     0.0049   -0.0128        0.0091      0.0079     0.0141    0.0062
  2.93  0.3748  0.3025  3.2650  2.596E-01  3.53E-03   2.97E-02  0.9999       -0.0184      0.0044     0.0065   -0.0152        0.0070      0.0105     0.0153    0.0073
  2.93  0.3748  0.3025  3.7100  1.160E-01  2.15E-03   1.35E-02  1.0058       -0.0213      0.0059     0.0091   -0.0176        0.0306      0.0149     0.0159    0.0052
  2.93  0.3748  0.3025  4.1820  4.943E-02  1.41E-03   5.62E-03  1.0327       -0.0201      0.0090     0.0126   -0.0285        0.0388      0.0236     0.0211    0.0293
  2.93  0.3748  0.3025  4.7080  1.807E-02  8.39E-04   2.10E-03  1.0145        0.0460      0.0148     0.0147   -0.0282        0.1028      0.0393     0.0242    0.0300
  2.93  0.3748  0.3379  2.5450  6.054E-01  1.12E-02   6.86E-02  0.9868        0.0176      0.0071     0.0063   -0.0100        0.0119      0.0118     0.0141    0.0031
  2.93  0.3748  0.3379  2.9490  2.774E-01  3.99E-03   3.16E-02  0.9910       -0.0020      0.0049     0.0068   -0.0133       -0.0001      0.0098     0.0124    0.0033
  2.93  0.3748  0.3379  3.2650  1.540E-01  2.59E-03   1.79E-02  0.9964       -0.0091      0.0054     0.0062   -0.0159        0.0029      0.0126     0.0146    0.0046
  2.93  0.3748  0.3379  3.7100  6.235E-02  1.52E-03   7.32E-03  1.0143       -0.0329      0.0078     0.0063   -0.0227       -0.0020      0.0197     0.0130    0.0174
  2.93  0.3748  0.3379  4.1820  2.330E-02  9.28E-04   2.76E-03  1.0227       -0.0164      0.0128     0.0091   -0.0270        0.0753      0.0332     0.0193    0.0242
  2.93  0.3748  0.3379  4.7080  1.050E-02  6.64E-04   1.21E-03  0.9987        0.0392      0.0205     0.0219   -0.0294        0.1234      0.0556     0.0367    0.0360
  2.93  0.3748  0.3748  1.9530  1.033E+00  3.47E-02   1.18E-01  0.9783        0.0158      0.0123     0.0051   -0.0029       -0.0064      0.0193     0.0137    0.0004
  2.93  0.3748  0.3748  2.5450  3.608E-01  7.99E-03   4.13E-02  0.9844        0.0078      0.0084     0.0069   -0.0116       -0.0205      0.0139     0.0135    0.0028
  2.93  0.3748  0.3748  2.9490  1.628E-01  2.87E-03   1.87E-02  0.9895       -0.0081      0.0060     0.0042   -0.0151        0.0075      0.0121     0.0150    0.0057
  2.93  0.3748  0.3748  3.2650  8.224E-02  1.76E-03   9.59E-03  0.9970       -0.0124      0.0068     0.0086   -0.0181       -0.0082      0.0161     0.0124    0.0110
  2.93  0.3748  0.3748  3.7100  3.564E-02  1.17E-03   4.17E-03  1.0077       -0.0375      0.0107     0.0081   -0.0219        0.0297      0.0257     0.0142    0.0139
  2.93  0.3748  0.3748  4.1820  1.420E-02  7.31E-04   1.91E-03  1.0227       -0.0034      0.0166     0.0129   -0.0293        0.2055      0.0446     0.0272    0.0278
  2.93  0.3748  0.4134  1.9530  6.463E-01  1.72E-02   7.39E-02  0.9754        0.0047      0.0106     0.0066   -0.0062       -0.0171      0.0183     0.0134    0.0009
  2.93  0.3748  0.4134  2.9490  8.564E-02  1.84E-03   1.00E-02  0.9821       -0.0129      0.0072     0.0049   -0.0146        0.0081      0.0151     0.0164    0.0062
  2.93  0.3748  0.4134  3.2650  4.745E-02  1.32E-03   5.55E-03  0.9876       -0.0187      0.0093     0.0092   -0.0164        0.0790      0.0208     0.0186    0.0050
  2.93  0.3748  0.4134  3.7100  1.778E-02  8.36E-04   2.13E-03  1.0082       -0.0390      0.0151     0.0135   -0.0239       -0.0248      0.0368     0.0182    0.0144
  2.93  0.3748  0.4134  4.1820  6.779E-03  5.11E-04   9.42E-04  1.0070       -0.0059      0.0250     0.0077   -0.0291        0.1447      0.0653     0.0257    0.0299
  2.93  0.3748  0.4537  2.5450  1.218E-01  3.22E-03   1.43E-02  0.9711       -0.0028      0.0095     0.0079   -0.0120        0.0009      0.0169     0.0137    0.0033
  2.93  0.3748  0.4537  2.9490  5.102E-02  1.41E-03   6.05E-03  0.9753       -0.0164      0.0093     0.0072   -0.0139        0.0044      0.0188     0.0153    0.0013
  2.93  0.3748  0.4537  3.2650  2.519E-02  1.06E-03   3.05E-03  0.9882       -0.0045      0.0135     0.0109   -0.0188       -0.0512      0.0306     0.0292    0.0057
  2.93  0.3748  0.4537  3.7100  1.009E-02  6.59E-04   1.26E-03  1.0078       -0.0660      0.0231     0.0097   -0.0267        0.2067      0.0550     0.0346    0.0210
  2.93  0.3748  0.4958  1.6750  4.344E-01  1.98E-02   5.30E-02  0.9634        0.0161      0.0160     0.0058   -0.0053        0.0199      0.0227     0.0157    0.0014
  2.93  0.3748  0.4958  2.5450  6.674E-02  2.17E-03   7.84E-03  0.9639       -0.0186      0.0119     0.0054   -0.0117       -0.0176      0.0209     0.0181    0.0006
  2.93  0.3748  0.4958  2.9490  2.679E-02  1.09E-03   3.31E-03  0.9736       -0.0034      0.0140     0.0099   -0.0163        0.0249      0.0275     0.0213    0.0022
  2.93  0.3748  0.4958  3.2650  1.416E-02  8.97E-04   1.93E-03  0.9868       -0.0387      0.0216     0.0135   -0.0218        0.1234      0.0465     0.0291    0.0103
  2.93  0.3748  0.5397  2.9490  1.408E-02  9.41E-04   1.84E-03  0.9693       -0.0331      0.0235     0.0182   -0.0192        0.0823      0.0456     0.0413    0.0036
  2.93  0.3748  0.5397  3.2650  6.002E-03  6.65E-04   1.01E-03  0.9619       -0.0770      0.0379     0.0170   -0.0261        0.0456      0.0809     0.0753    0.0125
  2.93  0.3748  0.5855  1.4230  2.594E-01  1.89E-02   3.36E-02  0.9521        0.0162      0.0250     0.0049   -0.0056       -0.0067      0.0324     0.0159    0.0012
  2.93  0.3748  0.5855  2.9490  6.297E-03  6.40E-04   9.14E-04  0.8931       -0.1273      0.0386     0.0140   -0.0315        0.1686      0.0801     0.0524    0.0079
  2.93  0.3748  0.6334  1.1870  2.418E-01  1.74E-02   3.55E-02  0.9458       -0.0122      0.0240     0.0123   -0.0028        0.1974      0.0379     0.0328    0.0006
  2.93  0.3748  0.6834  1.1870  5.571E-02  1.31E-02   1.06E-02  0.9376       -0.4223      0.1271     0.0327   -0.0078       -1.2541      0.3067     0.0684    0.0009
  2.93  0.3748  0.7355  0.9690  1.025E-01  1.15E-02   1.81E-02  0.9323       -0.0655      0.0375     0.0343   -0.0062       -0.4753      0.0675     0.0601    0.0005
  2.93  0.3748  0.7900  0.7650  9.073E-02  6.62E-03   1.44E-02  0.9334        0.0176      0.0243     0.0256   -0.0052       -0.3490      0.0423     0.0537    0.0001
  2.93  0.3748  0.9063  0.4010  1.019E-01  1.69E-02   1.20E-02  1.1770        0.0426      0.0513     0.0028   -0.0055       -0.4236      0.1089     0.0120   -0.0014
  2.93  0.4134  0.0682  5.2930  2.941E-02  1.44E-02   4.84E-03  2.6856       -0.0498      0.2015     0.0303   -0.0945        0.3513      0.3848     0.0413    0.1278
  2.93  0.4134  0.0933  3.2650  6.200E+00  1.00E-01   7.03E-01  0.9959        0.0269      0.0061     0.0096   -0.0113        0.0062      0.0092     0.0224    0.0020
  2.93  0.4134  0.0933  3.7100  1.916E+00  1.90E-02   2.18E-01  1.0095       -0.0087      0.0034     0.0090   -0.0167       -0.0064      0.0083     0.0209    0.0023
  2.93  0.4134  0.0933  4.1820  5.672E-01  9.05E-03   6.43E-02  1.0273        0.0098      0.0053     0.0119   -0.0184        0.0019      0.0138     0.0212    0.0149
  2.93  0.4134  0.0933  4.7080  2.873E-01  5.45E-03   4.32E-02  1.0582        0.0012      0.0063     0.0305   -0.0132        0.0261      0.0167     0.0223   -0.0098
  2.93  0.4134  0.0933  5.2930  2.213E-01  7.72E-03   2.97E-02  1.1168       -0.1416      0.0142     0.0193   -0.0406        0.1658      0.0234     0.0207    0.0597
  2.93  0.4134  0.0933  5.9520  1.526E-01  1.45E-02   3.07E-02  0.9214       -0.2011      0.0387     0.0275   -0.0087        0.1499      0.0459     0.0221    0.0074
  2.93  0.4134  0.1194  2.9490  5.774E+00  1.67E-01   6.51E-01  0.9883        0.0213      0.0120     0.0100   -0.0064       -0.0233      0.0164     0.0222    0.0006
  2.93  0.4134  0.1194  3.2650  3.576E+00  3.15E-02   4.02E-01  0.9921        0.0049      0.0032     0.0093   -0.0105       -0.0146      0.0061     0.0215    0.0016
  2.93  0.4134  0.1194  3.7100  1.500E+00  1.34E-02   1.69E-01  0.9975       -0.0062      0.0030     0.0082   -0.0138        0.0167      0.0076     0.0201    0.0065
  2.93  0.4134  0.1194  4.1820  6.407E-01  8.80E-03   7.24E-02  1.0003       -0.0042      0.0046     0.0071   -0.0131        0.0197      0.0118     0.0198    0.0052
  2.93  0.4134  0.1194  4.7080  2.727E-01  4.86E-03   3.06E-02  1.0141       -0.0005      0.0058     0.0072   -0.0145        0.0347      0.0152     0.0208    0.0010
  2.93  0.4134  0.1194  5.2930  1.059E-01  2.76E-03   1.29E-02  0.9903       -0.0202      0.0091     0.0079   -0.0168        0.0537      0.0235     0.0228    0.0183
  2.93  0.4134  0.1194  5.9520  4.788E-02  3.30E-03   8.48E-03  0.7379       -0.1149      0.0265     0.0156   -0.0100        0.1548      0.0531     0.0263    0.0103
  2.93  0.4134  0.1468  2.9490  3.661E+00  6.69E-02   4.14E-01  0.9862        0.0148      0.0076     0.0104   -0.0075        0.0026      0.0113     0.0210    0.0010
  2.93  0.4134  0.1468  3.2650  2.102E+00  1.87E-02   2.38E-01  0.9888       -0.0041      0.0032     0.0088   -0.0106        0.0219      0.0064     0.0216    0.0032
  2.93  0.4134  0.1468  3.7100  9.408E-01  9.41E-03   1.06E-01  0.9933       -0.0089      0.0034     0.0080   -0.0128        0.0043      0.0084     0.0202    0.0072
  2.93  0.4134  0.1468  4.1820  4.357E-01  6.42E-03   4.92E-02  0.9950       -0.0149      0.0049     0.0065   -0.0133       -0.0025      0.0126     0.0206    0.0025
  2.93  0.4134  0.1468  4.7080  1.775E-01  3.57E-03   2.00E-02  1.0066       -0.0282      0.0067     0.0065   -0.0193        0.0142      0.0168     0.0210    0.0122
  2.93  0.4134  0.1468  5.2930  6.586E-02  1.96E-03   7.54E-03  0.9598        0.0027      0.0097     0.0099   -0.0143        0.0148      0.0256     0.0241    0.0113
  2.93  0.4134  0.1753  2.5450  4.587E+00  1.33E-01   5.22E-01  0.9813        0.0361      0.0127     0.0080   -0.0004        0.0279      0.0200     0.0225    0.0000
  2.93  0.4134  0.1753  2.9490  2.094E+00  3.72E-02   2.38E-01  0.9837        0.0042      0.0073     0.0080   -0.0086        0.0036      0.0113     0.0212    0.0021
  2.93  0.4134  0.1753  3.2650  1.269E+00  1.40E-02   1.43E-01  0.9872       -0.0123      0.0040     0.0086   -0.0109        0.0020      0.0078     0.0211    0.0053
  2.93  0.4134  0.1753  3.7100  5.904E-01  7.41E-03   6.68E-02  0.9905       -0.0224      0.0044     0.0065   -0.0134        0.0015      0.0102     0.0200    0.0047
  2.93  0.4134  0.1753  4.1820  2.680E-01  4.59E-03   3.03E-02  0.9959       -0.0230      0.0057     0.0064   -0.0155       -0.0317      0.0148     0.0213    0.0051
  2.93  0.4134  0.1753  4.7080  1.088E-01  2.50E-03   1.24E-02  1.0122       -0.0200      0.0078     0.0062   -0.0271        0.0374      0.0197     0.0214    0.0347
  2.93  0.4134  0.1753  5.2930  3.444E-02  1.32E-03   3.89E-03  0.9358       -0.0022      0.0122     0.0071   -0.0157        0.0096      0.0327     0.0204    0.0149
  2.93  0.4134  0.2051  2.5450  2.692E+00  4.35E-02   3.06E-01  0.9785        0.0283      0.0076     0.0069   -0.0045        0.0389      0.0138     0.0211    0.0006
  2.93  0.4134  0.2051  2.9490  1.346E+00  1.74E-02   1.52E-01  0.9822        0.0025      0.0053     0.0064   -0.0095        0.0209      0.0093     0.0211    0.0040
  2.93  0.4134  0.2051  3.2650  7.780E-01  8.52E-03   8.86E-02  0.9856       -0.0261      0.0038     0.0066   -0.0121        0.0003      0.0082     0.0213    0.0047
  2.93  0.4134  0.2051  3.7100  3.775E-01  5.14E-03   4.28E-02  0.9901       -0.0288      0.0046     0.0071   -0.0151       -0.0020      0.0105     0.0204    0.0052
  2.93  0.4134  0.2051  4.1820  1.649E-01  3.31E-03   1.87E-02  0.9994       -0.0217      0.0066     0.0072   -0.0195       -0.0375      0.0165     0.0218    0.0115
  2.93  0.4134  0.2051  4.7080  6.182E-02  1.65E-03   6.97E-03  0.9831       -0.0470      0.0090     0.0080   -0.0192        0.0158      0.0226     0.0249    0.0129
  2.93  0.4134  0.2051  5.2930  1.977E-02  9.74E-04   2.27E-03  0.8717        0.0282      0.0154     0.0118   -0.0169       -0.0402      0.0399     0.0239    0.0168
  2.93  0.4134  0.2362  2.5450  1.843E+00  2.66E-02   2.08E-01  0.9760        0.0145      0.0067     0.0071   -0.0066       -0.0088      0.0121     0.0213    0.0017
  2.93  0.4134  0.2362  2.9490  8.837E-01  1.13E-02   1.00E-01  0.9811        0.0074      0.0049     0.0074   -0.0110        0.0247      0.0090     0.0197    0.0039
  2.93  0.4134  0.2362  3.2650  4.954E-01  5.84E-03   5.61E-02  0.9843       -0.0218      0.0040     0.0063   -0.0142       -0.0139      0.0092     0.0204    0.0046
  2.93  0.4134  0.2362  3.7100  2.287E-01  3.55E-03   2.61E-02  0.9926       -0.0315      0.0052     0.0071   -0.0175       -0.0159      0.0124     0.0211    0.0090
  2.93  0.4134  0.2362  4.1820  9.989E-02  2.43E-03   1.13E-02  1.0108       -0.0340      0.0083     0.0097   -0.0269       -0.0060      0.0204     0.0244    0.0283
  2.93  0.4134  0.2362  4.7080  3.317E-02  1.17E-03   3.80E-03  0.9963       -0.0039      0.0118     0.0098   -0.0293       -0.0386      0.0303     0.0242    0.0355
  2.93  0.4134  0.2686  2.9490  5.581E-01  7.45E-03   6.33E-02  0.9793        0.0042      0.0051     0.0066   -0.0132        0.0065      0.0096     0.0206    0.0040
  2.93  0.4134  0.2686  3.2650  3.051E-01  4.16E-03   3.47E-02  0.9850       -0.0249      0.0046     0.0078   -0.0159       -0.0150      0.0111     0.0196    0.0077
  2.93  0.4134  0.2686  3.7100  1.409E-01  2.67E-03   1.62E-02  0.9984       -0.0372      0.0065     0.0071   -0.0216        0.0200      0.0156     0.0231    0.0158
  2.93  0.4134  0.2686  4.1820  5.556E-02  1.73E-03   6.35E-03  0.9962       -0.0282      0.0106     0.0119   -0.0223        0.0206      0.0260     0.0222    0.0107
  2.93  0.4134  0.2686  4.7080  1.793E-02  8.32E-04   2.04E-03  0.9702       -0.0162      0.0155     0.0138   -0.0265        0.0122      0.0378     0.0276    0.0280
  2.93  0.4134  0.3025  2.2380  1.272E+00  2.44E-02   1.44E-01  0.9693        0.0190      0.0084     0.0069   -0.0045        0.0090      0.0149     0.0205    0.0011
  2.93  0.4134  0.3025  2.9490  3.349E-01  5.00E-03   3.82E-02  0.9790       -0.0001      0.0056     0.0061   -0.0145       -0.0004      0.0107     0.0209    0.0066
  2.93  0.4134  0.3025  3.2650  1.889E-01  2.96E-03   2.17E-02  0.9873       -0.0149      0.0054     0.0076   -0.0180        0.0028      0.0125     0.0217    0.0107
  2.93  0.4134  0.3025  3.7100  8.055E-02  1.95E-03   9.37E-03  0.9961       -0.0361      0.0085     0.0103   -0.0218        0.0245      0.0199     0.0222    0.0113
  2.93  0.4134  0.3025  4.1820  2.992E-02  1.10E-03   3.41E-03  1.0295        0.0156      0.0128     0.0140   -0.0369        0.0617      0.0312     0.0264    0.0460
  2.93  0.4134  0.3379  2.2380  8.371E-01  1.44E-02   9.50E-02  0.9666        0.0248      0.0080     0.0092   -0.0072       -0.0046      0.0148     0.0200    0.0005
  2.93  0.4134  0.3379  2.9490  2.072E-01  3.41E-03   2.36E-02  0.9798       -0.0032      0.0060     0.0079   -0.0163       -0.0028      0.0119     0.0197    0.0086
  2.93  0.4134  0.3379  3.2650  1.096E-01  2.13E-03   1.28E-02  0.9860       -0.0320      0.0068     0.0074   -0.0190        0.0059      0.0153     0.0212    0.0080
  2.93  0.4134  0.3379  3.7100  4.483E-02  1.43E-03   5.28E-03  1.0100       -0.0130      0.0115     0.0074   -0.0277        0.1390      0.0273     0.0201    0.0194
  2.93  0.4134  0.3379  4.1820  1.652E-02  7.60E-04   1.96E-03  1.0144       -0.0083      0.0147     0.0104   -0.0327        0.1058      0.0381     0.0249    0.0317
  2.93  0.4134  0.3748  1.9530  8.125E-01  2.22E-02   9.28E-02  0.9622        0.0146      0.0101     0.0063   -0.0032        0.0005      0.0162     0.0206    0.0003
  2.93  0.4134  0.3748  2.2380  5.139E-01  9.14E-03   5.86E-02  0.9655        0.0304      0.0083     0.0081   -0.0094        0.0081      0.0156     0.0197    0.0030
  2.93  0.4134  0.3748  2.5450  2.772E-01  6.83E-03   3.18E-02  0.9705        0.0076      0.0102     0.0081   -0.0129       -0.0370      0.0176     0.0204    0.0049
  2.93  0.4134  0.3748  2.9490  1.222E-01  2.32E-03   1.40E-02  0.9768       -0.0167      0.0068     0.0055   -0.0164       -0.0169      0.0139     0.0215    0.0026
  2.93  0.4134  0.3748  3.2650  6.375E-02  1.64E-03   7.45E-03  0.9911       -0.0071      0.0090     0.0098   -0.0219        0.0152      0.0199     0.0196    0.0084
  2.93  0.4134  0.3748  3.7100  2.271E-02  9.75E-04   2.66E-03  1.0233        0.0071      0.0146     0.0093   -0.0324        0.0516      0.0359     0.0210    0.0314
  2.93  0.4134  0.4134  1.9530  5.439E-01  1.68E-02   6.21E-02  0.9599        0.0130      0.0121     0.0077   -0.0063       -0.0214      0.0186     0.0203    0.0014
  2.93  0.4134  0.4134  2.5450  1.630E-01  4.46E-03   1.87E-02  0.9681       -0.0075      0.0111     0.0056   -0.0143       -0.0235      0.0188     0.0228    0.0018
  2.93  0.4134  0.4134  2.9490  7.006E-02  1.78E-03   8.19E-03  0.9820       -0.0134      0.0093     0.0061   -0.0207       -0.0198      0.0178     0.0226    0.0095
  2.93  0.4134  0.4134  3.2650  3.608E-02  1.37E-03   4.23E-03  1.0022       -0.0190      0.0138     0.0104   -0.0265        0.0612      0.0306     0.0243    0.0213
  2.93  0.4134  0.4134  3.7100  1.118E-02  6.44E-04   1.34E-03  1.0373       -0.0555      0.0215     0.0150   -0.0356        0.0765      0.0495     0.0240    0.0270
  2.93  0.4134  0.4537  1.9530  3.586E-01  9.98E-03   4.13E-02  0.9593        0.0229      0.0122     0.0082   -0.0090        0.0376      0.0216     0.0207    0.0009
  2.93  0.4134  0.4537  2.5450  9.233E-02  2.94E-03   1.07E-02  0.9674       -0.0143      0.0130     0.0091   -0.0169       -0.0221      0.0219     0.0206    0.0061
  2.93  0.4134  0.4537  2.9490  3.813E-02  1.46E-03   4.54E-03  0.9809       -0.0185      0.0144     0.0084   -0.0202        0.0164      0.0270     0.0217    0.0091
  2.93  0.4134  0.4537  3.2650  2.008E-02  1.07E-03   2.44E-03  1.0100       -0.0194      0.0192     0.0122   -0.0271        0.0552      0.0406     0.0336    0.0112
  2.93  0.4134  0.4958  1.6750  3.815E-01  1.32E-02   4.58E-02  0.9535        0.0157      0.0129     0.0070   -0.0064        0.0184      0.0208     0.0220    0.0008
  2.93  0.4134  0.4958  2.9490  1.970E-02  1.08E-03   2.44E-03  0.9915       -0.0124      0.0206     0.0111   -0.0233        0.0729      0.0400     0.0266    0.0038
  2.93  0.4134  0.4958  3.2650  7.797E-03  5.76E-04   1.07E-03  1.0290        0.0399      0.0264     0.0150   -0.0423       -0.0114      0.0553     0.0335    0.0259
  2.93  0.4134  0.5397  1.6750  1.768E-01  5.72E-03   2.10E-02  0.9475       -0.0291      0.0141     0.0056   -0.0090       -0.0449      0.0268     0.0200    0.0025
  2.93  0.4134  0.5855  1.4230  1.964E-01  1.13E-02   2.47E-02  0.9409        0.0011      0.0207     0.0061   -0.0064        0.0212      0.0268     0.0222    0.0015
  2.93  0.4134  0.6334  1.1870  1.999E-01  4.56E-03   2.87E-02  0.9342       -0.0625      0.0076     0.0137   -0.0021        0.1053      0.0179     0.0370    0.0003
  2.93  0.4134  0.6334  1.4230  8.575E-02  6.32E-03   1.61E-02  0.9333       -0.0346      0.0274     0.0458   -0.0108       -0.2648      0.0398     0.0951    0.0010
  2.93  0.4134  0.6834  1.1870  9.545E-02  6.08E-03   1.82E-02  0.9280        0.1179      0.0232     0.0357   -0.0090       -0.0468      0.0237     0.0721    0.0017
  2.93  0.4134  0.7355  0.9690  9.508E-02  3.24E-03   1.68E-02  0.9240        0.0582      0.0109     0.0373   -0.0073       -0.2835      0.0222     0.0638    0.0008
  2.93  0.4134  0.7900  0.7650  8.186E-02  6.37E-03   1.31E-02  0.9304        0.0980      0.0261     0.0279   -0.0057       -0.1640      0.0526     0.0574    0.0002
  2.93  0.4134  0.8469  0.5760  2.006E-01  2.25E-02   2.67E-02  0.9816        0.1160      0.0391     0.0080   -0.0034       -0.0949      0.0646     0.0280    0.0000
  2.93  0.4537  0.0933  3.2650  2.864E+00  1.65E-01   3.35E-01  0.9728       -0.0227      0.0244     0.0106   -0.0108       -0.0697      0.0306     0.0233    0.0009
  2.93  0.4537  0.0933  3.7100  9.047E-01  1.97E-02   1.06E-01  0.9940        0.0202      0.0080     0.0099   -0.0172        0.0072      0.0181     0.0217    0.0007
  2.93  0.4537  0.0933  4.1820  2.435E-01  5.42E-03   2.85E-02  1.0311        0.0266      0.0077     0.0130   -0.0145       -0.0157      0.0195     0.0221   -0.0012
  2.93  0.4537  0.0933  4.7080  1.044E-01  3.62E-03   1.60E-02  1.2096        0.0086      0.0132     0.0325   -0.0328        0.0508      0.0304     0.0232    0.0187
  2.93  0.4537  0.0933  5.2930  1.502E-01  1.78E-02   2.06E-02  1.0534       -0.2079      0.0528     0.0207   -0.0204        0.1380      0.0585     0.0216    0.0188
  2.93  0.4537  0.1194  2.9490  3.761E+00  1.46E-01   4.38E-01  0.9672       -0.0286      0.0175     0.0110   -0.0063       -0.0853      0.0238     0.0231    0.0012
  2.93  0.4537  0.1194  3.2650  2.356E+00  3.32E-02   2.74E-01  0.9701        0.0110      0.0056     0.0103   -0.0099        0.0139      0.0091     0.0224    0.0003
  2.93  0.4537  0.1194  3.7100  9.580E-01  1.21E-02   1.12E-01  0.9749       -0.0016      0.0044     0.0092   -0.0129       -0.0186      0.0109     0.0209    0.0057
  2.93  0.4537  0.1194  4.1820  3.802E-01  5.92E-03   4.44E-02  0.9834       -0.0138      0.0054     0.0081   -0.0120       -0.0141      0.0136     0.0207   -0.0024
  2.93  0.4537  0.1194  4.7080  1.558E-01  3.40E-03   1.81E-02  1.0427       -0.0146      0.0078     0.0082   -0.0313        0.0167      0.0191     0.0216    0.0418
  2.93  0.4537  0.1194  5.2930  8.108E-02  3.73E-03   1.02E-02  0.9194       -0.0950      0.0195     0.0089   -0.0120        0.2506      0.0435     0.0237    0.0117
  2.93  0.4537  0.1468  2.9490  2.795E+00  5.83E-02   3.27E-01  0.9660       -0.0103      0.0092     0.0114   -0.0071       -0.0295      0.0138     0.0218    0.0007
  2.93  0.4537  0.1468  3.2650  1.565E+00  1.72E-02   1.83E-01  0.9675       -0.0012      0.0042     0.0098   -0.0100        0.0253      0.0081     0.0225    0.0021
  2.93  0.4537  0.1468  3.7100  6.441E-01  8.73E-03   7.53E-02  0.9698       -0.0067      0.0047     0.0089   -0.0111       -0.0279      0.0116     0.0210    0.0050
  2.93  0.4537  0.1468  4.1820  2.875E-01  4.88E-03   3.35E-02  0.9761       -0.0275      0.0059     0.0075   -0.0132       -0.0010      0.0149     0.0214    0.0001
  2.93  0.4537  0.1468  4.7080  1.278E-01  2.87E-03   1.49E-02  0.9829       -0.0337      0.0080     0.0075   -0.0218        0.0288      0.0199     0.0218    0.0290
  2.93  0.4537  0.1753  2.9490  1.936E+00  3.37E-02   2.27E-01  0.9642       -0.0071      0.0075     0.0090   -0.0080        0.0098      0.0115     0.0221    0.0016
  2.93  0.4537  0.1753  3.2650  9.907E-01  1.33E-02   1.16E-01  0.9658       -0.0094      0.0052     0.0096   -0.0102        0.0136      0.0095     0.0219    0.0042
  2.93  0.4537  0.1753  3.7100  4.240E-01  6.73E-03   4.95E-02  0.9675       -0.0194      0.0057     0.0075   -0.0118       -0.0114      0.0134     0.0208    0.0014
  2.93  0.4537  0.1753  4.1820  1.844E-01  3.56E-03   2.15E-02  0.9776       -0.0145      0.0067     0.0074   -0.0162       -0.0075      0.0167     0.0222    0.0069
  2.93  0.4537  0.1753  4.7080  7.564E-02  2.03E-03   8.88E-03  0.9481       -0.0204      0.0097     0.0072   -0.0147        0.0590      0.0239     0.0222    0.0086
  2.93  0.4537  0.2051  2.5450  2.268E+00  5.74E-02   2.66E-01  0.9599        0.0084      0.0113     0.0079   -0.0038        0.0001      0.0184     0.0219    0.0001
  2.93  0.4537  0.2051  2.9490  1.095E+00  1.97E-02   1.28E-01  0.9624       -0.0026      0.0076     0.0074   -0.0091        0.0022      0.0121     0.0220    0.0031
  2.93  0.4537  0.2051  3.2650  6.032E-01  8.42E-03   7.09E-02  0.9651       -0.0191      0.0053     0.0076   -0.0107        0.0081      0.0102     0.0221    0.0041
  2.93  0.4537  0.2051  3.7100  2.641E-01  5.01E-03   3.09E-02  0.9687       -0.0339      0.0068     0.0081   -0.0142       -0.0230      0.0157     0.0212    0.0021
  2.93  0.4537  0.2051  4.1820  1.136E-01  2.46E-03   1.33E-02  0.9882       -0.0252      0.0077     0.0082   -0.0242       -0.0297      0.0191     0.0227    0.0252
  2.93  0.4537  0.2051  4.7080  3.978E-02  1.42E-03   4.63E-03  0.9327       -0.0222      0.0128     0.0090   -0.0204        0.0474      0.0315     0.0259    0.0226
  2.93  0.4537  0.2362  2.5450  1.557E+00  2.75E-02   1.82E-01  0.9583        0.0122      0.0085     0.0081   -0.0059        0.0206      0.0157     0.0221    0.0011
  2.93  0.4537  0.2362  2.9490  6.677E-01  9.76E-03   7.81E-02  0.9625       -0.0163      0.0060     0.0084   -0.0098        0.0070      0.0109     0.0206    0.0042
  2.93  0.4537  0.2362  3.2650  3.659E-01  5.42E-03   4.28E-02  0.9647       -0.0205      0.0054     0.0073   -0.0129       -0.0050      0.0118     0.0212    0.0021
  2.93  0.4537  0.2362  3.7100  1.758E-01  3.90E-03   2.07E-02  0.9754       -0.0445      0.0081     0.0081   -0.0176       -0.0125      0.0187     0.0220    0.0093
  2.93  0.4537  0.2362  4.1820  6.802E-02  1.84E-03   7.97E-03  0.9751       -0.0100      0.0097     0.0107   -0.0215       -0.0033      0.0231     0.0254    0.0166
  2.93  0.4537  0.2686  2.5450  9.941E-01  1.78E-02   1.16E-01  0.9576        0.0083      0.0087     0.0066   -0.0077       -0.0008      0.0159     0.0212    0.0027
  2.93  0.4537  0.2686  2.9490  4.329E-01  6.54E-03   5.07E-02  0.9623        0.0002      0.0061     0.0076   -0.0121        0.0153      0.0116     0.0214    0.0025
  2.93  0.4537  0.2686  3.2650  2.287E-01  3.94E-03   2.68E-02  0.9671       -0.0233      0.0064     0.0088   -0.0158        0.0249      0.0141     0.0204    0.0051
  2.93  0.4537  0.2686  3.7100  1.058E-01  2.75E-03   1.26E-02  0.9885       -0.0118      0.0094     0.0081   -0.0241        0.0002      0.0216     0.0240    0.0219
  2.93  0.4537  0.2686  4.1820  3.728E-02  1.24E-03   4.40E-03  0.9897       -0.0064      0.0121     0.0130   -0.0302        0.0344      0.0279     0.0230    0.0298
  2.93  0.4537  0.3025  2.2380  1.048E+00  2.22E-02   1.22E-01  0.9535        0.0183      0.0091     0.0078   -0.0046        0.0152      0.0169     0.0214    0.0008
  2.93  0.4537  0.3025  2.9490  2.554E-01  4.39E-03   3.01E-02  0.9633       -0.0025      0.0068     0.0071   -0.0151       -0.0143      0.0131     0.0217    0.0042
  2.93  0.4537  0.3025  3.2650  1.435E-01  3.05E-03   1.70E-02  0.9751       -0.0236      0.0080     0.0086   -0.0186        0.0344      0.0170     0.0226    0.0119
  2.93  0.4537  0.3025  3.7100  5.973E-02  1.78E-03   7.16E-03  0.9843       -0.0273      0.0108     0.0113   -0.0221        0.0210      0.0252     0.0231    0.0085
  2.93  0.4537  0.3025  4.1820  1.775E-02  8.08E-04   2.09E-03  0.9652       -0.0196      0.0165     0.0151   -0.0308        0.0196      0.0388     0.0274    0.0355
  2.93  0.4537  0.3379  2.2380  6.701E-01  1.27E-02   7.85E-02  0.9537        0.0200      0.0089     0.0102   -0.0065        0.0198      0.0173     0.0208    0.0019
  2.93  0.4537  0.3379  2.9490  1.559E-01  3.22E-03   1.84E-02  0.9686       -0.0058      0.0081     0.0089   -0.0169       -0.0111      0.0155     0.0205    0.0101
  2.93  0.4537  0.3379  3.2650  8.369E-02  2.28E-03   1.01E-02  0.9876       -0.0268      0.0099     0.0084   -0.0242       -0.0091      0.0226     0.0220    0.0200
  2.93  0.4537  0.3379  3.7100  3.246E-02  1.15E-03   3.94E-03  1.0289       -0.0271      0.0128     0.0084   -0.0397        0.0179      0.0300     0.0209    0.0428
  2.93  0.4537  0.3748  1.9530  6.785E-01  1.93E-02   8.00E-02  0.9485        0.0159      0.0107     0.0073   -0.0019       -0.0065      0.0203     0.0214    0.0004
  2.93  0.4537  0.3748  2.2380  3.894E-01  7.04E-03   4.58E-02  0.9525        0.0247      0.0088     0.0091   -0.0094       -0.0177      0.0176     0.0205    0.0009
  2.93  0.4537  0.3748  2.9490  9.306E-02  2.52E-03   1.10E-02  0.9768       -0.0151      0.0106     0.0065   -0.0202       -0.0098      0.0203     0.0224    0.0121
  2.93  0.4537  0.3748  3.2650  5.177E-02  1.78E-03   6.24E-03  0.9898       -0.0271      0.0130     0.0108   -0.0233        0.0875      0.0288     0.0204    0.0015
  2.93  0.4537  0.3748  3.7100  1.536E-02  7.28E-04   1.86E-03  1.0322       -0.0187      0.0180     0.0103   -0.0368        0.0916      0.0437     0.0218    0.0372
  2.93  0.4537  0.4134  1.9530  4.534E-01  1.24E-02   5.34E-02  0.9477        0.0270      0.0115     0.0087   -0.0062       -0.0065      0.0206     0.0212    0.0000
  2.93  0.4537  0.4134  2.9490  6.417E-02  2.19E-03   7.74E-03  0.9813        0.0232      0.0136     0.0071   -0.0218        0.0791      0.0256     0.0235    0.0005
  2.93  0.4537  0.4134  3.2650  2.993E-02  1.23E-03   3.62E-03  1.0415       -0.0239      0.0166     0.0114   -0.0417        0.1285      0.0342     0.0253    0.0467
  2.93  0.4537  0.4537  1.9530  2.828E-01  6.21E-03   3.35E-02  0.9480        0.0154      0.0105     0.0092   -0.0088       -0.0411      0.0213     0.0216    0.0026
  2.93  0.4537  0.4537  2.9490  3.486E-02  1.41E-03   4.27E-03  1.0194        0.0176      0.0158     0.0094   -0.0361        0.0709      0.0319     0.0226    0.0331
  2.93  0.4537  0.4958  1.6750  2.977E-01  9.79E-03   3.65E-02  0.9437        0.0219      0.0122     0.0080   -0.0053       -0.0073      0.0195     0.0229    0.0010
  2.93  0.4537  0.4958  2.5450  4.712E-02  2.85E-03   5.72E-03  0.9776       -0.0086      0.0267     0.0076   -0.0252       -0.0420      0.0463     0.0248    0.0122
  2.93  0.4537  0.4958  2.9490  1.447E-02  8.34E-04   1.84E-03  1.0515       -0.0079      0.0232     0.0122   -0.0365        0.0821      0.0444     0.0276    0.0101
  2.93  0.4537  0.5397  1.6750  1.775E-01  7.47E-03   2.11E-02  0.9445       -0.0148      0.0171     0.0066   -0.0093       -0.1086      0.0257     0.0209   -0.0003
  2.93  0.4537  0.5397  2.5450  2.537E-02  1.73E-03   3.31E-03  0.9977       -0.0419      0.0293     0.0144   -0.0263        0.1085      0.0507     0.0234    0.0075
  2.93  0.4537  0.5855  1.4230  1.980E-01  4.70E-03   2.46E-02  0.9393        0.0211      0.0083     0.0071   -0.0074        0.0141      0.0151     0.0230    0.0011
  2.93  0.4537  0.6334  1.4230  8.194E-02  5.88E-03   1.55E-02  0.9300        0.0582      0.0265     0.0486   -0.0118       -0.3369      0.0373     0.0984    0.0002
  2.93  0.4537  0.6834  1.1870  1.026E-01  3.26E-03   1.98E-02  0.9255        0.0733      0.0098     0.0379   -0.0094       -0.3046      0.0217     0.0746    0.0005
  2.93  0.4537  0.7355  0.9690  7.344E-02  4.33E-03   1.32E-02  0.9237        0.1469      0.0213     0.0396   -0.0084       -0.1622      0.0357     0.0660    0.0015
  2.93  0.4537  0.7355  1.1870  5.573E-02  8.71E-03   9.45E-03  0.9123        0.0142      0.0643     0.0511   -0.0112       -0.3323      0.1065     0.0925   -0.0021
  2.93  0.4537  0.7900  0.7650  1.336E-01  2.08E-02   2.17E-02  0.9340        0.0706      0.0475     0.0297   -0.0047       -0.2560      0.0899     0.0594    0.0000
  2.93  0.4958  0.0933  3.7100  3.727E-01  1.34E-02   4.43E-02  1.0019       -0.0148      0.0135     0.0128   -0.0219       -0.0785      0.0327     0.0247    0.0028
  2.93  0.4958  0.0933  4.1820  8.519E-02  3.98E-03   1.01E-02  1.2010        0.0115      0.0157     0.0155   -0.0309       -0.1022      0.0432     0.0251   -0.0326
  2.93  0.4958  0.0933  4.7080  5.150E-02  7.19E-03   7.95E-03  1.6506       -0.0980      0.0627     0.0348   -0.0563        0.0722      0.1143     0.0261    0.1215
  2.93  0.4958  0.1194  3.2650  1.999E+00  3.44E-02   2.35E-01  0.9477        0.0353      0.0072     0.0131   -0.0113        0.0336      0.0126     0.0253   -0.0005
  2.93  0.4958  0.1194  3.7100  6.107E-01  8.31E-03   7.22E-02  0.9563        0.0099      0.0050     0.0121   -0.0132        0.0084      0.0124     0.0239    0.0048
  2.93  0.4958  0.1194  4.1820  2.236E-01  4.37E-03   2.65E-02  1.0028       -0.0235      0.0074     0.0112   -0.0200        0.0431      0.0181     0.0237   -0.0067
  2.93  0.4958  0.1194  4.7080  1.000E-01  3.59E-03   1.18E-02  1.0415       -0.0472      0.0142     0.0113   -0.0167        0.0479      0.0324     0.0246    0.0245
  2.93  0.4958  0.1468  2.9490  2.112E+00  5.94E-02   2.50E-01  0.9429        0.0093      0.0136     0.0140   -0.0077       -0.0132      0.0209     0.0248   -0.0002
  2.93  0.4958  0.1468  3.2650  1.267E+00  1.87E-02   1.50E-01  0.9450        0.0074      0.0060     0.0127   -0.0109        0.0469      0.0117     0.0254    0.0017
  2.93  0.4958  0.1468  3.7100  4.657E-01  6.76E-03   5.52E-02  0.9489       -0.0069      0.0053     0.0119   -0.0109        0.0082      0.0133     0.0240    0.0016
  2.93  0.4958  0.1468  4.1820  1.795E-01  3.56E-03   2.12E-02  0.9761       -0.0178      0.0075     0.0108   -0.0199        0.0384      0.0184     0.0244    0.0092
  2.93  0.4958  0.1468  4.7080  7.426E-02  2.70E-03   8.77E-03  0.9280       -0.0626      0.0135     0.0108   -0.0158       -0.0035      0.0333     0.0248    0.0150
  2.93  0.4958  0.1753  2.9490  1.523E+00  3.37E-02   1.81E-01  0.9419        0.0033      0.0105     0.0120   -0.0086        0.0206      0.0168     0.0251    0.0006
  2.93  0.4958  0.1753  3.2650  7.871E-01  1.27E-02   9.32E-02  0.9432       -0.0024      0.0063     0.0125   -0.0110        0.0028      0.0130     0.0249    0.0039
  2.93  0.4958  0.1753  3.7100  3.311E-01  5.36E-03   3.92E-02  0.9482       -0.0213      0.0061     0.0108   -0.0128        0.0301      0.0150     0.0238   -0.0023
  2.93  0.4958  0.1753  4.1820  1.260E-01  2.74E-03   1.49E-02  0.9803       -0.0242      0.0082     0.0107   -0.0270        0.0180      0.0203     0.0252    0.0397
  2.93  0.4958  0.2051  2.5450  2.132E+00  4.92E-02   2.53E-01  0.9378        0.0311      0.0109     0.0111   -0.0039        0.0157      0.0181     0.0249   -0.0001
  2.93  0.4958  0.2051  2.9490  7.774E-01  2.28E-02   9.19E-02  0.9402       -0.0340      0.0135     0.0107   -0.0097       -0.0395      0.0203     0.0250    0.0022
  2.93  0.4958  0.2051  3.2650  4.410E-01  9.02E-03   5.25E-02  0.9436       -0.0166      0.0081     0.0108   -0.0108       -0.0207      0.0160     0.0251    0.0043
  2.93  0.4958  0.2051  3.7100  1.979E-01  3.79E-03   2.35E-02  0.9519       -0.0166      0.0073     0.0113   -0.0175        0.0255      0.0177     0.0242    0.0017
  2.93  0.4958  0.2051  4.1820  7.584E-02  2.06E-03   8.99E-03  0.9481        0.0005      0.0102     0.0113   -0.0169        0.0565      0.0243     0.0256    0.0150
  2.93  0.4958  0.2362  2.5450  1.243E+00  2.09E-02   1.47E-01  0.9366       -0.0117      0.0086     0.0113   -0.0061        0.0054      0.0171     0.0251    0.0004
  2.93  0.4958  0.2362  2.9490  4.905E-01  1.18E-02   5.81E-02  0.9405       -0.0104      0.0111     0.0115   -0.0104       -0.0148      0.0191     0.0236    0.0044
  2.93  0.4958  0.2362  3.2650  2.798E-01  6.40E-03   3.32E-02  0.9451       -0.0169      0.0090     0.0107   -0.0132       -0.0115      0.0180     0.0242    0.0000
  2.93  0.4958  0.2362  3.7100  1.230E-01  2.78E-03   1.47E-02  0.9646       -0.0169      0.0086     0.0112   -0.0222       -0.0198      0.0197     0.0250    0.0189
  2.93  0.4958  0.2362  4.1820  4.628E-02  1.71E-03   5.49E-03  0.9369       -0.0177      0.0143     0.0135   -0.0267        0.0054      0.0343     0.0282    0.0252
  2.93  0.4958  0.2686  2.5450  8.137E-01  1.22E-02   9.64E-02  0.9358        0.0070      0.0079     0.0101   -0.0082        0.0375      0.0164     0.0242    0.0016
  2.93  0.4958  0.2686  2.9490  3.245E-01  7.99E-03   3.85E-02  0.9432        0.0206      0.0114     0.0108   -0.0120        0.0394      0.0203     0.0244    0.0024
  2.93  0.4958  0.2686  3.2650  1.932E-01  4.42E-03   2.30E-02  0.9495       -0.0185      0.0088     0.0118   -0.0183        0.0095      0.0192     0.0234    0.0013
  2.93  0.4958  0.2686  3.7100  8.040E-02  2.06E-03   9.66E-03  0.9805       -0.0317      0.0100     0.0112   -0.0271        0.0403      0.0219     0.0269    0.0330
  2.93  0.4958  0.3025  2.2380  9.085E-01  1.71E-02   1.08E-01  0.9332        0.0098      0.0085     0.0111   -0.0047       -0.0163      0.0170     0.0244    0.0005
  2.93  0.4958  0.3025  2.9490  1.946E-01  5.69E-03   2.32E-02  0.9467       -0.0043      0.0130     0.0105   -0.0167        0.0359      0.0232     0.0247    0.0006
  2.93  0.4958  0.3025  3.2650  1.185E-01  2.94E-03   1.42E-02  0.9665       -0.0123      0.0095     0.0117   -0.0232        0.0106      0.0206     0.0255    0.0191
  2.93  0.4958  0.3025  3.7100  4.613E-02  1.47E-03   5.60E-03  0.9928       -0.0206      0.0122     0.0139   -0.0289        0.0513      0.0272     0.0260    0.0116
  2.93  0.4958  0.3379  2.2380  5.501E-01  9.37E-03   6.53E-02  0.9333        0.0497      0.0083     0.0130   -0.0076        0.0250      0.0174     0.0239    0.0019
  2.93  0.4958  0.3379  2.9490  1.427E-01  4.25E-03   1.70E-02  0.9556        0.0017      0.0126     0.0119   -0.0213        0.0351      0.0237     0.0235    0.0104
  2.93  0.4958  0.3379  3.2650  7.665E-02  2.00E-03   9.32E-03  0.9891       -0.0378      0.0100     0.0115   -0.0268        0.0405      0.0228     0.0250    0.0263
  2.93  0.4958  0.3748  1.9530  6.142E-01  1.30E-02   7.33E-02  0.9291        0.0309      0.0075     0.0106   -0.0020        0.0043      0.0160     0.0244    0.0002
  2.93  0.4958  0.3748  2.2380  3.241E-01  5.73E-03   3.86E-02  0.9377        0.0322      0.0088     0.0121   -0.0097        0.0326      0.0188     0.0236    0.0026
  2.93  0.4958  0.3748  2.9490  9.753E-02  2.72E-03   1.17E-02  0.9860       -0.0228      0.0117     0.0101   -0.0270        0.0789      0.0239     0.0253    0.0306
  2.93  0.4958  0.3748  3.2650  4.019E-02  1.35E-03   4.90E-03  1.0332       -0.0679      0.0134     0.0135   -0.0363        0.0412      0.0308     0.0235    0.0108
  2.93  0.4958  0.4134  1.9530  3.422E-01  8.19E-03   4.08E-02  0.9317        0.0357      0.0092     0.0117   -0.0060       -0.0075      0.0167     0.0242    0.0018
  2.93  0.4958  0.4134  2.5450  1.264E-01  4.82E-03   1.51E-02  0.9572       -0.0031      0.0182     0.0101   -0.0202        0.0039      0.0341     0.0266    0.0157
  2.93  0.4958  0.4134  2.9490  6.024E-02  1.89E-03   7.35E-03  1.0018       -0.0227      0.0131     0.0105   -0.0240        0.1207      0.0269     0.0264   -0.0140
  2.93  0.4958  0.4537  1.9530  2.290E-01  6.67E-03   2.74E-02  0.9336        0.0371      0.0124     0.0121   -0.0104       -0.0333      0.0215     0.0246   -0.0003
  2.93  0.4958  0.4958  1.6750  2.435E-01  5.19E-03   3.00E-02  0.9291        0.0272      0.0072     0.0112   -0.0063       -0.0404      0.0156     0.0258    0.0005
  2.93  0.4958  0.4958  1.9530  1.222E-01  5.00E-03   1.47E-02  0.9385        0.0238      0.0189     0.0100   -0.0137       -0.0667      0.0337     0.0233    0.0059
  2.93  0.4958  0.4958  2.5450  4.731E-02  2.44E-03   5.81E-03  1.0387        0.0104      0.0227     0.0109   -0.0433        0.1022      0.0418     0.0277    0.0184
  2.93  0.4958  0.5397  1.6750  1.521E-01  5.36E-03   1.83E-02  0.9317        0.0528      0.0133     0.0101   -0.0096       -0.0161      0.0209     0.0239    0.0016
  2.93  0.4958  0.5855  1.4230  1.399E-01  3.41E-03   1.75E-02  0.9291        0.0454      0.0083     0.0105   -0.0059       -0.0263      0.0188     0.0260    0.0003
  2.93  0.4958  0.5855  1.6750  8.038E-02  7.53E-03   1.02E-02  0.9464        0.0945      0.0388     0.0162   -0.0139       -0.0603      0.0507     0.0325   -0.0033
  2.93  0.4958  0.6334  1.4230  7.080E-02  3.60E-03   1.35E-02  0.9407        0.1407      0.0193     0.0514   -0.0143       -0.2496      0.0299     0.1027   -0.0012
  2.93  0.4958  0.6834  1.1870  9.853E-02  7.20E-03   1.91E-02  0.9341        0.0787      0.0240     0.0404   -0.0108       -0.4144      0.0545     0.0782    0.0003
  2.93  0.4958  0.7355  0.9690  1.262E-01  1.22E-02   2.28E-02  0.9330        0.1612      0.0323     0.0422   -0.0077       -0.1140      0.0575     0.0693   -0.0013
  2.93  0.4958  0.7355  1.1870  4.937E-02  8.99E-03   8.43E-03  0.9167        0.0358      0.0678     0.0541   -0.0156       -0.3323      0.0920     0.0966   -0.0018
  2.93  0.5397  0.0933  3.7100  1.060E-01  2.31E-02   1.27E-02  1.1124       -0.0676      0.0926     0.0120   -0.0225       -0.0718      0.1833     0.0186   -0.0128
  2.93  0.5397  0.1194  3.2650  1.242E+00  2.65E-02   1.48E-01  0.9291        0.0185      0.0093     0.0123   -0.0116       -0.0007      0.0154     0.0194   -0.0029
  2.93  0.5397  0.1194  3.7100  3.199E-01  5.71E-03   3.82E-02  0.9619       -0.0091      0.0068     0.0113   -0.0120       -0.0100      0.0172     0.0175   -0.0034
  2.93  0.5397  0.1194  4.1820  1.221E-01  4.14E-03   1.46E-02  1.2060       -0.0959      0.0156     0.0102   -0.0653        0.1689      0.0318     0.0171    0.0522
  2.93  0.5397  0.1468  2.9490  2.204E+00  6.35E-02   2.64E-01  0.9219       -0.0084      0.0137     0.0134   -0.0075       -0.0220      0.0212     0.0188   -0.0013
  2.93  0.5397  0.1468  3.2650  9.316E-01  1.24E-02   1.11E-01  0.9253       -0.0013      0.0053     0.0119   -0.0109       -0.0109      0.0115     0.0196    0.0012
  2.93  0.5397  0.1468  3.7100  2.782E-01  4.64E-03   3.33E-02  0.9441       -0.0063      0.0063     0.0110   -0.0117       -0.0134      0.0159     0.0176   -0.0057
  2.93  0.5397  0.1468  4.1820  1.163E-01  3.32E-03   1.39E-02  1.0236       -0.0591      0.0119     0.0097   -0.0359        0.0175      0.0289     0.0182    0.0807
  2.93  0.5397  0.1753  2.9490  1.324E+00  3.07E-02   1.59E-01  0.9218       -0.0232      0.0107     0.0111   -0.0084       -0.0625      0.0182     0.0191   -0.0008
  2.93  0.5397  0.1753  3.2650  5.549E-01  8.10E-03   6.64E-02  0.9227       -0.0123      0.0057     0.0117   -0.0106       -0.0282      0.0132     0.0189    0.0030
  2.93  0.5397  0.1753  3.7100  2.083E-01  3.70E-03   2.49E-02  0.9444       -0.0306      0.0068     0.0097   -0.0174       -0.0010      0.0173     0.0173   -0.0082
  2.93  0.5397  0.1753  4.1820  7.176E-02  2.52E-03   8.57E-03  0.8985       -0.0392      0.0135     0.0096   -0.0047        0.0299      0.0344     0.0192    0.0251
  2.93  0.5397  0.2051  2.5450  1.566E+00  6.28E-02   1.88E-01  0.9174        0.0223      0.0172     0.0100   -0.0035       -0.0047      0.0264     0.0189   -0.0002
  2.93  0.5397  0.2051  2.9490  7.518E-01  1.72E-02   8.98E-02  0.9205        0.0083      0.0105     0.0096   -0.0094        0.0162      0.0182     0.0190    0.0016
  2.93  0.5397  0.2051  3.2650  3.559E-01  6.23E-03   4.28E-02  0.9246       -0.0072      0.0071     0.0097   -0.0098        0.0327      0.0151     0.0192    0.0028
  2.93  0.5397  0.2051  3.7100  1.453E-01  3.06E-03   1.74E-02  0.9494       -0.0290      0.0084     0.0103   -0.0284        0.0369      0.0204     0.0179    0.0095
  2.93  0.5397  0.2362  2.5450  1.016E+00  2.90E-02   1.22E-01  0.9172        0.0068      0.0130     0.0102   -0.0057        0.0204      0.0244     0.0192   -0.0006
  2.93  0.5397  0.2362  2.9490  4.059E-01  1.21E-02   4.86E-02  0.9202       -0.0205      0.0137     0.0105   -0.0103       -0.0270      0.0241     0.0170    0.0032
  2.93  0.5397  0.2362  3.2650  2.275E-01  4.85E-03   2.73E-02  0.9320       -0.0168      0.0088     0.0095   -0.0127        0.0038      0.0175     0.0179   -0.0042
  2.93  0.5397  0.2362  3.7100  9.060E-02  2.55E-03   1.09E-02  0.9604       -0.0516      0.0114     0.0102   -0.0333       -0.0206      0.0260     0.0190    0.0603
  2.93  0.5397  0.2686  2.5450  6.683E-01  1.55E-02   8.00E-02  0.9171        0.0101      0.0117     0.0089   -0.0076        0.0016      0.0240     0.0179    0.0007
  2.93  0.5397  0.2686  2.9490  2.948E-01  7.39E-03   3.54E-02  0.9273       -0.0005      0.0110     0.0097   -0.0104        0.0394      0.0202     0.0181    0.0031
  2.93  0.5397  0.2686  3.2650  1.476E-01  3.07E-03   1.77E-02  0.9426       -0.0210      0.0084     0.0109   -0.0229        0.0422      0.0179     0.0167   -0.0050
  2.93  0.5397  0.3025  2.2380  7.278E-01  1.49E-02   8.71E-02  0.9145        0.0043      0.0075     0.0100   -0.0039       -0.0102      0.0164     0.0181   -0.0001
  2.93  0.5397  0.3025  2.9490  1.771E-01  4.39E-03   2.14E-02  0.9380       -0.0078      0.0105     0.0093   -0.0166        0.0285      0.0201     0.0186   -0.0057
  2.93  0.5397  0.3025  3.2650  9.016E-02  2.17E-03   1.09E-02  0.9709       -0.0341      0.0099     0.0107   -0.0394        0.0477      0.0213     0.0197    0.0444
  2.93  0.5397  0.3379  2.2380  4.488E-01  1.10E-02   5.39E-02  0.9159        0.0239      0.0097     0.0123   -0.0071        0.0084      0.0193     0.0173    0.0008
  2.93  0.5397  0.3379  2.5450  2.347E-01  7.44E-03   2.82E-02  0.9284       -0.0130      0.0157     0.0106   -0.0106       -0.0359      0.0321     0.0185    0.0044
  2.93  0.5397  0.3379  2.9490  1.079E-01  2.75E-03   1.30E-02  0.9530       -0.0185      0.0110     0.0110   -0.0302        0.0780      0.0212     0.0168    0.0056
  2.93  0.5397  0.3379  3.2650  4.849E-02  1.69E-03   5.96E-03  0.9815       -0.0460      0.0141     0.0105   -0.0111        0.0281      0.0310     0.0190   -0.0055
  2.93  0.5397  0.3748  2.2380  2.771E-01  9.53E-03   3.34E-02  0.9218        0.0323      0.0151     0.0112   -0.0098       -0.0350      0.0287     0.0169    0.0034
  2.93  0.5397  0.3748  2.5450  1.859E-01  6.61E-03   2.25E-02  0.9406        0.0059      0.0179     0.0112   -0.0178        0.0733      0.0337     0.0180   -0.0043
  2.93  0.5397  0.3748  2.9490  6.866E-02  1.96E-03   8.34E-03  0.9964       -0.0215      0.0126     0.0088   -0.0327        0.0608      0.0249     0.0194    0.0564
  2.93  0.5397  0.4134  1.9530  2.871E-01  6.59E-03   3.46E-02  0.9165        0.0470      0.0079     0.0108   -0.0070        0.0356      0.0185     0.0178    0.0013
  2.93  0.5397  0.4134  2.2380  1.763E-01  7.01E-03   2.14E-02  0.9348        0.0370      0.0197     0.0104   -0.0130       -0.0496      0.0382     0.0183    0.0003
  2.93  0.5397  0.4134  2.5450  1.133E-01  4.20E-03   1.37E-02  0.9566       -0.0331      0.0192     0.0089   -0.0309        0.0544      0.0353     0.0213    0.0117
  2.93  0.5397  0.4537  1.9530  1.928E-01  6.20E-03   2.33E-02  0.9284        0.0632      0.0118     0.0113   -0.0094       -0.0525      0.0231     0.0184    0.0026
  2.93  0.5397  0.4958  1.6750  1.915E-01  5.04E-03   2.39E-02  0.9191        0.0550      0.0092     0.0101   -0.0047       -0.0136      0.0231     0.0202    0.0018
  2.93  0.5397  0.4958  1.9530  1.596E-01  6.10E-03   1.94E-02  0.9378        0.1084      0.0175     0.0087   -0.0182       -0.0224      0.0349     0.0164   -0.0022
  2.93  0.5397  0.5397  1.6750  1.190E-01  4.88E-03   1.45E-02  0.9314        0.0592      0.0147     0.0089   -0.0126       -0.0324      0.0352     0.0174   -0.0012
  2.93  0.5397  0.5855  1.4230  1.163E-01  7.33E-03   1.47E-02  0.9262        0.0316      0.0232     0.0093   -0.0069       -0.0146      0.0557     0.0204    0.0018
  2.93  0.5397  0.5855  1.6750  1.050E-01  4.14E-03   1.34E-02  0.9479        0.0436      0.0187     0.0158   -0.0149        0.1300      0.0431     0.0288    0.0039
  2.93  0.5397  0.6334  1.4230  1.065E-01  1.16E-02   2.04E-02  0.9489        0.0866      0.0442     0.0532   -0.0126       -0.2488      0.0575     0.1055    0.0015
  2.93  0.5397  0.6834  1.1870  1.252E-01  6.51E-03   2.44E-02  0.9571        0.1483      0.0184     0.0416   -0.0076       -0.1482      0.0312     0.0795    0.0006
  2.93  0.5397  0.6834  1.4230  3.790E-02  4.85E-03   6.30E-03  1.0180        0.0594      0.0520     0.0628   -0.0260       -0.3482      0.0766     0.1051   -0.0272
  2.93  0.5397  0.7355  0.9690  1.363E-01  4.88E-03   2.47E-02  0.9834        0.1066      0.0136     0.0435   -0.0028        0.0081      0.0310     0.0700   -0.0012
  2.93  0.5855  0.1194  3.7100  1.211E-01  3.68E-03   1.57E-02  1.1118       -0.0118      0.0122     0.0230   -0.0163        0.0357      0.0317     0.0386   -0.0200
  2.93  0.5855  0.1468  3.2650  6.169E-01  1.01E-02   7.99E-02  0.9097        0.0206      0.0072     0.0233   -0.0107        0.0549      0.0137     0.0397    0.0010
  2.93  0.5855  0.1468  3.7100  1.839E-01  3.78E-03   2.38E-02  1.0099       -0.0009      0.0081     0.0229   -0.0219        0.0227      0.0207     0.0387   -0.0279
  2.93  0.5855  0.1753  2.9490  1.035E+00  2.18E-02   1.34E-01  0.9030        0.0161      0.0107     0.0229   -0.0083        0.0042      0.0184     0.0394   -0.0033
  2.93  0.5855  0.1753  3.2650  4.099E-01  6.65E-03   5.31E-02  0.9058       -0.0044      0.0069     0.0232   -0.0097        0.0284      0.0146     0.0393    0.0001
  2.93  0.5855  0.1753  3.7100  1.246E-01  3.07E-03   1.61E-02  1.0079       -0.0146      0.0096     0.0222   -0.0457       -0.0296      0.0246     0.0385   -0.0074
  2.93  0.5855  0.2051  2.5450  1.568E+00  4.37E-02   2.04E-01  0.8963       -0.0030      0.0151     0.0224   -0.0032        0.0035      0.0287     0.0393   -0.0002
  2.93  0.5855  0.2051  2.9490  5.596E-01  1.29E-02   7.24E-02  0.9021       -0.0297      0.0114     0.0222   -0.0092        0.0065      0.0201     0.0393    0.0013
  2.93  0.5855  0.2051  3.2650  2.668E-01  4.84E-03   3.47E-02  0.9126        0.0033      0.0077     0.0222   -0.0096        0.0319      0.0164     0.0394    0.0004
  2.93  0.5855  0.2362  2.5450  8.525E-01  2.45E-02   1.10E-01  0.8983       -0.0337      0.0152     0.0225   -0.0050       -0.0035      0.0287     0.0394   -0.0023
  2.93  0.5855  0.2362  2.9490  3.267E-01  9.10E-03   4.24E-02  0.9021       -0.0083      0.0136     0.0226   -0.0098        0.0295      0.0232     0.0383    0.0017
  2.93  0.5855  0.2362  3.2650  1.677E-01  4.15E-03   2.17E-02  0.9371       -0.0070      0.0107     0.0221   -0.0134        0.0186      0.0213     0.0388   -0.0129
  2.93  0.5855  0.2686  2.5450  4.991E-01  1.76E-02   6.47E-02  0.8996       -0.0182      0.0178     0.0218   -0.0072        0.0335      0.0308     0.0388   -0.0008
  2.93  0.5855  0.2686  2.9490  2.126E-01  6.02E-03   2.76E-02  0.9140        0.0141      0.0134     0.0222   -0.0101        0.0182      0.0225     0.0389    0.0024
  2.93  0.5855  0.2686  3.2650  9.935E-02  2.75E-03   1.29E-02  0.9783       -0.0449      0.0120     0.0228   -0.0452        0.0338      0.0251     0.0382   -0.0039
  2.93  0.5855  0.3025  2.2380  6.048E-01  2.12E-02   7.83E-02  0.8952        0.0060      0.0144     0.0224   -0.0030        0.0734      0.0341     0.0389   -0.0009
  2.93  0.5855  0.3025  2.9490  1.292E-01  3.66E-03   1.69E-02  0.9499       -0.0269      0.0132     0.0220   -0.0156        0.0217      0.0235     0.0391   -0.0155
  2.93  0.5855  0.3379  2.2380  3.768E-01  1.15E-02   4.89E-02  0.8991        0.0006      0.0137     0.0236   -0.0060        0.0603      0.0324     0.0385   -0.0002
  2.93  0.5855  0.3379  2.9490  7.406E-02  2.42E-03   9.66E-03  1.0036       -0.0106      0.0152     0.0229   -0.0601       -0.0192      0.0288     0.0383    0.0177
  2.93  0.5855  0.3748  2.2380  2.519E-01  6.63E-03   3.28E-02  0.9070        0.0297      0.0132     0.0230   -0.0099       -0.0049      0.0312     0.0383    0.0010
  2.93  0.5855  0.4134  1.9530  3.155E-01  1.33E-02   4.11E-02  0.9039        0.0523      0.0171     0.0228   -0.0059        0.0047      0.0413     0.0388    0.0001
  2.93  0.5855  0.4537  1.9530  2.291E-01  7.87E-03   2.99E-02  0.9191        0.0256      0.0171     0.0230   -0.0120       -0.0145      0.0396     0.0390    0.0025
  2.93  0.5855  0.4958  1.6750  2.400E-01  2.19E-02   3.22E-02  0.9128       -0.0131      0.0349     0.0224   -0.0064       -0.0242      0.0672     0.0400    0.0006
  2.93  0.5855  0.5397  1.6750  1.655E-01  9.81E-03   2.18E-02  0.9466       -0.0248      0.0245     0.0218   -0.0097       -0.1033      0.0420     0.0385    0.0034
  2.93  0.5855  0.5855  1.4230  2.221E-01  9.68E-03   3.02E-02  0.9312       -0.0712      0.0162     0.0220   -0.0047        0.0923      0.0407     0.0401    0.0020
  2.93  0.5855  0.5855  1.6750  7.750E-02  4.69E-03   1.06E-02  0.9974        0.0444      0.0264     0.0257   -0.0374       -0.0304      0.0412     0.0454    0.0037
  2.93  0.5855  0.6334  1.4230  9.401E-02  3.53E-03   1.86E-02  0.9855        0.1050      0.0129     0.0586   -0.0253       -0.1760      0.0258     0.1155   -0.0027
  2.93  0.5855  0.6834  1.1870  1.047E-01  2.86E-03   2.10E-02  0.9853        0.2031      0.0111     0.0475   -0.0126       -0.2018      0.0194     0.0898   -0.0059
  2.93  0.6334  0.1468  2.9490  6.193E-01  2.95E-02   8.73E-02  0.8844       -0.0432      0.0262     0.0361   -0.0059       -0.1772      0.0430     0.0379   -0.0072
  2.93  0.6334  0.1468  3.2650  2.679E-01  8.20E-03   3.77E-02  0.9099        0.0291      0.0147     0.0355   -0.0091        0.0335      0.0257     0.0384   -0.0022
  2.93  0.6334  0.1753  2.9490  4.847E-01  1.36E-02   6.84E-02  0.8882       -0.0216      0.0150     0.0352   -0.0084       -0.0522      0.0269     0.0381   -0.0084
  2.93  0.6334  0.1753  3.2650  1.790E-01  4.97E-03   2.52E-02  0.9080        0.0034      0.0125     0.0354   -0.0097        0.0256      0.0253     0.0380   -0.0075
  2.93  0.6334  0.2051  2.5450  8.686E-01  2.39E-02   1.23E-01  0.8742        0.0071      0.0136     0.0348   -0.0030       -0.0255      0.0259     0.0380   -0.0004
  2.93  0.6334  0.2051  2.9490  2.595E-01  7.15E-03   3.65E-02  0.8865       -0.0523      0.0148     0.0347   -0.0090       -0.0882      0.0276     0.0380    0.0014
  2.93  0.6334  0.2051  3.2650  1.172E-01  3.73E-03   1.66E-02  0.9241        0.0070      0.0142     0.0347   -0.0151        0.0377      0.0294     0.0382   -0.0057
  2.93  0.6334  0.2362  2.5450  5.717E-01  1.45E-02   8.05E-02  0.8800       -0.0005      0.0133     0.0349   -0.0040        0.0165      0.0257     0.0382   -0.0049
  2.93  0.6334  0.2362  2.9490  1.600E-01  5.23E-03   2.26E-02  0.8893       -0.0225      0.0169     0.0350   -0.0089        0.0431      0.0305     0.0369   -0.0009
  2.93  0.6334  0.2686  2.5450  3.389E-01  1.06E-02   4.78E-02  0.8848       -0.0243      0.0165     0.0345   -0.0071        0.0131      0.0304     0.0374   -0.0052
  2.93  0.6334  0.2686  2.9490  1.047E-01  4.76E-03   1.48E-02  0.9112       -0.0318      0.0235     0.0347   -0.0148        0.0202      0.0404     0.0375   -0.0034
  2.93  0.6334  0.3025  2.2380  5.089E-01  2.07E-02   7.17E-02  0.8750       -0.0250      0.0174     0.0348   -0.0022       -0.0153      0.0319     0.0375   -0.0014
  2.93  0.6334  0.3379  2.2380  3.024E-01  9.85E-03   4.27E-02  0.8842       -0.0245      0.0159     0.0357   -0.0052       -0.0067      0.0352     0.0371   -0.0035
  2.93  0.6334  0.3748  2.2380  1.797E-01  4.85E-03   2.54E-02  0.8988       -0.0120      0.0139     0.0352   -0.0088        0.0404      0.0328     0.0368    0.0016
  2.93  0.6334  0.4134  1.9530  3.485E-01  1.17E-02   4.94E-02  0.8914        0.0013      0.0121     0.0351   -0.0041        0.0061      0.0291     0.0374   -0.0010
  2.93  0.6334  0.4134  2.2380  9.863E-02  2.58E-03   1.40E-02  0.9337        0.0168      0.0137     0.0350   -0.0173        0.0082      0.0336     0.0376   -0.0018
  2.93  0.6334  0.4537  1.9530  1.554E-01  5.33E-03   2.21E-02  0.9225        0.0047      0.0143     0.0353   -0.0117        0.0478      0.0302     0.0377   -0.0008
  2.93  0.6334  0.4537  2.2380  4.053E-02  1.46E-03   5.86E-03  1.0732       -0.0302      0.0189     0.0365   -0.0116       -0.1282      0.0467     0.0438   -0.0209
  2.93  0.6334  0.4958  1.6750  2.642E-01  6.82E-03   3.83E-02  0.9155       -0.0477      0.0094     0.0349   -0.0039       -0.0541      0.0249     0.0388   -0.0002
  2.93  0.6334  0.4958  1.9530  6.885E-02  3.16E-03   9.80E-03  1.0003        0.0151      0.0206     0.0344   -0.0213        0.0196      0.0397     0.0366    0.0067
  2.93  0.6334  0.5397  1.6750  1.195E-01  3.16E-03   1.70E-02  0.9676        0.0435      0.0095     0.0345   -0.0198       -0.0624      0.0235     0.0371    0.0008
  2.93  0.6334  0.5855  1.4230  1.770E-01  4.20E-03   2.60E-02  0.9623       -0.0401      0.0094     0.0346   -0.0077       -0.0197      0.0245     0.0389    0.0001
  2.93  0.6834  0.1753  2.9490  3.044E-01  1.07E-02   3.92E-02  0.8876       -0.0204      0.0198     0.0153   -0.0091       -0.1100      0.0371     0.0249   -0.0212
  2.93  0.6834  0.2051  2.5450  8.232E-01  2.45E-02   1.06E-01  0.8516        0.0425      0.0142     0.0143   -0.0027       -0.0028      0.0273     0.0247   -0.0009
  2.93  0.6834  0.2362  2.5450  4.603E-01  1.20E-02   5.91E-02  0.8625       -0.0026      0.0130     0.0145   -0.0026        0.0044      0.0260     0.0250   -0.0088
  2.93  0.6834  0.2686  2.5450  3.091E-01  9.77E-03   3.97E-02  0.8799       -0.0007      0.0168     0.0133   -0.0071        0.0549      0.0310     0.0236   -0.0186
  2.93  0.6834  0.3025  2.2380  5.299E-01  1.51E-02   6.81E-02  0.8533       -0.0078      0.0119     0.0143   -0.0023       -0.0136      0.0244     0.0239   -0.0018
  2.93  0.6834  0.3025  2.5450  1.568E-01  5.18E-03   2.03E-02  0.8846       -0.0402      0.0175     0.0136   -0.0093        0.0475      0.0357     0.0247    0.0047
  2.93  0.6834  0.3379  2.2380  3.120E-01  7.28E-03   4.02E-02  0.8769        0.0045      0.0089     0.0164   -0.0040       -0.0236      0.0228     0.0231   -0.0144
  2.93  0.6834  0.3379  2.5450  6.826E-02  2.44E-03   8.80E-03  0.8871       -0.0302      0.0187     0.0148   -0.0152       -0.0076      0.0461     0.0243   -0.0062
  2.93  0.6834  0.3748  2.2380  1.832E-01  5.15E-03   2.37E-02  0.9023       -0.0298      0.0121     0.0153   -0.0090        0.0352      0.0279     0.0227    0.0032
  2.93  0.6834  0.4134  1.9530  3.436E-01  7.08E-03   4.44E-02  0.8818        0.0053      0.0076     0.0150   -0.0018       -0.0454      0.0210     0.0236   -0.0066
  2.93  0.6834  0.4537  1.9530  1.593E-01  3.81E-03   2.07E-02  0.9473        0.0018      0.0088     0.0154   -0.0092       -0.0583      0.0235     0.0242    0.0020
  2.93  0.6834  0.4958  1.6750  2.173E-01  5.02E-03   2.89E-02  0.9187       -0.0519      0.0094     0.0144   -0.0009       -0.0363      0.0254     0.0260   -0.0005
  2.93  0.6834  0.5397  1.6750  9.058E-02  2.46E-03   1.18E-02  1.0505        0.0275      0.0108     0.0133   -0.0198       -0.0720      0.0281     0.0231   -0.0050
  2.93  0.7355  0.1753  2.9490  1.297E-01  7.32E-03   1.76E-02  0.9446       -0.0077      0.0336     0.0145   -0.0103       -0.1161      0.0679     0.0186   -0.0688
  2.93  0.7355  0.2051  2.5450  4.800E-01  2.17E-02   6.52E-02  0.8270        0.0104      0.0223     0.0134   -0.0022       -0.0342      0.0464     0.0182   -0.0017
  2.93  0.7355  0.2362  2.5450  2.599E-01  9.94E-03   3.52E-02  0.8452       -0.0168      0.0188     0.0136   -0.0018       -0.0486      0.0399     0.0187   -0.0190
  2.93  0.7355  0.2686  2.5450  1.970E-01  8.11E-03   2.67E-02  0.9093       -0.0242      0.0206     0.0123   -0.0059       -0.0074      0.0422     0.0166   -0.0668
  2.93  0.7355  0.3025  2.2380  4.110E-01  1.61E-02   5.57E-02  0.8314        0.0296      0.0179     0.0134   -0.0023        0.0560      0.0358     0.0170   -0.0024
  2.93  0.7355  0.3379  2.2380  2.142E-01  7.93E-03   2.91E-02  0.8849       -0.0050      0.0146     0.0157   -0.0009        0.0234      0.0347     0.0158   -0.0445
  2.93  0.7355  0.4134  1.9530  2.182E-01  7.15E-03   2.97E-02  0.8695       -0.0142      0.0127     0.0142    0.0001       -0.0828      0.0370     0.0166   -0.0192
  2.93  0.7900  0.2051  2.5450  2.262E-01  2.23E-02   2.73E-02  0.7918       -0.0503      0.0454     0.0081   -0.0016       -0.1561      0.0965     0.0205   -0.0034
  2.93  0.7900  0.2362  2.5450  1.214E-01  1.02E-02   1.46E-02  0.7545        0.0333      0.0378     0.0084   -0.0021        0.0848      0.0855     0.0209   -0.0727
  2.93  0.7900  0.3025  2.2380  1.762E-01  1.26E-02   2.12E-02  0.8005       -0.0373      0.0307     0.0080   -0.0015       -0.1890      0.0856     0.0193   -0.0015
  3.42  0.3379  0.0682  3.7100  1.826E+02  6.22E+00   2.24E+01  1.1025       -0.0094      0.0050     0.0067   -0.0024       -0.0427      0.0215     0.0146    0.0008
  3.42  0.3379  0.0682  4.1820  8.670E+01  2.32E+00   1.07E+01  1.1621       -0.0066      0.0034     0.0094   -0.0067       -0.0325      0.0207     0.0173   -0.0091
  3.42  0.3379  0.0682  4.7080  3.959E+01  1.88E+00   5.02E+00  1.2702        0.0066      0.0065     0.0104   -0.0182        0.0887      0.0377     0.0142    0.0090
  3.42  0.3379  0.0682  5.2930  1.250E+01  8.92E-01   2.08E+00  1.3289       -0.0022      0.0105     0.0127   -0.0264        0.1131      0.0587     0.0346    0.0592
  3.42  0.3379  0.0682  5.9520  5.152E+00  4.98E-01   9.53E-01  1.2545       -0.0291      0.0142     0.0139   -0.0110        0.0630      0.0756     0.0285    0.0403
  3.42  0.3379  0.0682  6.6940  1.652E+00  2.43E-01   3.07E-01  1.3099        0.0083      0.0197     0.0052   -0.0040        0.0677      0.1266     0.0283   -0.0448
  3.42  0.3379  0.0933  3.7100  8.156E+01  1.46E+00   9.44E+00  1.0929       -0.0026      0.0025     0.0042   -0.0036       -0.0074      0.0131     0.0101    0.0005
  3.42  0.3379  0.0933  4.1820  4.543E+01  8.70E-01   5.19E+00  1.1073       -0.0043      0.0026     0.0053   -0.0064        0.0072      0.0150     0.0108    0.0062
  3.42  0.3379  0.0933  4.7080  2.273E+01  7.90E-01   3.43E+00  1.1160       -0.0128      0.0047     0.0127   -0.0079       -0.0089      0.0269     0.0125    0.0121
  3.42  0.3379  0.0933  5.2930  1.040E+01  4.46E-01   1.40E+00  1.1254       -0.0039      0.0058     0.0082   -0.0060        0.0315      0.0339     0.0099    0.0142
  3.42  0.3379  0.0933  5.9520  4.197E+00  3.33E-01   8.46E-01  1.1430       -0.0282      0.0100     0.0115   -0.0052       -0.1055      0.0631     0.0122   -0.0121
  3.42  0.3379  0.0933  6.6940  1.371E+00  1.34E-01   2.37E-01  1.1855       -0.0009      0.0130     0.0136   -0.0139       -0.0682      0.0732     0.0100    0.0271
  3.42  0.3379  0.1194  3.2650  7.416E+01  2.66E+00   8.65E+00  1.0710        0.0045      0.0056     0.0043   -0.0015        0.0258      0.0198     0.0112    0.0005
  3.42  0.3379  0.1194  3.7100  4.119E+01  8.32E-01   4.77E+00  1.0765       -0.0025      0.0028     0.0040   -0.0036        0.0014      0.0146     0.0087    0.0029
  3.42  0.3379  0.1194  4.1820  2.208E+01  4.90E-01   2.52E+00  1.0825       -0.0109      0.0030     0.0036   -0.0047       -0.0025      0.0172     0.0082    0.0054
  3.42  0.3379  0.1194  4.7080  1.167E+01  4.06E-01   1.32E+00  1.0934       -0.0129      0.0045     0.0036   -0.0046       -0.0268      0.0274     0.0100    0.0054
  3.42  0.3379  0.1194  5.2930  5.235E+00  2.42E-01   6.39E-01  1.1037        0.0008      0.0065     0.0038   -0.0058        0.0699      0.0383     0.0132   -0.0043
  3.42  0.3379  0.1194  5.9520  1.522E+00  1.83E-01   2.70E-01  1.1245       -0.0341      0.0185     0.0067   -0.0098        0.2375      0.0990     0.0179    0.0156
  3.42  0.3379  0.1194  6.6940  8.520E-01  8.75E-02   1.42E-01  1.0790        0.0063      0.0132     0.0087   -0.0065        0.0270      0.0823     0.0193    0.0066
  3.42  0.3379  0.1468  3.2650  3.960E+01  1.10E+00   4.64E+00  1.0604       -0.0131      0.0041     0.0042   -0.0019        0.0151      0.0193     0.0114    0.0011
  3.42  0.3379  0.1468  3.7100  2.155E+01  6.05E-01   2.49E+00  1.0664       -0.0096      0.0039     0.0039   -0.0031        0.0297      0.0192     0.0089    0.0029
  3.42  0.3379  0.1468  4.1820  1.249E+01  3.54E-01   1.42E+00  1.0734       -0.0133      0.0040     0.0034   -0.0040        0.0417      0.0218     0.0097    0.0006
  3.42  0.3379  0.1468  4.7080  5.896E+00  2.34E-01   6.70E-01  1.0803       -0.0155      0.0054     0.0034   -0.0058        0.0110      0.0308     0.0104    0.0004
  3.42  0.3379  0.1468  5.2930  2.706E+00  1.44E-01   3.10E-01  1.0902       -0.0121      0.0074     0.0046   -0.0077        0.0979      0.0427     0.0151    0.0152
  3.42  0.3379  0.1468  5.9520  1.045E+00  1.25E-01   1.47E-01  1.0726        0.0010      0.0176     0.0045   -0.0055        0.1843      0.0986     0.0115    0.0026
  3.42  0.3379  0.1468  6.6940  2.975E-01  3.94E-02   4.30E-02  1.0604        0.0374      0.0176     0.0035   -0.0069        0.0469      0.1006     0.0276    0.0131
  3.42  0.3379  0.1753  3.2650  2.401E+01  6.04E-01   2.81E+00  1.0538       -0.0009      0.0036     0.0041   -0.0019       -0.0138      0.0180     0.0105    0.0005
  3.42  0.3379  0.1753  3.7100  1.288E+01  3.43E-01   1.49E+00  1.0571       -0.0132      0.0037     0.0034   -0.0035       -0.0091      0.0208     0.0085    0.0000
  3.42  0.3379  0.1753  4.1820  7.090E+00  2.39E-01   8.08E-01  1.0613       -0.0125      0.0045     0.0033   -0.0050       -0.0182      0.0256     0.0110    0.0049
  3.42  0.3379  0.1753  4.7080  3.130E+00  1.67E-01   3.58E-01  1.0626       -0.0375      0.0078     0.0033   -0.0050        0.0881      0.0403     0.0110    0.0080
  3.42  0.3379  0.1753  5.2930  1.333E+00  8.25E-02   1.50E-01  1.0628       -0.0304      0.0086     0.0036   -0.0048        0.0736      0.0515     0.0094   -0.0001
  3.42  0.3379  0.1753  5.9520  5.312E-01  7.75E-02   6.40E-02  1.0729       -0.0015      0.0200     0.0035   -0.0078        0.0178      0.1156     0.0224    0.0122
  3.42  0.3379  0.1753  6.6940  2.094E-01  3.40E-02   2.71E-02  1.0376       -0.0181      0.0223     0.0037   -0.0056       -0.0051      0.1206     0.0139    0.0079
  3.42  0.3379  0.2051  2.9490  2.596E+01  1.84E+00   3.08E+00  1.0430        0.0206      0.0118     0.0033   -0.0014        0.0290      0.0353     0.0106    0.0002
  3.42  0.3379  0.2051  3.2650  1.452E+01  4.10E-01   1.72E+00  1.0435       -0.0025      0.0041     0.0034   -0.0026        0.0082      0.0204     0.0109    0.0013
  3.42  0.3379  0.2051  3.7100  8.091E+00  2.57E-01   9.35E-01  1.0450       -0.0100      0.0045     0.0036   -0.0033       -0.0242      0.0247     0.0093    0.0028
  3.42  0.3379  0.2051  4.1820  4.016E+00  1.59E-01   4.58E-01  1.0486       -0.0170      0.0056     0.0036   -0.0037        0.0109      0.0322     0.0117    0.0019
  3.42  0.3379  0.2051  4.7080  2.122E+00  1.36E-01   2.42E-01  1.0558       -0.0101      0.0086     0.0039   -0.0048        0.0766      0.0512     0.0162    0.0004
  3.42  0.3379  0.2051  5.2930  6.952E-01  5.92E-02   7.96E-02  1.0658       -0.0088      0.0114     0.0053   -0.0072       -0.0114      0.0642     0.0148    0.0099
  3.42  0.3379  0.2051  5.9520  2.574E-01  5.51E-02   3.05E-02  1.0523        0.0435      0.0309     0.0068   -0.0065        0.3827      0.1887     0.0113    0.0089
  3.42  0.3379  0.2051  6.6940  1.398E-01  2.90E-02   2.01E-02  1.0212        0.0380      0.0301     0.0101   -0.0055        0.3133      0.1822     0.0259    0.0085
  3.42  0.3379  0.2362  2.9490  1.582E+01  9.00E-01   1.84E+00  1.0355        0.0149      0.0093     0.0037   -0.0018        0.0547      0.0303     0.0080    0.0007
  3.42  0.3379  0.2362  3.2650  9.687E+00  2.92E-01   1.13E+00  1.0373        0.0073      0.0044     0.0033   -0.0025        0.0495      0.0210     0.0093    0.0011
  3.42  0.3379  0.2362  3.7100  5.043E+00  1.89E-01   5.78E-01  1.0408       -0.0064      0.0054     0.0036   -0.0034       -0.0162      0.0286     0.0106    0.0005
  3.42  0.3379  0.2362  4.1820  2.249E+00  1.12E-01   2.58E-01  1.0462       -0.0066      0.0074     0.0045   -0.0047        0.0398      0.0414     0.0155    0.0025
  3.42  0.3379  0.2362  4.7080  9.949E-01  8.84E-02   1.14E-01  1.0500       -0.0219      0.0128     0.0045   -0.0058        0.1690      0.0733     0.0152    0.0071
  3.42  0.3379  0.2362  5.2930  5.086E-01  4.98E-02   5.77E-02  1.0482       -0.0446      0.0145     0.0044   -0.0059        0.1310      0.0736     0.0359    0.0068
  3.42  0.3379  0.2362  5.9520  2.199E-01  3.44E-02   2.86E-02  1.0408        0.0485      0.0257     0.0030   -0.0064        0.2224      0.1380     0.0252    0.0082
  3.42  0.3379  0.2362  6.6940  9.490E-02  3.22E-02   1.49E-02  0.9979        0.0109      0.0367     0.0182   -0.0047        0.2932      0.2559     0.0809    0.0067
  3.42  0.3379  0.2686  2.9490  1.016E+01  5.07E-01   1.17E+00  1.0293        0.0125      0.0080     0.0034   -0.0021        0.0203      0.0282     0.0096    0.0003
  3.42  0.3379  0.2686  3.2650  5.270E+00  1.89E-01   6.17E-01  1.0303       -0.0025      0.0052     0.0038   -0.0029       -0.0215      0.0254     0.0076    0.0010
  3.42  0.3379  0.2686  3.7100  2.789E+00  1.22E-01   3.29E-01  1.0318       -0.0096      0.0063     0.0036   -0.0038       -0.0456      0.0326     0.0137    0.0029
  3.42  0.3379  0.2686  4.1820  1.356E+00  8.37E-02   1.59E-01  1.0327       -0.0226      0.0093     0.0053   -0.0043        0.1155      0.0506     0.0123    0.0037
  3.42  0.3379  0.2686  4.7080  4.906E-01  5.44E-02   5.60E-02  1.0360       -0.0535      0.0175     0.0061   -0.0048        0.0846      0.0955     0.0196    0.0041
  3.42  0.3379  0.2686  5.2930  2.762E-01  3.98E-02   3.79E-02  1.0395       -0.0038      0.0186     0.0096   -0.0059        0.0491      0.1274     0.0181    0.0058
  3.42  0.3379  0.2686  5.9520  9.587E-02  2.19E-02   1.25E-02  1.0248        0.0580      0.0311     0.0054   -0.0060        0.1268      0.1766     0.0240    0.0089
  3.42  0.3379  0.3025  2.9490  5.851E+00  2.80E-01   6.81E-01  1.0194        0.0070      0.0074     0.0032   -0.0023        0.0098      0.0286     0.0101    0.0012
  3.42  0.3379  0.3025  3.2650  3.142E+00  1.35E-01   3.65E-01  1.0192        0.0009      0.0063     0.0038   -0.0028        0.0515      0.0300     0.0116    0.0016
  3.42  0.3379  0.3025  3.7100  1.744E+00  8.70E-02   2.09E-01  1.0200       -0.0047      0.0072     0.0047   -0.0033        0.0094      0.0365     0.0124    0.0021
  3.42  0.3379  0.3025  4.1820  6.943E-01  6.66E-02   8.45E-02  1.0235       -0.0430      0.0144     0.0061   -0.0039       -0.0163      0.0698     0.0181    0.0025
  3.42  0.3379  0.3025  4.7080  2.219E-01  2.83E-02   2.64E-02  1.0293       -0.0119      0.0191     0.0070   -0.0050        0.3098      0.1165     0.0214    0.0035
  3.42  0.3379  0.3025  5.9520  4.168E-02  1.52E-02   7.08E-03  1.0033        0.0137      0.0493     0.0028   -0.0050        0.4448      0.3576     0.0792    0.0069
  3.42  0.3379  0.3379  2.9490  3.544E+00  1.76E-01   4.13E-01  1.0106        0.0084      0.0076     0.0039   -0.0023        0.0609      0.0309     0.0078    0.0011
  3.42  0.3379  0.3379  3.2650  1.694E+00  8.94E-02   2.01E-01  1.0106       -0.0134      0.0076     0.0037   -0.0028       -0.0427      0.0391     0.0107    0.0014
  3.42  0.3379  0.3379  3.7100  7.863E-01  5.72E-02   9.62E-02  1.0126       -0.0109      0.0101     0.0037   -0.0033       -0.0632      0.0509     0.0087    0.0016
  3.42  0.3379  0.3379  4.1820  3.823E-01  4.73E-02   5.11E-02  1.0166       -0.0406      0.0189     0.0047   -0.0041        0.1057      0.0894     0.0162    0.0023
  3.42  0.3379  0.3379  4.7080  9.661E-02  1.72E-02   1.21E-02  1.0190       -0.0091      0.0260     0.0101   -0.0051        0.1194      0.1526     0.0340    0.0056
  3.42  0.3379  0.3748  2.9490  1.872E+00  1.03E-01   2.22E-01  1.0038        0.0079      0.0082     0.0031   -0.0024       -0.0017      0.0357     0.0112    0.0012
  3.42  0.3379  0.3748  3.2650  9.355E-01  6.49E-02   1.14E-01  1.0041       -0.0015      0.0101     0.0045   -0.0028       -0.0421      0.0470     0.0078    0.0013
  3.42  0.3379  0.3748  3.7100  4.768E-01  4.85E-02   6.11E-02  1.0061        0.0029      0.0143     0.0043   -0.0035        0.0075      0.0823     0.0103    0.0018
  3.42  0.3379  0.3748  4.1820  1.852E-01  2.44E-02   2.58E-02  1.0082       -0.0097      0.0196     0.0062   -0.0043        0.1138      0.0947     0.0244    0.0035
  3.42  0.3379  0.4134  2.9490  1.067E+00  6.73E-02   1.33E-01  0.9966       -0.0032      0.0091     0.0032   -0.0025       -0.0519      0.0400     0.0129    0.0011
  3.42  0.3379  0.4134  4.1820  6.295E-02  1.25E-02   9.39E-03  0.9970       -0.0725      0.0324     0.0042   -0.0042       -0.0312      0.1677     0.0229    0.0040
  3.42  0.3379  0.4537  2.9490  5.329E-01  4.50E-02   6.88E-02  0.9899        0.0081      0.0122     0.0040   -0.0026        0.0048      0.0523     0.0116    0.0011
  3.42  0.3379  0.4958  2.9490  2.115E-01  3.47E-02   2.93E-02  0.9820       -0.0265      0.0244     0.0050   -0.0027        0.1912      0.1326     0.0183    0.0012
  3.42  0.3379  0.4958  3.2650  1.199E-01  1.87E-02   1.79E-02  0.9813       -0.0191      0.0236     0.0065   -0.0031        0.0278      0.1053     0.0264    0.0017
  3.42  0.3379  0.5397  2.9490  1.076E-01  1.44E-02   1.53E-02  0.9729       -0.0349      0.0196     0.0085   -0.0027       -0.0024      0.0978     0.0385    0.0012
  3.42  0.3748  0.0682  3.7100  4.485E+01  1.14E+00   5.61E+00  1.0542        0.0205      0.0068     0.0111   -0.0055       -0.0031      0.0126     0.0152    0.0047
  3.42  0.3748  0.0682  4.1820  1.447E+01  1.93E-01   1.82E+00  1.0905        0.0018      0.0031     0.0160   -0.0118        0.0051      0.0106     0.0180   -0.0019
  3.42  0.3748  0.0682  4.7080  5.323E+00  8.98E-02   6.86E-01  1.1686        0.0069      0.0040     0.0179   -0.0258       -0.0029      0.0137     0.0149    0.0019
  3.42  0.3748  0.0682  5.2930  1.604E+00  5.46E-02   2.70E-01  1.2510        0.0019      0.0085     0.0218   -0.0389        0.0255      0.0273     0.0356    0.0717
  3.42  0.3748  0.0682  5.9520  6.582E-01  2.31E-02   1.23E-01  1.2138       -0.0008      0.0077     0.0240   -0.0110       -0.0916      0.0286     0.0294   -0.0144
  3.42  0.3748  0.0682  6.6940  2.247E-01  1.84E-02   4.21E-02  1.3201        0.0110      0.0206     0.0084   -0.0427       -0.0027      0.0585     0.0291    0.0532
  3.42  0.3748  0.0933  3.7100  1.968E+01  1.58E-01   2.33E+00  1.0500        0.0022      0.0020     0.0065   -0.0058       -0.0082      0.0053     0.0108    0.0020
  3.42  0.3748  0.0933  4.1820  9.661E+00  7.52E-02   1.13E+00  1.0641       -0.0083      0.0018     0.0086   -0.0104       -0.0356      0.0061     0.0114    0.0057
  3.42  0.3748  0.0933  4.7080  4.647E+00  5.48E-02   7.11E-01  1.0819       -0.0014      0.0028     0.0219   -0.0149        0.0399      0.0096     0.0131    0.0200
  3.42  0.3748  0.0933  5.2930  1.841E+00  3.64E-02   2.51E-01  1.0819       -0.0056      0.0047     0.0139   -0.0124        0.0128      0.0162     0.0105    0.0131
  3.42  0.3748  0.0933  5.9520  7.523E-01  1.87E-02   1.53E-01  1.0917       -0.0317      0.0059     0.0198   -0.0120        0.0474      0.0198     0.0128   -0.0047
  3.42  0.3748  0.0933  6.6940  2.247E-01  9.09E-03   3.92E-02  1.0777       -0.0001      0.0097     0.0235   -0.0203        0.0294      0.0323     0.0106    0.0355
  3.42  0.3748  0.1194  3.2650  1.934E+01  3.87E-01   2.32E+00  1.0347        0.0072      0.0056     0.0067   -0.0027       -0.0152      0.0103     0.0118    0.0001
  3.42  0.3748  0.1194  3.7100  1.053E+01  8.08E-02   1.25E+00  1.0425       -0.0067      0.0019     0.0059   -0.0064        0.0012      0.0054     0.0094    0.0045
  3.42  0.3748  0.1194  4.1820  5.337E+00  4.47E-02   6.22E-01  1.0516       -0.0142      0.0020     0.0051   -0.0092       -0.0005      0.0066     0.0088    0.0104
  3.42  0.3748  0.1194  4.7080  2.495E+00  3.30E-02   2.88E-01  1.0586       -0.0058      0.0032     0.0052   -0.0105        0.0156      0.0107     0.0106    0.0113
  3.42  0.3748  0.1194  5.2930  1.086E+00  2.10E-02   1.35E-01  1.0623       -0.0087      0.0047     0.0057   -0.0111        0.0513      0.0161     0.0138    0.0036
  3.42  0.3748  0.1194  5.9520  3.877E-01  1.18E-02   6.95E-02  1.0736       -0.0090      0.0071     0.0112   -0.0169        0.0436      0.0242     0.0186    0.0140
  3.42  0.3748  0.1194  6.6940  1.280E-01  5.74E-03   2.15E-02  1.0176       -0.0122      0.0107     0.0147   -0.0110        0.0839      0.0360     0.0199    0.0114
  3.42  0.3748  0.1468  3.2650  1.101E+01  1.58E-01   1.32E+00  1.0300        0.0089      0.0040     0.0064   -0.0042        0.0304      0.0086     0.0120    0.0013
  3.42  0.3748  0.1468  3.7100  5.811E+00  5.79E-02   6.89E-01  1.0379       -0.0093      0.0025     0.0058   -0.0067        0.0104      0.0067     0.0095    0.0068
  3.42  0.3748  0.1468  4.1820  2.971E+00  3.25E-02   3.45E-01  1.0451       -0.0192      0.0027     0.0047   -0.0087        0.0026      0.0083     0.0103    0.0082
  3.42  0.3748  0.1468  4.7080  1.377E+00  2.11E-02   1.60E-01  1.0504       -0.0150      0.0037     0.0047   -0.0107        0.0395      0.0122     0.0110    0.0060
  3.42  0.3748  0.1468  5.2930  6.080E-01  1.28E-02   7.10E-02  1.0580       -0.0191      0.0050     0.0072   -0.0134        0.0658      0.0173     0.0157    0.0085
  3.42  0.3748  0.1468  5.9520  2.018E-01  7.41E-03   2.89E-02  1.0610        0.0012      0.0087     0.0069   -0.0188        0.0324      0.0291     0.0121    0.0292
  3.42  0.3748  0.1468  6.6940  6.383E-02  3.59E-03   9.41E-03  1.0018       -0.0055      0.0131     0.0050   -0.0121        0.0474      0.0430     0.0284    0.0161
  3.42  0.3748  0.1753  3.2650  6.784E+00  7.02E-02   8.16E-01  1.0260        0.0061      0.0027     0.0062   -0.0050        0.0160      0.0069     0.0112    0.0026
  3.42  0.3748  0.1753  3.7100  3.489E+00  3.28E-02   4.13E-01  1.0344       -0.0111      0.0022     0.0047   -0.0070       -0.0186      0.0074     0.0091    0.0057
  3.42  0.3748  0.1753  4.1820  1.672E+00  2.15E-02   1.95E-01  1.0399       -0.0204      0.0031     0.0046   -0.0095        0.0239      0.0098     0.0116    0.0059
  3.42  0.3748  0.1753  4.7080  7.462E-01  1.42E-02   8.73E-02  1.0473       -0.0308      0.0046     0.0045   -0.0120        0.0219      0.0151     0.0117    0.0093
  3.42  0.3748  0.1753  5.2930  3.314E-01  8.28E-03   3.82E-02  1.0603       -0.0136      0.0061     0.0051   -0.0172        0.0904      0.0204     0.0100    0.0237
  3.42  0.3748  0.1753  5.9520  9.426E-02  4.49E-03   1.16E-02  1.0361        0.0251      0.0112     0.0049   -0.0148        0.0505      0.0383     0.0231    0.0133
  3.42  0.3748  0.1753  6.6940  4.127E-02  2.96E-03   5.43E-03  0.9763        0.0122      0.0173     0.0055   -0.0110        0.1058      0.0588     0.0145    0.0124
  3.42  0.3748  0.2051  3.2650  4.135E+00  4.40E-02   5.02E-01  1.0236       -0.0010      0.0028     0.0048   -0.0051        0.0161      0.0073     0.0115    0.0032
  3.42  0.3748  0.2051  3.7100  2.163E+00  2.31E-02   2.56E-01  1.0288       -0.0056      0.0026     0.0052   -0.0079       -0.0127      0.0083     0.0099    0.0050
  3.42  0.3748  0.2051  4.1820  1.031E+00  1.53E-02   1.20E-01  1.0357       -0.0238      0.0036     0.0052   -0.0102        0.0192      0.0120     0.0123    0.0092
  3.42  0.3748  0.2051  4.7080  4.416E-01  1.00E-02   5.14E-02  1.0454       -0.0254      0.0056     0.0058   -0.0138        0.0678      0.0178     0.0168    0.0162
  3.42  0.3748  0.2051  5.2930  1.730E-01  6.04E-03   2.02E-02  1.0387       -0.0111      0.0085     0.0085   -0.0134        0.0376      0.0280     0.0154    0.0071
  3.42  0.3748  0.2051  5.9520  6.508E-02  3.33E-03   7.88E-03  1.0363        0.0450      0.0128     0.0113   -0.0187        0.1406      0.0432     0.0119    0.0282
  3.42  0.3748  0.2051  6.6940  2.752E-02  2.71E-03   4.04E-03  0.9392        0.0944      0.0263     0.0173   -0.0102        0.2464      0.0913     0.0267    0.0124
  3.42  0.3748  0.2362  2.9490  4.071E+00  1.11E-01   4.85E-01  1.0139        0.0144      0.0081     0.0054   -0.0043        0.0127      0.0152     0.0086    0.0006
  3.42  0.3748  0.2362  3.2650  2.580E+00  2.95E-02   3.09E-01  1.0188       -0.0001      0.0030     0.0046   -0.0060        0.0116      0.0079     0.0099    0.0043
  3.42  0.3748  0.2362  3.7100  1.273E+00  1.61E-02   1.49E-01  1.0247       -0.0136      0.0032     0.0051   -0.0084        0.0039      0.0098     0.0112    0.0080
  3.42  0.3748  0.2362  4.1820  6.087E-01  1.15E-02   7.14E-02  1.0298       -0.0133      0.0047     0.0070   -0.0104        0.0174      0.0150     0.0161    0.0092
  3.42  0.3748  0.2362  4.7080  2.501E-01  6.79E-03   2.94E-02  1.0323       -0.0260      0.0065     0.0071   -0.0118        0.0418      0.0219     0.0158    0.0050
  3.42  0.3748  0.2362  5.2930  9.463E-02  4.55E-03   1.10E-02  1.0529       -0.0036      0.0120     0.0069   -0.0199        0.1182      0.0387     0.0369    0.0279
  3.42  0.3748  0.2362  5.9520  3.763E-02  2.23E-03   5.07E-03  1.0131        0.0782      0.0147     0.0039   -0.0163        0.1457      0.0501     0.0260    0.0213
  3.42  0.3748  0.2686  2.9490  2.754E+00  6.46E-02   3.26E-01  1.0114        0.0168      0.0068     0.0048   -0.0046        0.0026      0.0133     0.0102    0.0041
  3.42  0.3748  0.2686  3.2650  1.565E+00  2.02E-02   1.88E-01  1.0148        0.0006      0.0034     0.0056   -0.0062       -0.0019      0.0090     0.0083    0.0051
  3.42  0.3748  0.2686  3.7100  7.532E-01  1.17E-02   9.11E-02  1.0183       -0.0096      0.0039     0.0051   -0.0081        0.0076      0.0116     0.0143    0.0042
  3.42  0.3748  0.2686  4.1820  3.500E-01  8.46E-03   4.19E-02  1.0244       -0.0260      0.0062     0.0086   -0.0107        0.0677      0.0196     0.0129    0.0050
  3.42  0.3748  0.2686  4.7080  1.386E-01  4.28E-03   1.62E-02  1.0403       -0.0168      0.0077     0.0100   -0.0164        0.0419      0.0264     0.0203    0.0184
  3.42  0.3748  0.2686  5.2930  4.629E-02  3.11E-03   6.54E-03  1.0335        0.0613      0.0168     0.0164   -0.0175        0.1426      0.0561     0.0188    0.0208
  3.42  0.3748  0.2686  5.9520  2.393E-02  1.86E-03   3.23E-03  0.9878        0.1330      0.0211     0.0086   -0.0154        0.3439      0.0717     0.0248    0.0214
  3.42  0.3748  0.3025  2.9490  1.606E+00  3.64E-02   1.91E-01  1.0085        0.0050      0.0065     0.0044   -0.0053       -0.0083      0.0131     0.0108    0.0035
  3.42  0.3748  0.3025  3.2650  9.461E-01  1.41E-02   1.12E-01  1.0111        0.0072      0.0039     0.0055   -0.0071        0.0356      0.0103     0.0122    0.0038
  3.42  0.3748  0.3025  3.7100  4.306E-01  8.45E-03   5.27E-02  1.0157       -0.0144      0.0050     0.0074   -0.0095        0.0216      0.0145     0.0130    0.0061
  3.42  0.3748  0.3025  4.1820  1.852E-01  5.76E-03   2.32E-02  1.0234       -0.0215      0.0078     0.0101   -0.0126        0.0333      0.0249     0.0188    0.0126
  3.42  0.3748  0.3025  4.7080  7.527E-02  3.14E-03   9.14E-03  1.0264       -0.0347      0.0106     0.0117   -0.0147        0.0072      0.0352     0.0221    0.0138
  3.42  0.3748  0.3025  5.2930  2.652E-02  2.17E-03   3.21E-03  1.0225        0.0361      0.0206     0.0143   -0.0179        0.2013      0.0744     0.0522    0.0222
  3.42  0.3748  0.3025  5.9520  1.046E-02  1.56E-03   1.80E-03  0.9302        0.0681      0.0364     0.0033   -0.0119        0.0119      0.1264     0.0812    0.0152
  3.42  0.3748  0.3379  2.9490  9.828E-01  2.16E-02   1.16E-01  1.0032        0.0150      0.0062     0.0057   -0.0063        0.0081      0.0130     0.0085    0.0044
  3.42  0.3748  0.3379  3.2650  5.516E-01  9.94E-03   6.64E-02  1.0049        0.0032      0.0046     0.0054   -0.0079       -0.0157      0.0126     0.0113    0.0061
  3.42  0.3748  0.3379  3.7100  2.361E-01  6.43E-03   2.94E-02  1.0067       -0.0224      0.0069     0.0054   -0.0093        0.0043      0.0206     0.0094    0.0075
  3.42  0.3748  0.3379  4.1820  9.320E-02  3.46E-03   1.29E-02  1.0107       -0.0385      0.0096     0.0075   -0.0113        0.0485      0.0299     0.0168    0.0073
  3.42  0.3748  0.3379  4.7080  3.974E-02  2.59E-03   5.08E-03  1.0189       -0.0405      0.0165     0.0172   -0.0153        0.0421      0.0538     0.0349    0.0143
  3.42  0.3748  0.3379  5.2930  1.251E-02  1.34E-03   2.25E-03  0.9967       -0.0290      0.0272     0.0284   -0.0158        0.0962      0.0919     0.0646    0.0202
  3.42  0.3748  0.3748  2.9490  5.627E-01  1.30E-02   6.75E-02  0.9951        0.0027      0.0063     0.0040   -0.0064        0.0068      0.0140     0.0118    0.0050
  3.42  0.3748  0.3748  3.2650  2.902E-01  7.13E-03   3.56E-02  0.9952       -0.0078      0.0063     0.0071   -0.0072       -0.0274      0.0173     0.0084    0.0049
  3.42  0.3748  0.3748  3.7100  1.133E-01  4.52E-03   1.48E-02  0.9977       -0.0065      0.0104     0.0067   -0.0088        0.0902      0.0284     0.0109    0.0044
  3.42  0.3748  0.3748  4.1820  4.965E-02  2.35E-03   6.93E-03  1.0054       -0.0255      0.0121     0.0103   -0.0120        0.0574      0.0356     0.0252    0.0078
  3.42  0.3748  0.3748  4.7080  1.741E-02  1.95E-03   3.81E-03  1.0054       -0.0392      0.0252     0.0135   -0.0153       -0.2563      0.1047     0.0280    0.0171
  3.42  0.3748  0.4134  2.9490  2.849E-01  7.91E-03   3.54E-02  0.9873       -0.0052      0.0075     0.0044   -0.0063        0.0085      0.0171     0.0135    0.0041
  3.42  0.3748  0.4134  3.2650  1.472E-01  5.67E-03   1.83E-02  0.9875       -0.0020      0.0100     0.0075   -0.0072        0.0018      0.0262     0.0160    0.0035
  3.42  0.3748  0.4134  3.7100  6.282E-02  2.54E-03   8.07E-03  0.9911       -0.0133      0.0104     0.0108   -0.0096        0.0519      0.0303     0.0155    0.0043
  3.42  0.3748  0.4134  4.1820  2.351E-02  1.92E-03   3.48E-03  0.9955       -0.0236      0.0209     0.0064   -0.0129        0.1456      0.0695     0.0237    0.0117
  3.42  0.3748  0.4537  2.9490  1.368E-01  5.74E-03   1.75E-02  0.9800       -0.0313      0.0114     0.0061   -0.0065        0.0194      0.0266     0.0122    0.0032
  3.42  0.3748  0.4537  3.2650  7.405E-02  3.26E-03   9.68E-03  0.9803       -0.0101      0.0116     0.0088   -0.0078        0.0454      0.0305     0.0273    0.0029
  3.42  0.3748  0.4537  3.7100  3.373E-02  2.08E-03   4.33E-03  0.9831       -0.0111      0.0157     0.0079   -0.0104       -0.0178      0.0458     0.0328    0.0068
  3.42  0.3748  0.4958  2.9490  7.101E-02  3.40E-03   9.79E-03  0.9712       -0.0446      0.0128     0.0080   -0.0069       -0.0046      0.0316     0.0190    0.0024
  3.42  0.3748  0.4958  3.2650  4.179E-02  2.28E-03   5.95E-03  0.9715       -0.0189      0.0141     0.0108   -0.0085        0.0065      0.0390     0.0272    0.0036
  3.42  0.3748  0.4958  3.7100  1.612E-02  2.10E-03   2.24E-03  0.9680       -0.0847      0.0366     0.0094   -0.0108        0.0476      0.1097     0.0346    0.0076
  3.42  0.3748  0.5397  2.9490  4.378E-02  2.31E-03   5.84E-03  0.9607       -0.0041      0.0139     0.0144   -0.0076       -0.0072      0.0343     0.0395    0.0019
  3.42  0.3748  0.5397  3.2650  2.564E-02  2.58E-03   4.51E-03  0.9584       -0.0190      0.0256     0.0134   -0.0092        0.0516      0.0747     0.0732    0.0036
  3.42  0.3748  0.5855  2.9490  1.926E-02  2.34E-03   3.23E-03  0.9465       -0.0258      0.0336     0.0111   -0.0083       -0.0130      0.0867     0.0505    0.0010
  3.42  0.4134  0.0682  3.7100  2.086E+01  2.47E+00   2.59E+00  1.0172        0.0252      0.0386     0.0131   -0.0089       -0.0226      0.0481     0.0174    0.0038
  3.42  0.4134  0.0682  4.1820  4.133E+00  7.11E-02   5.16E-01  1.0491        0.0080      0.0052     0.0191   -0.0157        0.0008      0.0124     0.0200   -0.0026
  3.42  0.4134  0.0682  4.7080  1.052E+00  1.78E-02   1.35E-01  1.1396       -0.0105      0.0048     0.0213   -0.0334       -0.0115      0.0139     0.0171    0.0101
  3.42  0.4134  0.0682  5.2930  3.397E-01  1.12E-02   5.69E-02  1.1845       -0.0068      0.0098     0.0261   -0.0207        0.0717      0.0272     0.0373    0.0103
  3.42  0.4134  0.0682  5.9520  1.817E-01  6.69E-03   3.38E-02  1.3603       -0.0295      0.0108     0.0288   -0.0254        0.0339      0.0300     0.0311   -0.0064
  3.42  0.4134  0.0682  6.6940  7.445E-02  6.78E-03   1.39E-02  1.1303       -0.0472      0.0279     0.0097   -0.0287        0.0860      0.0620     0.0309    0.0328
  3.42  0.4134  0.0933  3.7100  1.040E+01  1.22E-01   1.23E+00  1.0163        0.0191      0.0038     0.0073   -0.0079        0.0110      0.0065     0.0135    0.0008
  3.42  0.4134  0.0933  4.1820  4.182E+00  2.99E-02   4.85E-01  1.0262       -0.0087      0.0020     0.0099   -0.0126       -0.0129      0.0056     0.0140    0.0030
  3.42  0.4134  0.0933  4.7080  1.679E+00  1.67E-02   2.56E-01  1.0395       -0.0108      0.0028     0.0263   -0.0157        0.0145      0.0082     0.0155    0.0154
  3.42  0.4134  0.0933  5.2930  6.350E-01  1.04E-02   8.60E-02  1.0407        0.0008      0.0046     0.0165   -0.0117        0.0112      0.0134     0.0133   -0.0006
  3.42  0.4134  0.0933  5.9520  2.685E-01  5.53E-03   5.44E-02  1.0808       -0.0158      0.0060     0.0236   -0.0258        0.0396      0.0167     0.0152    0.0269
  3.42  0.4134  0.0933  6.6940  1.125E-01  4.53E-03   1.95E-02  0.9658       -0.0434      0.0121     0.0282   -0.0085        0.0686      0.0314     0.0133    0.0077
  3.42  0.4134  0.1194  3.2650  1.083E+01  2.99E-01   1.29E+00  1.0074        0.0124      0.0096     0.0076   -0.0029       -0.0070      0.0143     0.0144    0.0000
  3.42  0.4134  0.1194  3.7100  5.843E+00  4.66E-02   6.90E-01  1.0120        0.0009      0.0025     0.0066   -0.0082        0.0074      0.0052     0.0123    0.0017
  3.42  0.4134  0.1194  4.1820  2.636E+00  1.97E-02   3.05E-01  1.0180       -0.0106      0.0021     0.0055   -0.0113        0.0011      0.0060     0.0119    0.0071
  3.42  0.4134  0.1194  4.7080  1.095E+00  1.19E-02   1.25E-01  1.0216       -0.0115      0.0031     0.0056   -0.0122        0.0124      0.0089     0.0133    0.0075
  3.42  0.4134  0.1194  5.2930  4.314E-01  7.46E-03   5.32E-02  1.0255       -0.0103      0.0049     0.0063   -0.0127        0.0670      0.0145     0.0161    0.0021
  3.42  0.4134  0.1194  5.9520  1.637E-01  3.81E-03   2.92E-02  1.0329       -0.0108      0.0066     0.0132   -0.0227        0.0138      0.0187     0.0206    0.0357
  3.42  0.4134  0.1194  6.6940  5.802E-02  2.50E-03   9.72E-03  0.9262       -0.0091      0.0120     0.0175   -0.0081        0.0358      0.0344     0.0219    0.0062
  3.42  0.4134  0.1468  3.2650  6.417E+00  1.32E-01   7.68E-01  1.0046        0.0155      0.0071     0.0072   -0.0048        0.0159      0.0112     0.0145    0.0007
  3.42  0.4134  0.1468  3.7100  3.197E+00  3.00E-02   3.77E-01  1.0084       -0.0085      0.0029     0.0063   -0.0087       -0.0006      0.0061     0.0125    0.0039
  3.42  0.4134  0.1468  4.1820  1.495E+00  1.42E-02   1.72E-01  1.0139       -0.0173      0.0028     0.0050   -0.0110        0.0108      0.0072     0.0131    0.0069
  3.42  0.4134  0.1468  4.7080  6.684E-01  8.30E-03   7.71E-02  1.0166       -0.0237      0.0035     0.0050   -0.0126       -0.0021      0.0102     0.0137    0.0044
  3.42  0.4134  0.1468  5.2930  2.603E-01  5.05E-03   3.01E-02  1.0241       -0.0157      0.0055     0.0081   -0.0165        0.0222      0.0159     0.0179    0.0101
  3.42  0.4134  0.1468  5.9520  8.823E-02  2.53E-03   1.26E-02  0.9912       -0.0073      0.0080     0.0078   -0.0137        0.0739      0.0238     0.0146    0.0112
  3.42  0.4134  0.1468  6.6940  2.871E-02  1.63E-03   4.22E-03  0.8542        0.0193      0.0159     0.0054   -0.0089        0.0511      0.0477     0.0301    0.0079
  3.42  0.4134  0.1753  3.2650  3.992E+00  4.93E-02   4.78E-01  1.0020        0.0019      0.0043     0.0070   -0.0063        0.0084      0.0078     0.0138    0.0020
  3.42  0.4134  0.1753  3.7100  1.877E+00  1.54E-02   2.21E-01  1.0072       -0.0097      0.0024     0.0050   -0.0093       -0.0028      0.0063     0.0121    0.0051
  3.42  0.4134  0.1753  4.1820  8.805E-01  9.63E-03   1.02E-01  1.0112       -0.0142      0.0032     0.0048   -0.0122        0.0194      0.0085     0.0141    0.0051
  3.42  0.4134  0.1753  4.7080  3.856E-01  5.89E-03   4.47E-02  1.0174       -0.0266      0.0044     0.0046   -0.0147        0.0093      0.0123     0.0142    0.0074
  3.42  0.4134  0.1753  5.2930  1.523E-01  3.49E-03   1.74E-02  1.0327       -0.0358      0.0068     0.0055   -0.0233        0.0387      0.0191     0.0128    0.0306
  3.42  0.4134  0.1753  5.9520  4.877E-02  1.72E-03   5.98E-03  0.9870        0.0065      0.0102     0.0052   -0.0185        0.0623      0.0305     0.0250    0.0235
  3.42  0.4134  0.2051  3.2650  2.514E+00  2.82E-02   3.04E-01  1.0003       -0.0007      0.0037     0.0050   -0.0072        0.0088      0.0073     0.0141    0.0034
  3.42  0.4134  0.2051  3.7100  1.185E+00  1.07E-02   1.39E-01  1.0045       -0.0099      0.0027     0.0056   -0.0109       -0.0051      0.0071     0.0128    0.0043
  3.42  0.4134  0.2051  4.1820  5.277E-01  6.71E-03   6.10E-02  1.0105       -0.0234      0.0037     0.0056   -0.0137       -0.0081      0.0101     0.0148    0.0074
  3.42  0.4134  0.2051  4.7080  2.296E-01  4.16E-03   2.65E-02  1.0207       -0.0277      0.0054     0.0064   -0.0183        0.0385      0.0145     0.0189    0.0151
  3.42  0.4134  0.2051  5.2930  7.641E-02  2.31E-03   8.86E-03  1.0077       -0.0376      0.0088     0.0098   -0.0177        0.0103      0.0250     0.0176    0.0122
  3.42  0.4134  0.2051  5.9520  2.843E-02  1.20E-03   3.42E-03  0.9563        0.0532      0.0122     0.0133   -0.0164        0.0914      0.0349     0.0144    0.0177
  3.42  0.4134  0.2362  3.2650  1.517E+00  1.72E-02   1.81E-01  0.9971        0.0092      0.0037     0.0048   -0.0088        0.0205      0.0074     0.0127    0.0027
  3.42  0.4134  0.2362  3.7100  7.218E-01  7.63E-03   8.38E-02  1.0022       -0.0102      0.0032     0.0055   -0.0122       -0.0079      0.0082     0.0139    0.0061
  3.42  0.4134  0.2362  4.1820  3.172E-01  4.83E-03   3.69E-02  1.0108       -0.0303      0.0045     0.0080   -0.0157        0.0209      0.0124     0.0183    0.0111
  3.42  0.4134  0.2362  4.7080  1.313E-01  2.91E-03   1.53E-02  1.0186       -0.0281      0.0065     0.0081   -0.0199        0.0150      0.0188     0.0180    0.0184
  3.42  0.4134  0.2362  5.2930  4.151E-02  1.63E-03   4.77E-03  1.0246       -0.0097      0.0119     0.0078   -0.0272        0.1046      0.0336     0.0387    0.0370
  3.42  0.4134  0.2362  5.9520  1.533E-02  8.81E-04   2.07E-03  0.8948        0.0567      0.0176     0.0037   -0.0166        0.1325      0.0485     0.0277    0.0204
  3.42  0.4134  0.2686  3.2650  9.186E-01  1.12E-02   1.10E-01  0.9937        0.0129      0.0040     0.0062   -0.0100        0.0176      0.0081     0.0115    0.0039
  3.42  0.4134  0.2686  3.7100  4.303E-01  5.58E-03   5.18E-02  1.0010       -0.0046      0.0039     0.0055   -0.0134        0.0205      0.0099     0.0166    0.0085
  3.42  0.4134  0.2686  4.1820  1.859E-01  3.40E-03   2.21E-02  1.0090       -0.0231      0.0055     0.0100   -0.0171        0.0256      0.0151     0.0153    0.0126
  3.42  0.4134  0.2686  4.7080  7.552E-02  2.02E-03   8.73E-03  1.0172       -0.0450      0.0082     0.0117   -0.0211        0.0810      0.0234     0.0222    0.0154
  3.42  0.4134  0.2686  5.2930  2.587E-02  1.23E-03   3.66E-03  0.9990        0.0467      0.0142     0.0195   -0.0235        0.1992      0.0411     0.0208    0.0272
  3.42  0.4134  0.3025  2.5450  1.906E+00  6.17E-02   2.25E-01  0.9847        0.0174      0.0117     0.0044   -0.0033       -0.0093      0.0198     0.0139    0.0002
  3.42  0.4134  0.3025  3.2650  5.630E-01  7.88E-03   6.62E-02  0.9921        0.0027      0.0045     0.0060   -0.0110        0.0094      0.0094     0.0147    0.0059
  3.42  0.4134  0.3025  3.7100  2.404E-01  3.90E-03   2.93E-02  0.9965       -0.0179      0.0049     0.0085   -0.0136        0.0224      0.0124     0.0154    0.0057
  3.42  0.4134  0.3025  4.1820  1.013E-01  2.35E-03   1.26E-02  1.0064       -0.0283      0.0070     0.0118   -0.0176        0.0241      0.0190     0.0208    0.0083
  3.42  0.4134  0.3025  4.7080  3.896E-02  1.45E-03   4.70E-03  1.0242       -0.0162      0.0115     0.0138   -0.0264        0.0869      0.0319     0.0239    0.0318
  3.42  0.4134  0.3025  5.2930  1.365E-02  8.38E-04   1.64E-03  0.9736        0.0358      0.0183     0.0170   -0.0240        0.1627      0.0559     0.0542    0.0315
  3.42  0.4134  0.3379  2.9490  5.904E-01  1.30E-02   6.93E-02  0.9846        0.0160      0.0078     0.0063   -0.0093        0.0157      0.0136     0.0116    0.0027
  3.42  0.4134  0.3379  3.2650  3.144E-01  5.41E-03   3.75E-02  0.9874       -0.0067      0.0055     0.0058   -0.0116       -0.0164      0.0118     0.0139    0.0029
  3.42  0.4134  0.3379  3.7100  1.324E-01  2.80E-03   1.64E-02  0.9958       -0.0134      0.0065     0.0059   -0.0155        0.0496      0.0160     0.0123    0.0068
  3.42  0.4134  0.3379  4.1820  5.285E-02  1.60E-03   7.29E-03  1.0137       -0.0178      0.0093     0.0086   -0.0225        0.0615      0.0243     0.0189    0.0234
  3.42  0.4134  0.3379  4.7080  1.876E-02  1.04E-03   2.39E-03  1.0089       -0.0514      0.0173     0.0206   -0.0246        0.0771      0.0478     0.0367    0.0250
  3.42  0.4134  0.3748  2.2380  1.213E+00  6.65E-02   1.43E-01  0.9759        0.0087      0.0183     0.0065   -0.0013        0.0104      0.0276     0.0117    0.0001
  3.42  0.4134  0.3748  2.9490  3.372E-01  8.71E-03   3.99E-02  0.9820        0.0009      0.0091     0.0039   -0.0109       -0.0300      0.0160     0.0144    0.0031
  3.42  0.4134  0.3748  3.2650  1.708E-01  3.74E-03   2.07E-02  0.9857       -0.0136      0.0070     0.0080   -0.0134        0.0051      0.0151     0.0116    0.0062
  3.42  0.4134  0.3748  3.7100  7.319E-02  1.95E-03   9.45E-03  0.9942       -0.0325      0.0083     0.0076   -0.0170        0.0505      0.0201     0.0136    0.0128
  3.42  0.4134  0.3748  4.1820  2.734E-02  1.18E-03   3.80E-03  1.0025       -0.0046      0.0128     0.0121   -0.0206        0.0028      0.0328     0.0270    0.0151
  3.42  0.4134  0.3748  4.7080  8.430E-03  7.10E-04   1.88E-03  0.9890       -0.0295      0.0258     0.0160   -0.0246        0.1029      0.0724     0.0298    0.0295
  3.42  0.4134  0.4134  2.2380  7.684E-01  2.92E-02   9.27E-02  0.9729        0.0274      0.0133     0.0057   -0.0051        0.0303      0.0217     0.0131    0.0007
  3.42  0.4134  0.4134  3.2650  1.028E-01  2.83E-03   1.24E-02  0.9770       -0.0042      0.0087     0.0086   -0.0128        0.0167      0.0187     0.0182    0.0061
  3.42  0.4134  0.4134  3.7100  3.520E-02  1.26E-03   4.42E-03  0.9852       -0.0493      0.0113     0.0127   -0.0160        0.0090      0.0277     0.0177    0.0071
  3.42  0.4134  0.4134  4.1820  1.546E-02  1.03E-03   2.28E-03  0.9990       -0.0735      0.0219     0.0072   -0.0233        0.0704      0.0540     0.0255    0.0222
  3.42  0.4134  0.4537  2.9490  8.963E-02  3.01E-03   1.11E-02  0.9667       -0.0238      0.0113     0.0067   -0.0107       -0.0356      0.0213     0.0147    0.0029
  3.42  0.4134  0.4537  3.2650  5.208E-02  1.75E-03   6.51E-03  0.9699       -0.0191      0.0109     0.0102   -0.0124        0.0517      0.0229     0.0290    0.0023
  3.42  0.4134  0.4537  3.7100  2.005E-02  1.14E-03   2.56E-03  0.9829       -0.0372      0.0179     0.0091   -0.0185       -0.0281      0.0439     0.0345    0.0111
  3.42  0.4134  0.4537  4.1820  7.041E-03  6.88E-04   1.97E-03  0.9559       -0.0600      0.0314     0.0080   -0.0220        0.1293      0.0741     0.0333    0.0209
  3.42  0.4134  0.4958  1.9530  4.611E-01  2.85E-02   5.75E-02  0.9605        0.0096      0.0204     0.0038   -0.0048        0.0105      0.0297     0.0112    0.0013
  3.42  0.4134  0.4958  2.9490  5.275E-02  1.93E-03   6.84E-03  0.9593       -0.0152      0.0121     0.0092   -0.0109       -0.0288      0.0240     0.0210    0.0007
  3.42  0.4134  0.4958  3.2650  2.482E-02  1.33E-03   3.52E-03  0.9650       -0.0574      0.0175     0.0127   -0.0145        0.0173      0.0376     0.0289    0.0039
  3.42  0.4134  0.4958  3.7100  9.796E-03  9.05E-04   1.36E-03  0.9654       -0.0508      0.0299     0.0110   -0.0195        0.0712      0.0698     0.0363    0.0140
  3.42  0.4134  0.5397  1.6750  4.773E-01  3.81E-02   6.09E-02  0.9536        0.0068      0.0254     0.0040   -0.0010        0.0471      0.0355     0.0122    0.0001
  3.42  0.4134  0.5397  2.9490  2.537E-02  1.43E-03   3.36E-03  0.9516        0.0327      0.0185     0.0171   -0.0124        0.0678      0.0344     0.0413    0.0010
  3.42  0.4134  0.5855  1.6750  1.739E-01  2.38E-02   2.32E-02  0.9487       -0.1175      0.0468     0.0106   -0.0052       -0.1938      0.0644     0.0234    0.0011
  3.42  0.4134  0.6334  1.4230  2.750E-01  3.09E-02   5.41E-02  0.9427        0.0819      0.0367     0.0395   -0.0036        0.2351      0.0551     0.0915    0.0007
  3.42  0.4134  0.7900  0.9690  5.060E-02  2.40E-02   1.12E-02  0.9178       -0.3431      0.2208     0.0412   -0.0056       -1.1394      0.5658     0.0896   -0.0003
  3.42  0.4537  0.0682  4.1820  1.171E+00  4.91E-02   1.45E-01  1.0297        0.0025      0.0146     0.0212   -0.0179       -0.0456      0.0267     0.0230   -0.0082
  3.42  0.4537  0.0682  4.7080  2.077E-01  9.10E-03   2.64E-02  1.1873       -0.0164      0.0146     0.0237   -0.0396        0.0730      0.0367     0.0203    0.0268
  3.42  0.4537  0.0682  5.2930  8.905E-02  4.50E-03   1.47E-02  1.4308        0.0185      0.0154     0.0290   -0.0267        0.0278      0.0432     0.0398   -0.0534
  3.42  0.4537  0.0682  5.9520  6.307E-02  5.70E-03   1.17E-02  1.5938       -0.0428      0.0319     0.0319   -0.0768        0.0275      0.0677     0.0336    0.0840
  3.42  0.4537  0.0682  6.6940  6.112E-03  3.08E-03   1.13E-03  2.1690       -0.0870      0.1822     0.0109   -0.0628       -0.0214      0.2206     0.0334    0.0517
  3.42  0.4537  0.0933  3.7100  6.581E+00  1.18E-01   7.49E-01  0.9890        0.0303      0.0065     0.0082   -0.0089        0.0131      0.0098     0.0172    0.0011
  3.42  0.4537  0.0933  4.1820  1.925E+00  1.80E-02   2.19E-01  0.9980       -0.0003      0.0030     0.0111   -0.0134       -0.0070      0.0074     0.0177    0.0026
  3.42  0.4537  0.0933  4.7080  7.275E-01  9.37E-03   1.09E-01  1.0078       -0.0059      0.0040     0.0291   -0.0135       -0.0130      0.0108     0.0189    0.0083
  3.42  0.4537  0.0933  5.2930  2.770E-01  4.93E-03   3.73E-02  1.0421       -0.0181      0.0056     0.0183   -0.0156        0.0233      0.0147     0.0170   -0.0015
  3.42  0.4537  0.0933  5.9520  1.427E-01  4.40E-03   2.88E-02  1.0065       -0.0829      0.0111     0.0262   -0.0155        0.1312      0.0250     0.0187    0.0147
  3.42  0.4537  0.1194  3.2650  7.737E+00  2.84E-01   8.72E-01  0.9825        0.0229      0.0144     0.0085   -0.0032        0.0058      0.0203     0.0180    0.0003
  3.42  0.4537  0.1194  3.7100  3.652E+00  3.77E-02   4.14E-01  0.9862       -0.0012      0.0037     0.0074   -0.0087        0.0061      0.0068     0.0162    0.0012
  3.42  0.4537  0.1194  4.1820  1.464E+00  1.33E-02   1.66E-01  0.9901       -0.0096      0.0029     0.0063   -0.0115       -0.0128      0.0075     0.0159    0.0060
  3.42  0.4537  0.1194  4.7080  5.731E-01  7.38E-03   6.45E-02  0.9908       -0.0190      0.0040     0.0064   -0.0113        0.0045      0.0109     0.0171    0.0020
  3.42  0.4537  0.1194  5.2930  2.119E-01  4.03E-03   2.60E-02  1.0063       -0.0042      0.0060     0.0071   -0.0171        0.0620      0.0162     0.0195    0.0107
  3.42  0.4537  0.1194  5.9520  7.517E-02  2.32E-03   1.33E-02  0.9514       -0.0115      0.0096     0.0147   -0.0122        0.0261      0.0260     0.0235    0.0105
  3.42  0.4537  0.1468  3.2650  4.349E+00  1.11E-01   4.93E-01  0.9809        0.0207      0.0101     0.0081   -0.0050        0.0151      0.0151     0.0181    0.0003
  3.42  0.4537  0.1468  3.7100  2.017E+00  2.19E-02   2.29E-01  0.9834       -0.0033      0.0038     0.0072   -0.0092        0.0010      0.0073     0.0164    0.0028
  3.42  0.4537  0.1468  4.1820  8.963E-01  9.76E-03   1.01E-01  0.9868       -0.0248      0.0035     0.0057   -0.0111       -0.0085      0.0088     0.0169    0.0057
  3.42  0.4537  0.1468  4.7080  3.636E-01  5.32E-03   4.11E-02  0.9885       -0.0160      0.0046     0.0057   -0.0125       -0.0061      0.0123     0.0174    0.0025
  3.42  0.4537  0.1468  5.2930  1.352E-01  2.98E-03   1.55E-02  1.0043       -0.0123      0.0070     0.0091   -0.0234       -0.0208      0.0192     0.0211    0.0314
  3.42  0.4537  0.1468  5.9520  4.443E-02  1.69E-03   6.19E-03  0.9095       -0.0065      0.0118     0.0088   -0.0116        0.0580      0.0326     0.0181    0.0097
  3.42  0.4537  0.1753  3.2650  2.761E+00  5.48E-02   3.13E-01  0.9788        0.0001      0.0080     0.0079   -0.0065        0.0050      0.0131     0.0175    0.0012
  3.42  0.4537  0.1753  3.7100  1.229E+00  1.34E-02   1.39E-01  0.9825       -0.0056      0.0038     0.0057   -0.0097        0.0046      0.0079     0.0161    0.0048
  3.42  0.4537  0.1753  4.1820  5.490E-01  7.46E-03   6.21E-02  0.9848       -0.0200      0.0044     0.0055   -0.0123       -0.0319      0.0105     0.0178    0.0037
  3.42  0.4537  0.1753  4.7080  2.173E-01  3.91E-03   2.48E-02  0.9912       -0.0241      0.0058     0.0053   -0.0155       -0.0150      0.0149     0.0178    0.0077
  3.42  0.4537  0.1753  5.2930  7.982E-02  2.03E-03   9.03E-03  0.9736       -0.0169      0.0079     0.0063   -0.0162       -0.0234      0.0217     0.0167    0.0133
  3.42  0.4537  0.2051  2.9490  2.790E+00  5.96E-02   3.16E-01  0.9751        0.0118      0.0090     0.0055   -0.0041        0.0331      0.0162     0.0175    0.0006
  3.42  0.4537  0.2051  3.2650  1.783E+00  2.73E-02   2.03E-01  0.9771       -0.0048      0.0060     0.0057   -0.0079        0.0079      0.0105     0.0177    0.0028
  3.42  0.4537  0.2051  3.7100  7.427E-01  8.17E-03   8.44E-02  0.9812       -0.0077      0.0036     0.0063   -0.0113       -0.0104      0.0084     0.0166    0.0040
  3.42  0.4537  0.2051  4.1820  3.309E-01  4.90E-03   3.76E-02  0.9862       -0.0309      0.0047     0.0064   -0.0144       -0.0171      0.0120     0.0183    0.0062
  3.42  0.4537  0.2051  4.7080  1.274E-01  2.74E-03   1.44E-02  0.9993       -0.0312      0.0070     0.0072   -0.0215       -0.0140      0.0181     0.0220    0.0207
  3.42  0.4537  0.2051  5.2930  4.154E-02  1.37E-03   4.77E-03  0.9726       -0.0124      0.0105     0.0110   -0.0216       -0.0046      0.0285     0.0208    0.0241
  3.42  0.4537  0.2362  2.9490  1.678E+00  3.28E-02   1.90E-01  0.9730       -0.0006      0.0083     0.0066   -0.0062       -0.0041      0.0148     0.0158    0.0017
  3.42  0.4537  0.2362  3.2650  1.012E+00  1.53E-02   1.15E-01  0.9767        0.0022      0.0059     0.0055   -0.0093        0.0284      0.0106     0.0166    0.0035
  3.42  0.4537  0.2362  3.7100  4.675E-01  5.75E-03   5.34E-02  0.9809       -0.0112      0.0041     0.0063   -0.0136       -0.0128      0.0098     0.0175    0.0050
  3.42  0.4537  0.2362  4.1820  2.025E-01  3.52E-03   2.30E-02  0.9902       -0.0227      0.0057     0.0090   -0.0174        0.0175      0.0144     0.0214    0.0112
  3.42  0.4537  0.2362  4.7080  7.697E-02  2.06E-03   8.83E-03  0.9919       -0.0279      0.0087     0.0090   -0.0213        0.0425      0.0224     0.0211    0.0188
  3.42  0.4537  0.2362  5.2930  2.590E-02  1.04E-03   2.94E-03  0.9424        0.0208      0.0135     0.0088   -0.0207        0.1555      0.0361     0.0411    0.0222
  3.42  0.4537  0.2686  2.9490  1.211E+00  2.22E-02   1.38E-01  0.9724        0.0130      0.0078     0.0057   -0.0078        0.0098      0.0140     0.0168    0.0025
  3.42  0.4537  0.2686  3.2650  6.363E-01  9.82E-03   7.25E-02  0.9752       -0.0009      0.0058     0.0070   -0.0117        0.0119      0.0107     0.0156    0.0036
  3.42  0.4537  0.2686  3.7100  2.722E-01  3.98E-03   3.14E-02  0.9829       -0.0183      0.0049     0.0063   -0.0153        0.0124      0.0117     0.0199    0.0090
  3.42  0.4537  0.2686  4.1820  1.177E-01  2.42E-03   1.35E-02  0.9990       -0.0167      0.0068     0.0112   -0.0227        0.0126      0.0170     0.0188    0.0222
  3.42  0.4537  0.2686  4.7080  4.077E-02  1.36E-03   4.66E-03  1.0012        0.0300      0.0110     0.0130   -0.0270        0.0944      0.0281     0.0250    0.0281
  3.42  0.4537  0.3025  2.5450  1.400E+00  3.74E-02   1.60E-01  0.9658        0.0154      0.0106     0.0051   -0.0031       -0.0065      0.0181     0.0175    0.0008
  3.42  0.4537  0.3025  3.2650  3.711E-01  6.28E-03   4.27E-02  0.9749        0.0008      0.0061     0.0068   -0.0131        0.0063      0.0118     0.0182    0.0065
  3.42  0.4537  0.3025  3.7100  1.655E-01  2.93E-03   1.93E-02  0.9869       -0.0042      0.0060     0.0095   -0.0184        0.0228      0.0139     0.0188    0.0137
  3.42  0.4537  0.3025  4.1820  6.631E-02  1.74E-03   7.58E-03  0.9898       -0.0125      0.0087     0.0132   -0.0201        0.0069      0.0221     0.0237    0.0082
  3.42  0.4537  0.3025  4.7080  2.234E-02  9.86E-04   2.61E-03  0.9921        0.0197      0.0142     0.0153   -0.0278        0.0457      0.0385     0.0267    0.0317
  3.42  0.4537  0.3379  2.5450  8.669E-01  2.09E-02   9.87E-02  0.9635        0.0214      0.0099     0.0067   -0.0062        0.0003      0.0173     0.0171    0.0003
  3.42  0.4537  0.3379  3.2650  2.264E-01  4.29E-03   2.64E-02  0.9759        0.0046      0.0067     0.0066   -0.0149        0.0093      0.0132     0.0176    0.0089
  3.42  0.4537  0.3379  3.7100  8.949E-02  2.11E-03   1.06E-02  0.9813       -0.0220      0.0080     0.0067   -0.0175        0.0062      0.0180     0.0162    0.0051
  3.42  0.4537  0.3379  4.1820  3.685E-02  1.27E-03   4.38E-03  1.0188       -0.0210      0.0117     0.0096   -0.0324        0.0061      0.0289     0.0220    0.0408
  3.42  0.4537  0.3379  4.7080  1.150E-02  7.47E-04   1.33E-03  0.0000       -0.0148      0.0228     0.0228    0.0000        0.1953      0.0564     0.0391    0.0000
  3.42  0.4537  0.3748  2.2380  9.193E-01  3.32E-02   1.05E-01  0.9593       -0.0006      0.0130     0.0073   -0.0004       -0.0205      0.0209     0.0157    0.0000
  3.42  0.4537  0.3748  2.5450  5.560E-01  1.40E-02   6.40E-02  0.9624       -0.0022      0.0106     0.0073   -0.0084       -0.0207      0.0190     0.0167    0.0031
  3.42  0.4537  0.3748  3.2650  1.249E-01  2.82E-03   1.46E-02  0.9721       -0.0039      0.0079     0.0090   -0.0150       -0.0223      0.0160     0.0157    0.0028
  3.42  0.4537  0.3748  3.7100  5.072E-02  1.52E-03   5.96E-03  0.9976       -0.0230      0.0104     0.0085   -0.0251        0.0085      0.0233     0.0173    0.0217
  3.42  0.4537  0.3748  4.1820  1.723E-02  9.05E-04   2.33E-03  1.0056       -0.0176      0.0175     0.0134   -0.0282       -0.0057      0.0439     0.0296    0.0257
  3.42  0.4537  0.4134  2.2380  5.497E-01  2.18E-02   6.34E-02  0.9567        0.0196      0.0147     0.0065   -0.0054       -0.0057      0.0222     0.0169    0.0013
  3.42  0.4537  0.4134  3.2650  7.192E-02  2.11E-03   8.45E-03  0.9772        0.0053      0.0105     0.0096   -0.0196        0.0268      0.0204     0.0213    0.0119
  3.42  0.4537  0.4134  3.7100  2.737E-02  1.14E-03   3.30E-03  0.9950       -0.0148      0.0147     0.0141   -0.0242        0.1273      0.0329     0.0209    0.0193
  3.42  0.4537  0.4537  2.2380  3.556E-01  1.24E-02   4.24E-02  0.9559       -0.0091      0.0142     0.0104   -0.0081       -0.0103      0.0243     0.0250    0.0008
  3.42  0.4537  0.4537  3.2650  3.553E-02  1.59E-03   4.32E-03  0.9736       -0.0313      0.0162     0.0114   -0.0187       -0.0170      0.0317     0.0316    0.0111
  3.42  0.4537  0.4537  3.7100  1.194E-02  7.78E-04   1.50E-03  1.0066       -0.0598      0.0233     0.0102   -0.0298        0.0581      0.0557     0.0370    0.0221
  3.42  0.4537  0.4958  1.9530  3.765E-01  1.65E-02   4.45E-02  0.9501        0.0087      0.0161     0.0045   -0.0061       -0.0039      0.0258     0.0153    0.0008
  3.42  0.4537  0.4958  3.2650  2.035E-02  1.36E-03   2.79E-03  0.9780       -0.0254      0.0238     0.0141   -0.0215       -0.0162      0.0484     0.0315    0.0066
  3.42  0.4537  0.5397  1.9530  1.841E-01  6.80E-03   2.26E-02  0.9427       -0.0385      0.0150     0.0053   -0.0083       -0.0754      0.0278     0.0200    0.0023
  3.42  0.4537  0.5855  1.6750  1.803E-01  1.17E-02   2.32E-02  0.9363        0.0026      0.0232     0.0118   -0.0061        0.0355      0.0322     0.0262    0.0014
  3.42  0.4537  0.6334  1.4230  2.147E-01  7.28E-03   4.02E-02  0.9303        0.0018      0.0119     0.0438   -0.0038        0.1115      0.0221     0.0948    0.0007
  3.42  0.4537  0.6834  1.4230  6.384E-02  9.87E-03   1.03E-02  0.9205       -0.0900      0.0552     0.0518   -0.0087       -0.6352      0.1142     0.0945    0.0011
  3.42  0.4537  0.7355  1.1870  8.471E-02  6.68E-03   1.42E-02  0.9134        0.0224      0.0277     0.0461   -0.0074       -0.3944      0.0497     0.0891    0.0006
  3.42  0.4537  0.7900  0.9690  7.083E-02  1.12E-02   1.57E-02  0.9105        0.0197      0.0532     0.0457   -0.0069       -0.3392      0.0967     0.0929   -0.0006
  3.42  0.4958  0.0933  3.7100  3.188E+00  1.67E-01   3.75E-01  0.9639       -0.0019      0.0213     0.0089   -0.0095       -0.0494      0.0277     0.0223    0.0010
  3.42  0.4958  0.0933  4.1820  1.080E+00  1.68E-02   1.27E-01  0.9761        0.0272      0.0055     0.0120   -0.0141        0.0066      0.0123     0.0226    0.0028
  3.42  0.4958  0.0933  4.7080  3.048E-01  5.05E-03   4.68E-02  1.0026       -0.0246      0.0057     0.0313   -0.0134        0.0326      0.0145     0.0237   -0.0054
  3.42  0.4958  0.0933  5.2930  1.276E-01  3.43E-03   1.76E-02  1.1531       -0.0430      0.0102     0.0197   -0.0464        0.0706      0.0228     0.0221    0.0758
  3.42  0.4958  0.0933  5.9520  1.077E-01  9.45E-03   2.20E-02  0.9307       -0.1731      0.0376     0.0281   -0.0191        0.1452      0.0536     0.0235    0.0195
  3.42  0.4958  0.1194  3.2650  5.121E+00  2.13E-01   5.98E-01  0.9588       -0.0251      0.0179     0.0092   -0.0033       -0.0628      0.0251     0.0229    0.0004
  3.42  0.4958  0.1194  3.7100  2.338E+00  3.97E-02   2.74E-01  0.9620        0.0009      0.0067     0.0080   -0.0089        0.0063      0.0108     0.0215    0.0005
  3.42  0.4958  0.1194  4.1820  9.061E-01  1.09E-02   1.06E-01  0.9650       -0.0060      0.0041     0.0068   -0.0112        0.0032      0.0103     0.0212    0.0053
  3.42  0.4958  0.1194  4.7080  3.126E-01  4.86E-03   3.65E-02  0.9720       -0.0101      0.0052     0.0070   -0.0123       -0.0059      0.0135     0.0222   -0.0015
  3.42  0.4958  0.1194  5.2930  1.394E-01  3.12E-03   1.76E-02  0.9814       -0.0473      0.0083     0.0077   -0.0184        0.0819      0.0203     0.0242    0.0252
  3.42  0.4958  0.1468  3.2650  3.109E+00  7.40E-02   3.65E-01  0.9582        0.0121      0.0102     0.0087   -0.0051        0.0067      0.0155     0.0230    0.0000
  3.42  0.4958  0.1468  3.7100  1.420E+00  1.94E-02   1.67E-01  0.9600       -0.0067      0.0052     0.0078   -0.0092        0.0013      0.0094     0.0216    0.0021
  3.42  0.4958  0.1468  4.1820  5.592E-01  7.75E-03   6.55E-02  0.9613       -0.0150      0.0048     0.0062   -0.0104        0.0015      0.0117     0.0220    0.0034
  3.42  0.4958  0.1468  4.7080  2.129E-01  3.76E-03   2.49E-02  0.9679       -0.0100      0.0060     0.0062   -0.0140       -0.0099      0.0155     0.0224    0.0045
  3.42  0.4958  0.1468  5.2930  8.603E-02  2.21E-03   1.02E-02  0.9363       -0.0274      0.0089     0.0099   -0.0116        0.0480      0.0227     0.0256    0.0054
  3.42  0.4958  0.1753  3.2650  2.085E+00  4.85E-02   2.45E-01  0.9569       -0.0010      0.0097     0.0085   -0.0065        0.0132      0.0147     0.0225    0.0006
  3.42  0.4958  0.1753  3.7100  8.683E-01  1.45E-02   1.02E-01  0.9590       -0.0054      0.0063     0.0062   -0.0097       -0.0045      0.0110     0.0214    0.0041
  3.42  0.4958  0.1753  4.1820  3.552E-01  6.06E-03   4.16E-02  0.9603       -0.0167      0.0060     0.0061   -0.0120        0.0027      0.0137     0.0227    0.0013
  3.42  0.4958  0.1753  4.7080  1.488E-01  2.87E-03   1.76E-02  0.9733       -0.0191      0.0066     0.0059   -0.0192       -0.0121      0.0173     0.0228    0.0178
  3.42  0.4958  0.1753  5.2930  4.933E-02  1.60E-03   5.78E-03  0.9045       -0.0224      0.0108     0.0068   -0.0155       -0.0280      0.0283     0.0218    0.0157
  3.42  0.4958  0.2051  2.9490  2.127E+00  5.82E-02   2.49E-01  0.9538       -0.0074      0.0123     0.0061   -0.0038       -0.0266      0.0222     0.0225    0.0001
  3.42  0.4958  0.2051  3.2650  1.281E+00  2.20E-02   1.51E-01  0.9551       -0.0005      0.0071     0.0063   -0.0079        0.0340      0.0122     0.0227    0.0018
  3.42  0.4958  0.2051  3.7100  5.202E-01  7.48E-03   6.12E-02  0.9587       -0.0288      0.0052     0.0069   -0.0108       -0.0027      0.0112     0.0218    0.0034
  3.42  0.4958  0.2051  4.1820  2.159E-01  4.11E-03   2.54E-02  0.9636       -0.0410      0.0067     0.0070   -0.0149       -0.0090      0.0161     0.0232    0.0055
  3.42  0.4958  0.2051  4.7080  8.326E-02  2.00E-03   9.74E-03  0.9684       -0.0105      0.0083     0.0079   -0.0213       -0.0150      0.0207     0.0264    0.0248
  3.42  0.4958  0.2362  2.9490  1.339E+00  2.72E-02   1.57E-01  0.9523        0.0059      0.0093     0.0072   -0.0061       -0.0141      0.0173     0.0211    0.0010
  3.42  0.4958  0.2362  3.2650  7.183E-01  1.19E-02   8.44E-02  0.9555       -0.0076      0.0069     0.0060   -0.0091        0.0083      0.0126     0.0218    0.0037
  3.42  0.4958  0.2362  3.7100  3.192E-01  5.01E-03   3.78E-02  0.9592       -0.0101      0.0057     0.0068   -0.0137        0.0186      0.0127     0.0225    0.0028
  3.42  0.4958  0.2362  4.1820  1.331E-01  2.91E-03   1.57E-02  0.9719       -0.0271      0.0077     0.0097   -0.0188        0.0190      0.0182     0.0259    0.0142
  3.42  0.4958  0.2362  4.7080  5.288E-02  1.50E-03   6.28E-03  0.9566       -0.0108      0.0097     0.0098   -0.0201       -0.0187      0.0239     0.0256    0.0139
  3.42  0.4958  0.2686  2.9490  9.256E-01  1.71E-02   1.09E-01  0.9523        0.0203      0.0084     0.0063   -0.0079        0.0415      0.0157     0.0220    0.0028
  3.42  0.4958  0.2686  3.2650  4.412E-01  7.79E-03   5.20E-02  0.9562       -0.0022      0.0071     0.0076   -0.0115        0.0119      0.0133     0.0210    0.0029
  3.42  0.4958  0.2686  3.7100  1.969E-01  3.61E-03   2.35E-02  0.9644       -0.0023      0.0065     0.0068   -0.0165       -0.0007      0.0147     0.0245    0.0089
  3.42  0.4958  0.2686  4.1820  7.993E-02  2.03E-03   9.48E-03  0.9856       -0.0397      0.0090     0.0120   -0.0261        0.0412      0.0217     0.0236    0.0298
  3.42  0.4958  0.2686  4.7080  2.372E-02  9.52E-04   2.80E-03  0.9323       -0.0028      0.0138     0.0140   -0.0245        0.0575      0.0345     0.0291    0.0313
  3.42  0.4958  0.3025  2.5450  1.145E+00  3.03E-02   1.35E-01  0.9475        0.0243      0.0109     0.0056   -0.0034        0.0068      0.0200     0.0225    0.0004
  3.42  0.4958  0.3025  2.9490  5.110E-01  1.04E-02   6.05E-02  0.9535       -0.0003      0.0091     0.0057   -0.0102       -0.0045      0.0172     0.0223    0.0027
  3.42  0.4958  0.3025  3.2650  2.675E-01  5.37E-03   3.18E-02  0.9575        0.0070      0.0078     0.0075   -0.0148        0.0027      0.0148     0.0231    0.0048
  3.42  0.4958  0.3025  3.7100  1.094E-01  2.64E-03   1.32E-02  0.9754       -0.0127      0.0089     0.0103   -0.0207        0.0531      0.0192     0.0236    0.0179
  3.42  0.4958  0.3025  4.1820  4.574E-02  1.43E-03   5.41E-03  0.9815       -0.0207      0.0109     0.0142   -0.0241        0.0221      0.0264     0.0279    0.0135
  3.42  0.4958  0.3379  2.5450  6.532E-01  1.50E-02   7.70E-02  0.9478        0.0283      0.0100     0.0072   -0.0061        0.0244      0.0188     0.0222    0.0021
  3.42  0.4958  0.3379  3.2650  1.601E-01  3.97E-03   1.93E-02  0.9631       -0.0087      0.0096     0.0072   -0.0166        0.0047      0.0180     0.0226    0.0114
  3.42  0.4958  0.3379  3.7100  7.178E-02  2.07E-03   8.75E-03  0.9754       -0.0137      0.0106     0.0072   -0.0206        0.0618      0.0231     0.0215    0.0091
  3.42  0.4958  0.3379  4.1820  2.065E-02  9.02E-04   2.53E-03  0.9987       -0.0032      0.0157     0.0104   -0.0323       -0.0024      0.0368     0.0264    0.0421
  3.42  0.4958  0.3748  2.5450  4.167E-01  8.37E-03   4.96E-02  0.9469        0.0208      0.0092     0.0080   -0.0093       -0.0005      0.0182     0.0218    0.0011
  3.42  0.4958  0.3748  3.2650  9.452E-02  2.97E-03   1.14E-02  0.9707        0.0010      0.0123     0.0097   -0.0198        0.0371      0.0228     0.0210    0.0135
  3.42  0.4958  0.3748  3.7100  3.666E-02  1.32E-03   4.45E-03  1.0114       -0.0191      0.0135     0.0092   -0.0346        0.0374      0.0300     0.0224    0.0347
  3.42  0.4958  0.4134  2.2380  4.468E-01  1.39E-02   5.32E-02  0.9417        0.0137      0.0127     0.0071   -0.0059       -0.0351      0.0229     0.0220   -0.0001
  3.42  0.4958  0.4134  3.2650  5.802E-02  2.19E-03   7.04E-03  0.9754       -0.0298      0.0147     0.0104   -0.0220        0.0180      0.0289     0.0258    0.0045
  3.42  0.4958  0.4134  3.7100  1.720E-02  8.67E-04   2.14E-03  1.0147       -0.0482      0.0192     0.0152   -0.0307        0.0507      0.0405     0.0254    0.0332
  3.42  0.4958  0.4537  2.2380  2.913E-01  7.14E-03   3.55E-02  0.9422        0.0269      0.0108     0.0112   -0.0088       -0.0243      0.0206     0.0291    0.0033
  3.42  0.4958  0.4537  3.2650  3.244E-02  1.64E-03   4.07E-03  1.0025       -0.0138      0.0193     0.0123   -0.0319       -0.0887      0.0386     0.0353    0.0334
  3.42  0.4958  0.4958  1.9530  2.832E-01  9.47E-03   3.40E-02  0.9375        0.0258      0.0126     0.0050   -0.0055       -0.0115      0.0200     0.0208    0.0013
  3.42  0.4958  0.4958  2.9490  3.099E-02  2.25E-03   3.96E-03  0.9792       -0.0610      0.0299     0.0112   -0.0267       -0.1360      0.0529     0.0281    0.0221
  3.42  0.4958  0.5397  1.9530  1.589E-01  6.79E-03   1.94E-02  0.9379       -0.0179      0.0171     0.0059   -0.0097       -0.0919      0.0264     0.0247    0.0001
  3.42  0.4958  0.5855  1.6750  1.726E-01  5.30E-03   2.17E-02  0.9315        0.0085      0.0111     0.0128   -0.0079       -0.0016      0.0189     0.0302    0.0013
  3.42  0.4958  0.6334  1.4230  1.460E-01  3.78E-03   2.77E-02  0.9220       -0.0110      0.0088     0.0470   -0.0038        0.0537      0.0205     0.0989    0.0010
  3.42  0.4958  0.6334  1.6750  6.301E-02  6.18E-03   1.19E-02  0.9197        0.0544      0.0361     0.0462   -0.0115       -0.2874      0.0497     0.0861    0.0001
  3.42  0.4958  0.6834  1.4230  7.739E-02  3.68E-03   1.27E-02  0.9129        0.0731      0.0161     0.0556   -0.0094       -0.3580      0.0314     0.0986    0.0002
  3.42  0.4958  0.7355  1.1870  8.267E-02  6.78E-03   1.41E-02  0.9074        0.0982      0.0277     0.0495   -0.0092       -0.3219      0.0559     0.0931    0.0014
  3.42  0.4958  0.7900  0.9690  1.295E-01  1.81E-02   2.89E-02  0.9056        0.0903      0.0490     0.0490   -0.0077       -0.2970      0.0731     0.0970   -0.0010
  3.42  0.4958  0.8469  0.7650  9.674E-02  7.13E-03   1.24E-02  0.8900        0.1059      0.0239     0.0268   -0.0096       -0.1693      0.0517     0.0761   -0.0057
  3.42  0.5397  0.0933  3.7100  2.612E+00  1.79E-01   3.00E-01  0.9401       -0.0142      0.0291     0.0119   -0.0099       -0.0748      0.0393     0.0238    0.0000
  3.42  0.5397  0.0933  4.1820  4.451E-01  8.52E-03   5.10E-02  0.9666        0.0102      0.0072     0.0146   -0.0145        0.0260      0.0162     0.0242    0.0028
  3.42  0.5397  0.0933  4.7080  1.027E-01  2.68E-03   1.55E-02  1.1062       -0.0178      0.0099     0.0338   -0.0311        0.0699      0.0239     0.0253   -0.0180
  3.42  0.5397  0.0933  5.2930  8.431E-02  4.24E-03   1.14E-02  1.3317       -0.1878      0.0221     0.0220   -0.0225        0.2063      0.0363     0.0237    0.0218
  3.42  0.5397  0.1194  3.7100  1.867E+00  3.25E-02   2.13E-01  0.9388        0.0188      0.0071     0.0112   -0.0090       -0.0114      0.0124     0.0230   -0.0004
  3.42  0.5397  0.1194  4.1820  5.315E-01  6.72E-03   6.08E-02  0.9436        0.0028      0.0046     0.0103   -0.0100       -0.0049      0.0114     0.0228    0.0024
  3.42  0.5397  0.1194  4.7080  1.722E-01  3.06E-03   1.96E-02  0.9797       -0.0044      0.0064     0.0104   -0.0203        0.0186      0.0162     0.0237    0.0050
  3.42  0.5397  0.1194  5.2930  9.334E-02  3.33E-03   1.15E-02  0.9180       -0.1479      0.0162     0.0110   -0.0208        0.2388      0.0332     0.0258    0.0197
  3.42  0.5397  0.1468  3.2650  2.118E+00  6.94E-02   2.42E-01  0.9355       -0.0011      0.0150     0.0118   -0.0049       -0.0604      0.0233     0.0246   -0.0001
  3.42  0.5397  0.1468  3.7100  1.007E+00  1.71E-02   1.15E-01  0.9371        0.0131      0.0069     0.0110   -0.0091        0.0174      0.0127     0.0231    0.0015
  3.42  0.5397  0.1468  4.1820  3.663E-01  5.18E-03   4.18E-02  0.9395       -0.0167      0.0052     0.0099   -0.0101        0.0107      0.0128     0.0236   -0.0005
  3.42  0.5397  0.1468  4.7080  1.416E-01  2.71E-03   1.62E-02  0.9673       -0.0234      0.0070     0.0099   -0.0232       -0.0022      0.0179     0.0240    0.0333
  3.42  0.5397  0.1753  3.2650  1.618E+00  4.17E-02   1.85E-01  0.9350        0.0238      0.0117     0.0116   -0.0063        0.0158      0.0183     0.0240   -0.0002
  3.42  0.5397  0.1753  3.7100  6.199E-01  1.22E-02   7.09E-02  0.9361       -0.0005      0.0078     0.0099   -0.0094        0.0137      0.0143     0.0229    0.0033
  3.42  0.5397  0.1753  4.1820  2.352E-01  3.90E-03   2.69E-02  0.9401       -0.0084      0.0060     0.0097   -0.0135       -0.0289      0.0150     0.0243   -0.0007
  3.42  0.5397  0.1753  4.7080  9.538E-02  2.13E-03   1.10E-02  0.9342       -0.0139      0.0081     0.0096   -0.0139        0.0055      0.0208     0.0243    0.0169
  3.42  0.5397  0.2051  2.9490  1.745E+00  4.63E-02   1.99E-01  0.9323        0.0009      0.0121     0.0097   -0.0035       -0.0058      0.0217     0.0241   -0.0002
  3.42  0.5397  0.2051  3.2650  1.020E+00  2.17E-02   1.17E-01  0.9337       -0.0021      0.0100     0.0099   -0.0076        0.0144      0.0177     0.0242    0.0011
  3.42  0.5397  0.2051  3.7100  3.632E-01  8.12E-03   4.17E-02  0.9370       -0.0238      0.0089     0.0104   -0.0100       -0.0200      0.0170     0.0234    0.0023
  3.42  0.5397  0.2051  4.1820  1.521E-01  3.08E-03   1.74E-02  0.9445       -0.0203      0.0075     0.0104   -0.0176       -0.0150      0.0173     0.0248    0.0084
  3.42  0.5397  0.2051  4.7080  5.407E-02  1.62E-03   6.16E-03  0.9006       -0.0554      0.0111     0.0111   -0.0178       -0.0433      0.0277     0.0280    0.0134
  3.42  0.5397  0.2362  2.9490  1.042E+00  1.69E-02   1.19E-01  0.9314        0.0107      0.0081     0.0106   -0.0056        0.0163      0.0168     0.0227    0.0003
  3.42  0.5397  0.2362  3.7100  2.137E-01  4.80E-03   2.47E-02  0.9393       -0.0183      0.0086     0.0103   -0.0138       -0.0194      0.0183     0.0241   -0.0003
  3.42  0.5397  0.2362  4.1820  9.419E-02  2.17E-03   1.08E-02  0.9644       -0.0197      0.0085     0.0126   -0.0246       -0.0051      0.0195     0.0274    0.0351
  3.42  0.5397  0.2686  2.9490  6.483E-01  1.06E-02   7.44E-02  0.9313       -0.0103      0.0080     0.0099   -0.0078        0.0263      0.0164     0.0235    0.0014
  3.42  0.5397  0.2686  3.2650  3.294E-01  8.10E-03   3.79E-02  0.9370        0.0041      0.0111     0.0109   -0.0105       -0.0107      0.0208     0.0225    0.0028
  3.42  0.5397  0.2686  3.7100  1.542E-01  3.46E-03   1.79E-02  0.9467       -0.0221      0.0085     0.0103   -0.0195        0.0244      0.0186     0.0261    0.0081
  3.42  0.5397  0.2686  4.1820  5.864E-02  1.56E-03   6.78E-03  0.9512       -0.0439      0.0098     0.0147   -0.0170        0.0347      0.0230     0.0251    0.0047
  3.42  0.5397  0.3025  2.5450  8.519E-01  1.88E-02   9.81E-02  0.9288        0.0054      0.0092     0.0094   -0.0028        0.0105      0.0179     0.0241    0.0001
  3.42  0.5397  0.3025  2.9490  4.058E-01  6.73E-03   4.68E-02  0.9352        0.0073      0.0080     0.0095   -0.0094        0.0358      0.0167     0.0238    0.0037
  3.42  0.5397  0.3025  3.2650  2.015E-01  6.03E-03   2.34E-02  0.9411        0.0075      0.0129     0.0108   -0.0154        0.0475      0.0242     0.0247    0.0013
  3.42  0.5397  0.3025  3.7100  8.863E-02  2.27E-03   1.04E-02  0.9720       -0.0287      0.0099     0.0131   -0.0249        0.0177      0.0218     0.0252    0.0324
  3.42  0.5397  0.3379  2.5450  4.971E-01  1.05E-02   5.71E-02  0.9291        0.0055      0.0093     0.0106   -0.0066       -0.0165      0.0182     0.0238    0.0012
  3.42  0.5397  0.3379  3.2650  1.261E-01  4.22E-03   1.48E-02  0.9498       -0.0057      0.0142     0.0106   -0.0205        0.0378      0.0270     0.0241    0.0115
  3.42  0.5397  0.3379  3.7100  5.379E-02  1.56E-03   6.40E-03  0.9755       -0.0336      0.0112     0.0106   -0.0188        0.0935      0.0255     0.0230   -0.0030
  3.42  0.5397  0.3748  2.5450  3.154E-01  6.54E-03   3.66E-02  0.9341        0.0349      0.0096     0.0112   -0.0091        0.0404      0.0188     0.0234    0.0029
  3.42  0.5397  0.3748  3.2650  8.274E-02  2.64E-03   9.77E-03  0.9797        0.0036      0.0134     0.0126   -0.0247        0.0711      0.0262     0.0226    0.0315
  3.42  0.5397  0.4134  2.2380  3.463E-01  7.91E-03   4.01E-02  0.9282        0.0243      0.0088     0.0105   -0.0054        0.0032      0.0168     0.0236    0.0020
  3.42  0.5397  0.4134  2.5450  1.780E-01  4.19E-03   2.06E-02  0.9355        0.0468      0.0111     0.0091   -0.0138       -0.0059      0.0220     0.0258    0.0015
  3.42  0.5397  0.4134  3.2650  4.978E-02  1.83E-03   5.90E-03  1.0058       -0.0426      0.0153     0.0132   -0.0272        0.0632      0.0300     0.0274   -0.0023
  3.42  0.5397  0.4537  2.2380  2.108E-01  6.05E-03   2.51E-02  0.9306        0.0347      0.0120     0.0139   -0.0102       -0.0504      0.0203     0.0308    0.0001
  3.42  0.5397  0.4958  1.9530  2.309E-01  4.97E-03   2.68E-02  0.9261        0.0417      0.0076     0.0090   -0.0067       -0.0316      0.0163     0.0223    0.0004
  3.42  0.5397  0.4958  2.2380  1.067E-01  4.79E-03   1.25E-02  0.9368        0.0268      0.0194     0.0101   -0.0136       -0.0407      0.0315     0.0253    0.0080
  3.42  0.5397  0.5397  1.9530  1.327E-01  4.54E-03   1.58E-02  0.9297        0.0509      0.0130     0.0096   -0.0096       -0.0650      0.0211     0.0262    0.0025
  3.42  0.5397  0.5855  1.6750  1.230E-01  3.43E-03   1.51E-02  0.9265        0.0377      0.0096     0.0153   -0.0064       -0.0393      0.0214     0.0319    0.0006
  3.42  0.5397  0.5855  1.9530  7.603E-02  5.97E-03   9.61E-03  0.9466        0.0973      0.0323     0.0154   -0.0155       -0.0265      0.0444     0.0313   -0.0019
  3.42  0.5397  0.6334  1.4230  1.198E-01  5.04E-03   2.25E-02  0.9254        0.0174      0.0139     0.0501   -0.0022       -0.0495      0.0369     0.1028   -0.0001
  3.42  0.5397  0.6334  1.6750  5.745E-02  4.01E-03   1.08E-02  0.9379        0.1123      0.0267     0.0493   -0.0164       -0.2352      0.0409     0.0895    0.0006
  3.42  0.5397  0.6834  1.4230  6.902E-02  7.01E-03   1.12E-02  0.9256        0.0649      0.0375     0.0590   -0.0121       -0.4270      0.0714     0.1024   -0.0002
  3.42  0.5397  0.7355  1.1870  9.661E-02  9.25E-03   1.62E-02  0.9170        0.0550      0.0331     0.0527   -0.0106       -0.1204      0.0593     0.0967   -0.0030
  3.42  0.5397  0.7900  0.9690  1.074E-01  5.32E-03   2.38E-02  0.9098        0.0883      0.0146     0.0522   -0.0106       -0.3241      0.0375     0.1008    0.0006
  3.42  0.5855  0.0933  4.1820  1.281E-01  5.55E-03   1.51E-02  1.0164       -0.0043      0.0176     0.0138   -0.0128       -0.1033      0.0340     0.0163   -0.0114
  3.42  0.5855  0.0933  4.7080  2.948E-02  1.84E-03   4.54E-03  1.8902       -0.0145      0.0277     0.0347   -0.1149        0.0734      0.0580     0.0180    0.0749
  3.42  0.5855  0.1194  3.7100  1.148E+00  2.59E-02   1.35E-01  0.9178        0.0152      0.0100     0.0097   -0.0091       -0.0050      0.0155     0.0144   -0.0018
  3.42  0.5855  0.1194  4.1820  2.664E-01  4.04E-03   3.14E-02  0.9431       -0.0106      0.0058     0.0086   -0.0102       -0.0039      0.0140     0.0139   -0.0039
  3.42  0.5855  0.1194  4.7080  9.378E-02  2.43E-03   1.10E-02  1.0795       -0.0631      0.0111     0.0087   -0.0438        0.1021      0.0256     0.0155    0.0927
  3.42  0.5855  0.1468  3.2650  2.145E+00  7.76E-02   2.53E-01  0.9130       -0.0158      0.0171     0.0104   -0.0047       -0.0610      0.0270     0.0169   -0.0002
  3.42  0.5855  0.1468  3.7100  7.311E-01  1.15E-02   8.62E-02  0.9158        0.0044      0.0065     0.0095   -0.0088       -0.0073      0.0125     0.0146    0.0013
  3.42  0.5855  0.1468  4.1820  2.346E-01  3.63E-03   2.76E-02  0.9325       -0.0226      0.0059     0.0080   -0.0133        0.0021      0.0147     0.0153   -0.0055
  3.42  0.5855  0.1753  3.2650  1.344E+00  4.01E-02   1.58E-01  0.9136        0.0048      0.0139     0.0102   -0.0059       -0.0208      0.0226     0.0161   -0.0015
  3.42  0.5855  0.1753  3.7100  4.252E-01  7.36E-03   5.01E-02  0.9145       -0.0213      0.0070     0.0080   -0.0088       -0.0298      0.0143     0.0142    0.0018
  3.42  0.5855  0.1753  4.1820  1.611E-01  2.89E-03   1.89E-02  0.9305       -0.0255      0.0070     0.0078   -0.0209        0.0208      0.0169     0.0165   -0.0002
  3.42  0.5855  0.2051  2.9490  1.412E+00  6.25E-02   1.66E-01  0.9109        0.0272      0.0187     0.0078   -0.0031       -0.0267      0.0333     0.0162   -0.0003
  3.42  0.5855  0.2051  3.2650  7.968E-01  2.43E-02   9.44E-02  0.9132       -0.0104      0.0144     0.0080   -0.0073        0.0095      0.0242     0.0164    0.0004
  3.42  0.5855  0.2051  3.7100  2.710E-01  6.03E-03   3.20E-02  0.9186       -0.0057      0.0092     0.0086   -0.0093        0.0100      0.0173     0.0149    0.0005
  3.42  0.5855  0.2051  4.1820  1.025E-01  2.47E-03   1.21E-02  0.9329       -0.0200      0.0097     0.0087   -0.0328        0.0304      0.0219     0.0172    0.0426
  3.42  0.5855  0.2362  2.9490  8.754E-01  2.08E-02   1.03E-01  0.9111        0.0097      0.0101     0.0089   -0.0052        0.0316      0.0208     0.0137   -0.0007
  3.42  0.5855  0.2362  3.2650  4.507E-01  1.29E-02   5.32E-02  0.9131        0.0073      0.0131     0.0078   -0.0087        0.0378      0.0235     0.0149    0.0019
  3.42  0.5855  0.2362  3.7100  1.705E-01  3.62E-03   2.03E-02  0.9268       -0.0066      0.0085     0.0086   -0.0156        0.0013      0.0175     0.0162   -0.0051
  3.42  0.5855  0.2686  2.9490  5.579E-01  1.31E-02   6.59E-02  0.9118       -0.0069      0.0106     0.0080   -0.0071       -0.0257      0.0208     0.0152    0.0008
  3.42  0.5855  0.2686  3.2650  2.460E-01  6.94E-03   2.91E-02  0.9190        0.0005      0.0124     0.0093   -0.0095        0.0520      0.0233     0.0134    0.0031
  3.42  0.5855  0.2686  3.7100  1.058E-01  2.40E-03   1.27E-02  0.9386       -0.0152      0.0092     0.0086   -0.0300        0.0567      0.0194     0.0192    0.0140
  3.42  0.5855  0.3025  2.5450  7.331E-01  1.65E-02   8.69E-02  0.9087        0.0292      0.0082     0.0074   -0.0020        0.0042      0.0186     0.0162   -0.0001
  3.42  0.5855  0.3025  2.9490  3.372E-01  8.84E-03   4.01E-02  0.9154        0.0179      0.0124     0.0075   -0.0094        0.0250      0.0244     0.0157    0.0022
  3.42  0.5855  0.3025  3.2650  1.669E-01  4.75E-03   1.99E-02  0.9316       -0.0028      0.0122     0.0092   -0.0153        0.0080      0.0239     0.0171   -0.0034
  3.42  0.5855  0.3025  3.7100  5.913E-02  1.66E-03   7.15E-03  0.9446       -0.0380      0.0115     0.0120   -0.0213        0.0274      0.0243     0.0179    0.0452
  3.42  0.5855  0.3379  2.5450  4.017E-01  8.92E-03   4.75E-02  0.9113        0.0356      0.0084     0.0090   -0.0057        0.0080      0.0179     0.0156    0.0003
  3.42  0.5855  0.3379  2.9490  1.572E-01  5.34E-03   1.87E-02  0.9291        0.0049      0.0167     0.0095   -0.0118        0.0004      0.0328     0.0136    0.0019
  3.42  0.5855  0.3379  3.2650  9.833E-02  2.86E-03   1.19E-02  0.9470       -0.0088      0.0129     0.0089   -0.0300        0.0472      0.0255     0.0162    0.0083
  3.42  0.5855  0.3748  2.5450  2.703E-01  7.66E-03   3.23E-02  0.9180        0.0500      0.0119     0.0097   -0.0094        0.0314      0.0227     0.0150    0.0025
  3.42  0.5855  0.3748  3.2650  5.608E-02  2.07E-03   6.81E-03  0.9764       -0.0100      0.0171     0.0115   -0.0232        0.0418      0.0320     0.0136    0.0475
  3.42  0.5855  0.4134  2.2380  2.801E-01  6.78E-03   3.34E-02  0.9138        0.0452      0.0085     0.0088   -0.0062        0.0066      0.0203     0.0153    0.0007
  3.42  0.5855  0.4134  2.5450  1.620E-01  6.47E-03   1.93E-02  0.9340        0.0385      0.0187     0.0070   -0.0134       -0.0245      0.0352     0.0188    0.0010
  3.42  0.5855  0.4537  2.2380  1.708E-01  4.90E-03   2.09E-02  0.9275        0.0530      0.0108     0.0130   -0.0096        0.0213      0.0229     0.0256    0.0033
  3.42  0.5855  0.4958  1.9530  1.647E-01  5.06E-03   1.97E-02  0.9191        0.0450      0.0110     0.0068   -0.0052       -0.0236      0.0272     0.0131    0.0022
  3.42  0.5855  0.4958  2.2380  1.045E-01  3.97E-03   1.26E-02  0.9400        0.0626      0.0165     0.0083   -0.0200       -0.0588      0.0335     0.0181   -0.0001
  3.42  0.5855  0.5397  1.9530  1.095E-01  4.62E-03   1.34E-02  0.9341        0.0485      0.0159     0.0076   -0.0150       -0.0414      0.0340     0.0194    0.0003
  3.42  0.5855  0.5855  1.6750  1.267E-01  9.03E-03   1.60E-02  0.9283        0.0222      0.0266     0.0146   -0.0093       -0.1123      0.0601     0.0271    0.0029
  3.42  0.5855  0.6334  1.6750  7.932E-02  7.76E-03   1.50E-02  0.9621        0.0969      0.0403     0.0511   -0.0132       -0.0647      0.0552     0.0912    0.0051
  3.42  0.5855  0.6834  1.4230  8.744E-02  4.70E-03   1.44E-02  0.9738        0.1158      0.0184     0.0613   -0.0075       -0.2270      0.0374     0.1049    0.0000
  3.42  0.5855  0.7355  1.1870  9.186E-02  3.75E-03   1.56E-02  1.0019        0.1177      0.0138     0.0547   -0.0062       -0.2345      0.0304     0.0988   -0.0052
  3.42  0.6334  0.1194  3.7100  5.378E-01  2.18E-02   6.65E-02  0.9028       -0.0200      0.0196     0.0232   -0.0092       -0.0659      0.0294     0.0425   -0.0038
  3.42  0.6334  0.1194  4.1820  1.226E-01  2.78E-03   1.52E-02  1.0602        0.0009      0.0090     0.0227   -0.0186       -0.0164      0.0217     0.0423   -0.0163
  3.42  0.6334  0.1468  3.2650  1.492E+00  4.70E-02   1.85E-01  0.8907        0.0375      0.0158     0.0235   -0.0043       -0.0067      0.0253     0.0435   -0.0005
  3.42  0.6334  0.1468  3.7100  4.136E-01  8.82E-03   5.12E-02  0.8985       -0.0089      0.0097     0.0231   -0.0079       -0.0391      0.0174     0.0426    0.0007
  3.42  0.6334  0.1468  4.1820  1.245E-01  2.77E-03   1.54E-02  0.9924        0.0046      0.0088     0.0224   -0.0340        0.0291      0.0223     0.0428   -0.0195
  3.42  0.6334  0.1753  3.2650  9.058E-01  2.28E-02   1.12E-01  0.8936       -0.0155      0.0127     0.0234   -0.0053       -0.0191      0.0225     0.0432   -0.0039
  3.42  0.6334  0.1753  3.7100  2.967E-01  5.95E-03   3.67E-02  0.8986       -0.0036      0.0089     0.0224   -0.0083        0.0564      0.0169     0.0424   -0.0020
  3.42  0.6334  0.2051  2.9490  9.078E-01  3.79E-02   1.12E-01  0.8892       -0.0013      0.0207     0.0224   -0.0027        0.0533      0.0385     0.0432   -0.0004
  3.42  0.6334  0.2051  3.2650  5.475E-01  1.56E-02   6.81E-02  0.8943       -0.0126      0.0139     0.0225   -0.0070        0.0161      0.0242     0.0433   -0.0009
  3.42  0.6334  0.2051  3.7100  1.822E-01  4.72E-03   2.26E-02  0.9116       -0.0090      0.0114     0.0227   -0.0104       -0.0073      0.0212     0.0427   -0.0017
  3.42  0.6334  0.2362  2.9490  5.600E-01  2.59E-02   6.94E-02  0.8920       -0.0088      0.0225     0.0228   -0.0045       -0.0259      0.0388     0.0423   -0.0029
  3.42  0.6334  0.2362  3.2650  3.136E-01  1.11E-02   3.88E-02  0.8952        0.0051      0.0168     0.0224   -0.0079        0.0345      0.0279     0.0427    0.0017
  3.42  0.6334  0.2362  3.7100  1.121E-01  3.18E-03   1.40E-02  0.9413       -0.0260      0.0124     0.0227   -0.0252        0.0114      0.0237     0.0432   -0.0182
  3.42  0.6334  0.2686  2.9490  3.234E-01  1.04E-02   4.01E-02  0.8943       -0.0104      0.0157     0.0225   -0.0066        0.0059      0.0326     0.0428   -0.0001
  3.42  0.6334  0.2686  3.2650  1.790E-01  5.67E-03   2.22E-02  0.9041        0.0128      0.0150     0.0230   -0.0102        0.0612      0.0270     0.0422    0.0002
  3.42  0.6334  0.3025  2.5450  6.070E-01  3.22E-02   7.55E-02  0.8874        0.0013      0.0225     0.0222   -0.0010       -0.0700      0.0555     0.0432   -0.0002
  3.42  0.6334  0.3025  2.9490  1.966E-01  5.71E-03   2.45E-02  0.8999       -0.0005      0.0149     0.0223   -0.0089        0.0453      0.0331     0.0430    0.0011
  3.42  0.6334  0.3025  3.2650  1.064E-01  3.63E-03   1.33E-02  0.9441       -0.0032      0.0166     0.0229   -0.0143        0.0326      0.0312     0.0436   -0.0077
  3.42  0.6334  0.3379  2.5450  3.128E-01  1.14E-02   3.88E-02  0.8939        0.0208      0.0155     0.0228   -0.0044       -0.0465      0.0377     0.0430   -0.0008
  3.42  0.6334  0.3379  2.9490  1.176E-01  3.33E-03   1.46E-02  0.9238       -0.0242      0.0149     0.0231   -0.0117       -0.0095      0.0329     0.0422    0.0038
  3.42  0.6334  0.3748  2.5450  1.883E-01  5.97E-03   2.36E-02  0.9056        0.0270      0.0151     0.0231   -0.0087        0.0749      0.0356     0.0427    0.0005
  3.42  0.6334  0.4134  2.2380  2.865E-01  1.73E-02   3.58E-02  0.9021        0.0246      0.0264     0.0228   -0.0044        0.0524      0.0555     0.0429   -0.0002
  3.42  0.6334  0.4134  2.5450  1.334E-01  3.63E-03   1.67E-02  0.9376       -0.0166      0.0130     0.0221   -0.0133       -0.0674      0.0317     0.0444    0.0059
  3.42  0.6334  0.4537  2.2380  1.465E-01  7.29E-03   1.87E-02  0.9238        0.0001      0.0231     0.0248   -0.0124       -0.0340      0.0472     0.0479    0.0018
  3.42  0.6334  0.4958  1.9530  2.239E-01  1.73E-02   2.81E-02  0.9190       -0.0199      0.0275     0.0220   -0.0071       -0.1514      0.0585     0.0420    0.0005
  3.42  0.6334  0.5397  1.9530  1.129E-01  6.85E-03   1.45E-02  0.9699        0.0496      0.0250     0.0223   -0.0118        0.0094      0.0402     0.0446    0.0025
  3.42  0.6334  0.5855  1.6750  1.323E-01  5.66E-03   1.74E-02  0.9509        0.0132      0.0151     0.0258   -0.0068       -0.0453      0.0358     0.0488    0.0026
  3.42  0.6334  0.5855  1.9530  4.073E-02  2.74E-03   5.49E-03  0.9700        0.0826      0.0282     0.0258   -0.0663       -0.0350      0.0440     0.0484    0.0429
  3.42  0.6334  0.6334  1.6750  5.821E-02  2.65E-03   1.13E-02  1.0033        0.1133      0.0172     0.0571   -0.0406       -0.0677      0.0327     0.1032    0.0102
  3.42  0.6334  0.6834  1.4230  6.798E-02  2.51E-03   1.15E-02  0.9687        0.2087      0.0159     0.0671   -0.0269       -0.0032      0.0266     0.1165    0.0038
  3.42  0.6834  0.1468  3.2650  9.022E-01  3.78E-02   1.01E-01  0.8666        0.0684      0.0216     0.0281   -0.0039       -0.0249      0.0348     0.0285   -0.0014
  3.42  0.6834  0.1468  3.7100  1.839E-01  6.81E-03   2.05E-02  0.8986        0.0133      0.0182     0.0277   -0.0056        0.0384      0.0318     0.0269   -0.0046
  3.42  0.6834  0.1753  3.2650  4.829E-01  1.53E-02   5.39E-02  0.8757        0.0051      0.0162     0.0280   -0.0044       -0.0497      0.0294     0.0279   -0.0093
  3.42  0.6834  0.1753  3.7100  1.171E-01  4.29E-03   1.31E-02  0.9091       -0.0140      0.0170     0.0271   -0.0118       -0.0391      0.0332     0.0267   -0.0103
  3.42  0.6834  0.2051  2.9490  6.158E-01  2.25E-02   6.86E-02  0.8652        0.0205      0.0168     0.0270   -0.0025       -0.0031      0.0310     0.0280   -0.0008
  3.42  0.6834  0.2051  3.2650  3.084E-01  9.40E-03   3.47E-02  0.8780       -0.0268      0.0158     0.0271   -0.0074       -0.0037      0.0298     0.0282   -0.0033
  3.42  0.6834  0.2362  2.9490  3.948E-01  1.47E-02   4.41E-02  0.8736        0.0071      0.0178     0.0274   -0.0033       -0.0328      0.0313     0.0264   -0.0070
  3.42  0.6834  0.2686  2.9490  2.260E-01  7.75E-03   2.53E-02  0.8800       -0.0309      0.0171     0.0271   -0.0069        0.0007      0.0331     0.0273   -0.0034
  3.42  0.6834  0.2686  3.2650  8.844E-02  3.54E-03   9.93E-03  0.9047        0.0312      0.0204     0.0276   -0.0140        0.1164      0.0393     0.0262   -0.0058
  3.42  0.6834  0.3025  2.9490  1.395E-01  3.92E-03   1.57E-02  0.8918        0.0042      0.0147     0.0269   -0.0075        0.0727      0.0328     0.0277    0.0022
  3.42  0.6834  0.3379  2.5450  2.673E-01  8.57E-03   3.00E-02  0.8779        0.0118      0.0141     0.0274   -0.0033        0.0414      0.0305     0.0276   -0.0051
  3.42  0.6834  0.3748  2.5450  1.403E-01  4.98E-03   1.59E-02  0.9018       -0.0162      0.0171     0.0277   -0.0071       -0.0024      0.0363     0.0272    0.0020
  3.42  0.6834  0.4134  2.2380  3.024E-01  8.65E-03   3.42E-02  0.8891        0.0300      0.0107     0.0274   -0.0025        0.0079      0.0263     0.0274   -0.0017
  3.42  0.6834  0.4134  2.5450  8.116E-02  3.23E-03   9.17E-03  0.9622       -0.0228      0.0194     0.0268   -0.0198       -0.1009      0.0430     0.0299   -0.0036
  3.42  0.6834  0.4537  2.2380  1.246E-01  4.08E-03   1.45E-02  0.9427        0.0287      0.0131     0.0292   -0.0108        0.0218      0.0271     0.0355   -0.0011
  3.42  0.6834  0.4958  1.9530  1.717E-01  4.79E-03   1.95E-02  0.9327       -0.0116      0.0103     0.0267   -0.0038       -0.0154      0.0274     0.0260   -0.0003
  3.42  0.6834  0.4958  2.2380  4.802E-02  2.42E-03   5.48E-03  1.0267        0.0078      0.0213     0.0272   -0.0320       -0.0056      0.0406     0.0294    0.0059
  3.42  0.6834  0.5397  1.9530  7.378E-02  2.34E-03   8.61E-03  1.0336        0.0541      0.0117     0.0270   -0.0265       -0.0302      0.0282     0.0304    0.0006
  3.42  0.6834  0.5855  1.6750  1.077E-01  3.25E-03   1.30E-02  1.0241        0.0335      0.0112     0.0302   -0.0130       -0.0440      0.0298     0.0367   -0.0003
  3.42  0.7355  0.1753  3.2650  3.097E-01  1.28E-02   3.64E-02  0.8707        0.0154      0.0221     0.0282   -0.0021       -0.0165      0.0414     0.0242   -0.0253
  3.42  0.7355  0.2051  2.9490  4.582E-01  2.06E-02   5.38E-02  0.8407       -0.0107      0.0210     0.0273   -0.0022       -0.0905      0.0402     0.0243   -0.0015
  3.42  0.7355  0.2051  3.2650  2.144E-01  7.84E-03   2.54E-02  0.8745        0.0353      0.0192     0.0273   -0.0088        0.0602      0.0384     0.0245   -0.0107
  3.42  0.7355  0.2362  2.9490  2.688E-01  1.06E-02   3.17E-02  0.8603       -0.0138      0.0193     0.0277   -0.0013        0.0293      0.0362     0.0222   -0.0160
  3.42  0.7355  0.2362  3.2650  1.061E-01  5.69E-03   1.25E-02  0.8050       -0.0446      0.0288     0.0273   -0.0041       -0.0422      0.0552     0.0231    0.0033
  3.42  0.7355  0.2686  2.9490  1.857E-01  7.74E-03   2.19E-02  0.8840       -0.0190      0.0205     0.0273   -0.0087        0.0899      0.0376     0.0234   -0.0177
  3.42  0.7355  0.3025  2.9490  1.159E-01  4.18E-03   1.38E-02  0.8593        0.0087      0.0176     0.0272   -0.0058        0.0413      0.0393     0.0239    0.0101
  3.42  0.7355  0.3379  2.5450  2.417E-01  6.66E-03   2.86E-02  0.8711        0.0188      0.0108     0.0277   -0.0013        0.0316      0.0273     0.0238   -0.0169
  3.42  0.7355  0.3748  2.5450  1.475E-01  4.65E-03   1.76E-02  0.9204        0.0114      0.0135     0.0280   -0.0082        0.0498      0.0305     0.0233    0.0029
  3.42  0.7355  0.4134  2.2380  2.248E-01  6.15E-03   2.68E-02  0.8786       -0.0054      0.0101     0.0276    0.0004       -0.0209      0.0285     0.0236   -0.0075
  3.42  0.7355  0.4537  2.2380  9.366E-02  2.89E-03   1.14E-02  0.9942       -0.0144      0.0119     0.0296   -0.0079        0.0106      0.0312     0.0334    0.0053
  3.42  0.7355  0.4958  1.9530  1.268E-01  4.47E-03   1.51E-02  0.9588       -0.0218      0.0147     0.0269   -0.0006        0.0523      0.0380     0.0217   -0.0012
  3.42  0.7900  0.1753  3.2650  1.006E-01  8.64E-03   1.07E-02  0.9062       -0.0040      0.0455     0.0103    0.0061       -0.0696      0.0874     0.0124   -0.1052
  3.42  0.7900  0.2051  2.9490  2.414E-01  1.71E-02   2.57E-02  0.8190       -0.0267      0.0323     0.0069   -0.0018       -0.1139      0.0716     0.0125   -0.0036
  3.42  0.7900  0.2362  2.9490  1.491E-01  9.13E-03   1.59E-02  0.8567        0.0247      0.0286     0.0085    0.0010        0.0367      0.0568     0.0071   -0.0494
  3.42  0.7900  0.3379  2.5450  1.323E-01  6.47E-03   1.42E-02  0.8654        0.0355      0.0176     0.0086   -0.0002       -0.0706      0.0542     0.0115   -0.0533
  3.42  0.7900  0.4134  2.2380  9.638E-02  6.02E-03   1.04E-02  0.8270       -0.0274      0.0256     0.0083   -0.0013       -0.0195      0.0725     0.0109   -0.0160
  4.10  0.4134  0.0682  4.7080  6.179E+01  3.20E+00   8.16E+00  1.1008       -0.0090      0.0084     0.0120   -0.0055        0.0433      0.0408     0.0192   -0.0056
  4.10  0.4134  0.0682  5.2930  1.689E+01  2.35E+00   2.88E+00  1.1885       -0.0132      0.0269     0.0146   -0.0173        0.2791      0.1272     0.0377    0.0014
  4.10  0.4134  0.0682  5.9520  6.733E+00  8.25E-01   1.27E+00  1.2282       -0.0126      0.0203     0.0161   -0.0252       -0.0246      0.0976     0.0318    0.0611
  4.10  0.4134  0.0933  4.1820  5.616E+01  2.20E+00   6.76E+00  1.0603        0.0007      0.0067     0.0058   -0.0025        0.0016      0.0260     0.0167   -0.0016
  4.10  0.4134  0.0933  4.7080  2.836E+01  1.24E+00   4.41E+00  1.0761       -0.0108      0.0067     0.0147   -0.0066       -0.0483      0.0360     0.0179    0.0030
  4.10  0.4134  0.0933  5.2930  1.113E+01  7.37E-01   1.55E+00  1.0876        0.0026      0.0104     0.0093   -0.0096       -0.0194      0.0513     0.0161    0.0158
  4.10  0.4134  0.0933  5.9520  3.842E+00  3.88E-01   7.88E-01  1.0899        0.0065      0.0151     0.0132   -0.0060        0.0166      0.0834     0.0177    0.0093
  4.10  0.4134  0.1194  4.1820  2.835E+01  1.02E+00   3.40E+00  1.0522       -0.0009      0.0060     0.0035   -0.0037       -0.0261      0.0258     0.0151    0.0019
  4.10  0.4134  0.1194  4.7080  1.279E+01  6.80E-01   1.52E+00  1.0580       -0.0142      0.0084     0.0036   -0.0057       -0.0283      0.0427     0.0162    0.0063
  4.10  0.4134  0.1194  5.2930  5.198E+00  3.31E-01   6.63E-01  1.0667       -0.0156      0.0102     0.0039   -0.0055        0.0157      0.0520     0.0184    0.0079
  4.10  0.4134  0.1194  6.6940  7.891E-01  1.11E-01   1.35E-01  1.0916        0.0125      0.0247     0.0099   -0.0131        0.1774      0.1232     0.0234    0.0318
  4.10  0.4134  0.1468  3.7100  2.913E+01  2.03E+00   3.55E+00  1.0399       -0.0072      0.0130     0.0039   -0.0014        0.0188      0.0426     0.0155    0.0004
  4.10  0.4134  0.1468  4.1820  1.398E+01  7.11E-01   1.67E+00  1.0442       -0.0267      0.0088     0.0033   -0.0039        0.0653      0.0341     0.0160    0.0032
  4.10  0.4134  0.1468  4.7080  6.063E+00  4.44E-01   7.26E-01  1.0523       -0.0167      0.0121     0.0033   -0.0047        0.0078      0.0536     0.0164    0.0048
  4.10  0.4134  0.1468  5.2930  2.518E+00  1.93E-01   3.03E-01  1.0579        0.0050      0.0120     0.0048   -0.0065       -0.0244      0.0629     0.0199   -0.0005
  4.10  0.4134  0.1468  5.9520  8.818E-01  1.49E-01   1.29E-01  1.0750       -0.0328      0.0300     0.0047   -0.0104        0.1512      0.1507     0.0172    0.0187
  4.10  0.4134  0.1468  6.6940  4.862E-01  8.68E-02   7.30E-02  1.0418        0.0158      0.0284     0.0034   -0.0071        0.1235      0.1368     0.0309    0.0048
  4.10  0.4134  0.1753  3.7100  1.835E+01  9.04E-01   2.23E+00  1.0332        0.0170      0.0089     0.0033   -0.0022        0.0691      0.0317     0.0152    0.0012
  4.10  0.4134  0.1753  4.1820  8.874E+00  3.95E-01   1.07E+00  1.0398       -0.0029      0.0074     0.0032   -0.0036        0.0157      0.0362     0.0168    0.0020
  4.10  0.4134  0.1753  4.7080  3.218E+00  2.98E-01   3.87E-01  1.0443       -0.0198      0.0152     0.0031   -0.0057        0.0182      0.0686     0.0169    0.0007
  4.10  0.4134  0.1753  5.2930  1.683E+00  1.48E-01   2.00E-01  1.0557       -0.0202      0.0146     0.0035   -0.0082        0.0351      0.0681     0.0158    0.0137
  4.10  0.4134  0.1753  5.9520  4.895E-01  9.54E-02   6.20E-02  1.0442        0.0273      0.0286     0.0034   -0.0066       -0.1671      0.1650     0.0262    0.0030
  4.10  0.4134  0.1753  6.6940  1.499E-01  4.20E-02   2.02E-02  1.0379       -0.0167      0.0508     0.0037   -0.0092        0.1389      0.2395     0.0189    0.0168
  4.10  0.4134  0.2051  3.7100  1.049E+01  5.37E-01   1.28E+00  1.0286       -0.0022      0.0090     0.0035   -0.0025       -0.0284      0.0355     0.0157    0.0000
  4.10  0.4134  0.2051  4.1820  4.901E+00  2.69E-01   5.89E-01  1.0315        0.0170      0.0092     0.0036   -0.0047        0.0710      0.0413     0.0174    0.0017
  4.10  0.4134  0.2051  4.7080  2.207E+00  2.25E-01   2.65E-01  1.0377       -0.0139      0.0167     0.0040   -0.0061       -0.0834      0.0847     0.0208    0.0096
  4.10  0.4134  0.2051  5.2930  7.961E-01  1.01E-01   9.59E-02  1.0361       -0.0183      0.0196     0.0057   -0.0056       -0.0443      0.0991     0.0197    0.0012
  4.10  0.4134  0.2051  5.9520  4.150E-01  7.32E-02   5.16E-02  1.0529        0.0468      0.0311     0.0076   -0.0101        0.1479      0.1609     0.0171    0.0152
  4.10  0.4134  0.2362  3.7100  6.012E+00  3.17E-01   7.25E-01  1.0206       -0.0070      0.0091     0.0035   -0.0034        0.0365      0.0372     0.0166    0.0021
  4.10  0.4134  0.2362  4.1820  3.212E+00  2.02E-01   3.88E-01  1.0230       -0.0024      0.0108     0.0048   -0.0041        0.0775      0.0484     0.0202    0.0036
  4.10  0.4134  0.2362  4.7080  1.279E+00  1.57E-01   1.54E-01  1.0276       -0.0395      0.0231     0.0048   -0.0050        0.0309      0.1015     0.0200    0.0001
  4.10  0.4134  0.2686  3.7100  3.621E+00  2.11E-01   4.50E-01  1.0157       -0.0224      0.0099     0.0035   -0.0032       -0.0173      0.0431     0.0188    0.0013
  4.10  0.4134  0.2686  4.1820  1.634E+00  1.48E-01   2.01E-01  1.0197       -0.0328      0.0153     0.0058   -0.0047        0.0069      0.0665     0.0177    0.0007
  4.10  0.4134  0.3025  3.2650  4.084E+00  4.58E-01   4.99E-01  1.0089       -0.0436      0.0218     0.0038   -0.0025       -0.2034      0.0720     0.0172    0.0004
  4.10  0.4134  0.3025  3.7100  1.940E+00  1.46E-01   2.44E-01  1.0103        0.0053      0.0133     0.0050   -0.0041        0.1159      0.0525     0.0178    0.0015
  4.10  0.4134  0.3025  4.1820  1.149E+00  1.30E-01   1.48E-01  1.0124       -0.0458      0.0188     0.0068   -0.0053       -0.0858      0.0900     0.0224    0.0046
  4.10  0.4134  0.3025  4.7080  3.754E-01  4.93E-02   4.69E-02  1.0145       -0.0665      0.0248     0.0078   -0.0059        0.2334      0.1125     0.0252    0.0056
  4.10  0.4134  0.3379  3.2650  2.982E+00  3.15E-01   3.70E-01  0.9999       -0.0070      0.0195     0.0037   -0.0030       -0.0299      0.0617     0.0166    0.0015
  4.10  0.4134  0.3748  4.1820  3.442E-01  4.42E-02   4.96E-02  0.9941       -0.0054      0.0218     0.0069   -0.0047        0.0238      0.0986     0.0280    0.0021
  4.10  0.4134  0.4537  3.7100  1.387E-01  2.51E-02   1.92E-02  0.9765        0.0338      0.0280     0.0053   -0.0041        0.0320      0.1422     0.0350    0.0020
  4.10  0.4134  0.4958  3.2650  1.515E-01  2.76E-02   2.33E-02  0.9682        0.0373      0.0314     0.0072   -0.0035       -0.1710      0.1284     0.0298    0.0014
  4.10  0.4537  0.0682  4.1820  5.931E+01  4.78E+00   7.47E+00  1.0164        0.0450      0.0223     0.0162   -0.0028        0.0386      0.0366     0.0192    0.0006
  4.10  0.4537  0.0682  4.7080  1.311E+01  2.73E-01   1.69E+00  1.0388       -0.0016      0.0051     0.0181   -0.0092       -0.0029      0.0164     0.0161   -0.0013
  4.10  0.4537  0.0682  5.2930  3.626E+00  1.44E-01   6.10E-01  1.0979        0.0060      0.0093     0.0221   -0.0210       -0.0027      0.0326     0.0369    0.0045
  4.10  0.4537  0.0682  5.9520  9.080E-01  3.94E-02   1.69E-01  1.1326       -0.0113      0.0107     0.0244   -0.0167        0.0550      0.0357     0.0306    0.0230
  4.10  0.4537  0.0682  6.6940  3.326E-01  2.88E-02   6.23E-02  1.2666       -0.0199      0.0206     0.0084   -0.0248       -0.0482      0.0684     0.0304   -0.0023
  4.10  0.4537  0.0933  4.1820  1.804E+01  3.60E-01   2.11E+00  1.0184        0.0162      0.0054     0.0085   -0.0041       -0.0164      0.0117     0.0128   -0.0001
  4.10  0.4537  0.0933  4.7080  7.660E+00  9.20E-02   1.17E+00  1.0278       -0.0101      0.0029     0.0223   -0.0086        0.0089      0.0097     0.0144    0.0011
  4.10  0.4537  0.0933  5.2930  3.028E+00  7.26E-02   4.13E-01  1.0406       -0.0003      0.0058     0.0140   -0.0123        0.0448      0.0197     0.0120    0.0148
  4.10  0.4537  0.0933  5.9520  1.125E+00  2.99E-02   2.28E-01  1.0387        0.0042      0.0062     0.0200   -0.0096        0.0089      0.0213     0.0141   -0.0005
  4.10  0.4537  0.0933  6.6940  3.017E-01  1.55E-02   5.26E-02  1.0776       -0.0029      0.0124     0.0239   -0.0232        0.0001      0.0420     0.0121    0.0374
  4.10  0.4537  0.1194  4.1820  9.197E+00  1.36E-01   1.07E+00  1.0147        0.0007      0.0039     0.0049   -0.0051        0.0025      0.0098     0.0105    0.0005
  4.10  0.4537  0.1194  4.7080  3.989E+00  5.62E-02   4.61E-01  1.0207       -0.0184      0.0033     0.0050   -0.0085       -0.0244      0.0115     0.0121    0.0058
  4.10  0.4537  0.1194  5.2930  1.608E+00  3.93E-02   2.00E-01  1.0252       -0.0121      0.0058     0.0055   -0.0094        0.0019      0.0200     0.0151    0.0070
  4.10  0.4537  0.1194  5.9520  5.676E-01  1.76E-02   1.02E-01  1.0294        0.0032      0.0074     0.0113   -0.0110        0.0432      0.0258     0.0198    0.0027
  4.10  0.4537  0.1194  6.6940  1.608E-01  8.93E-03   2.70E-02  1.0118        0.0152      0.0131     0.0148   -0.0132        0.0457      0.0441     0.0211    0.0189
  4.10  0.4537  0.1468  3.7100  1.051E+01  3.48E-01   1.25E+00  1.0084        0.0157      0.0099     0.0056   -0.0020        0.0424      0.0191     0.0111    0.0001
  4.10  0.4537  0.1468  4.1820  5.054E+00  8.84E-02   5.87E-01  1.0114       -0.0135      0.0046     0.0045   -0.0061        0.0211      0.0115     0.0118    0.0028
  4.10  0.4537  0.1468  4.7080  2.101E+00  3.89E-02   2.45E-01  1.0177       -0.0120      0.0047     0.0045   -0.0082        0.0333      0.0149     0.0124    0.0064
  4.10  0.4537  0.1468  5.2930  8.937E-01  2.45E-02   1.04E-01  1.0208       -0.0213      0.0067     0.0070   -0.0103        0.0400      0.0228     0.0170    0.0035
  4.10  0.4537  0.1468  5.9520  2.724E-01  1.04E-02   3.90E-02  1.0324        0.0146      0.0093     0.0068   -0.0153        0.0657      0.0327     0.0135    0.0157
  4.10  0.4537  0.1468  6.6940  8.803E-02  6.23E-03   1.30E-02  0.9904        0.0258      0.0166     0.0048   -0.0120        0.0748      0.0587     0.0296    0.0127
  4.10  0.4537  0.1753  3.7100  6.059E+00  1.22E-01   7.18E-01  1.0052        0.0157      0.0058     0.0045   -0.0038        0.0145      0.0127     0.0107    0.0011
  4.10  0.4537  0.1753  4.1820  2.914E+00  4.50E-02   3.40E-01  1.0105       -0.0056      0.0039     0.0043   -0.0066        0.0164      0.0124     0.0130    0.0046
  4.10  0.4537  0.1753  4.7080  1.223E+00  2.75E-02   1.43E-01  1.0150       -0.0112      0.0055     0.0042   -0.0096       -0.0160      0.0166     0.0131    0.0040
  4.10  0.4537  0.1753  5.2930  5.023E-01  1.72E-02   5.78E-02  1.0228       -0.0244      0.0085     0.0049   -0.0124        0.0159      0.0280     0.0115    0.0084
  4.10  0.4537  0.1753  5.9520  1.542E-01  7.09E-03   1.91E-02  1.0269        0.0386      0.0113     0.0046   -0.0171        0.0702      0.0391     0.0243    0.0249
  4.10  0.4537  0.1753  6.6940  4.469E-02  4.65E-03   5.88E-03  0.9680        0.0391      0.0267     0.0052   -0.0123        0.1895      0.0946     0.0158    0.0148
  4.10  0.4537  0.2051  3.7100  3.844E+00  6.93E-02   4.56E-01  1.0030        0.0134      0.0051     0.0050   -0.0048        0.0387      0.0119     0.0115    0.0027
  4.10  0.4537  0.2051  4.1820  1.735E+00  3.26E-02   2.03E-01  1.0074       -0.0040      0.0048     0.0050   -0.0081        0.0068      0.0147     0.0137    0.0031
  4.10  0.4537  0.2051  4.7080  6.960E-01  1.77E-02   8.11E-02  1.0139       -0.0187      0.0063     0.0056   -0.0109       -0.0074      0.0206     0.0181    0.0070
  4.10  0.4537  0.2051  5.2930  2.711E-01  1.25E-02   3.17E-02  1.0285       -0.0282      0.0117     0.0085   -0.0164        0.0782      0.0369     0.0167    0.0211
  4.10  0.4537  0.2051  5.9520  8.251E-02  4.61E-03   9.99E-03  1.0127       -0.0038      0.0143     0.0114   -0.0157        0.1936      0.0497     0.0133    0.0149
  4.10  0.4537  0.2051  6.6940  2.940E-02  4.62E-03   4.32E-03  0.9249        0.0896      0.0388     0.0175   -0.0118        0.0919      0.1394     0.0279    0.0150
  4.10  0.4537  0.2362  3.7100  2.208E+00  4.22E-02   2.59E-01  0.9993        0.0043      0.0053     0.0049   -0.0061        0.0163      0.0129     0.0127    0.0014
  4.10  0.4537  0.2362  4.1820  1.052E+00  2.37E-02   1.23E-01  1.0041       -0.0059      0.0057     0.0069   -0.0092        0.0030      0.0176     0.0174    0.0050
  4.10  0.4537  0.2362  4.7080  3.939E-01  1.17E-02   4.62E-02  1.0149       -0.0141      0.0078     0.0070   -0.0129        0.0308      0.0249     0.0171    0.0131
  4.10  0.4537  0.2362  5.2930  1.268E-01  8.36E-03   1.47E-02  1.0120       -0.0465      0.0175     0.0068   -0.0133        0.1270      0.0544     0.0383    0.0067
  4.10  0.4537  0.2362  5.9520  4.231E-02  3.27E-03   5.74E-03  1.0068       -0.0144      0.0192     0.0035   -0.0184        0.0658      0.0639     0.0272    0.0261
  4.10  0.4537  0.2686  3.7100  1.344E+00  2.82E-02   1.63E-01  0.9953        0.0112      0.0057     0.0049   -0.0073        0.0223      0.0142     0.0156    0.0033
  4.10  0.4537  0.2686  4.1820  6.032E-01  1.69E-02   7.24E-02  1.0028        0.0041      0.0071     0.0086   -0.0102        0.0131      0.0215     0.0142    0.0087
  4.10  0.4537  0.2686  4.7080  2.124E-01  7.97E-03   2.48E-02  1.0048       -0.0414      0.0098     0.0100   -0.0115        0.0215      0.0310     0.0215    0.0042
  4.10  0.4537  0.2686  5.2930  7.054E-02  5.70E-03   1.00E-02  1.0275        0.0070      0.0202     0.0166   -0.0203       -0.0421      0.0639     0.0200    0.0281
  4.10  0.4537  0.2686  5.9520  2.427E-02  2.97E-03   3.30E-03  0.9775        0.0767      0.0339     0.0086   -0.0166        0.2990      0.1187     0.0260    0.0214
  4.10  0.4537  0.3025  3.7100  7.816E-01  2.04E-02   9.59E-02  0.9921       -0.0082      0.0069     0.0073   -0.0076       -0.0560      0.0183     0.0143    0.0038
  4.10  0.4537  0.3025  4.1820  3.163E-01  1.03E-02   3.98E-02  0.9960       -0.0136      0.0083     0.0101   -0.0099        0.0100      0.0246     0.0200    0.0023
  4.10  0.4537  0.3025  4.7080  1.268E-01  6.53E-03   1.54E-02  1.0129       -0.0120      0.0135     0.0118   -0.0159        0.0993      0.0411     0.0233    0.0155
  4.10  0.4537  0.3025  5.2930  3.538E-02  3.11E-03   4.29E-03  1.0067       -0.0481      0.0251     0.0145   -0.0176        0.1493      0.0854     0.0539    0.0202
  4.10  0.4537  0.3379  3.2650  1.033E+00  3.82E-02   1.24E-01  0.9851        0.0153      0.0110     0.0052   -0.0059        0.0335      0.0230     0.0127    0.0014
  4.10  0.4537  0.3379  3.7100  4.265E-01  1.50E-02   5.33E-02  0.9883       -0.0110      0.0094     0.0052   -0.0088       -0.0161      0.0253     0.0109    0.0023
  4.10  0.4537  0.3379  4.1820  1.677E-01  6.06E-03   2.33E-02  0.9973       -0.0213      0.0093     0.0074   -0.0127        0.0173      0.0280     0.0181    0.0100
  4.10  0.4537  0.3379  4.7080  6.510E-02  5.69E-03   8.36E-03  1.0011       -0.0621      0.0234     0.0175   -0.0150        0.0436      0.0716     0.0362    0.0149
  4.10  0.4537  0.3379  5.2930  1.645E-02  2.24E-03   3.01E-03  0.9874        0.0022      0.0355     0.0288   -0.0175        0.0882      0.1151     0.0666    0.0218
  4.10  0.4537  0.3748  3.2650  5.202E-01  2.50E-02   6.39E-02  0.9811       -0.0065      0.0139     0.0070   -0.0074        0.0021      0.0296     0.0101    0.0024
  4.10  0.4537  0.3748  3.7100  2.007E-01  8.27E-03   2.63E-02  0.9841       -0.0044      0.0110     0.0066   -0.0101        0.0142      0.0292     0.0124    0.0070
  4.10  0.4537  0.3748  4.1820  8.996E-02  4.89E-03   1.26E-02  0.9865       -0.0508      0.0145     0.0103   -0.0115        0.0200      0.0423     0.0264    0.0084
  4.10  0.4537  0.3748  4.7080  2.802E-02  3.07E-03   6.26E-03  0.9904       -0.0141      0.0287     0.0136   -0.0151        0.1718      0.0952     0.0293    0.0132
  4.10  0.4537  0.4134  3.2650  2.771E-01  1.65E-02   3.44E-02  0.9720       -0.0006      0.0168     0.0074   -0.0076        0.0099      0.0363     0.0173    0.0036
  4.10  0.4537  0.4134  3.7100  1.094E-01  5.06E-03   1.40E-02  0.9725       -0.0140      0.0125     0.0108   -0.0088        0.0294      0.0329     0.0168    0.0039
  4.10  0.4537  0.4537  3.2650  1.363E-01  6.84E-03   1.78E-02  0.9636        0.0085      0.0141     0.0088   -0.0073        0.0213      0.0327     0.0285    0.0022
  4.10  0.4537  0.4537  3.7100  5.315E-02  4.28E-03   6.83E-03  0.9653       -0.0408      0.0216     0.0078   -0.0094       -0.0099      0.0584     0.0341    0.0031
  4.10  0.4537  0.5397  3.2650  4.890E-02  8.01E-03   8.61E-03  0.9428       -0.0063      0.0456     0.0135   -0.0084        0.0144      0.1126     0.0755    0.0020
  4.10  0.4537  0.5855  3.2650  2.027E-02  4.32E-03   1.76E-02  0.9114        0.0023      0.0545     0.0026   -0.0095        0.2737      0.1275     0.0096    0.0031
  4.10  0.4958  0.0682  4.7080  3.921E+00  1.86E-01   5.11E-01  1.0029        0.0252      0.0151     0.0214   -0.0109       -0.0767      0.0276     0.0214   -0.0011
  4.10  0.4958  0.0682  5.2930  7.857E-01  2.57E-02   1.33E-01  1.0750        0.0099      0.0095     0.0262   -0.0237        0.0229      0.0279     0.0403    0.0145
  4.10  0.4958  0.0682  5.9520  1.836E-01  7.74E-03   3.44E-02  1.2040        0.0147      0.0114     0.0288   -0.0230       -0.0274      0.0346     0.0343   -0.0258
  4.10  0.4958  0.0682  6.6940  7.686E-02  7.06E-03   1.45E-02  1.2522       -0.0031      0.0274     0.0097   -0.0393       -0.1114      0.0781     0.0341    0.0512
  4.10  0.4958  0.0933  4.1820  9.916E+00  2.41E-01   1.18E+00  0.9877        0.0238      0.0081     0.0100   -0.0050        0.0058      0.0129     0.0189    0.0006
  4.10  0.4958  0.0933  4.7080  3.372E+00  3.93E-02   5.20E-01  0.9941       -0.0011      0.0034     0.0263   -0.0093       -0.0110      0.0091     0.0201    0.0010
  4.10  0.4958  0.0933  5.2930  1.211E+00  1.95E-02   1.67E-01  1.0016        0.0048      0.0045     0.0165   -0.0111       -0.0172      0.0135     0.0183    0.0088
  4.10  0.4958  0.0933  5.9520  3.751E-01  8.35E-03   7.65E-02  1.0178        0.0079      0.0063     0.0237   -0.0136        0.0527      0.0188     0.0199    0.0016
  4.10  0.4958  0.0933  6.6940  1.300E-01  5.83E-03   2.28E-02  0.9768       -0.0231      0.0126     0.0282   -0.0104       -0.0102      0.0369     0.0184    0.0054
  4.10  0.4958  0.1194  4.1820  5.304E+00  7.62E-02   6.27E-01  0.9860        0.0082      0.0046     0.0055   -0.0058        0.0063      0.0091     0.0173    0.0002
  4.10  0.4958  0.1194  4.7080  1.990E+00  2.34E-02   2.33E-01  0.9893       -0.0146      0.0034     0.0056   -0.0090       -0.0074      0.0096     0.0184    0.0042
  4.10  0.4958  0.1194  5.2930  7.102E-01  1.31E-02   8.94E-02  0.9898        0.0025      0.0052     0.0063   -0.0096        0.0139      0.0161     0.0206    0.0024
  4.10  0.4958  0.1194  5.9520  2.533E-01  6.00E-03   4.57E-02  1.0000        0.0069      0.0069     0.0132   -0.0151        0.0741      0.0202     0.0244    0.0129
  4.10  0.4958  0.1194  6.6940  7.417E-02  3.71E-03   1.26E-02  0.9319        0.0196      0.0139     0.0175   -0.0102        0.0422      0.0426     0.0256    0.0093
  4.10  0.4958  0.1468  3.7100  6.093E+00  2.80E-01   7.34E-01  0.9816        0.0144      0.0163     0.0063   -0.0020        0.0085      0.0261     0.0177   -0.0001
  4.10  0.4958  0.1468  4.1820  2.919E+00  4.64E-02   3.44E-01  0.9837       -0.0006      0.0051     0.0050   -0.0067        0.0103      0.0103     0.0182    0.0016
  4.10  0.4958  0.1468  4.7080  1.120E+00  1.73E-02   1.32E-01  0.9875       -0.0190      0.0046     0.0050   -0.0091       -0.0195      0.0118     0.0186    0.0054
  4.10  0.4958  0.1468  5.2930  4.191E-01  8.93E-03   4.96E-02  0.9886       -0.0174      0.0062     0.0081   -0.0112        0.0350      0.0180     0.0221    0.0031
  4.10  0.4958  0.1468  5.9520  1.396E-01  3.90E-03   2.02E-02  0.9965        0.0006      0.0082     0.0078   -0.0195        0.0828      0.0241     0.0193    0.0299
  4.10  0.4958  0.1468  6.6940  4.098E-02  2.80E-03   6.12E-03  0.8583        0.0538      0.0212     0.0054   -0.0100        0.2487      0.0628     0.0333    0.0090
  4.10  0.4958  0.1753  3.7100  3.489E+00  8.90E-02   4.20E-01  0.9798        0.0186      0.0093     0.0050   -0.0041        0.0429      0.0168     0.0174    0.0005
  4.10  0.4958  0.1753  4.1820  1.600E+00  2.27E-02   1.89E-01  0.9829       -0.0117      0.0044     0.0048   -0.0076       -0.0105      0.0103     0.0190    0.0038
  4.10  0.4958  0.1753  4.7080  6.656E-01  1.16E-02   7.89E-02  0.9860       -0.0224      0.0051     0.0046   -0.0105       -0.0115      0.0134     0.0191    0.0035
  4.10  0.4958  0.1753  5.2930  2.286E-01  5.92E-03   2.67E-02  0.9928       -0.0319      0.0075     0.0055   -0.0143        0.0030      0.0214     0.0180    0.0096
  4.10  0.4958  0.1753  5.9520  7.350E-02  2.53E-03   9.21E-03  0.9653        0.0110      0.0099     0.0052   -0.0128        0.0651      0.0292     0.0285    0.0083
  4.10  0.4958  0.2051  3.7100  2.211E+00  5.02E-02   2.66E-01  0.9781        0.0056      0.0082     0.0056   -0.0058        0.0221      0.0150     0.0179    0.0018
  4.10  0.4958  0.2051  4.1820  9.690E-01  1.40E-02   1.15E-01  0.9826       -0.0062      0.0044     0.0056   -0.0092       -0.0167      0.0114     0.0195    0.0036
  4.10  0.4958  0.2051  4.7080  3.934E-01  7.67E-03   4.65E-02  0.9879       -0.0212      0.0058     0.0064   -0.0128       -0.0048      0.0162     0.0230    0.0068
  4.10  0.4958  0.2051  5.2930  1.376E-01  4.40E-03   1.63E-02  1.0022       -0.0083      0.0095     0.0098   -0.0205        0.0319      0.0267     0.0219    0.0258
  4.10  0.4958  0.2051  5.9520  4.081E-02  1.88E-03   5.01E-03  0.9580        0.0064      0.0133     0.0134   -0.0181        0.0187      0.0400     0.0192    0.0232
  4.10  0.4958  0.2362  3.2650  2.933E+00  9.01E-02   3.57E-01  0.9735        0.0303      0.0112     0.0048   -0.0014        0.0251      0.0200     0.0179    0.0001
  4.10  0.4958  0.2362  3.7100  1.344E+00  2.94E-02   1.60E-01  0.9781        0.0003      0.0077     0.0055   -0.0072        0.0103      0.0147     0.0188    0.0031
  4.10  0.4958  0.2362  4.1820  5.831E-01  9.42E-03   6.94E-02  0.9822       -0.0083      0.0049     0.0080   -0.0116        0.0302      0.0129     0.0224    0.0048
  4.10  0.4958  0.2362  4.7080  2.233E-01  5.29E-03   2.66E-02  0.9922       -0.0113      0.0071     0.0081   -0.0157        0.0079      0.0201     0.0222    0.0128
  4.10  0.4958  0.2362  5.2930  7.170E-02  2.85E-03   8.44E-03  0.9829       -0.0115      0.0118     0.0078   -0.0163        0.0527      0.0335     0.0417    0.0106
  4.10  0.4958  0.2362  5.9520  1.919E-02  1.38E-03   2.64E-03  0.8960        0.0154      0.0207     0.0037   -0.0167       -0.0047      0.0581     0.0311    0.0196
  4.10  0.4958  0.2686  3.7100  7.677E-01  1.76E-02   9.44E-02  0.9762       -0.0044      0.0078     0.0055   -0.0095        0.0043      0.0154     0.0210    0.0031
  4.10  0.4958  0.2686  4.1820  3.300E-01  6.52E-03   4.01E-02  0.9840       -0.0113      0.0060     0.0100   -0.0132        0.0090      0.0154     0.0199    0.0093
  4.10  0.4958  0.2686  4.7080  1.242E-01  3.83E-03   1.47E-02  0.9971       -0.0106      0.0093     0.0117   -0.0195        0.0155      0.0256     0.0259    0.0216
  4.10  0.4958  0.2686  5.2930  3.662E-02  1.86E-03   5.27E-03  0.9991        0.0131      0.0148     0.0195   -0.0259       -0.0835      0.0431     0.0246    0.0373
  4.10  0.4958  0.3025  3.7100  4.346E-01  1.07E-02   5.40E-02  0.9755        0.0040      0.0081     0.0085   -0.0108        0.0178      0.0166     0.0200    0.0063
  4.10  0.4958  0.3025  4.1820  1.834E-01  4.41E-03   2.34E-02  0.9870       -0.0242      0.0074     0.0118   -0.0160        0.0086      0.0184     0.0246    0.0145
  4.10  0.4958  0.3025  4.7080  6.545E-02  2.76E-03   8.07E-03  0.9899       -0.0238      0.0129     0.0138   -0.0186        0.0310      0.0357     0.0275    0.0117
  4.10  0.4958  0.3025  5.2930  1.694E-02  1.18E-03   2.08E-03  0.9619       -0.0329      0.0215     0.0171   -0.0212       -0.0120      0.0646     0.0571    0.0248
  4.10  0.4958  0.3379  2.9490  1.049E+00  4.41E-02   1.26E-01  0.9646        0.0029      0.0148     0.0063   -0.0043       -0.0074      0.0258     0.0171    0.0000
  4.10  0.4958  0.3379  3.7100  2.472E-01  6.44E-03   3.13E-02  0.9753       -0.0081      0.0084     0.0059   -0.0123       -0.0141      0.0182     0.0176    0.0083
  4.10  0.4958  0.3379  4.1820  1.076E-01  3.27E-03   1.51E-02  0.9794       -0.0271      0.0094     0.0086   -0.0150        0.0255      0.0235     0.0230    0.0048
  4.10  0.4958  0.3379  4.7080  3.351E-02  1.97E-03   4.37E-03  0.9969       -0.0189      0.0177     0.0206   -0.0242       -0.0504      0.0502     0.0397    0.0314
  4.10  0.4958  0.3748  3.7100  1.429E-01  4.25E-03   1.88E-02  0.9713        0.0014      0.0097     0.0076   -0.0131        0.0199      0.0211     0.0186    0.0034
  4.10  0.4958  0.3748  4.1820  5.618E-02  2.64E-03   7.93E-03  0.9916        0.0059      0.0149     0.0121   -0.0220        0.1014      0.0357     0.0304    0.0263
  4.10  0.4958  0.3748  4.7080  1.800E-02  1.29E-03   4.08E-03  0.9731       -0.0356      0.0226     0.0160   -0.0221        0.1241      0.0614     0.0330    0.0230
  4.10  0.4958  0.4134  2.5450  7.537E-01  4.84E-02   9.14E-02  0.9562       -0.0151      0.0215     0.0040   -0.0020       -0.0441      0.0343     0.0207    0.0003
  4.10  0.4958  0.4134  3.2650  1.845E-01  7.58E-03   2.28E-02  0.9632       -0.0223      0.0143     0.0086   -0.0113       -0.0595      0.0269     0.0223    0.0030
  4.10  0.4958  0.4134  3.7100  8.021E-02  3.20E-03   1.03E-02  0.9730       -0.0057      0.0131     0.0127   -0.0170        0.0234      0.0285     0.0219    0.0154
  4.10  0.4958  0.4134  4.1820  2.737E-02  1.82E-03   4.11E-03  0.9730       -0.0297      0.0207     0.0072   -0.0181        0.0641      0.0527     0.0290    0.0140
  4.10  0.4958  0.4537  2.5450  4.590E-01  2.41E-02   5.66E-02  0.9552        0.0252      0.0185     0.0074   -0.0056        0.0152      0.0325     0.0181    0.0005
  4.10  0.4958  0.4537  3.7100  3.923E-02  2.85E-03   5.10E-03  0.9596       -0.0372      0.0242     0.0091   -0.0144        0.0197      0.0500     0.0376    0.0085
  4.10  0.4958  0.4537  4.1820  1.295E-02  1.27E-03   3.68E-03  0.9398       -0.0137      0.0315     0.0080   -0.0225        0.0664      0.0745     0.0364    0.0230
  4.10  0.4958  0.4958  2.2380  4.104E-01  3.35E-02   5.17E-02  0.9487       -0.0417      0.0278     0.0052   -0.0032       -0.0575      0.0468     0.0201    0.0005
  4.10  0.4958  0.5855  1.9530  1.950E-01  1.59E-02   2.72E-02  0.9344       -0.0037      0.0272     0.0107   -0.0043        0.0556      0.0441     0.0264    0.0010
  4.10  0.4958  0.6334  1.6750  2.511E-01  1.47E-02   4.75E-02  0.9285        0.0202      0.0190     0.0390   -0.0023        0.1018      0.0343     0.0825    0.0005
  4.10  0.5397  0.0682  4.7080  1.518E+00  2.30E-01   1.95E-01  0.9772        0.0732      0.0553     0.0238   -0.0119        0.1190      0.0771     0.0194   -0.0039
  4.10  0.5397  0.0682  5.2930  1.417E-01  6.19E-03   2.35E-02  1.1229       -0.0021      0.0136     0.0291   -0.0187       -0.0166      0.0367     0.0403   -0.0006
  4.10  0.5397  0.0682  5.9520  3.097E-02  2.21E-03   5.75E-03  1.7853        0.0139      0.0251     0.0320   -0.0768        0.1888      0.0686     0.0338    0.0614
  4.10  0.5397  0.0682  6.6940  2.420E-02  4.16E-03   4.50E-03  1.5547       -0.1144      0.0691     0.0111   -0.0448       -0.0091      0.1246     0.0335    0.0297
  4.10  0.5397  0.0933  4.1820  5.692E+00  3.59E-01   6.55E-01  0.9599        0.0121      0.0237     0.0114   -0.0055       -0.0473      0.0321     0.0164    0.0008
  4.10  0.5397  0.0933  4.7080  1.709E+00  2.46E-02   2.59E-01  0.9656        0.0221      0.0048     0.0292   -0.0096        0.0061      0.0107     0.0178    0.0010
  4.10  0.5397  0.0933  5.2930  4.810E-01  7.13E-03   6.53E-02  0.9752       -0.0131      0.0046     0.0185   -0.0102        0.0027      0.0130     0.0156   -0.0011
  4.10  0.5397  0.0933  5.9520  1.763E-01  4.37E-03   3.57E-02  1.0423       -0.0399      0.0082     0.0263   -0.0287        0.0211      0.0206     0.0175    0.0489
  4.10  0.5397  0.1194  4.1820  3.110E+00  7.69E-02   3.57E-01  0.9592        0.0178      0.0093     0.0067   -0.0059        0.0254      0.0148     0.0143   -0.0001
  4.10  0.5397  0.1194  4.7080  1.130E+00  1.47E-02   1.29E-01  0.9610       -0.0046      0.0042     0.0068   -0.0089       -0.0010      0.0106     0.0157    0.0035
  4.10  0.5397  0.1194  5.2930  3.613E-01  5.98E-03   4.48E-02  0.9625       -0.0048      0.0051     0.0075   -0.0105       -0.0044      0.0144     0.0184   -0.0001
  4.10  0.5397  0.1194  5.9520  1.267E-01  3.29E-03   2.26E-02  0.9501       -0.0378      0.0084     0.0149   -0.0113        0.0256      0.0227     0.0229    0.0115
  4.10  0.5397  0.1468  4.1820  1.876E+00  3.88E-02   2.15E-01  0.9579       -0.0127      0.0075     0.0062   -0.0068       -0.0136      0.0128     0.0155    0.0010
  4.10  0.5397  0.1468  4.7080  6.796E-01  1.07E-02   7.78E-02  0.9590       -0.0196      0.0052     0.0062   -0.0088        0.0125      0.0124     0.0160    0.0035
  4.10  0.5397  0.1468  5.2930  2.322E-01  4.40E-03   2.70E-02  0.9616       -0.0174      0.0059     0.0094   -0.0125        0.0083      0.0166     0.0202    0.0057
  4.10  0.5397  0.1468  5.9520  7.996E-02  2.41E-03   1.12E-02  0.9203       -0.0231      0.0095     0.0091   -0.0111        0.0394      0.0264     0.0169    0.0064
  4.10  0.5397  0.1753  3.7100  2.350E+00  7.87E-02   2.70E-01  0.9553        0.0163      0.0131     0.0062   -0.0041        0.0206      0.0213     0.0145    0.0001
  4.10  0.5397  0.1753  4.1820  1.022E+00  1.80E-02   1.17E-01  0.9569       -0.0116      0.0063     0.0060   -0.0078        0.0029      0.0123     0.0165    0.0027
  4.10  0.5397  0.1753  4.7080  3.968E-01  7.13E-03   4.58E-02  0.9582       -0.0223      0.0059     0.0058   -0.0106        0.0097      0.0147     0.0166    0.0017
  4.10  0.5397  0.1753  5.2930  1.350E-01  3.13E-03   1.55E-02  0.9670       -0.0137      0.0074     0.0067   -0.0172       -0.0052      0.0198     0.0152    0.0188
  4.10  0.5397  0.1753  5.9520  3.838E-02  1.58E-03   4.57E-03  0.8342       -0.0174      0.0131     0.0064   -0.0130        0.0367      0.0354     0.0274    0.0141
  4.10  0.5397  0.2051  3.7100  1.599E+00  3.60E-02   1.84E-01  0.9539        0.0180      0.0091     0.0068   -0.0058        0.0408      0.0166     0.0152    0.0009
  4.10  0.5397  0.2051  4.1820  6.249E-01  9.79E-03   7.18E-02  0.9574        0.0040      0.0055     0.0068   -0.0091        0.0210      0.0123     0.0171    0.0033
  4.10  0.5397  0.2051  4.7080  2.275E-01  4.90E-03   2.60E-02  0.9615       -0.0237      0.0070     0.0076   -0.0136       -0.0346      0.0180     0.0212    0.0063
  4.10  0.5397  0.2051  5.2930  8.115E-02  2.34E-03   9.44E-03  0.9525       -0.0114      0.0093     0.0112   -0.0157        0.0047      0.0244     0.0199    0.0151
  4.10  0.5397  0.2362  3.2650  2.210E+00  7.35E-02   2.54E-01  0.9514        0.0377      0.0133     0.0060   -0.0009        0.0241      0.0240     0.0151    0.0000
  4.10  0.5397  0.2362  3.7100  9.130E-01  2.06E-02   1.06E-01  0.9542       -0.0190      0.0089     0.0067   -0.0074        0.0223      0.0166     0.0162    0.0028
  4.10  0.5397  0.2362  4.1820  3.608E-01  6.58E-03   4.15E-02  0.9583       -0.0156      0.0062     0.0093   -0.0121       -0.0152      0.0143     0.0206    0.0031
  4.10  0.5397  0.2362  4.7080  1.340E-01  3.51E-03   1.56E-02  0.9694       -0.0394      0.0088     0.0094   -0.0174       -0.0041      0.0220     0.0203    0.0157
  4.10  0.5397  0.2362  5.2930  4.330E-02  1.57E-03   4.98E-03  0.9476        0.0009      0.0114     0.0091   -0.0205       -0.0488      0.0313     0.0417    0.0223
  4.10  0.5397  0.2686  3.2650  1.171E+00  3.58E-02   1.35E-01  0.9504        0.0134      0.0123     0.0074   -0.0047        0.0235      0.0222     0.0139    0.0008
  4.10  0.5397  0.2686  3.7100  5.091E-01  1.22E-02   5.94E-02  0.9557        0.0051      0.0092     0.0067   -0.0099        0.0109      0.0172     0.0189    0.0029
  4.10  0.5397  0.2686  4.1820  2.022E-01  4.46E-03   2.35E-02  0.9631       -0.0142      0.0075     0.0114   -0.0151        0.0161      0.0173     0.0176    0.0098
  4.10  0.5397  0.2686  4.7080  7.732E-02  2.43E-03   8.95E-03  0.9737       -0.0243      0.0102     0.0132   -0.0213       -0.0422      0.0269     0.0245    0.0239
  4.10  0.5397  0.3025  3.2650  7.669E-01  2.09E-02   8.93E-02  0.9518        0.0145      0.0111     0.0072   -0.0069        0.0210      0.0206     0.0170    0.0027
  4.10  0.5397  0.3025  3.7100  2.862E-01  7.61E-03   3.38E-02  0.9569       -0.0117      0.0100     0.0098   -0.0133       -0.0168      0.0189     0.0177    0.0054
  4.10  0.5397  0.3025  4.1820  1.220E-01  3.27E-03   1.41E-02  0.9724       -0.0099      0.0092     0.0134   -0.0189       -0.0079      0.0209     0.0231    0.0188
  4.10  0.5397  0.3025  4.7080  4.296E-02  1.66E-03   5.08E-03  0.9748       -0.0148      0.0131     0.0155   -0.0241        0.0360      0.0340     0.0263    0.0230
  4.10  0.5397  0.3379  2.9490  7.618E-01  3.10E-02   8.82E-02  0.9470        0.0125      0.0158     0.0075   -0.0044       -0.0083      0.0281     0.0141    0.0016
  4.10  0.5397  0.3379  3.7100  1.682E-01  5.26E-03   2.01E-02  0.9617        0.0108      0.0117     0.0071   -0.0151       -0.0027      0.0216     0.0147    0.0123
  4.10  0.5397  0.3379  4.1820  6.658E-02  2.32E-03   8.01E-03  0.9654       -0.0200      0.0119     0.0099   -0.0173       -0.0168      0.0277     0.0212    0.0063
  4.10  0.5397  0.3379  4.7080  1.740E-02  9.68E-04   2.04E-03  0.9372       -0.0039      0.0189     0.0230   -0.0231        0.0424      0.0464     0.0396    0.0325
  4.10  0.5397  0.3748  2.9490  4.629E-01  1.44E-02   5.41E-02  0.9460        0.0167      0.0127     0.0051   -0.0078       -0.0267      0.0241     0.0167    0.0010
  4.10  0.5397  0.3748  3.7100  9.939E-02  3.80E-03   1.18E-02  0.9625        0.0352      0.0145     0.0088   -0.0164        0.0663      0.0267     0.0160    0.0094
  4.10  0.5397  0.3748  4.1820  3.812E-02  1.71E-03   5.20E-03  0.9933       -0.0385      0.0159     0.0136   -0.0310        0.0543      0.0385     0.0295    0.0412
  4.10  0.5397  0.4134  2.5450  5.411E-01  2.90E-02   6.31E-02  0.9414       -0.0373      0.0205     0.0052   -0.0018       -0.1265      0.0378     0.0185   -0.0001
  4.10  0.5397  0.4134  3.7100  5.262E-02  2.57E-03   6.41E-03  0.9705        0.0192      0.0179     0.0143   -0.0224        0.0634      0.0356     0.0200    0.0153
  4.10  0.5397  0.4537  2.5450  3.062E-01  1.22E-02   3.63E-02  0.9394        0.0143      0.0156     0.0087   -0.0063       -0.0146      0.0278     0.0154    0.0024
  4.10  0.5397  0.4537  3.7100  2.890E-02  2.03E-03   3.67E-03  0.9617       -0.0004      0.0265     0.0105   -0.0213        0.0632      0.0505     0.0373    0.0218
  4.10  0.5397  0.4958  2.2380  3.330E-01  1.40E-02   4.00E-02  0.9343        0.0053      0.0149     0.0064   -0.0027       -0.0466      0.0262     0.0179    0.0005
  4.10  0.5397  0.5397  2.2380  2.023E-01  1.03E-02   2.58E-02  0.9340        0.0318      0.0187     0.0119   -0.0078       -0.0154      0.0287     0.0331    0.0004
  4.10  0.5397  0.5855  1.9530  1.863E-01  8.13E-03   2.36E-02  0.9265        0.0286      0.0153     0.0121   -0.0061        0.0180      0.0257     0.0252    0.0015
  4.10  0.5397  0.6334  1.6750  1.631E-01  5.76E-03   3.06E-02  0.9163       -0.0256      0.0119     0.0432   -0.0019        0.0591      0.0287     0.0845    0.0004
  4.10  0.5397  0.6334  1.9530  7.497E-02  8.08E-03   9.68E-03  0.9120        0.0657      0.0383     0.0157   -0.0085       -0.2033      0.0533     0.0334    0.0004
  4.10  0.5397  0.6834  1.6750  7.108E-02  8.01E-03   1.82E-02  0.9036        0.0961      0.0391     0.0544   -0.0083       -0.2959      0.0575     0.1124   -0.0002
  4.10  0.5397  0.7355  1.4230  8.753E-02  1.60E-02   2.18E-02  0.8936        0.1645      0.0691     0.0501   -0.0078       -0.0774      0.0786     0.1013    0.0013
  4.10  0.5397  0.7900  1.1870  1.177E-01  5.41E-02   2.46E-02  0.8738        0.0884      0.1524     0.0581   -0.0068       -0.2240      0.1777     0.1031   -0.0016
  4.10  0.5855  0.0933  4.1820  4.957E+00  2.85E-01   5.50E-01  0.9338        0.0373      0.0233     0.0121   -0.0058       -0.0191      0.0322     0.0190    0.0008
  4.10  0.5855  0.0933  4.7080  8.203E-01  1.45E-02   1.22E-01  0.9422        0.0055      0.0064     0.0313   -0.0098       -0.0111      0.0135     0.0203    0.0014
  4.10  0.5855  0.0933  5.2930  1.814E-01  3.71E-03   2.40E-02  0.9876       -0.0261      0.0070     0.0197   -0.0183        0.0284      0.0183     0.0183   -0.0050
  4.10  0.5855  0.0933  5.9520  8.962E-02  3.77E-03   1.79E-02  1.1187       -0.1039      0.0162     0.0282   -0.0148        0.1563      0.0325     0.0201    0.0017
  4.10  0.5855  0.1194  4.1820  2.469E+00  6.00E-02   2.73E-01  0.9339        0.0165      0.0096     0.0069   -0.0059       -0.0115      0.0161     0.0171   -0.0007
  4.10  0.5855  0.1194  4.7080  6.632E-01  9.34E-03   7.30E-02  0.9350       -0.0048      0.0049     0.0071   -0.0083        0.0058      0.0121     0.0184    0.0022
  4.10  0.5855  0.1194  5.2930  2.027E-01  3.93E-03   2.44E-02  0.9451       -0.0218      0.0067     0.0078   -0.0146        0.0191      0.0174     0.0209    0.0041
  4.10  0.5855  0.1468  3.7100  2.924E+00  1.54E-01   3.24E-01  0.9318        0.0382      0.0222     0.0079   -0.0019        0.0277      0.0341     0.0176    0.0001
  4.10  0.5855  0.1468  4.1820  1.341E+00  3.02E-02   1.48E-01  0.9333        0.0116      0.0090     0.0064   -0.0066        0.0165      0.0158     0.0181    0.0004
  4.10  0.5855  0.1468  4.7080  4.198E-01  6.94E-03   4.64E-02  0.9328       -0.0203      0.0058     0.0064   -0.0083        0.0286      0.0146     0.0187    0.0007
  4.10  0.5855  0.1468  5.2930  1.441E-01  3.10E-03   1.62E-02  0.9417       -0.0139      0.0073     0.0100   -0.0174       -0.0269      0.0199     0.0226    0.0254
  4.10  0.5855  0.1753  3.7100  1.639E+00  6.05E-02   1.82E-01  0.9318       -0.0003      0.0159     0.0064   -0.0039       -0.0381      0.0270     0.0173   -0.0004
  4.10  0.5855  0.1753  4.1820  6.873E-01  1.77E-02   7.60E-02  0.9325       -0.0040      0.0104     0.0062   -0.0076        0.0082      0.0186     0.0191    0.0019
  4.10  0.5855  0.1753  4.7080  2.562E-01  5.41E-03   2.86E-02  0.9333       -0.0199      0.0074     0.0060   -0.0115       -0.0204      0.0176     0.0192    0.0005
  4.10  0.5855  0.1753  5.2930  8.773E-02  2.41E-03   9.70E-03  0.9102       -0.0126      0.0096     0.0069   -0.0094        0.0185      0.0243     0.0179    0.0077
  4.10  0.5855  0.2051  3.7100  1.127E+00  2.57E-02   1.25E-01  0.9310        0.0170      0.0104     0.0070   -0.0055        0.0451      0.0202     0.0179    0.0003
  4.10  0.5855  0.2051  4.1820  3.855E-01  9.55E-03   4.28E-02  0.9334       -0.0355      0.0097     0.0071   -0.0086       -0.0468      0.0191     0.0197    0.0028
  4.10  0.5855  0.2051  4.7080  1.538E-01  3.66E-03   1.70E-02  0.9360       -0.0113      0.0084     0.0080   -0.0154       -0.0048      0.0197     0.0236    0.0085
  4.10  0.5855  0.2362  3.7100  6.984E-01  1.71E-02   7.81E-02  0.9307       -0.0104      0.0108     0.0069   -0.0073        0.0013      0.0209     0.0188    0.0015
  4.10  0.5855  0.2362  4.1820  2.466E-01  6.19E-03   2.74E-02  0.9355       -0.0093      0.0094     0.0098   -0.0120        0.0220      0.0198     0.0229    0.0009
  4.10  0.5855  0.2362  4.7080  8.926E-02  2.44E-03   1.00E-02  0.9515       -0.0108      0.0096     0.0099   -0.0211       -0.0206      0.0235     0.0227    0.0324
  4.10  0.5855  0.2686  3.2650  9.148E-01  2.11E-02   1.02E-01  0.9288        0.0223      0.0101     0.0077   -0.0042        0.0312      0.0200     0.0168    0.0003
  4.10  0.5855  0.2686  3.7100  3.407E-01  9.52E-03   3.84E-02  0.9344        0.0096      0.0121     0.0069   -0.0091        0.0220      0.0232     0.0213    0.0031
  4.10  0.5855  0.2686  4.1820  1.395E-01  3.93E-03   1.56E-02  0.9413       -0.0135      0.0102     0.0121   -0.0176       -0.0076      0.0233     0.0201    0.0089
  4.10  0.5855  0.2686  4.7080  5.246E-02  1.75E-03   5.86E-03  0.9307       -0.0193      0.0116     0.0141   -0.0148        0.0099      0.0290     0.0268    0.0039
  4.10  0.5855  0.3025  3.2650  5.295E-01  1.28E-02   5.96E-02  0.9303        0.0136      0.0107     0.0076   -0.0071        0.0030      0.0215     0.0196    0.0015
  4.10  0.5855  0.3025  3.7100  2.013E-01  6.56E-03   2.30E-02  0.9387        0.0020      0.0139     0.0103   -0.0141        0.0279      0.0265     0.0202    0.0026
  4.10  0.5855  0.3025  4.1820  8.294E-02  2.59E-03   9.28E-03  0.9621       -0.0312      0.0118     0.0142   -0.0220        0.0422      0.0264     0.0254    0.0315
  4.10  0.5855  0.3379  2.9490  5.291E-01  1.57E-02   5.91E-02  0.9281        0.0123      0.0120     0.0078   -0.0048       -0.0091      0.0228     0.0169    0.0006
  4.10  0.5855  0.3379  3.2650  2.894E-01  8.01E-03   3.31E-02  0.9354        0.0017      0.0125     0.0073   -0.0101        0.0065      0.0248     0.0189    0.0030
  4.10  0.5855  0.3379  3.7100  1.341E-01  5.07E-03   1.55E-02  0.9459        0.0351      0.0158     0.0073   -0.0189        0.0733      0.0295     0.0175    0.0134
  4.10  0.5855  0.3379  4.1820  4.950E-02  1.78E-03   5.76E-03  0.9589        0.0048      0.0131     0.0104   -0.0178       -0.0232      0.0308     0.0236    0.0014
  4.10  0.5855  0.3748  2.9490  2.934E-01  9.33E-03   3.31E-02  0.9328        0.0123      0.0133     0.0052   -0.0080       -0.0661      0.0244     0.0193    0.0030
  4.10  0.5855  0.3748  3.7100  7.176E-02  3.14E-03   8.25E-03  0.9649       -0.0241      0.0174     0.0093   -0.0200       -0.0112      0.0347     0.0186    0.0242
  4.10  0.5855  0.4134  2.9490  2.014E-01  6.76E-03   2.31E-02  0.9336        0.0453      0.0144     0.0058   -0.0129        0.0691      0.0268     0.0207    0.0028
  4.10  0.5855  0.4134  3.7100  3.938E-02  2.03E-03   4.65E-03  0.9942       -0.0114      0.0205     0.0153   -0.0323        0.1279      0.0402     0.0224    0.0243
  4.10  0.5855  0.4537  2.5450  2.394E-01  8.80E-03   2.71E-02  0.9272        0.0270      0.0145     0.0091   -0.0074        0.0226      0.0247     0.0181   -0.0004
  4.10  0.5855  0.4958  2.2380  2.543E-01  7.79E-03   2.88E-02  0.9236        0.0244      0.0107     0.0067   -0.0026       -0.0036      0.0233     0.0204    0.0000
  4.10  0.5855  0.4958  2.5450  1.324E-01  7.34E-03   1.53E-02  0.9306        0.0115      0.0222     0.0064   -0.0117       -0.0370      0.0360     0.0223    0.0075
  4.10  0.5855  0.5397  2.2380  1.272E-01  5.54E-03   1.58E-02  0.9239        0.0382      0.0160     0.0126   -0.0077       -0.0521      0.0284     0.0353    0.0025
  4.10  0.5855  0.5855  1.9530  1.189E-01  4.84E-03   1.46E-02  0.9215        0.0328      0.0142     0.0129   -0.0048        0.0296      0.0325     0.0274    0.0007
  4.10  0.5855  0.5855  2.2380  6.549E-02  5.71E-03   8.56E-03  0.9348        0.0722      0.0341     0.0131   -0.0139       -0.0791      0.0526     0.0401    0.0005
  4.10  0.5855  0.6334  1.9530  7.050E-02  5.80E-03   8.85E-03  0.9253        0.0348      0.0303     0.0167   -0.0141       -0.1618      0.0530     0.0356    0.0036
  4.10  0.5855  0.6834  1.6750  7.682E-02  1.28E-02   1.96E-02  0.9081       -0.0337      0.0643     0.0583   -0.0108       -0.5354      0.1287     0.1166    0.0004
  4.10  0.5855  0.7355  1.4230  8.903E-02  1.15E-02   2.20E-02  0.8908        0.1046      0.0480     0.0538   -0.0105       -0.2098      0.0678     0.1053   -0.0019
  4.10  0.5855  0.7900  1.1870  2.370E-01  1.73E-02   4.90E-02  0.0000        0.0763      0.0201     0.0623    0.0000       -0.3506      0.0560     0.1070    0.0000
  4.10  0.6334  0.0933  4.7080  3.323E-01  1.08E-02   5.12E-02  0.9298        0.0459      0.0131     0.0335   -0.0089       -0.0175      0.0225     0.0344   -0.0007
  4.10  0.6334  0.0933  5.2930  6.376E-02  2.41E-03   8.84E-03  1.1546       -0.0599      0.0154     0.0215   -0.0569        0.0966      0.0337     0.0332    0.0217
  4.10  0.6334  0.1194  4.1820  1.572E+00  4.42E-02   1.86E-01  0.9095        0.0039      0.0121     0.0090   -0.0057       -0.0355      0.0192     0.0325   -0.0018
  4.10  0.6334  0.1194  4.7080  3.692E-01  6.22E-03   4.34E-02  0.9148       -0.0107      0.0063     0.0091   -0.0076        0.0078      0.0146     0.0332   -0.0015
  4.10  0.6334  0.1194  5.2930  9.599E-02  2.82E-03   1.22E-02  0.9357       -0.0337      0.0110     0.0098   -0.0239        0.0125      0.0280     0.0348    0.0469
  4.10  0.6334  0.1468  3.7100  2.996E+00  1.18E-01   3.54E-01  0.9074        0.0396      0.0179     0.0098   -0.0017        0.0289      0.0292     0.0327    0.0000
  4.10  0.6334  0.1468  4.1820  9.360E-01  1.95E-02   1.10E-01  0.9095       -0.0077      0.0086     0.0085   -0.0064        0.0104      0.0157     0.0331   -0.0002
  4.10  0.6334  0.1468  4.7080  2.511E-01  4.61E-03   2.96E-02  0.9129       -0.0068      0.0068     0.0085   -0.0098        0.0049      0.0165     0.0334   -0.0018
  4.10  0.6334  0.1753  3.7100  1.536E+00  5.54E-02   1.82E-01  0.9083        0.0205      0.0160     0.0085   -0.0034        0.0445      0.0272     0.0326   -0.0008
  4.10  0.6334  0.1753  4.1820  5.153E-01  1.23E-02   6.08E-02  0.9088       -0.0096      0.0097     0.0084   -0.0072       -0.0039      0.0178     0.0336    0.0015
  4.10  0.6334  0.1753  4.7080  1.569E-01  3.67E-03   1.86E-02  0.9102       -0.0209      0.0088     0.0082   -0.0160        0.0102      0.0205     0.0337    0.0006
  4.10  0.6334  0.2051  3.7100  8.177E-01  2.98E-02   9.69E-02  0.9084       -0.0146      0.0160     0.0091   -0.0051       -0.0140      0.0273     0.0329   -0.0008
  4.10  0.6334  0.2051  4.1820  2.774E-01  7.38E-03   3.28E-02  0.9104       -0.0122      0.0106     0.0091   -0.0080       -0.0085      0.0202     0.0340    0.0014
  4.10  0.6334  0.2051  4.7080  8.818E-02  2.63E-03   1.04E-02  0.9027       -0.0134      0.0114     0.0099   -0.0258        0.0277      0.0251     0.0366    0.0339
  4.10  0.6334  0.2362  3.7100  4.557E-01  1.47E-02   5.43E-02  0.9088       -0.0322      0.0143     0.0090   -0.0068        0.0173      0.0263     0.0335    0.0010
  4.10  0.6334  0.2362  4.1820  1.613E-01  4.12E-03   1.91E-02  0.9171       -0.0020      0.0100     0.0116   -0.0130        0.0284      0.0209     0.0361   -0.0018
  4.10  0.6334  0.2686  3.2650  6.310E-01  2.03E-02   7.49E-02  0.9065       -0.0014      0.0134     0.0097   -0.0034       -0.0224      0.0265     0.0323   -0.0005
  4.10  0.6334  0.2686  3.7100  2.465E-01  8.69E-03   2.96E-02  0.9129       -0.0048      0.0159     0.0090   -0.0088       -0.0063      0.0300     0.0350    0.0024
  4.10  0.6334  0.2686  4.1820  9.362E-02  2.71E-03   1.12E-02  0.9219       -0.0449      0.0114     0.0138   -0.0250       -0.0253      0.0259     0.0343    0.0117
  4.10  0.6334  0.3025  3.2650  3.955E-01  1.34E-02   4.74E-02  0.9097        0.0043      0.0149     0.0095   -0.0063       -0.0289      0.0284     0.0339    0.0004
  4.10  0.6334  0.3025  3.7100  1.550E-01  5.38E-03   1.88E-02  0.9254        0.0280      0.0154     0.0121   -0.0139        0.0529      0.0299     0.0343   -0.0004
  4.10  0.6334  0.3025  4.1820  5.058E-02  1.85E-03   6.03E-03  0.9050        0.0056      0.0147     0.0159   -0.0127        0.0083      0.0318     0.0379    0.0349
  4.10  0.6334  0.3379  2.9490  4.167E-01  1.23E-02   4.96E-02  0.9088        0.0460      0.0110     0.0098   -0.0037       -0.0214      0.0246     0.0323    0.0001
  4.10  0.6334  0.3379  3.2650  2.366E-01  9.05E-03   2.87E-02  0.9179        0.0071      0.0176     0.0093   -0.0096        0.0308      0.0333     0.0335    0.0032
  4.10  0.6334  0.3379  3.7100  9.460E-02  3.80E-03   1.16E-02  0.9366       -0.0146      0.0179     0.0094   -0.0278        0.0679      0.0344     0.0327    0.0123
  4.10  0.6334  0.3748  2.9490  2.280E-01  7.87E-03   2.73E-02  0.9158        0.0504      0.0136     0.0076   -0.0085       -0.0008      0.0266     0.0337    0.0017
  4.10  0.6334  0.3748  3.7100  4.210E-02  2.38E-03   5.14E-03  0.9390       -0.0028      0.0242     0.0111   -0.0092        0.0489      0.0454     0.0333    0.0272
  4.10  0.6334  0.4134  2.9490  1.652E-01  6.42E-03   2.01E-02  0.9318        0.0607      0.0167     0.0081   -0.0134        0.0626      0.0310     0.0346    0.0024
  4.10  0.6334  0.4537  2.5450  1.742E-01  6.74E-03   2.10E-02  0.9204        0.0445      0.0146     0.0110   -0.0077        0.0124      0.0315     0.0330    0.0038
  4.10  0.6334  0.4958  2.5450  1.179E-01  5.16E-03   1.45E-02  0.9336       -0.0207      0.0184     0.0086   -0.0163       -0.0141      0.0392     0.0357   -0.0002
  4.10  0.6334  0.5397  2.2380  1.133E-01  7.02E-03   1.48E-02  0.9283        0.0326      0.0246     0.0143   -0.0119        0.0233      0.0490     0.0456    0.0004
  4.10  0.6334  0.5855  1.9530  1.424E-01  1.69E-02   1.85E-02  0.9231        0.0099      0.0456     0.0146   -0.0080        0.0475      0.0859     0.0393    0.0025
  4.10  0.6334  0.6334  1.9530  7.765E-02  8.29E-03   1.03E-02  0.9532        0.0486      0.0445     0.0184   -0.0119       -0.1136      0.0660     0.0459    0.0053
  4.10  0.6334  0.6834  1.6750  7.829E-02  4.49E-03   2.02E-02  0.9633        0.1365      0.0207     0.0618   -0.0089       -0.2086      0.0386     0.1242   -0.0010
  4.10  0.6334  0.7355  1.4230  8.115E-02  4.22E-03   2.03E-02  0.9383        0.1099      0.0165     0.0570   -0.0119       -0.2995      0.0409     0.1126   -0.0058
  4.10  0.6834  0.0933  4.7080  9.816E-02  9.36E-03   1.54E-02  0.9930       -0.0134      0.0412     0.0379   -0.0086       -0.1113      0.0664     0.0361   -0.0174
  4.10  0.6834  0.1194  4.1820  8.572E-01  3.54E-02   1.04E-01  0.8868        0.0464      0.0190     0.0173   -0.0055       -0.0007      0.0283     0.0341   -0.0042
  4.10  0.6834  0.1194  4.7080  1.679E-01  4.35E-03   2.02E-02  0.9283        0.0190      0.0100     0.0174   -0.0111        0.0052      0.0229     0.0348   -0.0051
  4.10  0.6834  0.1468  3.7100  1.700E+00  6.87E-02   2.06E-01  0.8822        0.0500      0.0190     0.0178   -0.0013        0.0274      0.0307     0.0344    0.0000
  4.10  0.6834  0.1468  4.1820  5.107E-01  1.45E-02   6.18E-02  0.8869       -0.0142      0.0128     0.0170   -0.0062       -0.0222      0.0225     0.0347   -0.0004
  4.10  0.6834  0.1468  4.7080  1.289E-01  3.46E-03   1.56E-02  0.9100        0.0006      0.0102     0.0170   -0.0191       -0.0112      0.0251     0.0350   -0.0106
  4.10  0.6834  0.1753  3.7100  8.204E-01  2.62E-02   9.94E-02  0.8843        0.0074      0.0151     0.0170   -0.0028       -0.0058      0.0265     0.0342   -0.0013
  4.10  0.6834  0.1753  4.1820  2.773E-01  8.26E-03   3.35E-02  0.8863       -0.0156      0.0132     0.0170   -0.0064       -0.0089      0.0237     0.0353    0.0000
  4.10  0.6834  0.2051  3.7100  5.056E-01  1.96E-02   6.14E-02  0.8869       -0.0007      0.0179     0.0174   -0.0048        0.0254      0.0296     0.0346   -0.0033
  4.10  0.6834  0.2051  4.1820  1.548E-01  5.99E-03   1.88E-02  0.8917       -0.0236      0.0171     0.0174   -0.0092       -0.0250      0.0299     0.0357   -0.0006
  4.10  0.6834  0.2362  3.7100  2.702E-01  8.85E-03   3.30E-02  0.8885       -0.0081      0.0154     0.0173   -0.0064        0.0380      0.0296     0.0351    0.0014
  4.10  0.6834  0.2362  4.1820  8.805E-02  3.28E-03   1.07E-02  0.9106        0.0051      0.0161     0.0189   -0.0181        0.0524      0.0312     0.0379   -0.0108
  4.10  0.6834  0.3025  3.2650  2.394E-01  7.81E-03   2.94E-02  0.8910       -0.0025      0.0161     0.0176   -0.0054        0.0775      0.0359     0.0356   -0.0002
  4.10  0.6834  0.3379  2.9490  2.842E-01  1.89E-02   3.47E-02  0.8876       -0.0133      0.0296     0.0178   -0.0025        0.0417      0.0622     0.0340   -0.0011
  4.10  0.6834  0.3379  3.2650  1.361E-01  4.27E-03   1.69E-02  0.9042        0.0076      0.0148     0.0175   -0.0098       -0.0486      0.0345     0.0352    0.0003
  4.10  0.6834  0.3748  2.9490  1.891E-01  7.90E-03   2.32E-02  0.9034        0.0263      0.0188     0.0165   -0.0073       -0.0235      0.0415     0.0354    0.0003
  4.10  0.6834  0.4134  2.9490  9.660E-02  3.83E-03   1.20E-02  0.9385       -0.0022      0.0180     0.0168   -0.0148        0.0112      0.0390     0.0363    0.0062
  4.10  0.6834  0.4537  2.5450  1.706E-01  1.12E-02   2.11E-02  0.9190       -0.0053      0.0284     0.0185   -0.0086        0.0679      0.0512     0.0347    0.0002
  4.10  0.6834  0.4958  2.5450  8.895E-02  5.09E-03   1.12E-02  0.9783       -0.0033      0.0253     0.0171   -0.0147       -0.0571      0.0462     0.0375    0.0051
  4.10  0.6834  0.5397  2.2380  1.050E-01  5.67E-03   1.40E-02  0.9600        0.0364      0.0217     0.0209   -0.0119        0.0817      0.0389     0.0477    0.0057
  4.10  0.6834  0.5855  1.9530  1.136E-01  4.49E-03   1.50E-02  0.9499       -0.0073      0.0137     0.0211   -0.0059       -0.0452      0.0369     0.0412    0.0019
  4.10  0.7355  0.1468  3.7100  1.289E+00  6.97E-02   1.45E-01  0.8557        0.0468      0.0260     0.0244   -0.0008       -0.0548      0.0423     0.0328   -0.0001
  4.10  0.7355  0.1468  4.1820  2.641E-01  1.11E-02   2.96E-02  0.8683        0.0263      0.0204     0.0238   -0.0056        0.0419      0.0354     0.0332   -0.0008
  4.10  0.7355  0.1753  3.7100  5.424E-01  2.02E-02   6.10E-02  0.8597        0.0243      0.0180     0.0238   -0.0023        0.0108      0.0321     0.0326   -0.0026
  4.10  0.7355  0.1753  4.1820  1.418E-01  6.83E-03   1.59E-02  0.8716       -0.0177      0.0227     0.0238   -0.0060        0.0433      0.0409     0.0339   -0.0051
  4.10  0.7355  0.2051  3.7100  2.979E-01  1.21E-02   3.36E-02  0.8707       -0.0243      0.0196     0.0241   -0.0044       -0.0405      0.0344     0.0330   -0.0106
  4.10  0.7355  0.2362  3.7100  1.715E-01  6.43E-03   1.94E-02  0.8725        0.0015      0.0183     0.0241   -0.0063        0.0478      0.0350     0.0337    0.0027
  4.10  0.7355  0.2686  3.2650  3.365E-01  9.81E-03   3.80E-02  0.8635        0.0126      0.0128     0.0244   -0.0019        0.0324      0.0296     0.0322   -0.0039
  4.10  0.7355  0.3025  3.2650  1.824E-01  5.55E-03   2.08E-02  0.8800        0.0260      0.0139     0.0243   -0.0057        0.0050      0.0300     0.0342   -0.0044
  4.10  0.7355  0.3379  2.9490  3.098E-01  8.83E-03   3.51E-02  0.8673        0.0246      0.0109     0.0244   -0.0011       -0.0002      0.0267     0.0323   -0.0033
  4.10  0.7355  0.3379  3.2650  9.230E-02  3.45E-03   1.07E-02  0.9115       -0.0341      0.0182     0.0242   -0.0085       -0.0275      0.0406     0.0337    0.0011
  4.10  0.7355  0.3748  2.9490  1.454E-01  4.51E-03   1.66E-02  0.9039        0.0243      0.0130     0.0235   -0.0060        0.0039      0.0275     0.0340    0.0014
  4.10  0.7355  0.4134  2.9490  6.623E-02  2.84E-03   7.70E-03  0.9858        0.0330      0.0189     0.0237   -0.0222        0.0588      0.0370     0.0350   -0.0036
  4.10  0.7355  0.4537  2.5450  1.557E-01  4.52E-03   1.79E-02  0.9391        0.0069      0.0111     0.0250   -0.0054        0.0277      0.0265     0.0332    0.0002
  4.10  0.7355  0.5397  2.2380  7.562E-02  2.55E-03   9.49E-03  1.0750        0.0789      0.0128     0.0270   -0.0208        0.0450      0.0317     0.0477   -0.0013
  4.10  0.7355  0.5855  1.9530  8.784E-02  3.71E-03   1.09E-02  1.0834        0.0744      0.0161     0.0271   -0.0037        0.0308      0.0422     0.0405    0.0001
  4.10  0.7900  0.1753  3.7100  2.970E-01  1.69E-02   3.53E-02  0.8349       -0.0204      0.0288     0.0204   -0.0018        0.0009      0.0549     0.0372   -0.0076
  4.10  0.7900  0.2051  3.7100  1.669E-01  9.33E-03   1.99E-02  0.8826       -0.0313      0.0271     0.0207   -0.0030       -0.0839      0.0519     0.0376   -0.0407
  4.10  0.7900  0.2686  3.2650  2.375E-01  1.04E-02   2.84E-02  0.8434        0.0440      0.0189     0.0211   -0.0017        0.0546      0.0415     0.0369   -0.0092
  4.10  0.7900  0.3025  3.2650  1.359E-01  5.16E-03   1.64E-02  0.9081        0.0534      0.0160     0.0210   -0.0079       -0.0098      0.0382     0.0387   -0.0341
  4.10  0.7900  0.3379  2.9490  2.110E-01  7.88E-03   2.53E-02  0.8490        0.0078      0.0140     0.0211   -0.0014       -0.0233      0.0367     0.0369   -0.0066
  4.10  0.7900  0.3748  2.9490  9.714E-02  3.46E-03   1.17E-02  0.9304       -0.0014      0.0137     0.0199   -0.0101        0.0269      0.0359     0.0386   -0.0110
  4.10  0.7900  0.4537  2.5450  7.180E-02  3.29E-03   8.72E-03  0.9902       -0.0199      0.0171     0.0219   -0.0045       -0.0615      0.0466     0.0377   -0.0088
  4.10  0.8469  0.1753  3.7100  1.619E-01  2.23E-02   1.71E-02  0.0000       -0.0033      0.0644     0.0070    0.0000        0.1857      0.1286     0.0081    0.0000
  4.85  0.5397  0.0682  5.2930  1.255E+01  6.75E-01   2.20E+00  0.9975        0.0164      0.0128     0.0224   -0.0057       -0.0440      0.0420     0.0401   -0.0004
  4.85  0.5397  0.0682  5.9520  1.901E+00  1.31E-01   3.67E-01  1.0472        0.0076      0.0166     0.0246   -0.0155       -0.0408      0.0610     0.0340    0.0099
  4.85  0.5397  0.0682  6.6940  4.073E-01  6.49E-02   7.89E-02  1.1293       -0.0639      0.0458     0.0087   -0.0174        0.1670      0.1254     0.0338   -0.0144
  4.85  0.5397  0.0933  4.7080  1.625E+01  1.05E+00   2.61E+00  0.9883        0.0132      0.0184     0.0225   -0.0017        0.0090      0.0337     0.0196    0.0003
  4.85  0.5397  0.0933  5.2930  6.050E+00  1.98E-01   8.76E-01  0.9950       -0.0059      0.0079     0.0143   -0.0059       -0.0131      0.0277     0.0178   -0.0008
  4.85  0.5397  0.0933  5.9520  1.705E+00  6.49E-02   3.56E-01  1.0028        0.0040      0.0093     0.0203   -0.0084       -0.0011      0.0316     0.0194    0.0093
  4.85  0.5397  0.0933  6.6940  6.065E-01  4.16E-02   1.10E-01  1.0133       -0.0195      0.0179     0.0241   -0.0117        0.1756      0.0624     0.0178    0.0040
  4.85  0.5397  0.1194  4.7080  7.455E+00  2.47E-01   9.36E-01  0.9877       -0.0084      0.0091     0.0055   -0.0030        0.0102      0.0207     0.0178   -0.0007
  4.85  0.5397  0.1194  5.2930  2.723E+00  1.14E-01   3.64E-01  0.9916       -0.0278      0.0106     0.0060   -0.0064        0.0424      0.0358     0.0201    0.0031
  4.85  0.5397  0.1194  5.9520  9.531E-01  3.80E-02   1.77E-01  0.9926       -0.0201      0.0093     0.0115   -0.0074       -0.0545      0.0340     0.0240    0.0019
  4.85  0.5397  0.1194  6.6940  2.641E-01  2.26E-02   4.63E-02  1.0026        0.0329      0.0207     0.0151   -0.0142        0.0336      0.0747     0.0252    0.0208
  4.85  0.5397  0.1468  4.7080  4.297E+00  1.52E-01   5.43E-01  0.9858       -0.0031      0.0094     0.0050   -0.0042       -0.0227      0.0221     0.0181    0.0006
  4.85  0.5397  0.1468  5.2930  1.562E+00  8.30E-02   1.98E-01  0.9906       -0.0189      0.0133     0.0074   -0.0066       -0.0260      0.0414     0.0217    0.0053
  4.85  0.5397  0.1468  5.9520  4.927E-01  2.31E-02   7.45E-02  0.9927       -0.0001      0.0112     0.0072   -0.0096        0.0036      0.0397     0.0188    0.0032
  4.85  0.5397  0.1468  6.6940  1.697E-01  1.73E-02   2.64E-02  0.9737        0.0183      0.0266     0.0053   -0.0104        0.1934      0.0909     0.0331    0.0125
  4.85  0.5397  0.1753  4.7080  2.357E+00  7.16E-02   2.99E-01  0.9853        0.0039      0.0078     0.0048   -0.0054       -0.0037      0.0241     0.0185    0.0027
  4.85  0.5397  0.1753  5.2930  8.177E-01  5.66E-02   1.02E-01  0.9901       -0.0370      0.0169     0.0054   -0.0082       -0.1526      0.0539     0.0174    0.0029
  4.85  0.5397  0.1753  5.9520  2.543E-01  1.62E-02   3.38E-02  0.9986       -0.0314      0.0163     0.0052   -0.0128        0.0366      0.0529     0.0281    0.0133
  4.85  0.5397  0.1753  6.6940  9.676E-02  1.52E-02   1.36E-02  0.9598        0.0073      0.0422     0.0057   -0.0122        0.3690      0.1510     0.0206    0.0147
  4.85  0.5397  0.2051  4.7080  1.241E+00  4.26E-02   1.57E-01  0.9865       -0.0122      0.0089     0.0061   -0.0066       -0.0336      0.0276     0.0226    0.0034
  4.85  0.5397  0.2051  5.2930  4.520E-01  3.65E-02   5.73E-02  0.9923       -0.0363      0.0207     0.0088   -0.0106       -0.0080      0.0672     0.0214    0.0068
  4.85  0.5397  0.2051  5.9520  1.341E-01  1.16E-02   1.75E-02  0.9998        0.0098      0.0215     0.0117   -0.0161        0.0101      0.0723     0.0187    0.0257
  4.85  0.5397  0.2362  4.1820  1.957E+00  1.07E-01   2.49E-01  0.9811       -0.0015      0.0158     0.0073   -0.0047        0.0193      0.0383     0.0220    0.0029
  4.85  0.5397  0.2362  4.7080  6.936E-01  2.84E-02   8.82E-02  0.9857       -0.0057      0.0103     0.0074   -0.0090       -0.0303      0.0332     0.0217    0.0039
  4.85  0.5397  0.2362  5.2930  2.625E-01  2.34E-02   3.31E-02  0.9979        0.0166      0.0231     0.0072   -0.0134        0.0598      0.0753     0.0414    0.0161
  4.85  0.5397  0.2686  4.1820  1.036E+00  5.39E-02   1.34E-01  0.9789       -0.0115      0.0145     0.0089   -0.0067        0.0095      0.0363     0.0194    0.0019
  4.85  0.5397  0.2686  4.7080  4.286E-01  2.30E-02   5.42E-02  0.9872       -0.0551      0.0141     0.0103   -0.0104       -0.0621      0.0429     0.0255    0.0100
  4.85  0.5397  0.2686  5.2930  1.355E-01  1.29E-02   2.04E-02  0.9876       -0.0238      0.0236     0.0168   -0.0123       -0.0667      0.0885     0.0242    0.0091
  4.85  0.5397  0.2686  5.9520  5.985E-02  9.55E-03   8.67E-03  0.9658        0.0118      0.0438     0.0089   -0.0155        0.0778      0.1504     0.0296    0.0216
  4.85  0.5397  0.3025  4.1820  5.941E-01  2.96E-02   8.03E-02  0.9772        0.0010      0.0138     0.0104   -0.0080        0.0425      0.0348     0.0242    0.0057
  4.85  0.5397  0.3025  4.7080  2.410E-01  2.08E-02   3.16E-02  0.9843       -0.0282      0.0230     0.0120   -0.0111        0.1768      0.0679     0.0271    0.0098
  4.85  0.5397  0.3379  4.1820  3.193E-01  1.89E-02   4.72E-02  0.9740       -0.0105      0.0162     0.0078   -0.0083       -0.0714      0.0431     0.0226    0.0050
  4.85  0.5397  0.3379  4.7080  1.038E-01  1.33E-02   1.43E-02  0.9822       -0.0262      0.0346     0.0177   -0.0128        0.1698      0.1234     0.0394    0.0078
  4.85  0.5397  0.3379  5.2930  2.942E-02  5.24E-03   5.61E-03  0.9693        0.0369      0.0457     0.0291   -0.0147        0.1296      0.1515     0.0697    0.0175
  4.85  0.5397  0.3748  4.1820  2.004E-01  2.08E-02   2.97E-02  0.9721        0.0492      0.0288     0.0106   -0.0103        0.0891      0.0676     0.0300    0.0041
  4.85  0.5397  0.4537  4.1820  3.371E-02  6.72E-03   9.68E-03  0.9464       -0.0678      0.0561     0.0073   -0.0098        0.0463      0.1459     0.0362    0.0058
  4.85  0.5397  0.6334  1.9530  3.762E-01  6.91E-02   5.30E-02  0.9287        0.0490      0.0538     0.0122   -0.0011        0.1934      0.1104     0.0337    0.0002
  4.85  0.5855  0.0682  5.2930  4.231E+00  2.73E-01   7.17E-01  0.9644       -0.0027      0.0204     0.0263   -0.0073       -0.0078      0.0419     0.0409   -0.0004
  4.85  0.5855  0.0682  5.9520  4.516E-01  2.51E-02   8.54E-02  1.0289       -0.0134      0.0156     0.0290   -0.0134       -0.0469      0.0463     0.0346    0.0039
  4.85  0.5855  0.0682  6.6940  1.019E-01  1.04E-02   1.93E-02  1.3561       -0.0103      0.0316     0.0102   -0.0551       -0.0356      0.0867     0.0343    0.0670
  4.85  0.5855  0.0933  4.7080  9.909E+00  8.35E-01   1.54E+00  0.9588        0.0185      0.0284     0.0265   -0.0022       -0.0469      0.0439     0.0193    0.0002
  4.85  0.5855  0.0933  5.2930  2.849E+00  4.79E-02   4.00E-01  0.9630       -0.0128      0.0048     0.0168   -0.0066       -0.0105      0.0138     0.0173   -0.0003
  4.85  0.5855  0.0933  5.9520  7.288E-01  1.77E-02   1.50E-01  0.9674       -0.0294      0.0070     0.0238   -0.0080        0.0321      0.0209     0.0191    0.0002
  4.85  0.5855  0.0933  6.6940  2.629E-01  1.22E-02   4.67E-02  0.9844       -0.0336      0.0143     0.0284   -0.0152        0.0976      0.0414     0.0174    0.0281
  4.85  0.5855  0.1194  4.7080  3.978E+00  1.76E-01   4.75E-01  0.9588        0.0283      0.0152     0.0064   -0.0035        0.0133      0.0259     0.0174   -0.0004
  4.85  0.5855  0.1194  5.2930  1.423E+00  2.86E-02   1.83E-01  0.9606       -0.0185      0.0058     0.0069   -0.0069       -0.0016      0.0173     0.0199    0.0024
  4.85  0.5855  0.1194  5.9520  4.186E-01  1.12E-02   7.61E-02  0.9598       -0.0249      0.0075     0.0135   -0.0092       -0.0341      0.0233     0.0241    0.0009
  4.85  0.5855  0.1194  6.6940  1.463E-01  8.28E-03   2.51E-02  0.9231       -0.0495      0.0170     0.0177   -0.0067        0.1533      0.0493     0.0253    0.0007
  4.85  0.5855  0.1468  4.7080  2.398E+00  9.40E-02   2.88E-01  0.9578        0.0186      0.0131     0.0058   -0.0047        0.0222      0.0230     0.0177    0.0001
  4.85  0.5855  0.1468  5.2930  7.394E-01  1.97E-02   8.99E-02  0.9593       -0.0239      0.0078     0.0087   -0.0073       -0.0567      0.0224     0.0215    0.0036
  4.85  0.5855  0.1468  5.9520  2.427E-01  7.43E-03   3.52E-02  0.9593       -0.0289      0.0090     0.0084   -0.0114        0.0390      0.0262     0.0185    0.0079
  4.85  0.5855  0.1468  6.6940  6.862E-02  5.82E-03   9.99E-03  0.8707        0.0165      0.0231     0.0061   -0.0103       -0.0368      0.0744     0.0336    0.0102
  4.85  0.5855  0.1753  4.1820  3.125E+00  1.40E-01   3.75E-01  0.9554       -0.0085      0.0167     0.0056   -0.0012       -0.0404      0.0331     0.0181   -0.0002
  4.85  0.5855  0.1753  4.7080  1.307E+00  3.28E-02   1.58E-01  0.9570       -0.0039      0.0082     0.0055   -0.0060        0.0032      0.0192     0.0182    0.0015
  4.85  0.5855  0.1753  5.2930  4.261E-01  1.49E-02   5.11E-02  0.9589       -0.0234      0.0105     0.0062   -0.0092       -0.0329      0.0283     0.0170    0.0020
  4.85  0.5855  0.1753  5.9520  1.393E-01  5.31E-03   1.73E-02  0.9633       -0.0299      0.0114     0.0060   -0.0161        0.0278      0.0331     0.0284    0.0239
  4.85  0.5855  0.2051  4.7080  7.078E-01  1.98E-02   8.48E-02  0.9584       -0.0035      0.0089     0.0071   -0.0074        0.0664      0.0213     0.0225    0.0033
  4.85  0.5855  0.2051  5.2930  2.551E-01  9.56E-03   3.10E-02  0.9623       -0.0144      0.0110     0.0103   -0.0126       -0.0266      0.0306     0.0213    0.0076
  4.85  0.5855  0.2051  5.9520  7.327E-02  4.31E-03   9.10E-03  0.9336        0.0109      0.0174     0.0137   -0.0106        0.0141      0.0485     0.0184    0.0048
  4.85  0.5855  0.2362  4.1820  1.110E+00  3.89E-02   1.34E-01  0.9545       -0.0060      0.0125     0.0085   -0.0057       -0.0148      0.0252     0.0219    0.0015
  4.85  0.5855  0.2362  4.7080  4.211E-01  1.43E-02   5.12E-02  0.9600        0.0010      0.0104     0.0086   -0.0105       -0.0235      0.0265     0.0216    0.0033
  4.85  0.5855  0.2362  5.2930  1.472E-01  6.06E-03   1.77E-02  0.9700       -0.0314      0.0125     0.0083   -0.0162        0.0174      0.0362     0.0423    0.0192
  4.85  0.5855  0.2362  5.9520  3.224E-02  3.20E-03   4.02E-03  0.8999       -0.0075      0.0288     0.0047   -0.0158       -0.1163      0.0898     0.0311    0.0216
  4.85  0.5855  0.2686  4.1820  6.144E-01  2.26E-02   7.46E-02  0.9571        0.0051      0.0128     0.0104   -0.0079       -0.0021      0.0259     0.0191    0.0031
  4.85  0.5855  0.2686  4.7080  2.222E-01  9.98E-03   2.69E-02  0.9642       -0.0036      0.0142     0.0120   -0.0138        0.0283      0.0363     0.0256    0.0107
  4.85  0.5855  0.2686  5.2930  7.481E-02  3.81E-03   9.87E-03  0.9563        0.0291      0.0159     0.0197   -0.0143        0.0534      0.0428     0.0243    0.0104
  4.85  0.5855  0.3025  4.1820  3.380E-01  1.46E-02   4.09E-02  0.9579        0.0353      0.0149     0.0122   -0.0114        0.0612      0.0297     0.0243    0.0050
  4.85  0.5855  0.3025  4.7080  1.375E-01  7.06E-03   1.70E-02  0.9727        0.0137      0.0159     0.0141   -0.0172        0.0332      0.0410     0.0273    0.0218
  4.85  0.5855  0.3025  5.2930  3.735E-02  2.62E-03   4.50E-03  0.9590       -0.0115      0.0215     0.0173   -0.0230       -0.0341      0.0580     0.0584    0.0344
  4.85  0.5855  0.3379  4.7080  7.300E-02  3.99E-03   8.93E-03  0.9593       -0.0294      0.0163     0.0208   -0.0150       -0.0485      0.0465     0.0402    0.0053
  4.85  0.5855  0.3748  4.1820  1.041E-01  8.74E-03   1.47E-02  0.9562       -0.0503      0.0285     0.0124   -0.0126       -0.0247      0.0616     0.0304    0.0049
  4.85  0.5855  0.3748  4.7080  3.088E-02  2.40E-03   4.39E-03  0.9555       -0.0127      0.0236     0.0162   -0.0214        0.0457      0.0638     0.0332    0.0307
  4.85  0.5855  0.4134  4.1820  6.156E-02  4.67E-03   8.93E-03  0.9647       -0.0761      0.0250     0.0078   -0.0213        0.1554      0.0630     0.0289    0.0243
  4.85  0.5855  0.4537  2.9490  3.049E-01  2.21E-02   3.90E-02  0.9385       -0.0003      0.0249     0.0074   -0.0049       -0.0490      0.0453     0.0186    0.0019
  4.85  0.5855  0.5397  2.5450  2.104E-01  1.94E-02   2.81E-02  0.9327        0.0111      0.0316     0.0115   -0.0055        0.0226      0.0550     0.0196    0.0001
  4.85  0.5855  0.5855  2.2380  1.845E-01  1.59E-02   2.56E-02  0.9247       -0.0016      0.0286     0.0112   -0.0036        0.0278      0.0529     0.0385    0.0007
  4.85  0.6334  0.0682  5.2930  8.672E-01  3.86E-01   1.49E-01  0.9341       -0.1987      0.1877     0.0289   -0.0075       -0.1782      0.2339     0.0452   -0.0028
  4.85  0.6334  0.0682  5.9520  7.612E-02  5.34E-03   1.46E-02  1.1566       -0.0053      0.0219     0.0319   -0.0194       -0.0755      0.0655     0.0391   -0.0116
  4.85  0.6334  0.0682  6.6940  1.450E-02  2.20E-03   2.78E-03  2.4089       -0.0127      0.0476     0.0108   -0.0144        0.1651      0.1405     0.0388    0.0019
  4.85  0.6334  0.0933  4.7080  6.444E+00  5.22E-01   1.02E+00  0.9293        0.0148      0.0304     0.0291   -0.0023       -0.0533      0.0429     0.0254    0.0002
  4.85  0.6334  0.0933  5.2930  1.313E+00  2.55E-02   1.89E-01  0.9326        0.0101      0.0066     0.0183   -0.0068        0.0017      0.0138     0.0239   -0.0001
  4.85  0.6334  0.0933  5.9520  2.857E-01  6.31E-03   5.94E-02  0.9493       -0.0272      0.0070     0.0262   -0.0127        0.0361      0.0197     0.0252   -0.0002
  4.85  0.6334  0.1194  4.7080  2.787E+00  1.04E-01   3.44E-01  0.9295       -0.0016      0.0140     0.0064   -0.0035       -0.0341      0.0238     0.0239   -0.0004
  4.85  0.6334  0.1194  5.2930  7.357E-01  1.27E-02   9.77E-02  0.9299       -0.0131      0.0056     0.0070   -0.0067       -0.0239      0.0141     0.0259    0.0019
  4.85  0.6334  0.1194  5.9520  1.981E-01  4.72E-03   3.65E-02  0.9265       -0.0091      0.0074     0.0147   -0.0115       -0.0014      0.0211     0.0295    0.0054
  4.85  0.6334  0.1468  4.7080  1.419E+00  5.16E-02   1.76E-01  0.9294       -0.0168      0.0136     0.0056   -0.0046       -0.0304      0.0246     0.0241   -0.0005
  4.85  0.6334  0.1468  5.2930  4.193E-01  8.84E-03   5.27E-02  0.9280       -0.0215      0.0069     0.0091   -0.0070       -0.0348      0.0173     0.0273    0.0011
  4.85  0.6334  0.1468  5.9520  1.274E-01  3.70E-03   1.89E-02  0.9180       -0.0290      0.0093     0.0088   -0.0122        0.0045      0.0260     0.0248    0.0214
  4.85  0.6334  0.1753  4.1820  2.026E+00  1.08E-01   2.51E-01  0.9273        0.0207      0.0213     0.0055   -0.0010       -0.0105      0.0397     0.0245    0.0000
  4.85  0.6334  0.1753  4.7080  8.061E-01  2.90E-02   1.01E-01  0.9290       -0.0174      0.0135     0.0053   -0.0059       -0.0018      0.0257     0.0245    0.0010
  4.85  0.6334  0.1753  5.2930  2.367E-01  6.37E-03   2.94E-02  0.9280       -0.0048      0.0089     0.0062   -0.0101       -0.0149      0.0210     0.0236    0.0014
  4.85  0.6334  0.1753  5.9520  6.297E-02  2.67E-03   8.08E-03  0.8664       -0.0359      0.0138     0.0059   -0.0065       -0.0037      0.0376     0.0333   -0.0008
  4.85  0.6334  0.2051  4.1820  1.211E+00  4.32E-02   1.51E-01  0.9273        0.0175      0.0146     0.0064   -0.0033        0.0372      0.0280     0.0250   -0.0004
  4.85  0.6334  0.2051  4.7080  4.370E-01  1.37E-02   5.42E-02  0.9298       -0.0058      0.0114     0.0072   -0.0073        0.0202      0.0233     0.0281    0.0026
  4.85  0.6334  0.2051  5.2930  1.201E-01  3.75E-03   1.51E-02  0.9277       -0.0133      0.0100     0.0110   -0.0138       -0.0640      0.0261     0.0271    0.0096
  4.85  0.6334  0.2362  4.1820  6.571E-01  2.51E-02   8.18E-02  0.9277       -0.0367      0.0158     0.0089   -0.0053       -0.0921      0.0305     0.0276    0.0006
  4.85  0.6334  0.2362  4.7080  2.307E-01  7.73E-03   2.90E-02  0.9327       -0.0201      0.0120     0.0090   -0.0106       -0.0648      0.0273     0.0274    0.0016
  4.85  0.6334  0.2362  5.2930  7.269E-02  2.66E-03   9.04E-03  0.9317       -0.0231      0.0123     0.0087   -0.0157        0.0245      0.0318     0.0465    0.0265
  4.85  0.6334  0.2686  3.7100  9.430E-01  3.91E-02   1.19E-01  0.9260       -0.0147      0.0162     0.0062   -0.0012       -0.0774      0.0308     0.0262    0.0000
  4.85  0.6334  0.2686  4.7080  1.320E-01  4.76E-03   1.65E-02  0.9368       -0.0188      0.0129     0.0130   -0.0165        0.0078      0.0295     0.0308    0.0100
  4.85  0.6334  0.2686  5.2930  3.521E-02  1.72E-03   4.78E-03  0.8691       -0.0445      0.0165     0.0216   -0.0174        0.0077      0.0450     0.0296    0.0146
  4.85  0.6334  0.3025  3.7100  4.963E-01  2.01E-02   6.31E-02  0.9282       -0.0078      0.0163     0.0095   -0.0051       -0.0404      0.0310     0.0254    0.0005
  4.85  0.6334  0.3025  4.7080  7.950E-02  3.18E-03   1.01E-02  0.9519       -0.0279      0.0142     0.0153   -0.0192        0.0962      0.0332     0.0324    0.0330
  4.85  0.6334  0.3379  3.7100  3.068E-01  1.30E-02   3.94E-02  0.9337        0.0333      0.0173     0.0066   -0.0084        0.0002      0.0332     0.0233    0.0037
  4.85  0.6334  0.3379  4.1820  1.131E-01  6.48E-03   1.46E-02  0.9416       -0.0199      0.0223     0.0096   -0.0178       -0.0573      0.0448     0.0281    0.0134
  4.85  0.6334  0.3379  4.7080  3.918E-02  1.96E-03   4.95E-03  0.9334        0.0083      0.0168     0.0228   -0.0194        0.0202      0.0406     0.0445    0.0110
  4.85  0.6334  0.3748  3.2650  3.833E-01  1.94E-02   4.90E-02  0.9269        0.0250      0.0188     0.0090   -0.0044        0.0010      0.0333     0.0228    0.0011
  4.85  0.6334  0.3748  4.1820  6.627E-02  4.03E-03   9.57E-03  0.9489       -0.0270      0.0221     0.0134   -0.0147        0.0079      0.0455     0.0352    0.0175
  4.85  0.6334  0.4134  3.2650  1.982E-01  1.22E-02   2.54E-02  0.9304       -0.0128      0.0239     0.0096   -0.0089       -0.1060      0.0431     0.0275    0.0012
  4.85  0.6334  0.4134  4.1820  3.233E-02  2.33E-03   4.80E-03  0.9348       -0.0064      0.0264     0.0081   -0.0345        0.0450      0.0534     0.0338    0.0458
  4.85  0.6334  0.4537  2.9490  2.379E-01  1.24E-02   3.09E-02  0.9261        0.0477      0.0188     0.0076   -0.0062        0.0414      0.0329     0.0249   -0.0006
  4.85  0.6334  0.4958  2.9490  9.954E-02  9.68E-03   1.33E-02  0.9285        0.0088      0.0359     0.0103   -0.0109       -0.0381      0.0579     0.0298    0.0078
  4.85  0.6334  0.5397  2.5450  1.427E-01  9.62E-03   1.96E-02  0.9200        0.0266      0.0239     0.0124   -0.0059       -0.0089      0.0445     0.0257    0.0025
  4.85  0.6334  0.5855  2.2380  1.313E-01  9.08E-03   1.87E-02  0.9167        0.0051      0.0234     0.0120   -0.0027        0.0362      0.0595     0.0428    0.0007
  4.85  0.6334  0.5855  2.5450  8.169E-02  9.08E-03   1.29E-02  0.9287        0.0267      0.0426     0.0178   -0.0124       -0.0255      0.0802     0.0439    0.0022
  4.85  0.6334  0.6334  2.2380  5.690E-02  1.04E-02   8.97E-03  0.9191       -0.1788      0.0819     0.0175   -0.0125       -0.5881      0.1813     0.0591    0.0052
  4.85  0.6334  0.7355  1.6750  8.935E-02  2.36E-02   3.09E-02  0.8587        0.0439      0.0865     0.0273   -0.0117       -0.4818      0.1638     0.1946   -0.0009
  4.85  0.6834  0.0933  5.2930  6.005E-01  2.02E-02   8.32E-02  0.9077        0.0214      0.0131     0.0223   -0.0068        0.0114      0.0220     0.0143    0.0006
  4.85  0.6834  0.0933  5.9520  8.135E-02  2.42E-03   1.66E-02  0.9642       -0.0096      0.0105     0.0301   -0.0304        0.0758      0.0282     0.0166    0.0163
  4.85  0.6834  0.1194  4.7080  1.529E+00  7.25E-02   1.79E-01  0.9025       -0.0167      0.0196     0.0126   -0.0032       -0.1306      0.0312     0.0143   -0.0007
  4.85  0.6834  0.1194  5.2930  3.889E-01  8.58E-03   4.94E-02  0.9017        0.0098      0.0081     0.0131   -0.0060       -0.0137      0.0167     0.0177   -0.0004
  4.85  0.6834  0.1194  5.9520  7.099E-02  2.36E-03   1.28E-02  0.7920       -0.0145      0.0117     0.0190   -0.0080        0.0543      0.0307     0.0229    0.0249
  4.85  0.6834  0.1468  4.7080  1.007E+00  3.21E-02   1.19E-01  0.9033        0.0097      0.0130     0.0122   -0.0045        0.0175      0.0224     0.0147   -0.0017
  4.85  0.6834  0.1468  5.2930  2.335E-01  5.48E-03   2.79E-02  0.9002       -0.0129      0.0085     0.0144   -0.0078        0.0129      0.0188     0.0198   -0.0002
  4.85  0.6834  0.1753  4.7080  5.775E-01  2.18E-02   6.85E-02  0.9032       -0.0085      0.0150     0.0121   -0.0057        0.0294      0.0252     0.0154    0.0010
  4.85  0.6834  0.1753  5.2930  1.307E-01  4.03E-03   1.54E-02  0.8918       -0.0066      0.0113     0.0126   -0.0133        0.0146      0.0243     0.0137    0.0015
  4.85  0.6834  0.2051  4.1820  7.621E-01  3.99E-02   9.01E-02  0.9024       -0.0438      0.0229     0.0126   -0.0029       -0.0836      0.0443     0.0161   -0.0012
  4.85  0.6834  0.2051  4.7080  2.913E-01  8.77E-03   3.43E-02  0.9030       -0.0008      0.0116     0.0132   -0.0072        0.0287      0.0235     0.0210    0.0012
  4.85  0.6834  0.2051  5.2930  6.972E-02  2.55E-03   8.33E-03  0.8465       -0.0131      0.0134     0.0159   -0.0200        0.0557      0.0307     0.0194    0.0306
  4.85  0.6834  0.2362  4.1820  4.414E-01  2.02E-02   5.22E-02  0.9037       -0.0087      0.0197     0.0143   -0.0049        0.0118      0.0378     0.0202    0.0000
  4.85  0.6834  0.2362  4.7080  1.489E-01  4.87E-03   1.78E-02  0.9092        0.0187      0.0127     0.0144   -0.0111        0.0734      0.0267     0.0199    0.0004
  4.85  0.6834  0.2686  3.7100  7.255E-01  3.71E-02   8.70E-02  0.9004        0.0153      0.0193     0.0126   -0.0004       -0.0254      0.0407     0.0182    0.0000
  4.85  0.6834  0.2686  4.1820  2.719E-01  1.18E-02   3.24E-02  0.9072        0.0181      0.0181     0.0160   -0.0077        0.0207      0.0356     0.0167    0.0014
  4.85  0.6834  0.2686  4.7080  8.142E-02  2.96E-03   9.68E-03  0.9033        0.0204      0.0139     0.0175   -0.0227        0.0238      0.0309     0.0248    0.0120
  4.85  0.6834  0.3025  3.7100  3.816E-01  1.82E-02   4.62E-02  0.9052        0.0234      0.0188     0.0147   -0.0041       -0.0284      0.0368     0.0168   -0.0003
  4.85  0.6834  0.3025  4.1820  1.509E-01  7.02E-03   1.80E-02  0.9205        0.0261      0.0196     0.0177   -0.0117        0.0610      0.0380     0.0231    0.0032
  4.85  0.6834  0.3379  3.7100  2.187E-01  1.24E-02   2.68E-02  0.9133        0.0017      0.0237     0.0128   -0.0087        0.0082      0.0434     0.0131    0.0018
  4.85  0.6834  0.3748  3.2650  2.957E-01  1.46E-02   3.60E-02  0.9098        0.0402      0.0181     0.0143   -0.0035       -0.0109      0.0389     0.0122   -0.0001
  4.85  0.6834  0.4134  3.2650  1.824E-01  1.03E-02   2.23E-02  0.9229        0.0379      0.0223     0.0148   -0.0098        0.0005      0.0433     0.0201    0.0049
  4.85  0.6834  0.4537  2.9490  1.574E-01  1.09E-02   1.95E-02  0.9193        0.0153      0.0249     0.0134   -0.0074        0.0040      0.0542     0.0159    0.0029
  4.85  0.6834  0.4958  2.9490  1.040E-01  6.70E-03   1.33E-02  0.9368        0.0352      0.0269     0.0154   -0.0167       -0.0153      0.0548     0.0234    0.0009
  4.85  0.6834  0.5397  2.5450  1.652E-01  1.70E-02   2.18E-02  0.9281        0.0422      0.0407     0.0171   -0.0082        0.0228      0.0749     0.0173   -0.0022
  4.85  0.6834  0.5855  2.2380  2.035E-01  2.57E-02   2.79E-02  0.9274       -0.1299      0.0484     0.0167   -0.0015        0.0687      0.0975     0.0395    0.0000
  4.85  0.6834  0.5855  2.5450  6.421E-02  6.94E-03   9.81E-03  0.9311        0.0466      0.0432     0.0218   -0.0162       -0.0800      0.0738     0.0408    0.0107
  4.85  0.6834  0.6834  1.9530  7.250E-02  5.90E-03   1.68E-02  0.9120        0.1628      0.0309     0.0579   -0.0103       -0.1622      0.0477     0.1488   -0.0018
  4.85  0.7355  0.0933  5.2930  2.288E-01  1.55E-02   3.11E-02  0.8960        0.0478      0.0287     0.0283   -0.0056        0.0479      0.0450     0.0196   -0.0042
  4.85  0.7355  0.1194  4.7080  7.838E-01  5.53E-02   8.97E-02  0.8752       -0.0053      0.0308     0.0205   -0.0027       -0.0940      0.0471     0.0196   -0.0015
  4.85  0.7355  0.1194  5.2930  1.446E-01  5.31E-03   1.80E-02  0.8794        0.0116      0.0148     0.0208   -0.0080       -0.0023      0.0290     0.0224   -0.0038
  4.85  0.7355  0.1468  4.7080  4.708E-01  2.01E-02   5.41E-02  0.8783        0.0050      0.0188     0.0202   -0.0044        0.0488      0.0324     0.0200   -0.0039
  4.85  0.7355  0.1468  5.2930  9.251E-02  3.61E-03   1.08E-02  0.8429       -0.0247      0.0152     0.0218   -0.0125       -0.0567      0.0333     0.0242   -0.0056
  4.85  0.7355  0.1753  4.7080  2.817E-01  1.39E-02   3.26E-02  0.8767        0.0190      0.0213     0.0201   -0.0055        0.0330      0.0358     0.0205    0.0014
  4.85  0.7355  0.2051  4.1820  4.620E-01  2.16E-02   5.33E-02  0.8775        0.0056      0.0212     0.0205   -0.0022        0.0357      0.0418     0.0211   -0.0025
  4.85  0.7355  0.2051  4.7080  1.622E-01  7.17E-03   1.86E-02  0.8754        0.0219      0.0189     0.0208   -0.0081        0.0813      0.0356     0.0253   -0.0012
  4.85  0.7355  0.2362  4.1820  2.231E-01  9.15E-03   2.58E-02  0.8817       -0.0112      0.0193     0.0217   -0.0051        0.0134      0.0408     0.0246   -0.0019
  4.85  0.7355  0.2362  4.7080  6.332E-02  3.30E-03   7.39E-03  0.8644       -0.0193      0.0232     0.0217   -0.0143       -0.0237      0.0472     0.0243   -0.0045
  4.85  0.7355  0.3025  3.7100  2.076E-01  1.16E-02   2.46E-02  0.8838        0.0034      0.0257     0.0220   -0.0033        0.0714      0.0547     0.0216   -0.0029
  4.85  0.7355  0.3748  3.2650  2.201E-01  1.70E-02   2.62E-02  0.8901       -0.0331      0.0325     0.0217   -0.0019        0.0588      0.0598     0.0180   -0.0008
  4.85  0.7355  0.4134  3.2650  9.358E-02  7.01E-03   1.12E-02  0.9238       -0.0003      0.0328     0.0221   -0.0108        0.0754      0.0609     0.0245    0.0009
  4.85  0.7355  0.4537  2.9490  1.551E-01  9.90E-03   1.88E-02  0.9257        0.0303      0.0254     0.0210   -0.0070       -0.0301      0.0523     0.0209    0.0001
  4.85  0.7355  0.4537  3.2650  4.289E-02  2.98E-03   5.29E-03  1.0006       -0.0467      0.0319     0.0231   -0.0178       -0.0569      0.0663     0.0363    0.0009
  4.85  0.7355  0.4958  2.9490  6.575E-02  5.53E-03   8.27E-03  0.9972        0.0620      0.0356     0.0225   -0.0172        0.0267      0.0591     0.0274    0.0076
  4.85  0.7355  0.5397  2.5450  1.238E-01  6.61E-03   1.60E-02  0.9642        0.0506      0.0194     0.0238   -0.0116       -0.0123      0.0430     0.0220    0.0023
  4.85  0.7900  0.1753  4.7080  1.408E-01  1.02E-02   1.61E-02  0.8337       -0.0006      0.0339     0.0262   -0.0048       -0.0707      0.0582     0.0300    0.0001
  4.85  0.7900  0.2051  4.1820  3.190E-01  2.00E-02   3.62E-02  0.8540        0.0223      0.0275     0.0265   -0.0012        0.0077      0.0496     0.0304   -0.0055
  4.85  0.7900  0.2362  4.1820  1.728E-01  7.33E-03   1.96E-02  0.8723        0.0422      0.0191     0.0275   -0.0066        0.0361      0.0412     0.0332   -0.0103
  4.85  0.7900  0.2686  4.1820  8.433E-02  4.32E-03   9.67E-03  0.8461       -0.0131      0.0237     0.0286   -0.0083       -0.0404      0.0521     0.0308    0.0038
  4.85  0.7900  0.3025  3.7100  2.055E-01  8.42E-03   2.40E-02  0.8751        0.0453      0.0170     0.0278   -0.0019        0.0689      0.0368     0.0309   -0.0134
  4.85  0.7900  0.3379  3.7100  9.631E-02  4.48E-03   1.14E-02  0.9108        0.0118      0.0195     0.0266   -0.0092        0.0107      0.0421     0.0287    0.0070
  4.85  0.7900  0.3748  3.2650  2.041E-01  8.19E-03   2.39E-02  0.8712        0.0592      0.0159     0.0275    0.0001        0.0279      0.0351     0.0282   -0.0027
  4.85  0.7900  0.4134  3.2650  8.743E-02  3.95E-03   1.03E-02  0.9765        0.0525      0.0184     0.0278   -0.0106        0.0679      0.0396     0.0331    0.0051
  4.85  0.7900  0.4537  2.9490  1.107E-01  4.90E-03   1.32E-02  0.9700        0.0070      0.0160     0.0269   -0.0050        0.0199      0.0411     0.0303   -0.0010
  4.85  0.8469  0.2051  4.1820  1.200E-01  1.46E-02   1.30E-02  0.8348       -0.0800      0.0532     0.0075   -0.0004       -0.0950      0.0960     0.0134   -0.0241
  4.85  0.8469  0.3025  3.7100  6.848E-02  5.32E-03   7.62E-03  0.8420        0.0276      0.0272     0.0115    0.0045        0.1052      0.0794     0.0144   -0.0835
  5.72  0.6334  0.0933  6.6940  1.447E+00  4.63E-01   3.16E-01  0.9675        0.1676      0.1046     0.0242   -0.0060        0.6000      0.3338     0.0691    0.0014
  5.72  0.6834  0.0682  6.6940  2.803E-01  1.76E-01   5.75E-02  0.9969        0.0337      0.1939     0.0156   -0.0108        0.1410      0.3722     0.0438   -0.0056
  5.72  0.6834  0.0933  5.9520  1.857E+00  9.11E-02   4.09E-01  0.9303       -0.0176      0.0145     0.0264   -0.0041       -0.0139      0.0369     0.0324   -0.0016
  5.72  0.6834  0.0933  6.6940  4.850E-01  3.91E-02   9.44E-02  0.9311        0.0070      0.0208     0.0304   -0.0086       -0.1034      0.0713     0.0314    0.0016
  5.72  0.6834  0.1194  5.2930  3.835E+00  3.24E-01   5.80E-01  0.9283        0.0079      0.0284     0.0138   -0.0011       -0.0409      0.0518     0.0329    0.0000
  5.72  0.6834  0.1194  5.9520  9.539E-01  4.08E-02   1.89E-01  0.9295       -0.0156      0.0122     0.0179   -0.0049        0.0117      0.0361     0.0358    0.0014
  5.72  0.6834  0.1194  6.6940  2.314E-01  2.41E-02   4.37E-02  0.9110        0.0048      0.0326     0.0212   -0.0084        0.1910      0.0943     0.0367    0.0054
  5.72  0.6834  0.1468  5.2930  1.776E+00  1.63E-01   2.57E-01  0.9292       -0.0520      0.0306     0.0148   -0.0024       -0.0345      0.0559     0.0340   -0.0012
  5.72  0.6834  0.1468  5.9520  4.603E-01  2.73E-02   7.60E-02  0.9270       -0.0052      0.0167     0.0146   -0.0055       -0.0443      0.0482     0.0321    0.0017
  5.72  0.6834  0.1468  6.6940  1.885E-01  2.74E-02   3.12E-02  0.8866       -0.2056      0.0570     0.0135   -0.0051        0.3600      0.1334     0.0431    0.0106
  5.72  0.6834  0.1753  5.2930  1.007E+00  5.76E-02   1.45E-01  0.9293        0.0137      0.0177     0.0135   -0.0039        0.0700      0.0441     0.0312   -0.0001
  5.72  0.6834  0.1753  5.9520  2.905E-01  2.16E-02   4.28E-02  0.9262       -0.0712      0.0236     0.0134   -0.0084        0.1129      0.0627     0.0390    0.0022
  5.72  0.6834  0.2051  5.2930  4.409E-01  2.97E-02   6.39E-02  0.9300       -0.0252      0.0211     0.0157   -0.0057       -0.0543      0.0532     0.0338    0.0018
  5.72  0.6834  0.2051  5.9520  1.684E-01  1.70E-02   2.48E-02  0.9195        0.0232      0.0296     0.0181   -0.0117       -0.0432      0.0862     0.0320    0.0098
  5.72  0.6834  0.2362  5.2930  2.898E-01  1.93E-02   4.17E-02  0.9343        0.0092      0.0202     0.0146   -0.0083        0.0197      0.0515     0.0507    0.0029
  5.72  0.6834  0.2362  5.9520  6.716E-02  1.16E-02   9.91E-03  0.9061       -0.0598      0.0578     0.0129   -0.0066        0.0717      0.1595     0.0412    0.0120
  5.72  0.6834  0.2686  5.2930  1.387E-01  1.13E-02   2.13E-02  0.9353       -0.0542      0.0249     0.0228   -0.0145        0.0020      0.0674     0.0359    0.0095
  5.72  0.6834  0.3025  4.7080  2.912E-01  3.92E-02   4.27E-02  0.9400       -0.0036      0.0443     0.0184   -0.0094        0.0770      0.1019     0.0382    0.0045
  5.72  0.6834  0.3025  5.2930  5.988E-02  8.15E-03   8.63E-03  0.9379       -0.0862      0.0469     0.0208   -0.0131        0.1190      0.1143     0.0655    0.0298
  5.72  0.7355  0.0933  5.9520  9.264E-01  5.03E-02   2.00E-01  0.8967        0.0099      0.0189     0.0261   -0.0047       -0.0514      0.0359     0.0359   -0.0013
  5.72  0.7355  0.0933  6.6940  1.351E-01  9.73E-03   2.57E-02  0.8631       -0.0825      0.0223     0.0310   -0.0173       -0.0329      0.0651     0.0350    0.0104
  5.72  0.7355  0.1194  5.9520  4.529E-01  1.84E-02   8.78E-02  0.8931        0.0049      0.0134     0.0149   -0.0048       -0.0378      0.0316     0.0392    0.0009
  5.72  0.7355  0.1468  5.2930  1.007E+00  6.65E-02   1.40E-01  0.8967        0.0386      0.0249     0.0096   -0.0021        0.0389      0.0428     0.0375   -0.0016
  5.72  0.7355  0.1468  5.9520  2.146E-01  1.22E-02   3.43E-02  0.8886       -0.0351      0.0193     0.0093   -0.0059        0.0010      0.0428     0.0356    0.0006
  5.72  0.7355  0.1753  5.2930  5.150E-01  3.03E-02   7.09E-02  0.8977        0.0034      0.0222     0.0070   -0.0042       -0.0248      0.0439     0.0347   -0.0010
  5.72  0.7355  0.1753  5.9520  1.086E-01  8.66E-03   1.54E-02  0.8730       -0.0731      0.0275     0.0067   -0.0111        0.0204      0.0605     0.0424    0.0015
  5.72  0.7355  0.2051  5.2930  2.647E-01  1.39E-02   3.68E-02  0.8978        0.0262      0.0198     0.0113   -0.0060        0.0198      0.0432     0.0373    0.0018
  5.72  0.7355  0.2362  5.2930  1.508E-01  8.96E-03   2.08E-02  0.9029       -0.0091      0.0217     0.0092   -0.0085        0.0173      0.0491     0.0540    0.0036
  5.72  0.7355  0.2686  5.2930  7.663E-02  6.35E-03   1.14E-02  0.8866        0.0073      0.0284     0.0216   -0.0211       -0.0009      0.0692     0.0393    0.0095
  5.72  0.7355  0.6334  2.5450  7.314E-02  1.27E-02   1.34E-02  0.9496        0.1053      0.0618     0.0044   -0.0183        0.1493      0.1063     0.0506    0.0051
  5.72  0.7900  0.0933  5.9520  2.862E-01  3.64E-02   6.13E-02  0.8674       -0.0600      0.0523     0.0313   -0.0046       -0.0843      0.0836     0.0326   -0.0014
  5.72  0.7900  0.1194  5.9520  1.722E-01  1.23E-02   3.30E-02  0.8509       -0.0623      0.0285     0.0211   -0.0050       -0.0056      0.0543     0.0364   -0.0033
  5.72  0.7900  0.2362  4.7080  2.516E-01  1.70E-02   3.42E-02  0.8747       -0.0150      0.0287     0.0171   -0.0017        0.0515      0.0606     0.0345   -0.0054
  5.72  0.7900  0.2686  4.7080  1.132E-01  7.84E-03   1.53E-02  0.8863       -0.0396      0.0302     0.0198   -0.0067       -0.0879      0.0657     0.0377    0.0028
  5.72  0.7900  0.3379  4.1820  1.120E-01  9.71E-03   1.56E-02  0.9026        0.0075      0.0351     0.0174   -0.0059       -0.0766      0.0696     0.0351   -0.0006
  5.72  0.7900  0.3748  4.1820  4.886E-02  4.58E-03   7.50E-03  0.9696       -0.0441      0.0398     0.0201   -0.0170       -0.0456      0.0834     0.0418    0.0015
  5.72  0.7900  0.4134  3.7100  1.253E-01  1.11E-02   1.76E-02  0.9404        0.0525      0.0352     0.0206   -0.0068        0.0065      0.0656     0.0343    0.0013
  5.72  0.7900  0.4958  3.2650  7.729E-02  6.44E-03   1.20E-02  1.0427        0.0329      0.0299     0.0206   -0.0132       -0.0783      0.0649     0.0436    0.0013
  5.72  0.7900  0.5397  2.9490  8.757E-02  6.95E-03   1.31E-02  1.0663        0.0635      0.0278     0.0246   -0.0086        0.0673      0.0644     0.0557    0.0007
  5.72  0.8469  0.2362  4.7080  1.693E-01  1.70E-02   2.10E-02  0.8749        0.0744      0.0418     0.0099    0.0014        0.0798      0.0770     0.0178   -0.0203
  5.72  0.8469  0.3379  4.1820  6.218E-02  5.62E-03   7.95E-03  0.9915       -0.0099      0.0330     0.0106   -0.0110       -0.0268      0.0774     0.0192   -0.0320

